Reconstructing Nearby Young Clusters with Gaia EDR3

We searched through a seven-million cubic-parsec volume surrounding each of the four nearest young open clusters with ages from 40 to 80 Myr to identify both the current and past members of the clusters within the Gaia EDR3 dataset. We find over 1,700 current cluster members and over 1,200 candidate escapees. Many of these candidates lie well in front and behind the cluster from our point of view, so formerly they were considered cluster members, but their parallaxes put them more than 10 pc from the centre of the cluster today. We found two candidate high-mass white dwarfs that may have escaped from the alpha Persei cluster and several candidate main-sequence-white-dwarf binaries associated with the younger clusters, NGC 2451A, IC 2391 and IC 2602. All of these objects require spectroscopic confirmation. Using these samples of escapee candidates, we develop and implement a novel technique to determine the ages of these clusters and the Pleiades using kinematics with typical uncertainties of $5-7$ Myr. For all five clusters, this kinematic age is younger than the age estimated with isochrones but within the uncertainties of the isochrone fitting. We find for the clusters that travel far from the Galactic plane (the Pleiades, NGC 2451A and IC 2602), the formation of the cluster coincides with when the cluster was in the Galactic plane within a few Myr, supporting these age determinations.

==> anc/catalogues/final_IC_2391.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                19979 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.4"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 4.0 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2021-06-04T02:35:54
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<RESOURCE>
  <COOSYS ID="t1-coosys-1" epoch="J2016.0" system="ICRS"/>
</RESOURCE>
<TABLE name="result">
<PARAM arraysize="2" datatype="char" name="QUERY_STATUS" value="OK"/>
<PARAM arraysize="344" datatype="char" name="QUERY" value="SELECT * FROM gaiaedr3.gaia_source WHERE      (parallax &gt; 4.312 AND parallax_over_error &gt;5 AND 1=CONTAINS(POINT('ICRS', ra, dec),                   CIRCLE('ICRS', 130.133, -53.033, 23.0 )))  OR       (parallax&gt; 5.165 AND parallax_over_error &gt; 5 AND 1=CONTAINS(POINT('ICRS', ra, dec),                   CIRCLE('ICRS', 130.133, -53.033, 52.2  )))">
<DESCRIPTION>SELECT * FROM gaiaedr3.gaia_source WHERE 
    (parallax &gt; 4.312 AND parallax_over_error &gt;5 AND 1=CONTAINS(POINT('ICRS', ra, dec), 
                 CIRCLE('ICRS', 130.133, -53.033, 23.0 )))  OR  
    (parallax&gt; 5.165 AND parallax_over_error &gt; 5 AND 1=CONTAINS(POINT('ICRS', ra, dec), 
                 CIRCLE('ICRS', 130.133, -53.033, 52.2  )))</DESCRIPTION>
</PARAM>
<PARAM arraysize="93" datatype="char" name="CAPTION" value="How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html">
<DESCRIPTION>How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html</DESCRIPTION>
</PARAM>
<PARAM arraysize="*" datatype="char" name="PAGE" value=""/>
<PARAM arraysize="*" datatype="char" name="PAGE_SIZE" value=""/>
<PARAM arraysize="14" datatype="char" name="JOBID" value="1622773069927O">
<DESCRIPTION>1622773069927O</DESCRIPTION>
</PARAM>
<PARAM arraysize="*" datatype="char" name="JOBNAME" value=""/>
<FIELD datatype="long" name="solution_id" ucd="meta.version">
<DESCRIPTION>Solution Identifier</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="29" datatype="char" name="designation" ucd="meta.id;meta.main">
<DESCRIPTION>Unique source designation (unique across all Data Releases)</DESCRIPTION>
</FIELD>
<FIELD datatype="long" name="source_id" ucd="meta.id">
<DESCRIPTION>Unique source identifier (unique within a particular Data Release)</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="random_index" ucd="meta.code">
<DESCRIPTION>Random index used to select subsets</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="double" name="ref_epoch" ucd="meta.ref;time.epoch" unit="yr">
<DESCRIPTION>Reference epoch</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ra" ref="t1-coosys-1" ucd="pos.eq.ra;meta.main" unit="deg" utype="Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C1">
<DESCRIPTION>Right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_error" ucd="stat.error;pos.eq.ra" unit="mas">
<DESCRIPTION>Standard error of right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="dec" ref="t1-coosys-1" ucd="pos.eq.dec;meta.main" unit="deg" utype="Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C2">
<DESCRIPTION>Declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_error" ucd="stat.error;pos.eq.dec" unit="mas">
<DESCRIPTION>Standard error of declination</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="parallax" ucd="pos.parallax.trig" unit="mas">
<DESCRIPTION>Parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_error" ucd="stat.error;pos.parallax.trig" unit="mas">
<DESCRIPTION>Standard error of parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_over_error" ucd="stat.snr;pos.parallax.trig">
<DESCRIPTION>Parallax divided by its standard error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pm" ucd="pos.pm;pos.eq" unit="mas.yr**-1">
<DESCRIPTION>Total proper motion</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="pmra" ucd="pos.pm;pos.eq.ra" unit="mas.yr**-1">
<DESCRIPTION>Proper motion in right ascension direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_error" ucd="stat.error;pos.pm;pos.eq.ra" unit="mas.yr**-1">
<DESCRIPTION>Standard error of proper motion in right ascension direction</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="pmdec" ucd="pos.pm;pos.eq.dec" unit="mas.yr**-1">
<DESCRIPTION>Proper motion in declination direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmdec_error" ucd="stat.error;pos.pm;pos.eq.dec" unit="mas.yr**-1">
<DESCRIPTION>Standard error of proper motion in declination direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_dec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_parallax_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_parallax_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between parallax and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between parallax and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between proper motion in right ascension and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_n_obs_al" ucd="meta.number">
<DESCRIPTION>Total number of observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_obs_ac" ucd="meta.number">
<DESCRIPTION>Total number of observations AC</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_good_obs_al" ucd="meta.number">
<DESCRIPTION>Number of good observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_bad_obs_al" ucd="meta.number">
<DESCRIPTION>Number of bad observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="astrometric_gof_al" ucd="stat.fit.goodness">
<DESCRIPTION>Goodness of fit statistic of model wrt along-scan observations</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_chi2_al" ucd="stat.fit.chi2">
<DESCRIPTION>AL chi-square value</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_excess_noise" ucd="stat.value" unit="mas">
<DESCRIPTION>Excess noise of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_excess_noise_sig" ucd="stat.value">
<DESCRIPTION>Significance of excess noise</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_params_solved" ucd="meta.number">
<DESCRIPTION>Which parameters have been solved for?</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="boolean" name="astrometric_primary_flag" ucd="meta.code">
<DESCRIPTION>Primary or seconday</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="nu_eff_used_in_astrometry" ucd="em.wavenumber" unit="um**-1">
<DESCRIPTION>Effective wavenumber of the source used in the astrometric solution</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pseudocolour" ucd="em.wavenumber" unit="um**-1">
<DESCRIPTION>Astrometrically estimated pseudocolour of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pseudocolour_error" ucd="stat.error;em.wavenumber" unit="um**-1">
<DESCRIPTION>Standard error of the pseudocolour of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.eq.ra">
<DESCRIPTION>Correlation between right ascension and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.eq.dec">
<DESCRIPTION>Correlation between declination and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.parallax">
<DESCRIPTION>Correlation between parallax and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.pm;pos.eq.ra">
<DESCRIPTION>Correlation between proper motion in right asension and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmdec_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.pm;pos.eq.dec">
<DESCRIPTION>Correlation between proper motion in declination and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_matched_transits" ucd="meta.number">
<DESCRIPTION>Matched FOV transits used in the AGIS solution</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="visibility_periods_used" ucd="meta.number">
<DESCRIPTION>Number of visibility periods used in Astrometric solution</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="astrometric_sigma5d_max" ucd="stat;pos.errorEllipse" unit="mas">
<DESCRIPTION>The longest semi-major axis of the 5-d error ellipsoid</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="matched_transits" ucd="meta.number">
<DESCRIPTION>The number of transits matched to this source</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="new_matched_transits" ucd="meta.number">
<DESCRIPTION>The number of transits newly incorporated into an existing source in the current cycle</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="matched_transits_removed" ucd="meta.number">
<DESCRIPTION>The number of transits removed from an existing source in the current cycle</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="ipd_gof_harmonic_amplitude" ucd="stat.value">
<DESCRIPTION>Amplitude of the IPD GoF versus position angle of scan</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ipd_gof_harmonic_phase" ucd="pos.posAng;stat.value" unit="deg">
<DESCRIPTION>Phase of the IPD GoF versus position angle of scan</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="ipd_frac_multi_peak" ucd="stat.value">
<DESCRIPTION>Percent of successful-IPD windows with more than one peak</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="ipd_frac_odd_win" ucd="stat.value">
<DESCRIPTION>Percent of transits with truncated windows or multiple gate</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="ruwe" ucd="stat.error">
<DESCRIPTION>Renormalised unit weight error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k1" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k2" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k3" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k4" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k1" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k2" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k3" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k4" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="boolean" name="duplicated_source" ucd="meta.code.status">
<DESCRIPTION>Source with multiple source identifiers</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_g_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to G photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_g_mean_flux" ucd="phot.flux;em.opt" unit="'electron'.s**-1">
<DESCRIPTION>G-band mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_flux_error" ucd="stat.error;phot.flux;em.opt" unit="'electron'.s**-1">
<DESCRIPTION>Error on G-band mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt">
<DESCRIPTION>G-band mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_mag" ucd="phot.mag;em.opt" unit="mag">
<DESCRIPTION>G-band mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to BP photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_bp_mean_flux" ucd="phot.flux;em.opt.B" unit="'electron'.s**-1">
<DESCRIPTION>Integrated BP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_flux_error" ucd="stat.error;phot.flux;em.opt.B" unit="'electron'.s**-1">
<DESCRIPTION>Error on the integrated BP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt.B">
<DESCRIPTION>Integrated BP mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_mag" ucd="phot.mag;em.opt.B" unit="mag">
<DESCRIPTION>Integrated BP mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to RP photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_rp_mean_flux" ucd="phot.flux;em.opt.R" unit="'electron'.s**-1">
<DESCRIPTION>Integrated RP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_flux_error" ucd="stat.error;phot.flux;em.opt.R" unit="'electron'.s**-1">
<DESCRIPTION>Error on the integrated RP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt.R">
<DESCRIPTION>Integrated RP mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_mag" ucd="phot.mag;em.opt.R" unit="mag">
<DESCRIPTION>Integrated RP mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_contaminated_transits" ucd="meta.number">
<DESCRIPTION>Number of BP contaminated transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_blended_transits" ucd="meta.number">
<DESCRIPTION>Number of BP blended transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_contaminated_transits" ucd="meta.number">
<DESCRIPTION>Number of RP contaminated transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_blended_transits" ucd="meta.number">
<DESCRIPTION>Number of RP blended transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_proc_mode" ucd="meta.code">
<DESCRIPTION>Photometry processing mode</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="phot_bp_rp_excess_factor" ucd="arith.factor;phot.flux;em.opt">
<DESCRIPTION>BP/RP excess factor</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="bp_rp" ucd="phot.color;em.opt.B;em.opt.R" unit="mag">
<DESCRIPTION>BP - RP colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="bp_g" ucd="phot.color;em.opt.B;em.opt" unit="mag">
<DESCRIPTION>BP - G colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="g_rp" ucd="phot.color;em.opt;em.opt.R" unit="mag">
<DESCRIPTION>G - RP colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_radial_velocity" ucd="spect.dopplerVeloc.opt;em.opt.I" unit="km.s**-1">
<DESCRIPTION>Radial velocity from Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_radial_velocity_error" ucd="stat.error;spect.dopplerVeloc.opt;em.opt.I" unit="km.s**-1">
<DESCRIPTION>Radial velocity error from Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="dr2_rv_nb_transits" ucd="meta.number">
<DESCRIPTION>Number of transits used to compute radial velocity in Gaia DR2</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_teff" ucd="stat.fit.param" unit="K">
<DESCRIPTION>Teff of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_logg" ucd="stat.fit.param" unit="log(cm.s**-2)">
<DESCRIPTION>logg of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_fe_h" ucd="stat.fit.param" unit="'dex'">
<DESCRIPTION>Fe/H of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="l" ucd="pos.galactic.lon" unit="deg">
<DESCRIPTION>Galactic longitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="b" ucd="pos.galactic.lat" unit="deg">
<DESCRIPTION>Galactic latitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ecl_lon" ucd="pos.ecliptic.lon" unit="deg">
<DESCRIPTION>Ecliptic longitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ecl_lat" ucd="pos.ecliptic.lat" unit="deg">
<DESCRIPTION>Ecliptic latitude</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="uvw" unit="km/s">
<DESCRIPTION>icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, dr2_radial_velocity)))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="uvw0" unit="km/s">
<DESCRIPTION>icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, 0)))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="xyz" unit="pc">
<DESCRIPTION>icrsToGal(astromXYZ(ra, dec, parallax))</DESCRIPTION>
</FIELD>
<FIELD arraysize="1" datatype="double" name="deltav" unit="km/s">
<DESCRIPTION>subtract(uvw0,array(-23.93977852 -14.77255883  -5.73099258))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="deltar" unit="pc">
<DESCRIPTION>subtract(xyz,array(1.04897935,-152.13327073,-18.22048894))</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="tmin" unit="Myr">
<DESCRIPTION>time of closest approach</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="vr" unit="km/s">
<DESCRIPTION>inferred radial velocity</DESCRIPTION>
</FIELD>
<FIELD arraysize="1" datatype="double" name="deltav3d" unit="km/s">
<DESCRIPTION>inferred relative velocity</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="dmin" unit="pc">
<DESCRIPTION>distance of closest approach</DESCRIPTION>
</FIELD>
<FIELD datatype="boolean" name="current"/>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  574 / width of table in bytes                        NAXIS2  =                  310 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                  109 / number of columns                              EXTNAME = 'result  '           / table name                                     TTYPE1  = 'solution_id'        / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TCOMM1  = 'Solution Identifier'                                                 TUCD1   = 'meta.version'                                                        TTYPE2  = 'designation'        / label for column 2                             TFORM2  = '29A     '           / format for column 2                            TCOMM2  = 'Unique source designation (unique across all Data Releases)'         TUCD2   = 'meta.id;meta.main'                                                   TTYPE3  = 'source_id'          / label for column 3                             TFORM3  = 'K       '           / format for column 3                            TNULL3  = -9223372036854775808 / blank value for column 3                       TCOMM3  = 'Unique source identifier (unique within a particular Data Release)'  TUCD3   = 'meta.id '                                                            TTYPE4  = 'random_index'       / label for column 4                             TFORM4  = 'K       '           / format for column 4                            TNULL4  = -9223372036854775808 / blank value for column 4                       TCOMM4  = 'Random index used to select subsets'                                 TUCD4   = 'meta.code'                                                           TTYPE5  = 'ref_epoch'          / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TUNIT5  = 'yr      '           / units for column 5                             TCOMM5  = 'Reference epoch'                                                     TUCD5   = 'meta.ref;time.epoch'                                                 TTYPE6  = 'ra      '           / label for column 6                             TFORM6  = 'D       '           / format for column 6                            TUNIT6  = 'deg     '           / units for column 6                             TCOMM6  = 'Right ascension'                                                     TUCD6   = 'pos.eq.ra;meta.main'                                                 TUTYP6  = 'Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C1'       TTYPE7  = 'ra_error'           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TUNIT7  = 'mas     '           / units for column 7                             TCOMM7  = 'Standard error of right ascension'                                   TUCD7   = 'stat.error;pos.eq.ra'                                                TTYPE8  = 'dec     '           / label for column 8                             TFORM8  = 'D       '           / format for column 8                            TUNIT8  = 'deg     '           / units for column 8                             TCOMM8  = 'Declination'                                                         TUCD8   = 'pos.eq.dec;meta.main'                                                TUTYP8  = 'Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C2'       TTYPE9  = 'dec_error'          / label for column 9                             TFORM9  = 'E       '           / format for column 9                            TUNIT9  = 'mas     '           / units for column 9                             TCOMM9  = 'Standard error of declination'                                       TUCD9   = 'stat.error;pos.eq.dec'                                               TTYPE10 = 'parallax'           / label for column 10                            TFORM10 = 'D       '           / format for column 10                           TUNIT10 = 'mas     '           / units for column 10                            TCOMM10 = 'Parallax'                                                            TUCD10  = 'pos.parallax.trig'                                                   TTYPE11 = 'parallax_error'     / label for column 11                            TFORM11 = 'E       '           / format for column 11                           TUNIT11 = 'mas     '           / units for column 11                            TCOMM11 = 'Standard error of parallax'                                          TUCD11  = 'stat.error;pos.parallax.trig'                                        TTYPE12 = 'parallax_over_error' / label for column 12                           TFORM12 = 'E       '           / format for column 12                           TCOMM12 = 'Parallax divided by its standard error'                              TUCD12  = 'stat.snr;pos.parallax.trig'                                          TTYPE13 = 'pm      '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TUNIT13 = 'mas.yr**-1'         / units for column 13                            TCOMM13 = 'Total proper motion'                                                 TUCD13  = 'pos.pm;pos.eq'                                                       TTYPE14 = 'pmra    '           / label for column 14                            TFORM14 = 'D       '           / format for column 14                           TUNIT14 = 'mas.yr**-1'         / units for column 14                            TCOMM14 = 'Proper motion in right ascension direction'                          TUCD14  = 'pos.pm;pos.eq.ra'                                                    TTYPE15 = 'pmra_error'         / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TUNIT15 = 'mas.yr**-1'         / units for column 15                            TCOMM15 = 'Standard error of proper motion in right ascension direction'        TUCD15  = 'stat.error;pos.pm;pos.eq.ra'                                         TTYPE16 = 'pmdec   '           / label for column 16                            TFORM16 = 'D       '           / format for column 16                           TUNIT16 = 'mas.yr**-1'         / units for column 16                            TCOMM16 = 'Proper motion in declination direction'                              TUCD16  = 'pos.pm;pos.eq.dec'                                                   TTYPE17 = 'pmdec_error'        / label for column 17                            TFORM17 = 'E       '           / format for column 17                           TUNIT17 = 'mas.yr**-1'         / units for column 17                            TCOMM17 = 'Standard error of proper motion in declination direction'            TUCD17  = 'stat.error;pos.pm;pos.eq.dec'                                        TTYPE18 = 'ra_dec_corr'        / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TCOMM18 = 'Correlation between right ascension and declination'                 TUCD18  = 'stat.correlation'                                                    TTYPE19 = 'ra_parallax_corr'   / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TCOMM19 = 'Correlation between right ascension and parallax'                    TUCD19  = 'stat.correlation'                                                    TTYPE20 = 'ra_pmra_corr'       / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TUCD20  = 'stat.correlation'                                                    TTYPE21 = 'ra_pmdec_corr'      / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TCOMM21 = 'Correlation between right ascension and proper motion in declination'TUCD21  = 'stat.correlation'                                                    TTYPE22 = 'dec_parallax_corr'  / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TCOMM22 = 'Correlation between declination and parallax'                        TUCD22  = 'stat.correlation'                                                    TTYPE23 = 'dec_pmra_corr'      / label for column 23                            TFORM23 = 'E       '           / format for column 23                           TCOMM23 = 'Correlation between declination and proper motion in right ascension'TUCD23  = 'stat.correlation'                                                    TTYPE24 = 'dec_pmdec_corr'     / label for column 24                            TFORM24 = 'E       '           / format for column 24                           TCOMM24 = 'Correlation between declination and proper motion in declination'    TUCD24  = 'stat.correlation'                                                    TTYPE25 = 'parallax_pmra_corr' / label for column 25                            TFORM25 = 'E       '           / format for column 25                           TCOMM25 = 'Correlation between parallax and proper motion in right ascension'   TUCD25  = 'stat.correlation'                                                    TTYPE26 = 'parallax_pmdec_corr' / label for column 26                           TFORM26 = 'E       '           / format for column 26                           TCOMM26 = 'Correlation between parallax and proper motion in declination'       TUCD26  = 'stat.correlation'                                                    TTYPE27 = 'pmra_pmdec_corr'    / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TUCD27  = 'stat.correlation'                                                    TTYPE28 = 'astrometric_n_obs_al' / label for column 28                          TFORM28 = 'I       '           / format for column 28                           TNULL28 =               -32768 / blank value for column 28                      TCOMM28 = 'Total number of observations AL'                                     TUCD28  = 'meta.number'                                                         TTYPE29 = 'astrometric_n_obs_ac' / label for column 29                          TFORM29 = 'I       '           / format for column 29                           TNULL29 =               -32768 / blank value for column 29                      TCOMM29 = 'Total number of observations AC'                                     TUCD29  = 'meta.number'                                                         TTYPE30 = 'astrometric_n_good_obs_al' / label for column 30                     TFORM30 = 'I       '           / format for column 30                           TNULL30 =               -32768 / blank value for column 30                      TCOMM30 = 'Number of good observations AL'                                      TUCD30  = 'meta.number'                                                         TTYPE31 = 'astrometric_n_bad_obs_al' / label for column 31                      TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TCOMM31 = 'Number of bad observations AL'                                       TUCD31  = 'meta.number'                                                         TTYPE32 = 'astrometric_gof_al' / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TCOMM32 = 'Goodness of fit statistic of model wrt along-scan observations'      TUCD32  = 'stat.fit.goodness'                                                   TTYPE33 = 'astrometric_chi2_al' / label for column 33                           TFORM33 = 'E       '           / format for column 33                           TCOMM33 = 'AL chi-square value'                                                 TUCD33  = 'stat.fit.chi2'                                                       TTYPE34 = 'astrometric_excess_noise' / label for column 34                      TFORM34 = 'E       '           / format for column 34                           TUNIT34 = 'mas     '           / units for column 34                            TCOMM34 = 'Excess noise of the source'                                          TUCD34  = 'stat.value'                                                          TTYPE35 = 'astrometric_excess_noise_sig' / label for column 35                  TFORM35 = 'E       '           / format for column 35                           TCOMM35 = 'Significance of excess noise'                                        TUCD35  = 'stat.value'                                                          TTYPE36 = 'astrometric_params_solved' / label for column 36                     TFORM36 = 'I       '           / format for column 36                           TNULL36 =               -32768 / blank value for column 36                      TCOMM36 = 'Which parameters have been solved for?'                              TUCD36  = 'meta.number'                                                         TTYPE37 = 'astrometric_primary_flag' / label for column 37                      TFORM37 = 'L       '           / format for column 37                           TCOMM37 = 'Primary or seconday'                                                 TUCD37  = 'meta.code'                                                           TTYPE38 = 'nu_eff_used_in_astrometry' / label for column 38                     TFORM38 = 'E       '           / format for column 38                           TUNIT38 = 'um**-1  '           / units for column 38                            TCOMM38 = 'Effective wavenumber of the source used in the astrometric solution' TUCD38  = 'em.wavenumber'                                                       TTYPE39 = 'pseudocolour'       / label for column 39                            TFORM39 = 'E       '           / format for column 39                           TUNIT39 = 'um**-1  '           / units for column 39                            TCOMM39 = 'Astrometrically estimated pseudocolour of the source'                TUCD39  = 'em.wavenumber'                                                       TTYPE40 = 'pseudocolour_error' / label for column 40                            TFORM40 = 'E       '           / format for column 40                           TUNIT40 = 'um**-1  '           / units for column 40                            TCOMM40 = 'Standard error of the pseudocolour of the source'                    TUCD40  = 'stat.error;em.wavenumber'                                            TTYPE41 = 'ra_pseudocolour_corr' / label for column 41                          TFORM41 = 'E       '           / format for column 41                           TCOMM41 = 'Correlation between right ascension and pseudocolour'                TUCD41  = 'stat.correlation;em.wavenumber;pos.eq.ra'                            TTYPE42 = 'dec_pseudocolour_corr' / label for column 42                         TFORM42 = 'E       '           / format for column 42                           TCOMM42 = 'Correlation between declination and pseudocolour'                    TUCD42  = 'stat.correlation;em.wavenumber;pos.eq.dec'                           TTYPE43 = 'parallax_pseudocolour_corr' / label for column 43                    TFORM43 = 'E       '           / format for column 43                           TCOMM43 = 'Correlation between parallax and pseudocolour'                       TUCD43  = 'stat.correlation;em.wavenumber;pos.parallax'                         TTYPE44 = 'pmra_pseudocolour_corr' / label for column 44                        TFORM44 = 'E       '           / format for column 44                           TCOMM44 = 'Correlation between proper motion in right asension and pseudocolour'TUCD44  = 'stat.correlation;em.wavenumber;pos.pm;pos.eq.ra'                     TTYPE45 = 'pmdec_pseudocolour_corr' / label for column 45                       TFORM45 = 'E       '           / format for column 45                           TCOMM45 = 'Correlation between proper motion in declination and pseudocolour'   TUCD45  = 'stat.correlation;em.wavenumber;pos.pm;pos.eq.dec'                    TTYPE46 = 'astrometric_matched_transits' / label for column 46                  TFORM46 = 'I       '           / format for column 46                           TNULL46 =               -32768 / blank value for column 46                      TCOMM46 = 'Matched FOV transits used in the AGIS solution'                      TUCD46  = 'meta.number'                                                         TTYPE47 = 'visibility_periods_used' / label for column 47                       TFORM47 = 'I       '           / format for column 47                           TNULL47 =               -32768 / blank value for column 47                      TCOMM47 = 'Number of visibility periods used in Astrometric solution'           TUCD47  = 'meta.number'                                                         TTYPE48 = 'astrometric_sigma5d_max' / label for column 48                       TFORM48 = 'E       '           / format for column 48                           TUNIT48 = 'mas     '           / units for column 48                            TCOMM48 = 'The longest semi-major axis of the 5-d error ellipsoid'              TUCD48  = 'stat;pos.errorEllipse'                                               TTYPE49 = 'matched_transits'   / label for column 49                            TFORM49 = 'I       '           / format for column 49                           TNULL49 =               -32768 / blank value for column 49                      TCOMM49 = 'The number of transits matched to this source'                       TUCD49  = 'meta.number'                                                         TTYPE50 = 'new_matched_transits' / label for column 50                          TFORM50 = 'I       '           / format for column 50                           TNULL50 =               -32768 / blank value for column 50                      TUCD50  = 'meta.number'                                                         TTYPE51 = 'matched_transits_removed' / label for column 51                      TFORM51 = 'I       '           / format for column 51                           TNULL51 =               -32768 / blank value for column 51                      TUCD51  = 'meta.number'                                                         TTYPE52 = 'ipd_gof_harmonic_amplitude' / label for column 52                    TFORM52 = 'E       '           / format for column 52                           TCOMM52 = 'Amplitude of the IPD GoF versus position angle of scan'              TUCD52  = 'stat.value'                                                          TTYPE53 = 'ipd_gof_harmonic_phase' / label for column 53                        TFORM53 = 'E       '           / format for column 53                           TUNIT53 = 'deg     '           / units for column 53                            TCOMM53 = 'Phase of the IPD GoF versus position angle of scan'                  TUCD53  = 'pos.posAng;stat.value'                                               TTYPE54 = 'ipd_frac_multi_peak' / label for column 54                           TFORM54 = 'I       '           / format for column 54                           TNULL54 =               -32768 / blank value for column 54                      TCOMM54 = 'Percent of successful-IPD windows with more than one peak'           TUCD54  = 'stat.value'                                                          TTYPE55 = 'ipd_frac_odd_win'   / label for column 55                            TFORM55 = 'I       '           / format for column 55                           TNULL55 =               -32768 / blank value for column 55                      TCOMM55 = 'Percent of transits with truncated windows or multiple gate'         TUCD55  = 'stat.value'                                                          TTYPE56 = 'ruwe    '           / label for column 56                            TFORM56 = 'E       '           / format for column 56                           TCOMM56 = 'Renormalised unit weight error'                                      TUCD56  = 'stat.error'                                                          TTYPE57 = 'scan_direction_strength_k1' / label for column 57                    TFORM57 = 'E       '           / format for column 57                           TCOMM57 = 'Degree of concentration of scan directions across the source'        TUCD57  = 'stat.value'                                                          TTYPE58 = 'scan_direction_strength_k2' / label for column 58                    TFORM58 = 'E       '           / format for column 58                           TCOMM58 = 'Degree of concentration of scan directions across the source'        TUCD58  = 'stat.value'                                                          TTYPE59 = 'scan_direction_strength_k3' / label for column 59                    TFORM59 = 'E       '           / format for column 59                           TCOMM59 = 'Degree of concentration of scan directions across the source'        TUCD59  = 'stat.value'                                                          TTYPE60 = 'scan_direction_strength_k4' / label for column 60                    TFORM60 = 'E       '           / format for column 60                           TCOMM60 = 'Degree of concentration of scan directions across the source'        TUCD60  = 'stat.value'                                                          TTYPE61 = 'scan_direction_mean_k1' / label for column 61                        TFORM61 = 'E       '           / format for column 61                           TUNIT61 = 'deg     '           / units for column 61                            TCOMM61 = 'Mean position angle of scan directions across the source'            TUCD61  = 'pos.posAng;stat.mean'                                                TTYPE62 = 'scan_direction_mean_k2' / label for column 62                        TFORM62 = 'E       '           / format for column 62                           TUNIT62 = 'deg     '           / units for column 62                            TCOMM62 = 'Mean position angle of scan directions across the source'            TUCD62  = 'pos.posAng;stat.mean'                                                TTYPE63 = 'scan_direction_mean_k3' / label for column 63                        TFORM63 = 'E       '           / format for column 63                           TUNIT63 = 'deg     '           / units for column 63                            TCOMM63 = 'Mean position angle of scan directions across the source'            TUCD63  = 'pos.posAng;stat.mean'                                                TTYPE64 = 'scan_direction_mean_k4' / label for column 64                        TFORM64 = 'E       '           / format for column 64                           TUNIT64 = 'deg     '           / units for column 64                            TCOMM64 = 'Mean position angle of scan directions across the source'            TUCD64  = 'pos.posAng;stat.mean'                                                TTYPE65 = 'duplicated_source'  / label for column 65                            TFORM65 = 'L       '           / format for column 65                           TCOMM65 = 'Source with multiple source identifiers'                             TUCD65  = 'meta.code.status'                                                    TTYPE66 = 'phot_g_n_obs'       / label for column 66                            TFORM66 = 'I       '           / format for column 66                           TNULL66 =               -32768 / blank value for column 66                      TCOMM66 = 'Number of observations contributing to G photometry'                 TUCD66  = 'meta.number'                                                         TTYPE67 = 'phot_g_mean_flux'   / label for column 67                            TFORM67 = 'D       '           / format for column 67                           TUNIT67 = '''electron''.s**-1' / units for column 67                            TCOMM67 = 'G-band mean flux'                                                    TUCD67  = 'phot.flux;em.opt'                                                    TTYPE68 = 'phot_g_mean_flux_error' / label for column 68                        TFORM68 = 'E       '           / format for column 68                           TUNIT68 = '''electron''.s**-1' / units for column 68                            TCOMM68 = 'Error on G-band mean flux'                                           TUCD68  = 'stat.error;phot.flux;em.opt'                                         TTYPE69 = 'phot_g_mean_flux_over_error' / label for column 69                   TFORM69 = 'E       '           / format for column 69                           TCOMM69 = 'G-band mean flux divided by its error'                               TUCD69  = 'stat.snr;phot.flux;em.opt'                                           TTYPE70 = 'phot_g_mean_mag'    / label for column 70                            TFORM70 = 'E       '           / format for column 70                           TUNIT70 = 'mag     '           / units for column 70                            TCOMM70 = 'G-band mean magnitude'                                               TUCD70  = 'phot.mag;em.opt'                                                     TTYPE71 = 'phot_bp_n_obs'      / label for column 71                            TFORM71 = 'I       '           / format for column 71                           TNULL71 =               -32768 / blank value for column 71                      TCOMM71 = 'Number of observations contributing to BP photometry'                TUCD71  = 'meta.number'                                                         TTYPE72 = 'phot_bp_mean_flux'  / label for column 72                            TFORM72 = 'D       '           / format for column 72                           TUNIT72 = '''electron''.s**-1' / units for column 72                            TCOMM72 = 'Integrated BP mean flux'                                             TUCD72  = 'phot.flux;em.opt.B'                                                  TTYPE73 = 'phot_bp_mean_flux_error' / label for column 73                       TFORM73 = 'E       '           / format for column 73                           TUNIT73 = '''electron''.s**-1' / units for column 73                            TCOMM73 = 'Error on the integrated BP mean flux'                                TUCD73  = 'stat.error;phot.flux;em.opt.B'                                       TTYPE74 = 'phot_bp_mean_flux_over_error' / label for column 74                  TFORM74 = 'E       '           / format for column 74                           TCOMM74 = 'Integrated BP mean flux divided by its error'                        TUCD74  = 'stat.snr;phot.flux;em.opt.B'                                         TTYPE75 = 'phot_bp_mean_mag'   / label for column 75                            TFORM75 = 'E       '           / format for column 75                           TUNIT75 = 'mag     '           / units for column 75                            TCOMM75 = 'Integrated BP mean magnitude'                                        TUCD75  = 'phot.mag;em.opt.B'                                                   TTYPE76 = 'phot_rp_n_obs'      / label for column 76                            TFORM76 = 'I       '           / format for column 76                           TNULL76 =               -32768 / blank value for column 76                      TCOMM76 = 'Number of observations contributing to RP photometry'                TUCD76  = 'meta.number'                                                         TTYPE77 = 'phot_rp_mean_flux'  / label for column 77                            TFORM77 = 'D       '           / format for column 77                           TUNIT77 = '''electron''.s**-1' / units for column 77                            TCOMM77 = 'Integrated RP mean flux'                                             TUCD77  = 'phot.flux;em.opt.R'                                                  TTYPE78 = 'phot_rp_mean_flux_error' / label for column 78                       TFORM78 = 'E       '           / format for column 78                           TUNIT78 = '''electron''.s**-1' / units for column 78                            TCOMM78 = 'Error on the integrated RP mean flux'                                TUCD78  = 'stat.error;phot.flux;em.opt.R'                                       TTYPE79 = 'phot_rp_mean_flux_over_error' / label for column 79                  TFORM79 = 'E       '           / format for column 79                           TCOMM79 = 'Integrated RP mean flux divided by its error'                        TUCD79  = 'stat.snr;phot.flux;em.opt.R'                                         TTYPE80 = 'phot_rp_mean_mag'   / label for column 80                            TFORM80 = 'E       '           / format for column 80                           TUNIT80 = 'mag     '           / units for column 80                            TCOMM80 = 'Integrated RP mean magnitude'                                        TUCD80  = 'phot.mag;em.opt.R'                                                   TTYPE81 = 'phot_bp_n_contaminated_transits' / label for column 81               TFORM81 = 'I       '           / format for column 81                           TNULL81 =               -32768 / blank value for column 81                      TCOMM81 = 'Number of BP contaminated transits'                                  TUCD81  = 'meta.number'                                                         TTYPE82 = 'phot_bp_n_blended_transits' / label for column 82                    TFORM82 = 'I       '           / format for column 82                           TNULL82 =               -32768 / blank value for column 82                      TCOMM82 = 'Number of BP blended transits'                                       TUCD82  = 'meta.number'                                                         TTYPE83 = 'phot_rp_n_contaminated_transits' / label for column 83               TFORM83 = 'I       '           / format for column 83                           TNULL83 =               -32768 / blank value for column 83                      TCOMM83 = 'Number of RP contaminated transits'                                  TUCD83  = 'meta.number'                                                         TTYPE84 = 'phot_rp_n_blended_transits' / label for column 84                    TFORM84 = 'I       '           / format for column 84                           TNULL84 =               -32768 / blank value for column 84                      TCOMM84 = 'Number of RP blended transits'                                       TUCD84  = 'meta.number'                                                         TTYPE85 = 'phot_proc_mode'     / label for column 85                            TFORM85 = 'I       '           / format for column 85                           TNULL85 =               -32768 / blank value for column 85                      TCOMM85 = 'Photometry processing mode'                                          TUCD85  = 'meta.code'                                                           TTYPE86 = 'phot_bp_rp_excess_factor' / label for column 86                      TFORM86 = 'E       '           / format for column 86                           TCOMM86 = 'BP/RP excess factor'                                                 TUCD86  = 'arith.factor;phot.flux;em.opt'                                       TTYPE87 = 'bp_rp   '           / label for column 87                            TFORM87 = 'E       '           / format for column 87                           TUNIT87 = 'mag     '           / units for column 87                            TCOMM87 = 'BP - RP colour'                                                      TUCD87  = 'phot.color;em.opt.B;em.opt.R'                                        TTYPE88 = 'bp_g    '           / label for column 88                            TFORM88 = 'E       '           / format for column 88                           TUNIT88 = 'mag     '           / units for column 88                            TCOMM88 = 'BP - G colour'                                                       TUCD88  = 'phot.color;em.opt.B;em.opt'                                          TTYPE89 = 'g_rp    '           / label for column 89                            TFORM89 = 'E       '           / format for column 89                           TUNIT89 = 'mag     '           / units for column 89                            TCOMM89 = 'G - RP colour'                                                       TUCD89  = 'phot.color;em.opt;em.opt.R'                                          TTYPE90 = 'dr2_radial_velocity' / label for column 90                           TFORM90 = 'E       '           / format for column 90                           TUNIT90 = 'km.s**-1'           / units for column 90                            TCOMM90 = 'Radial velocity from Gaia DR2'                                       TUCD90  = 'spect.dopplerVeloc.opt;em.opt.I'                                     TTYPE91 = 'dr2_radial_velocity_error' / label for column 91                     TFORM91 = 'E       '           / format for column 91                           TUNIT91 = 'km.s**-1'           / units for column 91                            TCOMM91 = 'Radial velocity error from Gaia DR2'                                 TUCD91  = 'stat.error;spect.dopplerVeloc.opt;em.opt.I'                          TTYPE92 = 'dr2_rv_nb_transits' / label for column 92                            TFORM92 = 'I       '           / format for column 92                           TNULL92 =               -32768 / blank value for column 92                      TCOMM92 = 'Number of transits used to compute radial velocity in Gaia DR2'      TUCD92  = 'meta.number'                                                         TTYPE93 = 'dr2_rv_template_teff' / label for column 93                          TFORM93 = 'E       '           / format for column 93                           TUNIT93 = 'K       '           / units for column 93                            TCOMM93 = 'Teff of the template used to compute radial velocity in Gaia DR2'    TUCD93  = 'stat.fit.param'                                                      TTYPE94 = 'dr2_rv_template_logg' / label for column 94                          TFORM94 = 'E       '           / format for column 94                           TUNIT94 = 'log(cm.s**-2)'      / units for column 94                            TCOMM94 = 'logg of the template used to compute radial velocity in Gaia DR2'    TUCD94  = 'stat.fit.param'                                                      TTYPE95 = 'dr2_rv_template_fe_h' / label for column 95                          TFORM95 = 'E       '           / format for column 95                           TUNIT95 = 'dex     '           / units for column 95                            TCOMM95 = 'Fe/H of the template used to compute radial velocity in Gaia DR2'    TUCD95  = 'stat.fit.param'                                                      TTYPE96 = 'l       '           / label for column 96                            TFORM96 = 'D       '           / format for column 96                           TUNIT96 = 'deg     '           / units for column 96                            TCOMM96 = 'Galactic longitude'                                                  TUCD96  = 'pos.galactic.lon'                                                    TTYPE97 = 'b       '           / label for column 97                            TFORM97 = 'D       '           / format for column 97                           TUNIT97 = 'deg     '           / units for column 97                            TCOMM97 = 'Galactic latitude'                                                   TUCD97  = 'pos.galactic.lat'                                                    TTYPE98 = 'ecl_lon '           / label for column 98                            TFORM98 = 'D       '           / format for column 98                           TUNIT98 = 'deg     '           / units for column 98                            TCOMM98 = 'Ecliptic longitude'                                                  TUCD98  = 'pos.ecliptic.lon'                                                    TTYPE99 = 'ecl_lat '           / label for column 99                            TFORM99 = 'D       '           / format for column 99                           TUNIT99 = 'deg     '           / units for column 99                            TCOMM99 = 'Ecliptic latitude'                                                   TUCD99  = 'pos.ecliptic.lat'                                                    TTYPE100= 'uvw     '           / label for column 100                           TFORM100= '3D      '           / format for column 100                          TUNIT100= 'km/s    '           / units for column 100                           TTYPE101= 'uvw0    '           / label for column 101                           TFORM101= '3D      '           / format for column 101                          TUNIT101= 'km/s    '           / units for column 101                           TCOMM101= 'icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, 0)))'      TTYPE102= 'xyz     '           / label for column 102                           TFORM102= '3D      '           / format for column 102                          TUNIT102= 'pc      '           / units for column 102                           TCOMM102= 'icrsToGal(astromXYZ(ra, dec, parallax))'                             TTYPE103= 'deltav  '           / label for column 103                           TFORM103= 'D       '           / format for column 103                          TUNIT103= 'km/s    '           / units for column 103                           TCOMM103= 'subtract(uvw0,array(-23.93977852 -14.77255883  -5.73099258))'        TTYPE104= 'deltar  '           / label for column 104                           TFORM104= '3D      '           / format for column 104                          TUNIT104= 'pc      '           / units for column 104                           TCOMM104= 'subtract(xyz,array(1.04897935,-152.13327073,-18.22048894))'          TTYPE105= 'tmin    '           / label for column 105                           TFORM105= 'D       '           / format for column 105                          TUNIT105= 'Myr     '           / units for column 105                           TCOMM105= 'time of closest approach'                                            TTYPE106= 'vr      '           / label for column 106                           TFORM106= 'D       '           / format for column 106                          TUNIT106= 'km/s    '           / units for column 106                           TCOMM106= 'inferred radial velocity'                                            TTYPE107= 'deltav3d'           / label for column 107                           TFORM107= 'D       '           / format for column 107                          TUNIT107= 'km/s    '           / units for column 107                           TCOMM107= 'inferred relative velocity'                                          TTYPE108= 'dmin    '           / label for column 108                           TFORM108= 'D       '           / format for column 108                          TUNIT108= 'pc      '           / units for column 108                           TCOMM108= 'distance of closest approach'                                        TTYPE109= 'current '           / label for column 109                           TFORM109= 'L       '           / format for column 109                          DATE-HDU= '2021-06-04T02:35:54' / Date of HDU creation (UTC)                    STILVERS= '4.0     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ´dGaia EDR3 5311273110789074304IµnÁª­€
²'J@Ÿ€@aџUÂ<R˜ÀJð1I8*Ö<f1@prüg\î<jµðCæ³B	ˆ®À;i"¢Ú4<ƒ¶À@4ÁqFGŠm<ƒD2¼ÑTš¾OÒ¾‡Ÿ§=¼œ'>sÇj=ü-(¾È¢8=÷»!¼ ß<ªý¦EE="´3C–	ßF?ª¨ÌÀÀÀÀÀÀÀ&<¾qj5<g`óC'9Œ?€1Ï>SY¸=¹;=ñ±=¢AN¢Ø*ÂJ®Z?ù,¡Â€"F¿@çr¼&I 'B=ˆÄD}^*A_½…2@É­øÈ5œ_B`	qCj¾þAp©'1@éW'ÒÃË!CõóCÃ(øAO\M?­_ó@5?‡``?ƒ	ÀÀÀÀÀÀ@q¡ÌmÀ\;ƒA\œ@eœ6làjÀP'7h‹<ñøøøÀ8-±Ï«O¿ðVgüÎLœÀó	¸±§8@!uàÇ"ðÀbѪy^)æÀ(6ßç[dø@¹™éºJ<?ùL£Îà@t'ïÔøøøøT´dGaia EDR3 5317514110577328384I˚éÁKD¨
@Ÿ€@`«2wÝp@<ä8vÀJÞl®6%<Þp¿@Áw½rñ<õ¡&CV»
B.À9µ4YÇÃ==^@5â­cÚº=o	=h=.."¾Lے<dk=¡EG<"®¾2¤=©1¾å™=>KZzw@îæŒD&a'>]´2@óÛÜF?žP,ÀÀÀÀÀÀÀ-=YƸ><'zpCM?¤j=½'•=Z
="zÆ>WÂzUéÁû±nAÁ@Á†KF÷@ÅòƒªOÄy@öä×D¶
ëAxøÉ8@˜Æªî+¼AúÍC,˜"AŠ´z7@ͨéù#A¸‰ÖD$"ëAdµs?¿
m@BÎ?ãX?¢°ÀÀÀÀÀ@qѼÀ£A× @e5Ô[9ïÀPgìÂñR:øøøÀ8zföÚ
i¿Ý÷㌲–PÀ6*-ŠŒ@˼¨G~xÀcMŽ­+"À/:óp3E<ø@™•½ÆÔÀR»)ß@×ÁóÆ[øøøøT´dGaia EDR3 5317822210041117056I̳ .ù€]m@Ÿ€@`Sÿ4v‹=ÞÄaÀK-h	ÇÖ=æ+ @A÷µ‹=ø¨ßBXC)BºÇÀ8Ž×R'f> &<@6¯|O!>$C=¥=û=¼Õ–Ü<Q'>2'¯=7}I¾£>U+ˆ½/­ï=ý6F" ?$XC¶­Ô?
¼ç@3]=_FÀ?™Î}=T ;•Û7=3 ø=Æŧ½·¼
½ó"Ó!>`ö
/<Gf
@B?ƒR¯>£é=¶î3:¢+=±INÂo­Â0|=À{IÂ2€ìF'@ŽýL3R«€?È\D"A''X+@V]¬Wïã@´o¥A}ÛûA£¬ç'@—òp
\©7@¿†
C€ÿA†FH?Ñ^ý@k4ø@Ôx?´ÁÀÀÀÀÀ@pù–6ÍBùÀ¡ÔsS"@d÷,µGt½ÀPɚàøøøÀ7Ë]–¿Àà	
K½@À_"VuŒœ@Üú©âÀbà1cæ{ãÀ3¤5øyEîø@	U¦
±®è?ò	.‰ïဿö¼@m~ÐøøøøT´dGaia EDR3 5317386116241006976IË&€#¡€Cx©Ç@Ÿ€@`–c§cèó=Ÿ>ÓÀK<»Ä‡!=µPp@å²aq7ò=±'VB•dÙB_}À9­½ý=×Þ£@7K…¿=ßßD½.>;¼Iþ¾ƒ™ü=î'â>ƒ¯¿>¨º¾°kâ<ý.µ¾9ñ>@)>Ç~CêPŒ?	]0@ÌÂ_FÀ?"W<<­q="Vé¾0²ô¾&éâ¾,=€Ä">$Õ81;½ô0BÂ9Ü?õÊ>:î=­mP<€Æx>DÛ…£@•^gÂ?ÅÁµcF—@ ¼¼lÏû@<'#D5ÆûAŠá0@o­±ñtQâ@±SÕB6îwAš¡™/@¨qõ%†ÛíA)ûýC"BwA€;?ʪ@Trð?üÀ?¬å ÀÀÀÀÀ@q$dKŽÀ"Z—nž,@eFg@"YÀP›qÞ ŒøøøÀ8¯åyh{¿ä`¡RXãhÀ
*ttª´@3H¡‹"ðÀc*ÕcPÀ1"(*Gllø@ ýkL¿òâgmƒÕ?ä©9‰`2 øøøøT´dGaia EDR3 5317838088544453760IÌÁ'¼€E'žn@Ÿ€@`9aZå™æ=7_ ÀKM4­ÒÄÃ=@8Æ@E醎gX=LFCâ@BG9À9.فœ#Ç=te¸@8h!?ú‰œ=t<M=&¯¸=ן'½äú=-é>w =VÇ´¾M¢>9L==´÷*=ËÐÇ65¼ý§C¥\³F?v/ÀÀÀÀÀÀÀ$=±ûð/<:üÌAâÓL?Ÿ/>]Õ=‡íP=ãÐ=›2ö‹FÖÂ+|lAàõÁÍMñF}@«ìÓí¹@'æuD>¯A†³Ô)@|k"yÒÔA7é|B;A•Í(@²¿ž^ˆüAŸªuCp{¬Ax·Ó?Ây@I?ퟐ?¥~¨ÀÀÀÀÀ@pøŸÔw…ÀÅø¡5¦¼@dç4'ÀPêT¥ìøøøÀ82[oO6¿¸ó—ŠÏÃÀ¬mÉ(ä@…q؈ÀÀb&¢À¹oÎÀ4D£¥›âø@!"t©x@´ {ÀaxK høøøøT´dGaia EDR3 5317840077103963008IÌÃ`€%8Ó@Ÿ€@`<&̏Ù=¦1©ÀKAÇA¿Ê=©1
@fZ¿+b=²ŠB%ÞB
S÷À9`3—òBc=ñ–@8•¾­5Âd>=?=ÁÆ<½½'D˜=ó…5=ûV=æ㮾G<ö{¥=¢òV=I—,CA>5Û¤Cµ|>>œ–´?¦MLF?škÇÀÀÀÀÀÀÀ%>3Š0<æB€¥h?€Å>ki'>WÎ<_žI=¾8ÂGfdÂ8+Aü¿äÂI5F@•ª^û‹î?ý`+D/‹AŽ¨ó.@b"'Û M—@ÓjYA³ïžAŸDž+@Ÿnl¾´3@å@¹CŒd×Aƒé?Çj@Z؈@ÝX?«ö`ÀÀÀÀÀ@p÷ifvf¿Àfƒ»ÿ@då/)†§oÀP㳬e%øøøÀ8&²‡ó»@¿· ):@Ú@À‹Æ$'Õì@
‹
q?âÀÀbGñVÛmÀ3ð	gÎø@&¾(,sx@?yôp ¿ûz¡'œÐøøøøT´dGaia EDR3 5317541907606547200IË´1$+†÷@Ÿ€@`©+ïùÑ=Æ£ÀJϼòT)þ<î
"@J£l+P¸=íCEË­B	mÀ9Ó]y‡8=&…B@6ˆné€I\=Èþ=(="wù¾	Á·=Ÿ‹r>!=φ"¾åJ=°Õu¾8=¿)\\=6ž4C¸(ëF?ž®ÅÀÀÀÀÀÀÀ(=jë
;<j›³BèmZ?€ð>U~=Ðá<ñ×Æ>´®Âº‡øÁ¿øÂ0àlÁ°"ÎFó@¹dd•8Œ@ƒDDÆQqA=z4@Á€çwÌ¡@˼'CŽPA"F3@ÁÏ@Ï$ÕA<¡ŸD9lAnS—?¾¥F@?ÃÔ?ÞLÀ?¡:èÀÀÀÀÀ@q\`­Àé<âx•'@e-ìOüŽcÀPd!-!XiøøøÀ8c–躿Üá‹9 k ÀT£"<@)eÐ%ÐÀbé7Ÿ¯Á‹À.^'2bxôø@÷>+›È,?ë!Jš@Jòë	Œ8øøøøT´dGaia EDR3 5317423293481147264IËHPTۀPÄF|@Ÿ€@`|ü´f¼;þ#"ÀK=âœY×<¢†@p	PX <˜DB©uB
µxÀ9@Á	=<-ˆ­@7ı]Æ+É<#'>m‡=wˆÑ½ñE½FÕ.>…A/½MC©½ºV3;Π¼ôÈ<Rªˆˆ†ÀŸÒÆCú²«=,J\@)ىF?¼Õ…ÀÀÀÀÀÀÀ-<pÝÖ><Aÿ2@bH?S QÀÀÀÀÀÀÀÀFA–Ð'ÓüDëAD˜‹A>½<AÀ¤ÑË(DLíØC1iÐAFé"9Aº•s@]D€ÐCtCÍA3î?žcl?—ؐ?¹ ?,øAMɬ@
@ZE«à@@qˆ7j	oÀžÝõ4Y‡@e*ûNÔ>zÀP°-	íÀ8 Qã?¥vÀ*B…'Ç=À"å«xŒÂÀ8›kN—¿ßŽ†žù@Àªñ&†5b@ T5$PÀbÃ
˜³sÚÀ20«p˜»®ø@n,c«l¬@MŠ¹ó?ŸæÉLøøøøT´dGaia EDR3 5317884439832479872IÌë¹ÊȀùTÉ@Ÿ€@`XRB<L8ÏÀJóu[ºèÖ<QxÝ@ÒA"­£?<VýCõùãB›8À7oÕýpÜ<'®¹@7{ÐÒ)<'ŒË=Ô>P¢À¼ž Å=J™É½LÌ¡=‹v¾èõn<V1>æ]¼2þ·AA=?›¼DKLY=ßÌ¢A‰=F?ÅÑÀÀÀÀÀÀÀ$<½]õ.=&ëMA\Ô31?†%RÀÀÀÀÀÀÀÀFyA)"z8iú«DA"D3ªmA.^s+A€·ÚŠZDûº2CWŸA3è€*A!'³'%…ÐDíuIC—ÚA%ð?œù¿?e©>±A ?
0AƒÝ¦@š^áE¤@ @pô…¦]z@ÀK\_ÆÎ@dã2nÍ?bÀP°ÀÇx?§À7'GÁD.À0{˜.Y,À:üœ`ÏÀ7ð*kÛc¿À†ÿÚ9g€À
8êÆ
óÆ@‡ƒ4:š@Àc6/!lÀ3ŒX«°ø@#3ë'*ø¿øõ°ˆ/¿ëcLCuàøøøøT´dGaia EDR3 5317426493243673088IËK9
JAÐí÷@Ÿ€@`›Ý©Õ=<ËÀK)ÂO—¹T="Ð@Ã1HW¨Ü=
Š?C:bBBZ9À8»°‹#pð=,'±@7Ðîàâ~=!Ʀ<¹"o=Ü#M½î.¾=fÜé>5i>=–XʾAfb=©¹½Êї=y zx@Á<4D Î>v*Q@֘ZF?'IÀÀÀÀÀÀÀ,=q‹<<`²ÌC™¼?F¹>Féç<ã'¯<ԏ=í­ºÂ•ôòÁ®RAÛ:Á¯M&Fò@À("¹Xö@и‹DÎ+A~_n9@'%C(¦p@ߚ0C	ÇAæÖ;@Æ[Æ:{˾A•è)Dº"Aiž*	?Ã"@H¾?ëqð?¦
 ÀÀÀÀÀ@qwÂXM·Àñ!Vi^=@e'òbOäÀP¤°dcK,øøøÀ8¢œnP¯†¿Þ¼c\üÐÀ
æ©ÃÎ@ƒMîE ÀcBãqŸv3À25ׁ'œÚø@Pæ©d|¿ÿOØRF€?"Ó§þ‰8øøøøT´dGaia EDR3 5317886329617953536IÌíqȳö¡l@Ÿ€@`Læ+mç¿=JãWÀJ÷…51²v=8»X@֌™Œ¨}=OÿC ÏBÚ¤À9sæ˜9'¦=ƒûx@8U‰¡¶|=]‰T=ãî>{²¾gA¼êG‡=hR»¡,–¾²¨Ø>On½H¾="´ƒD:
@¸¯Df,>"}w@£ðµF?œÀÀÀÀÀÀÀ$=¸¶¥-<ì«ÊB]ik?ž•0>}G><i`=ÅuÀ=]Ú÷ÂÊ|ßÁ¦''>£A°ÚÐFg@² ¸§å¤ò@"âðD€û¹AƒîO)@ž{ši¢"A¸BuRA"¯‰(@ºkµyŸAJ·uDvArÂJ?Ä® @Rs ?ü ?¨Ò ÀÀÀÀÀ@pòêÉh2§ÀõNÀ½£@dØRwY(ZÀPºì$®¢øøøÀ8")1÷lV¿ >çÚÀØŤ\@gÒVwuPÀbz$–¶\À2Òî§Û8ø@ƒ
d@Cçìt©@¿ãO–)C øøøøT´dGaia EDR3 5317887321743547264IÌîXۀZ–J@Ÿ€@`RlGxb"<:CÀJóz"BL"<0«a@¶Åâ/À°<Hæ%D)ÕBø¾À8œ™ó·Ì[<`ù]@7r‰™r(ê<SØ)=éâ~>¿0½ž3…¼èð¤>Íd=.(¾—IÓ>%Ȉ¾k(;h¶<<9À÷ÊDm=©"rA
ŠŽF?Îú¯ÀÀÀÀÀÀÀ$<œNò*<ŒñêAÓÓg?jrHÀÀÀÀÀÀÀÀFjAL4ÎøÉ$D8™Eœw4AH%A@ßï¾qEÄD~مE›|A u&A@…©K°õ8D"sEk¬×A‹?—Ž
?Uð>Uö>·°àA€ó‡?-KƒEÒð@@póßà;~ÀŸ–¢8vå@dÜÞ§o¼ÀPµÙdz]À7°¿]À0wßVÊÀï½.^PNÀ7ÖÍ똯·¿¤0·ðƒa€À
ÏF•§ƒ8@	JUnªÀb'ýQ-ØÀ2¦ø#ÚÍ@ø@åÅ[:È@Ê0êKs€¿Û¡‹RÏÀøøøøT´dGaia EDR3 5317681678714511232IÌ3PaŸ€h-ï@Ÿ€@`0ôY÷*=qÀK…,X=>3@ܜ¢[·=#StC"%
B	(À7~_¾ºr=Aè@8ùÐlåb¸=DÇý½ÛG ½?ë)»F >;,>\>-ù ¾†ª—>wr`¾B̜¾	¾í88@['GCáÄ
>^öy@"ÖäF?œâÀÀÀÀÀÀÀ$=":s2
<h´eCŠr?'úâ><\×=™Ü>DÁ=°È"ÂgM¡B"û™@ ˆÑÁ"Î$F¨@»>6R6"è@³¦D›^9A€¡1@Œ~e8(ŠAëBÇõQA'¦0@Ããó	ªXA"¥ÊDtAlZi!"?Ä9à@J«Œ?îà?§=8ÀÀÀÀÀ@püü#ÄÀ Á<Ë
›x@dùcL\wóÀQ	CQ¨øøøÀ8÷~8Ã-¿ÖäÚÁ´àÀsÕýÁ@YTÏb Àc"'õçÀ6ˆ¼Å̔ø@NZU°©ø¿éÞf
šAÀA+<è˜\øøøøT´dGaia EDR3 5317887802784122880IÌîÈTˆ9<"ä@Ÿ€@`TGÑ'+=P¾ÀJî3ÿpS=`
÷@N–AÁÝ=fqBçéB0°À9çÛ¡Ê`='Ì¿@7•ð®#'=†öH<\Ì÷=ü§E½¿Àx<䫀=è&"=X{
¾É³'>L¨¼®N"¼Ý'›DDÀ	–…C•)jF?œ óÀÀÀÀÀÀÀ&=‰d,<ÈAä?jC€>)¦ú=º«>€ê=lÔâªä3ÁÒßN@›é¼A¶:ÃFn@¥Ÿ£6w¼@6£ DryÍAˆ§ü(@uJ"êAVMBäÑA—ôâ(@®<bÌ^²AÙCÍ?ñA|tÿ?Âí/@MÓ?ôÎ`?¦×ÈÀÀÀÀÀ@póPÄ%ƒõÀj[gvº@dÜÃÅ/ÖÀP±±šçløøøÀ8kfôUT'?¹ÑºÅˆÀʋ1€œ@	­ŒüÔÀc	ºA«ætÀ2üGKÓêø@HÄCéd¸¿ÅÚÆ+8¿èrŠ,½ øøøøT´dGaia EDR3 5317891964614977792IÌò'Ç©Q¿
2@Ÿ€@`I¡ÊiS=J¬jÀJýN5'H˜=^·ç@ïB³Ëù=X¾ìBõåBx>À8¾9WØñ'=uå»@6Á÷`/· =ˆ p;<"=¥tÚ¾%Ç=¶Ó\=GÏ=¾T¾ÕW)="Ž0é;|ÇD¾ãÖ»C•a7=Tþ=ʊ<F?œŽ8ÀÀÀÀÀÀÀ!=Ä$N)<›D8Cd%?zåû>Éäñ=ŧ·=æ]º=m÷Å•JÂ:ýÂ(æ£AÚzIFJ@¨î¹ç»^)@'MÊDCïA‡k^'@yT—n9RAJÜBEÒA–—&@±N®cÝ$AcpC›½-Az!?Áð!@Kü4?ò#?¥ÔØÀÀÀÀÀ@pòÏ|r¡2À[QéJܧ@dÖkóUŒ°ÀPÀ;p MøøøÀ82ÁõVۈ?®90®	ó€À@ˆš¶ãý@	ý`ý Àc$µF‹À3³é, ¼ø@·®üØ¿éàôL/t¿÷·sXÛ°øøøøT´dGaia EDR3 5317558537721510656IËÃQ<{BøI@Ÿ€@`–qhS>Ý]éÀJâQbÿ?4N@
8!`çô?óÜAE–GBKÀ7¸±ý{Œ?'@:'ýæ\Wæ?6F="E´»'»J¼ý[™>Ô$»>Ϊ>n»¾?(>W\F=ðqk¼)"¾T(,C^·EGÛëj@²—7E"$$F?ŸJóÀÀÀÀÀÀÀ'?}í±8>/ŽQB·‡A™…>pâŸ>7Œ*=H?>.ì"—Ù™oHA?ÌðÂ!ò¤F›@ÈòÌÿ'O÷B6{bC‹ÿžAv¾Î7@ 2q4"A¼=†B°8Aˆ`8@Ô÷ÊȵڃC%ÃBˆ¡sA^±."#?ëî4@H<(?ÐP?ÀmÀÀÀÀÀ@pþR
`x¨ÀY÷r#'@e!Þß2ÀPy¿"ÖøøøÀ9ÝKÓW­¿ç+®)Æ0¿ó¾}^"—Ü@4>PT–ˆÀc" =½pÀ0Jw«ƒèþø@«ÊÞä¿àÞßCaÊ?þߤ°èP0øøøøT´dGaia EDR3 5317904162322274688IÌý©ÊY€dìÙ±@Ÿ€@`Iì#BP<ÚÖ¨ÀJÜ2
G¡õ<ò
²@Òà3‡	)<÷¹§C]ÂB¨³À9]¢¾BÅ=â…@6ã}UÂ=
A½Jî²>"h½®-=/"5=àÌ=qÝê¾+b=€î{½£§á<°ÆàNL@%ÙØC΢> ‡S@B<äF? Ò"ÀÀÀÀÀÀÀ'=FæÝ*<‹ Aôq?
l>(ö =Ò²©>DW>>}ŒÂhƒ‹B£4¢A7:ßÁ¸›"F\@ÃMê§)ABœD"jcA{4))@™ÍP®`å™A}íCHï<AŠZ(@Èýü"âûA®¾Dt–Ag®ó?»!O@4l?Ëÿ(?œ)°ÀÀÀÀÀ@pï¤"2Ä´À®PZÿ%@dɍ–Cë¼ÀP²è%-:§øøøÀ7¼õéßæ?ÿvlþ¿@ÀÈ9L!Ü_@1µÇUpÀb}âÿçì¨À2œï*'ˆ|ø?÷šË•gÌO@Ì"MßÀ¿ÙMžÀøøøøT´dGaia EDR3 5317906155187202176IÌÿyËè€(•B@Ÿ€@`Kµãü°<ÛýÀJÑ`ð_óà<"‰4@oU—Ñ<)ÖlDÃKBˆ|À8ÝxjË1j<AÙÅ@7bG¥9žf<Gº·=è'3>
ˆ=Ð$9>"²Æ>",>6Wª¾L>l†u=í,Æ=á{'xxrÀJ¡ÕDv‰=•§y@ðDzF?Î[ÇÀÀÀÀÀÀÀ*<''£/<Ç+ÏA'Àa?b^ÍÀÀÀÀÀÀÀÀFŠAH×&æEËoCÙZøEê6A}¹*A='P@B'D{ERz'Aõ",A=e´O(O³DùòE@þüA")
?—ÄÓ?& >]ö€>½RA"?©7H	E»€@`@pîÁœ3VÀiAßX·š@dÆVèo,ÀP­ôAÏ\UÀ7Õv$":À0Eì€BÈÀ #ÐÞ·vÀ8ù•úÂè?»ú‡ÝµÀë
±Ëø@IýÕûàÀb¸æSà,À2ªiÀêÌø?õË]ÐC/@×[F"€¿Ü}ò–@øøøøT´dGaia EDR3 5317451747652324352IËb1Ì#·A@Ÿ€@`ŠÀ³ÆÆ.<ÔÚÌÀKM½Šâï<Ú¤Ñ@+K3€<íûGCa1äBæ§À9Šäšæ;=w@6ÇÇqlÓ2="»¿Œç=ÓñÖ½£	·=Ÿn>s>Ês¾"
>7'>½×<;½¥³®MM¾"ù«C¨oÇ'ìF? åEÀÀÀÀÀÀÀ&=Jò9;‰
4B˜´?~&»>e"<í™ë=³`=ŽŸ…'ÕøÁµA1zÝÁ°ñ"F¼@Â1"§BÕ@¥´"Dà×pA|;_4@˜Š«7‰ÐL@î9!CRûüAŠÉb3@Ǟ‡%J5ÂAvãùDCíAhª6?»Å•@3¢8?Ê»(?œ‰HÀÀÀÀÀ@q‡jov
Àp4ÜZÍ@e*ýý²ÁïÀP—m[-°[øøøÀ8u§Ë›½¿Ûp2à
ÀK¿=6õ@6…Ce Àbø…ž=ÎéÀ1^¯ZBCàø@]žÛ×ü?×|Eyz?ë8SŠD øøøøT´dGaia EDR3 5317574892956626048IËÒ17,€G¤Ö@Ÿ€@`""'Û,‡=­ÔÀJÎèmp:8=ÀÂ1@ºQÐYe=Èc¾BŠ|BÆtÀ;²+¸W=ù}À@7šwÕì¬>5ï½½^t½œs¾$3õ=âP>ÜV>$y>¾ŸÒU>pX=í.­¾Ì£kj=É= C£3=Á™ª=¾JUF?NÀÀÀÀÀÀÀ)>?5<‰#AÝüZ?€Yò>7Ð4=)åG=¡D<¹|"¶TLÂR%<AÍÙÂkÜFÃ@'¶›™ê´–?ÇÀ‹D5œAhË@X'$"}'û@ö¢¶AK'èA¢á@š"Í{_A¼ÑC3>'A…_ó?ËY@l`@Å ?°€ÀÀÀÀÀ@pûÎó²¤À(ÙDVX3@e°Ÿ(ÀPu'ñøøøÀ8Æ3u¿ÒÕ[ò¸PÀHEÝ`'@Î'zd ÀbVÇôÇ@À/™}8'Ìø@7ÏÛáYø@¯yŒÀ@…)¿±$ØøøøøT´dGaia EDR3 5317950066928748160IÍ'i†€NE~Ÿ@Ÿ€@`Ý÷åÄ=!_ÀK5#Ê&"¿=34@Õ=2QCžBí À8'Pme3=M"Ö@7ô@܅µ=Jèþ=Þl>­¾!oL»èRÑ>ºs;›¾¬D–="b<:k…='í\[@æCæ­>fô-@9(TF?›®ÓÀÀÀÀÀÀÀ(="À)<#s"B×¹¯?‰Þ(>0
Ê=ŸÈ¿=ÿwp=6-
¢ÆåˆCµA&sïÁã
DF_@²Ð¹ 8Áq@y+»Dš¥ìAƒØ
'@‡A|ÁA†¨BÝ	A"»&@ºÓK
AS?WD~Ar~²?ÅeÄ@SÝP?þ/?©‹ÀÀÀÀÀ@pðS,VƒÀ ùÂl@d¹‹‹ë\,ÀPøºð[;ºøøøÀ8k-ßØ(h?ÀšÍV ÀÉcœ@£wàÀbû¨cÝkÀ6½"˜<úø?ú}•£ü/?Ñ6º:²vÀ\p.wÈøøøøT´dGaia EDR3 5317953949579092224IÍ*ñŒ!ôJd@Ÿ€@`)µ+Ø=;ÕEÀK)ÓdÏv=>@é@7`•R=EôC
BÑÀ8ÂmÌ€=tÝÓ@8fAtqÑ=o~>õæ>}«¾¦št<"±\>…â';p7®¾«XὌ½<îá×=ZҍTP?ˆõCÀlS>$@?žèŸF?žŽpÀÀÀÀÀÀÀ(=¯²,;ô<BLŽ?…2!>`Ð=³©Ñ=–|"="ûÐÂÕcîÂTsÇA™›£Á‹Æ FR@°i2Þe›Ý@™ÄoDZ"A…&@'`ÖEódü@æ_PB£aÍA"Qº)@¶2Äf'éúAˆ¼šC¦=[AuÈ°?¿É@Ck?äšÀ?¢;`ÀÀÀÀÀ@pñÀíFHÀ §!ù@dÅ´}©+rÀPé	¬ÒRjøøøÀ7ígl.¢ð?°‡º¶äÀåX=x$@Œ@ŽÐ0€Àb0"³w;ðÀ4y:ã(îø?üOâ‹y'o@v°cöÀÀA
…×høøøøT´dGaia EDR3 5317776069215504000Ỉ)©Æ€ƒ"…@Ÿ€@`OPr€"L<÷̊ÀKhüä²	=	¸ž@—Úš‰(µ=]CEâB­À:©ô¢k=$–)@8Ûa¸ú=%KN½Ô;ɸ¼ $h=À$>ŠB=íþš<±¥=–Ñ7=ç@½ÒÖUT@ þCêë¤>J/¶@")F?œ\—ÀÀÀÀÀÀÀ(=hÄÒ9;ÃýA0Â?ŒÞ>Jß==íم<q›Y>CŠ.«k¯B'‡A¿†šÁ¸ŽyF×@¿®È:ô@"¢D¦É…A~¢§7@3¦{'îYA·=BØL>AŽ¸Å5@Æ]:ÑkAŠK—D%˜#Ai	?ÄvG@OR?öw?¨,ðÀÀÀÀÀ@pþºÐš4Àýí F…@eîã{§iÀPãQsw
øøøÀ8ˆ—&>;L¿ÍápñÑ¥ ÀJª£ï§@AwÈiÀañÉã!á¡À3'i&_âø@ G¾¡Ø@!'Ý‡ P¿õqù?øøøøT´dGaia EDR3 5317606641356294784IËïLʀÄc=@Ÿ€@`ªÊ ‰.='w¼ÀJ½f1++=‹V-@~訥ëª=Ÿt¾Bª&¶B	-†À:_aæJ´=ÃÉ=@5ì)£rx=ªïY=N&̽¡Ùk¼î"ß½¨‹p>‰Os¼ž¾0%Z=ûhƒ½ÚT=¡,­MM=ß.ÙCáÑy>Á4Ð@D©Ç_FÀ?™}Ë<¶V¾&3½íČ½ø6¾Gè[><œ¾'>Ìl3;ßb3BÃy<?€jJ>#<Q=Ì)!=µÕE>n^ÂÎÕ
ÁÈqMAvÿöÀÔ\ðF¯@›âÆdOï™@ê:DZ–AŒw¹+@i‰<{üo@»õáBŽAœ€â&@¤9ÿ~ÆÞ@øOC¦ÓA¸t?ÈV\@VCp@IH?«ôPÀÀÀÀÀ@pùöӆÀˆ% Œ@eÅUü¬‡ÀPIêª^HúøøøÀ8P%Lô¿Ð"ÄN¾°ÀC¼õZ@_ŸÕ`ÀbÇÉO""ËÀ,IúñÌ@ø@	¨Ïv,;x?þ=8²ãm€@MÒ¸f"øøøøT´dGaia EDR3 5317793214724700928I̘Á¥û9?äV@Ÿ€@`I¨#˜Ë=ÑþÀKR'K½=$Oƒ@›û{j³="¡C.{VB
À9‹yÈ"¹"=>ùÝ@8N_¹¨°=UUW½RiŽ¼Fò5½ªž¤=/®>?´œ=Dõ¾,[<ßÈT<ÚW¶½œcT"'?Ÿ}ÕCü˜m>\¼a@HÜF?›§âÀÀÀÀÀÀÀ.=—ÙÈ=<SµA»*ë?…™>*Ñ<˜	°=µÙG=UdЦt²BžûâBÌ?À'íFî@´_1Ž›@}?ÿD¤¾™Aƒ'M9@'ÕëR`á@ÉI"B¿¤µA"8@½.Æà‰QAD7mDKîAq?Æ'\@T¸?ÿ<P?ª3èÀÀÀÀÀ@pûn+Ä¢ÀìeӔš@dû…q΀–ÀPßBaŽa¼øøøÀ7缸¶(æ¿ÈVàÿ®LÀÀñùÚ ¥à@.XIh¸Àaïìf$žnÀ3}3+ó¢ø@	÷Ùgb(@!Eu­[Ӏ¿ôLG(ZøøøøT´dGaia EDR3 5317616640039918976IËø)I€t×±@Ÿ€@`§Nñ¢pÍ<»Ð9ÀJ'»Â<Ê<É?Å@Ж%àz<ס;C~®1B
KÄÀ;@U«É<÷©[@6Ä3\Sæ¢<íˆ(>%t8<á˜Ê¾{W\½Ü^9>±,½†Œ¾\ê!=žæ›¾úÌ>v+·]]?Á`uCÇaO<ðJ¾>
ÎF? ïXÀÀÀÀÀÀÀ(==ØÝ9<<>éC),Ç?‡PþÀÀÀÀÀÀÀÀFç@ÅöàŽÏ@Õ9œDÒïoAxõõ6@ÎVaіAXºCO#ÍA‰B8@Ì«=ì2Ú`A³šgD#tdAeL'?¼Ïx@3—Ì?Éäx?K ÀÀÀÀÀ@pù·"«LÀÊ«ˆ%×@e©âÁyÀPNFô'´ÛøøøÀ8"<…u÷G¿ÐÛ{`NËðÀݏê!•@¨ÜOÚ8ÀbŽ
¡€ðÚÀ,S/|sTø@íiUE(@
‡ÞZ³@;hác{\øøøøT´dGaia EDR3 5317621446087088896IËüˆ9W@Ÿ€@`¤é3[šñ="ÀJÈfhY=%-[@íÂgQý=>'ªC	ØB'èÀ9ø±Óf=P+¥@5µ09Á1=/ÇÊ=ÙÂ>U>%)l½Ÿr>þ¡—=î¼Åñã>G¢Ø½+zù»œšh @>C·Ì1>3öú@ŽÉF?ž¿ÚÀÀÀÀÀÀÀ"='²3;›ôûB‰é¶?9z>j¼´=ªµA=Æëè>Ý`ÂÝgUÁÐ7æAl6›À÷õF¤@¸ðü¹pß@ÃÑ7D'moAeO/@JÁ‰6ÌAeÇB݈pAE61@À³\="}A‰ÕsCø%WAn¯¬/1?¾5@?k?Ýþp? ×ÀÀÀÀÀ@p÷­@XgÀ›Y–
×P@e
ÁŽø'ÀPIòí´éøøøÀ8Œ"u8a5¿Ëþ*Šéô À'îù4\Ý@!½òÇ°Àcƒ´V=!ÎÀ-ˆ¨i'Xø@ß,›  ÀÜ%P±Š@ ïVí&¨øøøøT´dGaia EDR3 5318027651219220224IÍmù giûœ@Ÿ€@``ûUKò<ìªÀJðhŠ4¾2<ù
«@±ªj?âÌ=ÌCCC×Aÿá}À6_Oÿwâ=
ø@6Ü'‡`Í=ú•¼œ²;<ÙùÛ¾Zp³»ñx·>@Òö¼Ɋ¾š9'žø¾,,=£©R\\??P‰C¾âD=žHÎ?­ÙF?ŸÞYÀÀÀÀÀÀÀ(=_Tž-;Ö"BCpÆ?ƒ‹B>F~;ìßt=Oˆš=Ãý·Â_þƒÂ¬õA}M(Àƒ¾ùFj@¼ÅL:'@«•ïD«´üA€'ž(@'\t"E@þ"ØC¶vANs+@ÂòGA­·÷CßZuAl~Ä?¼ýà@8xˆ?ÒmP?žƒÀÀÀÀÀÀ@pè,Ù°uÛÀ ‰Ǎs@d"8õ;\ÀPã̈́jºøøøÀ8L¡G¢n?Òdèá¹Ô@À|v-ÿûÒ?öâDã¤ÅÀÀdêõšBÀ6´'/µÀøø?Øf™E÷œ¼À |ҟ³éÀÀð@äKÜøøøøT´dGaia EDR3 5317364680071917184IËå.€,i¥[@Ÿ€@`l³¬h<ÓÆlÀK`Çøö`j<Í®Ú@š³RF™<çsCtBFB´æÀ:žçÅùÕ=_©@8€ Å[Í<ýÈ=½N•½½ˆ
R>\§÷½#×¾å|>$½E‰<ïØâji?ξRCÑâ=b}a>ÀXF? 'pÀÀÀÀÀÀÀ*=Bûî=<DÜBl¿&?‡´>"zj=¼éæ=ᦆ=«¶^ÂË]Á¾àAé´A\ˆF@Á͐cµð@ôìµD"Ý=A|›|7@—wõá¯`nAÒðC+ßCA‹,Í4@Ç,k;ÿžBXdC³M Ahþð?»´s@5j¨?Íðð?œä`ÀÀÀÀÀ@q~…z2À"¿yú*@e=ÅwVÀPº¶2ºD2øøøÀ8‹îbÁ}Þ¿áڜi˜Àª¸IàØ@%úè°ñàÀaöïD<TÀ1¾¡m¢Üdø@óÓD':<@ ä-aõ ?Þt";äg@øøøøT´dGaia EDR3 5317367287103191680IË`z€ϋÜ@Ÿ€@`x›£ %=›å±ÀKZ²ý2X=†$'@uyGÅE=˜XºB«LBuÀ7®ð›Œ?=ÃÆd@6Îd²¯=Ÿö=ùg>=ð*g¾iê¼øùx>2n>º6rù¾…ï=]Ō½tS'=ëB]OA"¾EBáò?NLBÊïæ_FÀ?—¦E<'÷#½`š¡½×ÉL½ˆ.÷½·0ÿ=©(>
Y;<esBqÚ"?°âê>?"¯>>m¾=33==Ÿ«ÂÂÒã¸Á‹hmAs/?%@ÑFô@Ç5íÀ-Aþ©D#ëÏAwÿä8@¤Ü#¤ZB	eBB•ÏÂA†ñ:@֕!6;x-C-ûCJA]gG8:@
d@>bl?§ÿð?ÔÄèÀÀÀÀÀ@qŽVE¨7Àoô7ÇñP@e2h©ÚÜrÀP¾G¾!&øøøÀ7Òd1AÈØ¿ß©8ÜéÀ
5`E'kl@ܔÂBŠÀcyeó©}À3qöŠø@ªm¸ÒìÀ
5)>SuÀ¿ó˜L¿y0PøøøøT´dGaia EDR3 5317367291416350976IËa'FÒ@Ÿ€@`x*€V>‰AÀKZ©î,¯-=g¢¼@‰1§ØÎo=¨¤bB›	B	rDÀ8ö:Ҏ B>é@75?j·=‡ S¾+ò=ÿÜo>h"<»f>Z`+=›WQ¾¸M>ÑÁ¾TB›¾6Iú©§?B¯3C²‡ë>äb*A,¿!_FÀ?š#í<Ÿy½¨ý<¾5lç½*'"<Èè>òÉ>I)e55<»GmB‰º7B?…1µ>jê?B©ö>=Þ >ÛMkÂÀÖT@=-ÁÕq?ölF?@·À­ø×]AF¢Côà_AÒøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@qŠµ\Ào¿ESš‰@e2eY÷ÀP¾C<ö‡øøøÀ9>ƒõxF¿á'Ë&{:À
[¥êág´@ÈØ('Àcj8Át©À3bÎs4Lø@–°"e\À	rÝñÆ@À¿ò¥ÇÆüd°øøøøT´dGaia EDR3 5317816471968667520IÌ­èi׀Sê›@Ÿ€@`]bRÃÏ>è°ÀK#< S#é>šéU@'ÌΓ>£aÅA£éB'ÚÀ8<܀92>Ñ4A@7[¡³^^º>¿6=Œþ6>a½nÓ;»2x">:Òݺ¾°T¾'ží=Ô¨§=•Ì=Þ Ð;:@`¡C؂Ý?Ñ,"@p.k_FÀ?¢d=µ~H½ëåv=ˆ]›¼'d¾	;°=#R~$?fÞ2<W–C8?'S>tVy=¤Ë<ý´ú<Ä'?Â[{ŠÂd®CÀ÷´ØF¤@osð}/~­?NŒ`C›îëA{â@A5˜{.t@›Hë@â÷ïA«øò,@zó:çþé@°÷sB›ñµA'J ?ìÜ@Uv?çÑ?à ÀÀÀÀÀ@pú@­üUÀåOZð'0@dýM	#üEÀP¾'ÁœGYøøøÀ8JMé¸r¿Ì¬n¼UAÀ
۔BH@`ö™vµ(Àbõh*;pÀ3;«U±òêø@
]éÙû?Ýl± @l¿ð3•ñøNøøøøT´dGaia EDR3 5318280229652796928IÎS±pŒz·@Ÿ€@`X¾SŸ	ž>AÉ!ÀJÃfâùà>L~
@	—Ø)çœ>V;AïZXB™—À8aÙÐé>‰À¢@70îMâ|>Š‹J¾Œ{=µ^=›}½˜µ=Àt6½gç¾,ÙÙ=×n¼>Öø¾<ë{{?¡±üCò•?ƒŒ@e	_FÀ?'Ž"=v³Ë½žÔã½*Áˆ¼èµä<¢ê2¼z',>ÐS‡0<±ˆìCõã?…Ùp>$ç>é}=·­>3dÂÀÑB\"›AُfÀ¯ÚF›@xîªw–)±?‡»C¼üA™{6!@Bښ
zN@£|ø@ì.]A«.*@"Úó˜ÄiAL^Bœë²AÎ°?Ú±k@júˆ@
–X?ºÈ`ÀÀÀÀÀ@pïڂ]EÀVb™hjM@dÐ,Ú1yÀPžš2¼øøøÀ90{ƒÖ?ËsR{À€"@ñÇݙÀcÓ@WÍí2À3ëì'Xø?ûñ)/ÀߒÚr1€¿éO>½ô
àøøøøT´dGaia EDR3 5318577784990452352IÏbQ£Ê€I&à@Ÿ€@`R}JŒº·>)ÀÀJT™ß~¬>CÕ@1`fŵa>BvÇB0êB
LÀ9ÕËwj?)>VTÐ@6ú0‡½íÊ>b½b»ö-K=sê}¾m<qO;=>í=…'û¾†=ã–¾º}¼¥÷XW¾fÝCѾg?M"‹@¢Z_FÀ?è=`²¾Šª<Ž_½÷m9AŠî>gd¿(>¡
Ã*<@ÏÍBHO{?~v¶>KXô> Ì=¤~Ÿ=…-¤ÂŠ£¡žAŸ(ÁåvZFg@},E`õA?´ŸCÏà…A˜ï@?&¥4'å@­ú¡@·XèA¬ÖÃ!@ˆJÓËÖî@åoBÙ$AŒ+¹?ݶ¬@'¬(@%Æ ?¿#`ÀÀÀÀÀ@pã¦ÑîdÒÀ˜ñY/—"@dÅwC!ÀPxc(gmkøøøÀ7¯(Ît3M?Ú.æϔʀÀôt–bë?â¢n^ÔÀbE¿¦¼À0e(N"'bø¿ÝÞWkÝÒD@ЃK"ô?ý4šäiðøøøøT´dGaia EDR3 5318117330136955392IÍ¿‰©z5.ò£@Ÿ€@`?éÌ°ñ=RfÀJ¡c›\â=
/¨@0$Â}Á"=ã
C:_dB/çÀ7ȁð7<=$7@8Ka9=1Ñá<ˆ¬˜>Š"¾³Ê>ç5=Ôs}>Cy½¾a—e=UQ}¾aõ<+?,,,¿}öÖE](>¶ºˆBØ_FÀ?ßØÃ<6S>ú¾Ý»f÷̾'=±°1"=z"2$$=‹ÎC
K%?uOîÀÀÀÀÀÀÀÀT8Aw^M+±1§FHn$DîÇE@æۄ"AqTÑËõÙjF1‰DÈlú@æ-Acፍ2ç†FK¢'DGòÁ@æ}ì?•a ¼S~¼ÇW<;0ÀÀÀÀÀ@pçì«PÙ8À*ˆ@d¦²2/ÀP¤;8¡HIøøøÀ8A<ÿOr?ÈeÅwúàÀ	ìÖ.éç&?ô÷A'€`Àbò®eCWÙÀ2¹'Îd"ø?кŠ1n‡<?á•[·Í¿àºú5r`øøøøT´dGaia EDR3 5318282566122736256IÎUÑæ
€22Íý@Ÿ€@`O®šLµ£=D†ÀJÂoÂ<Üá=B±¸@ü·Ø­µE=2kÆCâÂB'ÌÀ9
2{ìA=HÌ7@8LÆN»=b¿U¾7	½ªO@½ðá&>Kã¾=\r
>dêk¾˜o´>;X=_+¾4d'%?(vC£=Ö?ÌF?žˆÍÀÀÀÀÀÀÀ"=§!\)<gAyŠ?ƒ`J>ž¨š>Zý>}>6޼¶ÒB ãAŒÁàEõF;@³´SDÒé@ƒžÈD™L¤Aƒq` @†ÃÒå>GÏAyB¡Z²A'uà @ºš6×x´A'%QD"øÉAr£ò?¿J!@AP?àF0?¡öpÀÀÀÀÀ@pîß,¸ÀÚk"Ë{_@dŁ7‰¤¢ÀP¤®ùZøøøÀ8@ùáæ?°R€ûq½€ÀžC»Ãø@Ùü
‰ÐÀbcs´‰RÀ1øgR8ø?óoeî5@èºJ€?ÐcÐ
z@øøøøT´dGaia EDR3 5318117639374581760IÍ¿Ñ©0imQÕ@Ÿ€@`>sņ¾Œ=B˜ÀJËƒ¬X™=P'¸@Îûg£Ì#=cÐBñË	B	ä%À8Íáü…"\=€o @7ð¤Rå8ö=hNo=?ä«=²ŒY¾7¤=½%>ÓMÎ>.Í ¾eC>2~'½Kûp=|ñÕQO?Ùö›CÌ\(>R–/?ß`qF?&ÀÀÀÀÀÀÀ'=µNo,<ՕùBõV­?ˆqö>%y|=œ¨G=¯} =úñÂ¥ËÂ@éXA¬C±ÁÏeFo@«×p—*@tDi–ìA†uñ'@}rûXÛË\A¶mBNôpA•>–)@³b˜üðA=ÊCÏ!³Ax_ö?ÀÀ*@HtØ?ìŠP?¤_`ÀÀÀÀÀ@pçL_À¿À/ύ Ä@d¢ä´ô	ÀP£ùÆkoøøøÀ8Cç6p?Ñ£°Ž"pÀ@=¡¸?òܶËçˆÀÀb'd«$âÀ2Mnh"ßæø?À ÁÎQx@;âºÈø€¿´ürqåøøøøT´dGaia EDR3 5318283012799031808IÎV9ájWLŠ8@Ÿ€@`Uu¯<XP³ÀJÁBÒEY<ƒ<ˆ@jíûûQµ<ugqCÜw}BVìÀ8#q¶ª<–Eœ@7µí;'RÞ<®öö½ dW½ï;£¼Ìd|=³Óy= '>¾ð㫽(Z=ï'徬nm@RyCÙu=@í{?wÅF?§ÑWÀÀÀÀÀÀÀ*=O….;Ò¡½Bi¸"?át>f¦‰=†â=W֔=•!ûqÄB¬Ë(A—B11bFw@á)øñ"žBEÄD…ãyAe(ô+@ÀÅXKc‡fB*ã€CHý5AxK*@ㅍèî\4B±¸Cá)üASäv?°Ù™@¯T?—:¸?Š#ðÀÀÀÀÀ@pï
L7ûÀ}t'–Pl@d˕%ãÅÚÀPŸÅ›¡?´øøøÀ8¯n¿¬?€¦1"À
»Àd<.æ@º¿O°PÀbÉÆ¿BrÀ2E—åªø?ö¬ßŒx'?ý>€ÛôÆ?º,^­_WøøøøT´dGaia EDR3 5318420039436905856IÎÒÙô­€.$kk@Ÿ€@`xt\­h=ÏÑLÀJcû/ñt=½ú—@ª9]˜Úi=ášÝBr4B¿ÐÀ9ëi¹¯ä¼>'@6JÖ'ßÒ=÷ÙÁ<ÇøǼ©(X>SU±<ûû>UáY=¢ £½‡¿‹>YiH>=&ˆ¹PP?ü±)Dƒ?2¾_@Ñà_FÀ?•ú<çì±=ߒ†½¿è½1û=›þ¾<Ö³†&>LË¢-
<;ÌèBúò®?‰Ô>£=¡"í=Œ×<ÝܵoÁ$Bï<>k{Fy@"[t®ü?Ý9ÿD33A£s'@Vý¾-l°@¹"
A}¹»A£o˜*@žÓxg¡@ÑüC•A"'¦?Ӟ<@z?@a(?·¼ÐÀÀÀÀÀ@pìKEéÆ:À Îòx¸¥@d·oKÀPa¦,²øøøÀ7á.^Ü·?Ã_§"˜ßÀÀ;BD¹çÂ@	Ø££ðÀb¦dŸª¿ÄÀ.à]pµÄø?îvê>@Ҟ@wÈSæø€@Bô|˜øøøøøT´dGaia EDR3 5318119116844316032IÍÁ)¸5€Uƒæ1@Ÿ€@`ì¹3è<»ìëÀJïæîõ<æÎ'@ÉØßoá<ÍïCCœBÀãÀ7^7$¯Ð<þ @7êòÆ8==!V‡¼+RZ¾Š‹.=ÏÕͽS_=Ƌœ¾ù—×=æd1=Üê<¨r[Z¼€×JC±Y'F? nÀÀÀÀÀÀÀ(=Y}}+;ý«›BÔd?˜>ï9>É&=Ï?=§0—Âoc…`å@}\ÂaœFo@ÄÉ0ŒvéA….DÑáAyê"'@›Æ‹TSLöAU=NCa£A‰¶$%@Ëõh;%lBNƒC†?~AfK?¼Z@4"°?Ì
 ?œûÀÀÀÀÀÀ@péä|_€"À"3Þ4@dŸÿI#ï¨ÀPÛ7Pl'ÛøøøÀ8Æõ*%ø?Ë'QìxØ À;`?Mj?ú>¢ø{ ÀbÿÝL"ioÀ5)¥‰˜ø?âëÆ!£:?Á™Ñ—ÈÜÀÜq˜˜Ü¸øøøøT´dGaia EDR3 5318581530206048256IÏe¹âOÐq@Ÿ€@`NJ‡}'=_ÀJGÎCdü=%¬@'µ'Îp=$iC%èB=WÀ94ˆ³^ö"=7Ci@6(_è¹b=\ÅgºµT¾!…¾,·=̓ý'"ë=J–¾¶H=úñ¥½öý>sÑJI@×CÐQ¿>*ÇÐ?üA½F?ž~WÀÀÀÀÀÀÀ&=žEÕ);áMÑBf.z?‹å‰>'u"=ÖÇ=¹5E<œÑÂdE†Âˆó…B$»7Á•² Fd@¶ÂAÝ+®"Aƒ-D!DBA'0ï(@Š³ÀÁ'üöAPäýB'äÖA
(@¿	N¼ÂAç(C‰"ªAoö?((?ÁS¦@@¿l?Þ!à?£\øÀÀÀÀÀ@pჼÊ
À—vД:V@d'ïm—¾'ÀPvWðC¼MøøøÀ7} þ»¾‹?Þ¾8ûûÓ@À…&gCÒá?Ï¢˜r<Àb²ååùÛÀ0Æ^b™¸ø¿é¨—¾µb@WvÀ #€?÷%¹'ýDøøøøT´dGaia EDR3 5318289472429930112IÎ\ⶀL´é_@Ÿ€@`XwüG´=/?DÀJ¹|ÿoŠ=>®E@ÈýkÅSÌ=BÂëC'!B§À8ü±ÉÊì=oF[@6‹G
¯2Ã={þY¾ÇG½K¦¼¿•K=è7E>Â> ]ξ°úô="Ý=Îÿ¾fDRXV>š±	C¸ÝÙ>Òí?]4F?ž«ÀÀÀÀÀÀÀ(=ÀÄ+;"ŠMC3;·?]>$Ý=ñS>YÖ="[ÂãiàBA›»AÈÀjpÆFm@­
žW({ü@møDzçjA†(&@z^
77Aa'mB°A"Ái(@³ñаìA€C2CŸ4õAw¥r?Ã<@?u€?ڔ?¤VðÀÀÀÀÀ@pîÐkšgwÀ*+Al³|@dËÓÇÈÕ(ÀPš~F˜øøøÀ8Ztœì2?À¾zˆ® @Àœ‡Ô9@é¾@IÒ°Àc@¡|NŠÀ2X>ù·Ôø?÷
ÝîlÆÏ¿þ.݄yr¿¿¤HgIÓøøøøT´dGaia EDR3 5318588535285503232IÏl(Uh°H‡@Ÿ€@`T¤ª…~ø>8ÜäÀJ=·^;ó>Z'.@¥p	 H>VXAþ˜ýB'3À9_zbEÆ>lC@7íý"ÇAz>'Øt¾8Ù½ÄÛæ¾&ï=ÿZŒ='ûý>ùw¾—¸I>(g½!r¾d­FLK@¾¤Cäl?'Êm@nAÙ_FÀ?"$¼=cÀb=ž}D½"¹,¾Fq¾W>ŠÄ&>֎®)<s9öB7?Š-R>bþ:>0>ÆH=S-¹ÂƒñB­"ëA•YŽÁÿgFY@~o×Á£ø×?´²ÃC¬{¢A—¿ @EïÙxO@ö#@¯2åAª8$@Š¶…´<ù–AtúB¯õ"A‹X?ë¿/@w@Ç?ÆqðÀÀÀÀÀ@páÅÅG='À§n 0@d–­èLÈÀPmÜ×3aFøøøÀ8'¨ ?Ò?Ø9çG6vàÀ¾¤ÏÄ®?Òw-‹s£€Àb§
}€"À0\ô4¿¼ø¿èU¦^"ëb@MíŸ6ÄÀ?ý·Ü6¤PøøøøT´dGaia EDR3 5318293183275226624IÎ_y€V'ޘ¦@Ÿ€@`[)b"ö9>8›ÀJžkÆ|…>
Ÿ@àB³Öºó>ç»B7–óB‹–À8¹ÏÓ.µm>.†o@7‰ºúo8>2MP¼`ܼ˜…O¾t¾ö=Ô1Á<L@.=ݲ¡¾¬44>3±@=Õþ€¼Û\ML¾GÇSC¶> 4=¹)ÙF?˜ÚÀÀÀÀÀÀÀ&>€'f(<œë|A6ïÑ?}Ê>}«–=¡L<£4=nø]'¿BÁñ"¦Â§'AÔFF@ƒÎ`Gî? {CüœCA•uå @L¥ŸTþôæ@º®ÚA"¢A§‹Ò!@Žý%¤BÅ@·&ÚC(ÍAŠQŒ?Íä@iÒ0@¯h?²EÀÀÀÀÀ@pìœÏÉý[À}Uø©u@dÃúÝ)z&ÀPŽ 8%øøøÀ7ÏgŽš«?·É«Ø<#€Àù¡ÀѦP@Exç®Ã0Àbzc@¼jÀ1)ÖDRðø?zmOž@<¾4?ðé»#÷×øøøøT´dGaia EDR3 5318293526879324288IÎ_ÉæȀ'v@Ÿ€@`\~rºæ<²–ÀJÐ
ê'8<«‡I@l÷†I<¾ìCŽXîB
y¼À9˜3îî"<á8S@7O4‡ô
<è\Lº§b]½Ûþ\¾	Ù>Ïß½	Çm>_ľšÔ>é¼½
¶";õqœQP>±<LC­È¹F?¢ùÀÀÀÀÀÀÀ'=!ðß)<woArQV?˜µ>z]#=™Ìˆ=™4 =‹'ä4ÁôîÂ](ÖÁ‡{DFM@ÊqšÓGUšAM³;Dƒ£éAu»ð&@£,÷s§Ü9A`vC.õºA†è½&@йÙ¬Ž9B'CèñoAbŸ1?¹@,É$?À¬P?˜åøÀÀÀÀÀ@pìÌ}qHÀeñö@dÅ>ÁçiæÀPŒÕf%.øøøÀ8xþdKÓ?ÃZŒ*¿àÀ	–}è‡I@ʵ0Åý°ÀbË6à&'ôÀ1eŠ"XÔø?ðÌËÏeÏ?ü†piäY?ê\ìg=… øøøøT´dGaia EDR3 5318296275658773888IÎbI앀Ž@Ÿ€@`nc«<9<*YÀJ·¬ºí<9y@vÃ¥(W<D||D
ˆBm'À9õ*ˆ=y<bø@7£W/>.<V˜<(綼Z®¾5—W=2u>©´ý=º–'½;µô=ý¼Þ¹­=S4TTQÀ
ï›D%'c=­%&A5F?É*ÀÀÀÀÀÀÀ&<Ÿx3<È ¶Ca‡?j	rÀÀÀÀÀÀÀÀF¤A:,rukÔ¸DàIDo4]A!ŸÆ0A,üìP¢P<E6¯žC¢|A&OY/A0åÎëðÿAE*Œ"CÊêA1­?™"¼?AÚÀ>•ò`>íà A}GçAš×EÃP@@pòoØmfÀÔ»€Ü>@dãˆÕ•t\ÀPˆžJ¦ÓÀ7ïQTˆ€À/…|ʕCÒÀOÁ§ôÀ8A?¢'ˆ¿¡•æÅÄPÀ0œIÒ:0@Ù^5¢@ÀbY$|ÌøAÀ0ž.§².Úø?þéš*Deï@c腬l ?ù¤4îòpøøøøT´dGaia EDR3 5318296275658774272IÎbIì—kK£c@Ÿ€@`no¶P=ÏøÀJ·¿F±=ãüŒ@@%­M}E=ßöÍBy0'B>¡À9~]k\ùð>×ó@7´Kqn!ð>6,=ð¾½?yÆ>Ð d>Ÿ'ø=±L³>>ˆ½Ð¾"¨>Dö><ÖèÉÉ?¶ùvDäŒ?9šQAhPø_FÀ?'³.<ß²!½Ýõ¼â̽as¾=@À>m0">dÏÐ"<c_ÌC3d?‰&÷>ˆ>(µ=z.Ü>•ÚŸÂzqì§õ"ÀUêÂ'njFú@ªJ¶ìßëfAIÚ,C…a	A†õT@¨E['ÃþÏD,ý@«[A"ÜÇ@Å0µ
{ãD¹p@êiAjP@"±/?ùað¾†#@@
u`ÀÀÀÀÀ@pòŸÀÓìᩉ
@dã"ñéoÀPˆ'é¬PføøøÀ7Aé¿°\ìst@À
ê"Jó@³@¢ï>ÐÀb:cѲý´À0ÏcËRø?þâ³·Ÿ@;ýèë¾@?ûj)8ê*ðøøøøT´dGaia EDR3 5318135987469674752IÍЁYékõbD@Ÿ€@`ßÚ²Oõ=æT:ÀJÙқÁ–>qž@wŠÒö«>ÉBUB	ÏóÀ8€Ó¬¦0ö>gN@88NËöyL>0;û½š›ì:фs½œJd>³=šÎ…>(,…¾ñv=éÑ»wÚ¢½ØŸ¢``½`äCäøÖ?'@mí_FÀ?»ÿ=¡¬=.¦b½ÙêÄ=êqº¼ü¿ô>O/(>'ƒ+<=8ßCà?r9=åäÍ=¤¶=Ï:'=­]lª'n§0A'o}B1IFm@‡ž"-‡›6?ªD>žA"î>"@Q›ácbµ´@ðäyA´»A¥À£$@'zÓ­w3W@îöƒC`ìAˆ†?Ô9l@iР@"(?¶zðÀÀÀÀÀ@pçSšwÀm9g"@d'?ñ|jÏÀPÖ6#·D·øøøÀ7{q½¹õ?ÕÇNã…PÀ!k$ÝúP?ñ£Kf ÀbCáˆÖÕÀ3è(šòʎø?«U'ñà@ûî0š ¿úûjFÈÐøøøøT´dGaia EDR3 5318598980649814144IÏu˜c€¿û@Ÿ€@`G®Åg=mºÀJ1"?º=Ž1@	Ù|³+­=‰ÃBÁŒB¯˜À8aðf©Ol=š[°@6}¦pŒå=µ(I¾,=θ\½yú>56œ=aÑ>'|?¾Å>-
=…¯{½·©I>>?›´C·o>3ã ?=õPF?›³EÀÀÀÀÀÀÀ$>JN(<õB±¼ì?'Ø
>Iú=Â]=ö%T<Ç8•Â·Fo©þAÿJñA»ÿFT@ ùyqü‡å@+âDK6ËAŠÂ@$@nöé"V@û©Aù)Ašíb&@§ÿÖ5uBA&DC"Î=A€<'?Ãfð@U‰Ø@Y?¨aÀÀÀÀÀ@pÝù•N^ÀœÏvt«£@d'%<r¥DÀPsXZ	…ìøøøÀ7ɼôgËË?à§Æ´ÎØÀ­¶Ðý˜¿Õ•"Cþ6Àcúé0zÀ1!Ð#ºˆø¿ö-ç#&l¿àÜ9îÔÔ?ñjFë7øøøøT´dGaia EDR3 5318599362909734400IÏuñچ*
w@Ÿ€@`FnpâRÞ=$ÚsÀJ+³S ñ¾=/"¯@	iøíÈ=9|¯C½B"âÀ8]ó<j=Q¡'@6Ö,è¼Îô=T¡"½ßdÛ=Œ®.½B>R«â>íÅ>gh:¾šëy>~ƒÛ¼Œõ¿½¯:òHH¿…sC£égF?ÏÀÀÀÀÀÀÀ&=ž}*<oB]BªEË?uO|>gxù<Åh=<¯=h¦ûJÂL[hB''Áˆ¥FW@¯®0œÚM @:ÏDe³»A…VÃ"@€¾Æà"mA!Ž¸BTEÃA" ¥"@¶vT÷œAŒ^C¡,AuÙd?ޕ@IŸ˜?ìž ?¦¡ÀÀÀÀÀ@pÝR\ÀLÐÀŒ¡§e¸@d^‹|nÀPq½!ïaøøøÀ7û3ü+æH?àž)¶öËøÀ
hù¯'¿ÜŒ>IÀc–Â9WªÀ1Rá&›>ø¿÷ë a¹B'¿áS>ü?òñV½,0øøøøT´dGaia EDR3 5318602592725367424IÏxáÝú€ýØb@Ÿ€@`S{YÔ<"L)ÀJ(8ø'ýU<¡‡2@ïk\ûû<ªÉÆC›€,B_.À7ÿóÐr®<Ï
@6
kQ¾ß<¿ƒ«½½õ¾)Ö~=¹Là½uY=š(L¾h'ý>7@ܾ¸=mu,,?fnCž+=Y›>–é.F?¤ÁÀÀÀÀÀÀÀ#=–W';ÑÁˆBõZØ?" L>-ô=Wþ
>
!>fóZ£À°A=$ÁÌ°ôF@@ÓBÿфlB!Y­CôqJAo3'%@¯ºúQÔ_KB'çBÁ"BA'ˆÞ%@ׄL2"ƒ–BáCUÿ½A\²ÿ?¶ªŸ@!zô?®ñÐ?"ÀÀÀÀÀ@pßjÛúÀ±Ã-…@d&Z)Õ*ÀPfd«Â<ÕøøøÀ7zû8±üY?ÜêÐ%¦v À'¼ÌZ"¿¹HåŒÀc*Á[žSÀ0•š{ûf
ø¿òZÅ7Q¿ó>ª°¡V€?ú-w©ppøøøøT´dGaia EDR3 5318143752776545280IÍבµt#gŽ@Ÿ€@`ˆā…=XKÀJº
̶©=y@í[ñ`=¯ŸC0DB À7חÚ^–J=4·@8H	3b|T=EÁ»À=ôP½OBÁ=‡×d;ˆÒ=Þö™¾Ô>
!ò=ùâ¾>¤<9¿R9[C› F?žeÂÀÀÀÀÀÀÀ$='H;(;f¶B®d¾?wMƒ>]·Ä=8å:>z~='jC•ÕÌ"-ª@ìTOB)>FI@·Dêר–
@–nADžewAÿž$@Šž
ÝìÿA‡æBÒlA#@¿³)H©·ÑA‹RåCèü°Ao˜-?À­€@BpD?á¨?£8xÀÀÀÀÀ@pã‰x˜ïÀì2Ñö´Æ@dƒpa0ø«ÀPËDæøøøÀ8yîõG²?Øß+ÎÓkÀwã:?âÀ´šf5€ÀbþGKf!æÀ4 |*´øòø¿Ý¡ÏD?ÇñÖPçÀ@Q¡WˆøøøøT´dGaia EDR3 5318308091100127488IÎmá4À­T@Ÿ€@`nøû=­¸€ÀJšîbçÊj=½$@"Êôn•=Ø÷BzèBAÅÀ8êÆÜð€?=ôà(@7:3íÊÄj=ÖÄ»C5½<¾A½ñF†< Ä>¤I÷>‹¾Š½¢>Ï¥½Òü<Å,ø''¿vXC§F?™¸VÀÀÀÀÀÀÀ#>-òY(<`ûJBŒtc?yGÀ>QY¤<ä ¯<ÀAy>å¬Â½žJ"ÄéB)±ÁraFH@'­Œ"!û?ñ°³DE1Aòâ @\z¹s~'%APÛA;ÃßA¡"—!@›—#5Šÿ¤A_zC:¤ZA…^?ÉFz@dAÈ@
¨?®x@ÀÀÀÀÀ@pïÄÆïÀN"Îü™@d×ëþ=,‰ÀP~"M|"øøøÀ8ãc;M¿NQJÉàÀ
½Õ+p@"'™R Àb±e×WΧÀ0"ëz¡˜ø?ø`" }N¯@·zh£?À?ú8g¿6øøøøT´dGaia EDR3 5318148146526911872IÍې£}€ô7+@Ÿ€@`%`>À=´€ÈÀJ­ÚÂçý=ÂV­@"ïS¿=̛TB'ÊBerÀ80ӟñþ =ñ,»@8I®<=ï­½¨Ž–>
ã2¼6=.
"¼;O‹<ïRS¾•Á7>(~5=Íþ‰½"Í–VU¿C·Aé>Ž*>tñF?™QtÀÀÀÀÀÀÀ'>.
k)<z @Aá~?yÊT>kw¤='ij=Xjk=¥!¥Â£~B&ýYÁ¦'@šù^F[@ïVd Úå?ÊÒ²D*ÿôAÌ¸#@Vb{‹'@¾uYAp¯ªA£«1#@™<·—CV¨AðAC%¹ŠA…Ñš?ÉS>@n̸@óÈ?¯±àÀÀÀÀÀ@päg,ÉúDÀüMá46K@dŒMܹÅwÀP½`™ûzSøøøÀ8tmb³"?×øùù®'0À
髽Ã4?çRÜj"Ç€ÀbøÓV"À3ø8æ=Ìø¿Ô|ÁsqëD?ØcÛHs¿ûú$%<ü°øøøøT´dGaia EDR3 5318607540527504768IÏ}aÛ€eï@Ÿ€@`LóÙßTÞ<ÓíÀJ%!Ÿ÷n<Úݽ@Á&¼­òQ<ïJ"Cdû0BœÀÀ9îêút"=@7\*
áN=ÓI½‡'
=!J½¦UŸ>3°ò>,©>fä4¾~h(>‹Èh½ÇÔͽ¿¹Ýee?¯ýCÊ·Ã=‹fñ?HöF? ùZÀÀÀÀÀÀÀ)=Tñm-<4ÀBÝEó?†'=ÐðÔ<†¶¡>âL>ñ3½'˜À'R@"«žÁ¡6>Fz@ÁzýXeG^@éD™ØA|ìÌ*@—­Ä,IAËCàUA‹ù&@Ɓÿ~•Æ¥A¨áDyçAi€?º|z@2ň?Ê)0?›aàÀÀÀÀÀ@pÜâÃR2•ÀÖÄÞV®@d€§i©pÀPfJ&L¾¨øøøÀ8Q¦h(õ
?âIk }\8ÀøŸ:‰¿à(3 `€Àb"$ԕA²À0,¤r:Ìø¿øܸ"/Ñ@»F}@cZ'™¨øøøøT´dGaia EDR3 5318308610805052672IÎmïµj'q'@Ÿ€@`o)ÊÍ=0SjÀJ•"Ä)Íh=C¯@¡Rþ=Q~ŒC)‰B	þ+À9L¸(x$†=j'@7tšE£'=iž&¼:a=¤^1¼è"÷=i>h"‹>oB¾£9Ð>"´¼øÛ@»´ø"JF?ëÒ.CÈ.Ë>FXž?ðè:F?ú·ÀÀÀÀÀÀÀ&=§¾N*;zÔ~C2¿ž?‰Hn>Q=RE='Mž=t‹Â²àۏ1aA?–pÁ"	îF`@¯7º‹w	m@j"mDˆˆDA…w{*@B# îPA¶ñBhø—A"݈(@µV%)KǺA8tCíuAvxÈ?À©@E	 ?æ`Ð?£±pÀÀÀÀÀ@pïo¬F£¢À"øvëÒ@dÖÿa—ÑÏÀP{9Ó»ºÖøøøÀ8D}ëÐ?‡
tgU¬À€m˜ nŽ@¥Š$€Àb©3ÜÒÑ?À0q(õý{<ø?÷p¬Žíjo@Ãù	â™À?üt	O,PøøøøT´dGaia EDR3 5318608536959995648IÏ~IÜO9sîÉ@Ÿ€@`Q€U7³Ò<×4¨ÀJ%\"þª<ô@Þ%á|*<ø˜}CUBÝ=À9O"¢|G=;)@6ù™O+U=ÜZ»Ý%x=c¯»Í:'>s7½AC[>爾nX">
G½¡£š¼ÂÅffBxVEæ\>ª'éB‰ÐF?¦ÒNÀÀÀÀÀÀÀ)=S-<MnqC}@*Y>®¢=À=Ç=s	Ú>–Âa¢tì@•xhÂODFs@íOØ#zBö D¼ÍzA[Ý\,@ËioÒLŠ&B*à<C¤EAo‡A,@ñ{Af	¦BÎ'D)XAJ??²wm@?O(?ŒîØÀÀÀÀÀ@pÝ=ԁ
Àw£ó/@d"œíq½ÀP`ÛEâÏ^øøøÀ8‡QjTh?àè2õïÀ÷äÚQ¡¿Ýœ­²U¿Àc8ÓãθÀ0z!<8Jø¿ø/Éþ¼NQ¿ùä‰t¹‰?û姣[pøøøøT´dGaia EDR3 5318150349846655488IÍݑº²p*·@Ÿ€@`ѬˆÀ=DléÀJ­'FB\=Q£K@%Z	^øÃ=QDCô>B=WÀ7Ø»è?=y
@7Ô¦îjê='å·>E®=Uê<¾&ŽÊ½ðNw=O8½Ù*¨¾ÄOx=Q¯S=µÓ=ʂ]][B›b£F†^m?ˆÊD-F?»ž­ÀÀÀÀÀÀÀ(=À¤J(<ý§þBûB1@¤™_ÀÀÀÀÀÀÀÀFZA1ª¢âDuD	ZA?·'A!6"üõ'D5è¢C@ÚtAG‡ó'AnÙm^D}p@C}ÿ%A3‰1?¡ñ4?Ÿö?óÀ?8ø`AŒßš@øŽ-Em€@¿@@pã+ï²Ànï¶ã@dƒNEµÀÀPÃèå;À7q'rÀ1ýè
hÀê¥méå¢À7'*2'ž?ÚMPVAƒ0À
.sÀ«&?Þ˨žD´ÀbA¹
ãØÀÀ3'myKDø¿â+hÕ+c"@QVÂÐ\À¿ôŸ²ŽmÔ0øøøøT´dGaia EDR3 5318311217836745984IÎoà"eE´Î2@Ÿ€@`sè½Ún=·ÝÐÀJ"×VÛl=¶¿Ž@þ¢Fc=Ð<TB'ŸB¾'À8³ÈBëpp=òÜ@7Dåð÷°
=Þµ4½¬5Ú=¦*½†Ò=è >^¯ù>39k¾`YL>¢h½{½·ymda¾7î
CÄýw>}z>5[F?™"`ÀÀÀÀÀÀÀ)>.«B-<Œ«¿BÏ?~°>6ѳ<M=\")>F@Á͸?ì ±Á¤þ<F~@'/†‡Ì@(­CCγ*AÁ*@\‰°ŽÉ@ÌpŽAŽðÕA¡(@™V4AsjAE¦lCC:A…Èé?Ëç°@^0ø@p?¯ðÀÀÀÀÀ@pî"ÑÛ	ÍÀŠÜ-ðâ@dÔøE·òPÀPq-æ£+øøøÀ7÷Ïiü—¿K±ìý`À/{ߒ˜Ò@ø4ú­P Àb¶Ÿq[Ñ÷À0]«Vø?õ'Ëc3¯@iç¢kÀ@¢\wuXøøøøT´dGaia EDR3 5318611801134611072IρAÔ:€Õ/@Ÿ€@`j%Øågb=¬5&ÀJ\µjXï=°r@®`nԌ]=»Ö B'sÃB
¼ËÀ8¹D6Ãi=ݝ@8Sg4øÂ=Ðåº=¸žþ=ƒ;½ÜX=±>`ª†=Ÿ^'¾¯å>='½©qo=°TnhBªjIF+¤°?"y…CŽ[¡F? ðêÀÀÀÀÀÀÀ*>
Ï-<¿‰CÇ@±N;>R´¡=»ê=gÕ¾=!ΰxŸÂ¬ªÂPCÁ=F{@Ó&i­_UAʞ&DAAoL'*@ªŠå§A"ÕC6žeA"Õ)@ÙwÔÎLÐBƒÊCÇ
¼A[P²?ÀfE@3kà?ÆøÈ?ŸÞøÀÀÀÀÀ@pèáS:`óÀVLŸ_@d»#6èûÀPiN˜søøøÀ8rÚ>Ä;µ?¹
À•ÊÐÀÀ	€5[»<?÷¸7#? Àb¢%GÀ/dz"gÈø?ÙHf"ñ'<@‡žB¶F@¤Ã*ÐèøøøøT´dGaia EDR3 5318155538168052864IÍâIÈ|€edg@Ÿ€@`3œ:³9'=uÒÀJµ°Ìö"=xü¼@9i¿¦j…=ƒ'éBÓàÛBÏÀ9³M]îŒ=¥Âù@8ÈU"Æ='<$´¢>%¸\=Ç™=ÏâÜ>Ü¡>
Nm¾£Ö°>óÔ¼k
¼k³>>¾ÀfC¯Ÿ÷=þwŠ>ÃppF?›8$ÀÀÀÀÀÀÀ$=ç'U)<$7XAß6R?~i>0xò=QÜ=yH=µÀV©(#ÂwÂ6-°ÂäVFS@¢NöȬ4@a1DˆÀ AŠ6
'@o™óÖå›Î@ÓcÒBÅAš§(@©å¦(âiA‰mC²ˆ:A%Ý?ÅU@X ´@‡Ø?ª1¸ÀÀÀÀÀ@pç¿S©™lÀG‹—íë²@d oÝ×>ÀPµtpÈo.øøøÀ8‹J®*Û?Óu˜õ<øàÀÚe[@?ó´zÅÔuàÀb74Tû'À2¸Hþ~ø?Ç^álºx@¡õô¬€¿ßõ†Úë_@øøøøT´dGaia EDR3 5318158213924945152IÍä¸R}™©x@Ÿ€@`/â¸qlD=¸è"ÀJ®Át¯kP=²Éë@
KÑû…#=ÈÈ9B"Î|B&À7rû·‡"l=ì¶@7òڜ\Ú=ÙÙ¥=©>qŠ½§ØC=tn\>@0=º¾¦=n>O'<°¸<'k·YU?ì—VCÚÛÆ>¥î ?«±F?š=ŠÀÀÀÀÀÀÀ'>$±á)<¨"¬Cª'?‰¸>0¤ö='Á<ø'=9)·$'Â-ãÂ<ÐnÀžØ,FR@")z²Æ–Ü?߀äD8¿AHß"@\	Sb@øuAgCA¡¶s%@g
BÐéA‡Ce¡A"}ì?ÅÉÈ@iÄ8@l ?¬¯0ÀÀÀÀÀ@pæ`›ÔÈdÀ_\µP¹
@d˜ëåò%ÀPµ©­Ï1²øøøÀ8/ei£þa?Ð>`¦Q`À

NX,Þ?ðõÉ.BÀc
'jÙÀ3¢û!."ø?†7ƒ±·€¿Ë,<Ì¿ö™0HìøøøøT´dGaia EDR3 5318316096918509568IÎtPØUˆb@Ÿ€@`^÷Â?^¿<4Ê~ÀJØQéüi<0@Ϭ3½cº<Hý{D˜áB	5À9"\zï·<m±Å@6ÊâPÂð<_›O<ü,=1ñí½««¢='¤I>4="i"¾-Æ>Qàk>ë(½¦ïYYY?Þa9DV˓=¾•¼A1úF?ÍËÀÀÀÀÀÀÀ'<¦6U)</Fü@ˆÛ?ˆ~`ÀÀÀÀÀÀÀÀF]ADobj~5×D.kE…ûzAáå'A7Ú¤ÀÙ¼JD—)]D¡—­A§¬'A8°üÄÍDFoºDþÔìAš÷?˜	°? ËP>qqÀ>ÈÝÀÀÀÀÀÀ@píAÙÂT…À@žL»P¢@dÈ£tĸÀPŠîŽ:êYøøøÀ7Óì.@Ap?Äz<^O]àÀŠŒi±4Z@%zX| Àb†Vq´-^À1
[—¸ø?ñ'Væ¯@{Sы'?ò±eí¦ŸPøøøøT´dGaia EDR3 5318160692128569472IÍæùÄ؀A4þã@Ÿ€@`3<Bh|j=-ÀTÀJ &ÙbBh=8×B@)è~sm=F#ÉC7?Bç¥À8ië³r=aµh@6è{ÁÈ)ó=YÇ¥<‡ï½r×Ô¾)7Ý<é`Ð>d¯=~î½¬£=ý.ýC='gur¿>¢çCÃdàF?›ØÐÀÀÀÀÀÀÀ*=Ÿê.<.sIBB™ƒ?x¾Â>†?7=âV>iô=q|ÂÞ+ÞÂnÕ§Aÿ)öÁœ
F‰@ªtHªjJ@,íDœ¦ÁA†ç£)@wÿ5žX@­ |BïxA—Ø*@²ÝôÿànüAӕCþ°Ax›Í?Åt@U¿Œ@ñ¨?©›ÈÀÀÀÀÀ@påVÛâÀæ,ÓÅc@d–݉<9ÀP­~·À¦çøøøÀ7ä.Üf?ØíoÄœÀÑ&#hY?í%aq
ì€ÀbõWï3ÂãÀ3:ñoavø¿Á¯nÍBˆ?Ý×£1†¿ðŸ­Ï7PøøøøT´dGaia EDR3 5318450993253789056IÎï7-€֎@Ÿ€@`N(ôxæ=·ZÒÀJ-£MTÂ<=¸¯¸@˜'QÃ5=ԑ°B€¤Bs¸À9C'#fY=çOG@5Êo©*…=ߞ<¼¦ç½!•½ê&=Œœ'>&Šh>Lâ¾S¥>–Sͽ¼OJ½$Ýb]>¤™¶Cð¦C?
è@ƒi_FÀ?•‹ö<îѽ÷£Ê½™ z¾$)¾DT>¾)>$'E+<?Ð(C Ð?s>Âj=qŸó=`i=ËQ÷¼°ÁåeüAƒ`ÁîÉFk@"üBGM@يDTA\†(@`ç˜Já²,@Æ9A®ÏgA *@ï°°4óA;—~C#i{A"Uê?ÍF@^¨@ÌÈ?°iÀÀÀÀÀÀ@pë‡çç¿À&çñá®î@dÔœø=üÀP9¥Md·øøøÀ7j$[ÌÞ?·àwnF^@ÀÁ/óRÒ	?þ!>‹@} Àb·å&c­¦À+¸Ù'´yø?ê±?ò3>@¦¥«€@pŠàÅäøøøøT´dGaia EDR3 5318162238316886528IÍèaÆ:Y1p¦@Ÿ€@`7Óµ
LÙ<ìmÀJ¨øLT–<?–@ý-<%³ÆD$ïBuæÀ8ؕð™®)<:ª<@7çYñ:B<72>àz=M"=J!§=µè>ºù\>'ë½'_L=þ"å<+K¬=Âå9bb?x…÷C»sPF?«ËçÀÀÀÀÀÀÀ(<†sÕ,<ƒaAdA#?"›¼>&">6Î=âJö='`ÂÆÙJÂN(ÐBPrÂ\ÜF@ûf= ¥ð¤BƒQ»DÕ§"APþm(@ßXPX%dlB›u³CÎwvAa(p*@üû?R%EC#nPD5–^A@üµ?«ÿ¸@®ì?P?€
ÀA†ïAA=U
Ez@@@pç9B'm§ÀÊÈX›@dŸÄ†0ÀP­Y9µüÙÀ7©TzªèÀ0`™ ï¬À«[Ñ,hœÀ7Ë™f?ÖÉÅ+C€À7oU÷>?ò×j¬ŸÀb®'þ/ÉÀ2ßY|DTôø?Àv`φx@‰K¿
÷@¿äÜð¶<Þ`øøøøT´dGaia EDR3 5318164952736244608IÍêÙÆ£€Ò{{@Ÿ€@`=+Uf]=&JVÀJ•''*€Ç=$ŸË@dÝ<ñ–=5zCDDB
³À8†'C&=S
½@8ƒ -‹Q-==j
>;q¥=ê)–¼›¥!>P.>––ö>\Õ½D÷•>8£Y½¨> "ž331B;]´Eä—q>é3C…s€T?ÆÓmÀÀÀÀÀÀÀ#=˜e¿(
<døqBøÀ¸@[{¬ÀÀÀÀÀÀÀÀFMAȂK§DZŽIE&ÉËAH'A2ö9Õ©ÂÞD±íÅDZA9A!¤l&A7Ôc^Ý1D¨báDêA8ñ?™Ýc?V·°>«‹?ò0ÀÀÀÀÀ@pæ=¡6ÀDåŽÖ@džjrôjÀP¡ÎÇoäyøøøÀ8«šøí¢x?ÐmØûÉ PÀŽÜ$÷†?ð`h(aÀÀbÍ
Ç(ÜÀ2‰ê_пäø¿š
?Ÿ4@?ûšüöe¿Ô^O"xÀøøøøT´dGaia EDR3 5318165743010208000IÍë'ÆYCþm°@Ÿ€@`;ƒYû<ÈɘÀJ•cÝ;"<Ɋ#@«'Èg0;<Ö1SC%B
³GÀ9βAi\=(!@8D}Ñר)<õYõ=tô=!`n¾‰˜€=ñ­¶>vÊ>ô½ºJ=f
5½åö=§ÐÀJH@8aCÎþ=Ïÿ?Ô!"F?¡¡ÀÀÀÀÀÀÀ&=:l.+<ÀõBÝ=?Ž¤r><Dä>G¡=ҋ%>:)½ÂÂ]Â=åA:^ÁÉ7´Fi@È")3	JAÔ#µCèü AwR'*@ '@B~J~AÇÖBB©ÔAˆ-Q)@ÏZå&FËôB÷ 0CìAc¾D?¼Fu@2qx?ÈA?œ¡ðÀÀÀÀÀ@påæÔºêHÀ0Q}fþ+@dœíl'(ÀP¢ËMKŠøøøÀ8Ҁ¿r­	?×k•L¼9 ÀÚN£Ò?î©çâ¿|ÀÀb›é!–:À2f–SÎÿÔø¿·:ªr@
Mµö1[¿Ç.žHé€øøøøT´dGaia EDR3 5318322182901778304IÎyÙðǀ£@Ÿ€@`kIêe'=ºÀJ'í@x;½=ÎH@'¼ZÞR"=/ðC©Bƒ¡À8ÊÉXô*i=HǪ@7Î?!ê\=6Mà=Jµ=æ\=¿˜#>£>‰ù>^Øã½äá¿>–"m=­=Y¤NL?ß"8CÆE­>:y?›-³F?ŸMZÀÀÀÀÀÀÀ&=Ž¾¾+;‰@½C
?ˆ°²=ý}­=\[{=+6f=Â!eŸÜÂ+©ˆÁÐ6
ÁâÑ­Fl@³úfsl«@oË)Dª¡¿AƒR¢%@ˆÍÍbSÊAtÜB´ù›Aõ†#@º|{Ú¢yAdxRCíhAr·'?¼þ¼@<Íì?Ú.@?Ÿm˜ÀÀÀÀÀ@pìßøI,À£(âu@dËO‡ÇŒ©ÀPwì˜þÑøøøÀ7╗YhÔ?²¿qªèÀÀ
Ø"m¡BB@Ï´Ÿ€Àb³ÄÑZöÄÀ0dCf,á¤ø?ðÖÉ­:o@»çÙ8€?ýBéXÅÐøøøøT´dGaia EDR3 5318323763449806592IÎ{Iñ¿ɪŒ@Ÿ€@`m¬ø=¤V!ÀJ~Þãà]^=µ÷ú@Á#é=Æb«B"ïBÿqÀ9¿­a£§¼=Ø$¤@6•s#Ö§=ÒÑM¼Fj"=oŸh;èä¢>ÜI>–+å>`nE¾À™>'´q½NL$¼þ¸|LL¾†•×CµÖ>\¦§?dªF?š_SÀÀÀÀÀÀÀ'>þ…-;ºÄéA¶?}÷>0è'=uL">¢=力ÂƉ2Âx\‹@Åÿ!ÁãîFh@"\㽊Šv?Ô4ÎDD…ˆA2Õ'@^ß8úý@çžÍA†ÛêA úá%@ïáÐÖÞS@ñË«C}ÏA"UÜ?È*È@e((@@`?­ÏÀÀÀÀÀ@pìëKÊïÞÀɁ‰Ñ1@dÌgWw˜ýÀPs·]ØA1øøøÀ8Êê8d?ÃB3࣑@Ài×f0¯û@hQô§ÀÀcL':¾2"À0Ãì[ƒNø?òW'NïÀžpõ·€?÷HY°íÛ0øøøøT´dGaia EDR3 5318623586524753280IϋùÒm€Fûˆˆ@Ÿ€@`y$ïâ<‡*†ÀJ*›3GZm<Qå@'É$cŸ<œ½UCªàpB9À9Ñ¥™Ä<­ê+@6ïtÒIá‹<½nw=ËX½0½Ï"X<qÎ=>Žr©<Þœ½=UR=œá½´J=a–ªLK@•'C¾&[=ºà?›€2F?¥ð'ÀÀÀÀÀÀÀ&=÷Ì)
;»xùBCRw?‹oŸ>ìÖ>
Ô¥=eÐî=¶EÍÂÎ~ÙÂW_AѲÉÀ÷ÛFY@Ø(Y¯òA¬!€D´¦AkC»'@µ{™J$&åAòãfC5#ÙAÍ®'@ܐV©Rñ)BPbD]AYRY?³Ïë@íT?¤O˜?‹ÀÀÀÀÀ@pæÈâ%âÀxÅÚÒ«I@d¹@Ì3ÀPJ]žW…‹øøøÀ8XVµá?ÉÈ"Þå`À©¥ÌÈZ?òe.SÀc/gž¤À-ñB"‡Øø?³¬i¾÷F𿮺jD†€@	þ…ftøøøøT´dGaia EDR3 5318456559531059968IÎô1ëÃ=V@Ÿ€@`ƒè}	B=™+¥ÀJ>šB­Ìè=­!@ÔU7¼Š=¸g B"üDBžÀ9ÑÚ6*õ=ÐL:@6&èÙ}÷þ=Ó:̽,kþ¼Û_¸¾$E÷='R>–=ßÎc¾w]‡>™È=:Ãg½NŒà0-?…gC´¸Ï>¿†!@ÃøF?›4-ÀÀÀÀÀÀÀ#>¥a'
; ‹$BÏü?…`(>K¡=Ž;V=_=Ì
«N®Â«é¼@éí$ÀŽ?0FH@™¨¾w1…p@kyD3sA0Ä"@hûiÇDøA ,AŸÜÞAœ±Ì#@¢µÁ—?n•@éöjC£ÇPA'eÂ"#?Ê>Í@R`P?ø€?¬° ÀÀÀÀÀ@péöZ&?3À{=°¤=²@dǸ6ÐÀPM0ˆø%øøøÀ7 9';&?ÇS‡2øaÀÀ׭̈́•$?ùÌD䒈 Àb‹ªfæ}ÅÀ-3ãZVèXø?âL¤×S@&V"÷x@@ôK7ΨøøøøT´dGaia EDR3 5318169866178702976IÍïQÄ®€	ˆ¶…@Ÿ€@`5÷úYë=¤)ÝÀJ‹Ž;mOÛ=' Å@g"ú|#=§ï,B¤±pBR…À7ÚLŒÑôc=çñê@7GÅÀ'R=§÷!>>R="I
½c­å>×Ǟ¼\eÛ¾j§Û=Ss;½×C>F·ãíííAŒZ¥F@ǘ?;©rD¨.F?åEfÀÀÀÀÀÀÀ>#wÇ	
<F‹	A?G?õÀÀÀÀÀÀÀÀFýAˆ#·Q]jF‡A¹E5ÒC@ÍÓ6A'@é#2ïGaDkŸ@Ì1öAsÄÂڋFsmD ×8@ÏФ	?"*¯½ç«€½P ½~·ÀÀÀÀÀ@pãì¹±ÀY~o 5³@d'»£ºä\ÀP£{þ¯øøøÀ7T å³¶?Ö¤":ÑàÀ™p#pD?äØæ™ÀÀb^֘»ÆÀ2EË[­îfø¿ÚäÈ|rFÄ@­¥Ù\¿ª²Ê7ÊøøøøT´dGaia EDR3 5318170828251553792IÍð1Ç`
†@Ÿ€@`*­½šË<'ÕÀJ«NŒ'^ã<îd@cx»]mu<.§úD¶úBOïÀ7üüÖ&ˆí<\A@7#Z›;ä<K6&=h
|>
´f=Øx:¼Á#I=¼Æ'¼f½;n´>¼èÏC=l¼&ba?šéÞC³}#F?®ïBÀÀÀÀÀÀÀ(<š=‹);ÅÉøBs"œ?…ÊÎ>pg­=#ÝO=Jÿ=¦[ëÂØY'¿¾ÂJ"ÁcvžF^@óN_ûäÊéC
ÿD9FAW]'@ؚr(²FÕC2C
{pAe]m'@óPÑìQ,C±‰™C^ÑmAH	?¨×ç?ꢰ?d¡?p¤`A…ùAG'f	E«à@@päùïcïÀ¨Òù"™W@d¯Ò—ÛÀP¸×!4À7'ø(iVÀ"c½…sÙ¯Àªæ8À7ŸG#f"
?Ørµ 'qðÀ]BñÌV?ê4ÛÙð@ÀbÉô&x\À3ÛÓ4ƒ0ø¿ÍÔ!!Ï3ˆ?ý'Íyñ¥¿õvÊ!RðøøøøT´dGaia EDR3 5318325511487968384IÎ|à#T€2ÀÐ@Ÿ€@`j8£èÐ=;ŒÀJ~Å*¼Óà=PP¨@þoK¿l=U>Bù¥»B[úÀ8¿:ÁI"~=pø@6WZ#îø ={™º½L<v
½µÌï>Þÿ>Iè>""¾ƒ9»>'Q<`¼Sæjji?ÐçCËõç>?n(?¬3F?&ÀÀÀÀÀÀÀ)=²6¼-;ÙêxCh1?'Ô5>Læ=_ad=Ëg$=²m¯hÂ`úA™ÀÁÑFx@¨Ôqù&{@^™¢Ddn]A‡tª+@yçÉ–{/@ÙÚBsˆžA–[®*@±?¨åÉzA4øCÄ$Az* ?ŠQ@J2ð?îp@?¥õ ÀÀÀÀÀ@pìQ1jò³Àøÿʍ`@dÈ˓۝¨ÀPv D~øøøÀ7÷"{óþ'?ÀšÌì+( À"Oa…"Â@qe;€Àc–ð…ÓXÀ0¼-™·&ø?ðš8ù˜o¿êS/‹w²?÷Æ܏‹m°øøøøT´dGaia EDR3 5318171476784082560IÍðÈTn€k™%M@Ÿ€@`+=b¾§=ÔŽÀJ£à~&³?=äöé@"}, Êñ=ï"ÆBb¼ÛB!•À7ýõ ÂB>=•@7Ț*s=>ä:¼È'>¸•¾=¢=\½ªÂŒ=±¾YDÂ=â5—½¿»ªGÍEE?'TjCŐF?9,@ûF?™ºÀÀÀÀÀÀÀÀ%><¢w(<_ŸÅAWË?…¦ò>ªa=ÐçH<õ§=ƒsKÂâ.ÂyÇAҋ±Â'‹FJ@Q"rXƒ??ÔTD1'A'zÙ @WøQTÀtÌAæàA;'KA£ã#@—‡©5.n@û(¬C?ØçA†m—?̏I@e*`@ÀP?°Ô ÀÀÀÀÀ@päqA³2	Àr¹‰
¬í@d&9J'ÀPµ'®`øøøÀ7áÖ.M	n?ր2IRºÀÀï)øãÕ?ç2Ã)PþÀÀb³%eÔ;öÀ3T0½¼ø¿Ô¼óõù|Ä@G–ɇì¿ñ»ìoÙk°øøøøT´dGaia EDR3 5318172340080032512IÍñ'Ç;(ó³w@Ÿ€@`)hD¿ò>+ÜÀJ¡-o‹"j>Ÿ@ôjs&Ö>sÿB/|þB¿óÀ8ÔÇÁ0Ä><ðb@7€h—¤Ó~>1b¨=û¦®=W`¾gÚ½_'¡=+a½H_¾=5…=c)¡½ºžS=€uµ888B¨*bG0	?ØÔbDà^DF?݅‰ÀÀÀÀÀÀÀ$>…ø"&<ÀK÷A´š@¼{ŸÀÀÀÀÀÀÀÀT:AjœÆÖKeŠE¡^äE(ßl@úle"Abïp&§e
F
¶D—nÕ@ûAWÐ˅ߚE–EÐ3@øLð"?"YH=²D€<©=‡Ý@ÀÀÀÀÀ@pã×"ó,À'
³È»Þ@d‹ÖE:ˆÀPµlåYQüøøøÀ8˜Wމ¡\?Ý5õ?ëÐÀH°Yyé?ä|Nx-S@Àc°¼ŸŽÄÀ3ɘ§òìÌø¿Ú)ÝX@ÓÄ¿ælû¥3¿ùkì°øøøøT´dGaia EDR3 5318328676892604800IÎÁôù€üH}@Ÿ€@`k•¸¬†V<lÑÀJnþ«¸_±<É.@Ïr*Ïã <*D0ïB
šxÀ9mÃuJ¬¦<=ȯ@7‰Ø´¶lâ<&œà=Ã@±=äuÿ½~ð'>tö>…Á|>F²½Üwî>6Ýî=DKÚ=\iÌeec¿«ý¸Cál=2ëã@&ÿjF?¹S0ÀÀÀÀÀÀÀ*<…2.<¯&úAÌÒ
?rÞ©ÀÀÀÀÀÀÀÀFpA	yÜÈ\CåÄ3CãóAF7Ž)@õ‡47>iÿD"ªíC…DAOš*A)ïø
;ŠDfR¾C</€A:h/? j—?©x?)?<õðA7»þ?û·âE"Ð@@pêõbçšqÀš¸°|µ@dÃÙÍ¡ÐìÀPo<}/pÓÀ8	DP´À&•è³OÀOCçّžÀ83ùM·œn?À	\‰¡ˆ@ÀƏy`)Ô?ü^å¨T›àÀbŠsÔÅÇÀ/ù³Q™Äø?ç,Ž,[zž@sû
%(@@ß@çMøøøøøT´dGaia EDR3 5318176291449518976IÍõ)À»€k'
ª@Ÿ€@`&¶Ãïò=ZïÀJ˜Ÿˆ'Çu=UԘ@3¥TDÆ=j]EBäöùBº÷À7ÿ?£=•+?@8'óŸvt=‰(O½-àY>S2>
É=n|Ü="N=·Â³¾¯T©>V­;Ö±'½¼a˜XV¿ðS—CŸäF?MÀÀÀÀÀÀÀ'=ԓÃ*;Kæ×AV?mvÄ>J=ž›¬=]I="âHšY@Dã\Ax¹A'cðFf@¥ŠÛž@@¤¸õDë4Aˆ°X(@uÅD­¬âAÜ B$ôA—Þh&@®!Î:úkA":ŠCP(ÜA|"L?Ã4è@Lâ?òá?¦ã ÀÀÀÀÀ@pâ`Ôú3ÀŒd"ÝS@d"{ôæoÜÀP´¬«æ×=øøøÀ8…'¤lyÁ?Öш±wPÀ	ìyœ?F?Ù"ç€C€Àbì›ßÛáÀ3 È¾¿
ø¿äÿɛ›b?ç§áOÅ¿ö…l'ÉÀ0øøøøT´dGaia EDR3 5318176875565072768IÍõ±ÀÁ€;®@Ÿ€@`'S‹72<AÌÀJ'E‹6U`<#~~@ø™°ô<BàÂD
¸†B#<À7Ú[Ù-¼A<t•@7ìãÎ=S¤<GP÷="Uë>z°½Žú=5Ÿ=>>=«a¾?Ôñ=ßj>½ªK;¸âñ__^Àˆ¼\DkNÁ=ÁòzA]isF?ÂøþÀÀÀÀÀÀÀ(<©ŒŽ.="ýAÖ2‰?WEõÀÀÀÀÀÀÀÀFoA ¿¹ëà DQauD#Ó9A5kŸ*AÕx†D¶àC<<A;ËB*AÍj™¢D¶JDC…µGA,S?›E'?w'0>Ëô`?ˆAœ³?Â`-Eœ@@@páôę´MÀ[(0ñ¤Æ@dƒ[m™`/ÀP±Ij‹pÀ7v`}Ð,ÕÀ/YJ*ãö!À9ÄîÀ7'¾Í4?Ù=~Öô À›òBv?Ôb؇™€Àbbô Ç«DÀ2ñàۄ®ø¿ç†¸	ðb@)äV@¿ç-ܞEõ øøøøT´dGaia EDR3 5318329913841442048I΀áÚ]`NsE@Ÿ€@`‰Ÿn
sy<绿ÀJ»v¢÷=;Ø@¢£rw"3<üèGC_É4B£TÀ:Û4ŽHb=Uá@7u—QSND=!8=õ1I>¨´¾ƒ-T½–Íd½…D½Æƾóɝ>
'ß>¿b=ÿWù>=?µÓC²Ð=†M>ô»íF? YÀÀÀÀÀÀÀ$=tDò4<§½A¡do?…¨:>*`P>Ÿþ=´{o=m~ÂÂN<ÖÂW²ÛÀI0ÔB£üF¸@ÁÚ
`y@¢¨Dàì¥A|Žâ0@—zS¼«—+@؝C]ùZA‹+ì/@Ç90!M×­AhÌ@DLMËAhõa?»Š'@5‰Ü?ÎG°?œÌÀÀÀÀÀ@pø;*õùÀSòÏtÄÎ@ezæ=€9ÀPu¸¬øøøÀ8îî¿Ç'²³À¾l@IùÔm• ÀaüràsªÀ.«ÚvƒXø@媋Z&X@ 'ÄážÀ@%چþ¨øøøøT´dGaia EDR3 5318630905148648704Iϒ¡Ì­¡!Ó@Ÿ€@`m6>‹Âa<iXIÀJ7pAî6<S#²@Ifbê.h<mOòCâڕBÉlÀ9ÉΈáîn<™J@5L‡£·âz<"Õt>M±8½WôŽ¾¹d¬½ÐCõ>E½¦'b¾€ðµ>p˜±½Ñ
=¬ÁEHHD?í5ÈDK-;=ïílAxã^F?ËæGÀÀÀÀÀÀÀ%<ݺ+;ŽB晶?‰^BÀÀÀÀÀÀÀÀFeAAÀó3áîuDó˜'D•C
ASo)A4u‰æt½ESS»CÆE·A Rn)A5î
ŸÐ—±E(I¹Dp]Aªl?˜Î¥?*€ >¿À>Õ `ÀÀÀÀÀ@påÆc£¸Ào@=û,³@d°Z!~ÀPX‰¶ŠLøøøÀ7"¥oPb?×ì7€ÿ€À\–»˜dA?9ÚÀÀbëÙ^ëë¤À/¢Û("ø¿¸l¿S;?èjbp@Q&͸øøøøT´dGaia EDR3 5318180204159021440IÍø¸i±€5´ki@Ÿ€@`4¦Ä‰›>—±pÀJŠÃ­S>Šf@uÑXžîZ>¨X§A óBCÀ7ÿ Ÿ
>ÉMZ@6Õ¸({ƒ>•Ü=¹vW=±+¾$ͼ£ÒX>—[î>6	¶¾™qÁ>Þa伓=½8Ùt@I­CÀØ?À-I@€ïâ_FÀ?š¬Ï=¶ü¾¾Î¾¨º¢¾°Ç¾‹Í><xØ?>;%<ÀB³'7?'º€>tÿ=>Ru=<á‡>ù7ÂØ̋ÁªCI /—AKF@tìzÅXž?‡"Cž§)A›ö@@Ö
K>)€@‡~d@þz¨A¬)µ@PI!Ìvé@ßO?BžÉ
AÇ?à´j@hgp@	Eø?¾BðÀÀÀÀÀ@pã‰;áBÀfÿńN@dç˜ð£ÀP£îÆà5øøøÀ7h?¡«$4?ٕP`CMÀx´Üýú\?â"!€ÀbÀPæ^À2¯Ñ•¾ªø¿Þ8!wD@ü¶§b@¿ÝǶÀÔ*@øøøøT´dGaia EDR3 5318182197020586112IÍúˆ7ð€Uˆ.ý@Ÿ€@`7ø."¡=–+"ÀJƒݖ¦=•Ýs@ÅàãUü0=§œ†B£ßB¥VÀ59¦êØN=Æq@: V|RŒ=›
>)g=Ñöi<ú-î=Zbê>æŸÎ>lÒ¾>!> H½rÒ_=ú.¸***B¨ƒFºëX?OÜôDZ•yF?μÀÀÀÀÀÀÀ">[¾(<0EC­š@Àÿ…ÀÀÀÀÀÀÀÀFEAF9G,ÎDp™E¯Ñ«Al"!A:IçÈæÅD‰&DÄvKAø#A:ŸYƒoÇQDù[DZ§"AL!#?˜[²?¿`>bÞ@>Ä AfI ?o̒E»€@`@pãm³¤¹"ÀâµzÌ@d§:·•ÀPž¬Ó7?ÑÀ7Ź'¤©À,†doKŸ©ÀS'E¡3cÀ7ÒÈÔÚ?—üJºL¿í¨Ö<yp?á¿ì'K€Àb‰`V~6À2@ÆužÞ>ø¿ß¤LovãD@ÊØ(÷\¿ ¨þàzøøøøT´dGaia EDR3 5318182197023848448IÍúˆi¸@æ+t@Ÿ€@`7ÓmÝ[u=(äÀJ'ÿš€u<õeÏ@([ºDàÅ=qëC:ºËBéÀ8 	8YS=!Š`@6º2#Œ»\=ò‡>Cù>‡8u<(=UTé>ÙEt>/ÿ§¾;0_>jUǽ"^à≮CC@OJŸCÓu>gŽ@jF?¡G–ÀÀÀÀÀÀÀ%=bš1*<·}C.¦Œ?¥ƒÀÀÀÀÀÀÀÀF0@Á‰ÊÈZbA%£™DXÖ
A|ÞV@˜5_}ŽAó>ˆBKÒåAŠçÇ@Ç#/ßGÛBOE CdAi¬?¾–m@2ÿˆ?ljÀ?žuPÀÀÀÀÀ@pãe®8jiÀØÆóšY@dw?d¥BÀPžÃ䝯XøøøÀ7åõM¹?ܧÁ'8? Àl
N&Fê?áÿq›¤@Àbø²)"JÀ2¯þ.귐ø¿ß#—SWÄ?×#.ì#(¿ÝãcÀøøøøT´dGaia EDR3 5318182201324787456IÍú‰Ä×&oîW@Ÿ€@`7þO;cë=YÀJƒ[==P•ˆ@™JwVO=ct´Bô.ÆB
ɊÀ8œ,‡sép=(Z@9'ÞÈç"=jø>¨f>RîξOèæ½Õÿ?>뙈»Wë¾z+ß=¬Z{¾±>–rH'×&A×KREç­p?CØZ_FÀ?ªš•<=~½ò¡¾@n¼¨M½Ä™C=‹"ß"=Õ‰)<«C
Ý·@ÀÈÀÀÀÀÀÀÀÀF@ÿԏET¦,CßPDKàoANcÌøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@pãp>"ÀÈ_°1U@d³ÿoÊîÀPž­"Îo¬øøøÀ8˜ÄÒÕü?Ñ÷¦e}ŽÀÀ=ÜVtÚ?á'ÿ;@ÀÀbLu8]¬À2þܟóÎø¿ßþrJ$øÄ@ùÑ¿@?ɹŒù=€øøøøT´dGaia EDR3 5318182648001349248IÍúñÄF€©ºí@Ÿ€@`7j~¯"Ö<2þïÀJ{l•VO;<;Щ@I_"<Of4DÇÎBŠhÀ8 ÖÚëy<wþÙ@7oôL#ú<W;>R®>ˆº>(Î3=[R>Û»«>1~3½×>x%.½"OÔ>;{Pgg^	?30˜DR‰S=´Ï‹A9½F?ÆG_ÀÀÀÀÀÀÀ)<´WÑ.;–ÈMA¼àk?ƒMÀÀÀÀÀÀÀÀFtA9ŒçO ¢D OZE#4ÕA"
ó-A*ÿ­+R4D|iD­YLA'‹-A1'¼¾
áÅD+ÿDÍ_MAîh?™'?Yѐ>°À?È°ÀÀÀÀÀ@pâD¼I>ÀõÊÕv8@dŒø}ÎùÀPœ(º"<øøøÀ7ø3Oª.ì?Ù	ÀÔÒÀ
ù_ÎEýÞ?Úý´: ÀbácIw#À2"é4ÁNÚø¿äc=}¢?ñp;ÁœJ€¿Óϋ¸6@øøøøT´dGaia EDR3 5318333349814767744I΄Ґ€§§*@Ÿ€@`"'¤•b<ã¡þÀJ»4և¶¤<ê'>@3ZŽ=iÂCXç¢BuÀ:kz#ÜWH=)…ë@7áå1mÆ=jI=§B©=(¼1Š¡=2U—>SÝ_=È¢u¾PÆï>L¾'Ž<¸	ba¿KÎC©ò¬F?ž";ÀÀÀÀÀÀÀ)=k-ê9<•9B$]H?síY>AC=ëv›=Ž/h=°vKÂz*;Â+¦'À§¯FÁø3=FÞ@½ÄŸGNïmA*]D2í
A·ß2@'2ç6€R AKë`B¬»)Aßð8@Ä,ÎíȵBjbCŠDWAkg(?¿ýv@Abà?à@?¢…¸ÀÀÀÀÀ@p÷"†©¢oÀž­Qžq@dý½ÿ¨®àÀPxü$õÿBøøøÀ8'hæ,¶2¿È•bŽHÀ£/YϟT@
ƒÆĬPÀbE)Y³ÏÀ/ˆ°^Š\tø@vб=@ãLèçºà@ Î:iþ8øøøøT´dGaia EDR3 5318185667356683392IÍý°^l€]`@Ÿ€@`/~
¡¾<{]ÀJyÈ=µào<@´¶¸†i<½9D, ÅBc^À7¬à»\r<BN@7Özj¼g´<$•W½®R»Én½€{=¬hc>¤¤'>'7½ë*I>"FW¾/²ß<Û—WWW¾Ü[ˆCáug=CÁ?ÄS–F?·¼7ÀÀÀÀÀÀÀ(<‡7ñ-<pÅB–É?{…æÀÀÀÀÀÀÀÀFbAš¾µ¡ÄCð	C¸T¡AI4,@ñZÅM¼çD øªBÜÃJASY7,A¥#«B>Dw$ŽCœA<›±?¡ãÛ?µì0?$@0?G˜0A0Ý@·ØºE«à@@pàô(kUoÀh<ÒÓå@dƒÏZØÀP¡—œù˜ÑÀ7Ž¯@*œÀ%(Zßz8ÀÉ0‰œÍÀ7'›%‰;T?ØûSÝÿ>€À
£…ûŒ?ÃÀ—£{xÀbŠuE€þÀ2zÔÆEKŒø¿ì¡;nß"@sž÷6ª¿Ð˜³ì·bÀøøøøT´dGaia EDR3 5318185671658160768IÍý±Á€6×@Ÿ€@`/gG	'==hÂÀJyøùÆ=]˜ý@Û3í3.=yQBÜâ¯B–NÀ;$Ò¾ãÄ=¢q7@:ÆFÒ=>¨<ùh(<Ìí½™ïã>
Kä>€µ+>!­­¾+ãÑ=‡øw¾\Ao=Ä8JlllBCŒFÖÀ‰?6)ëDuÿF?¿§aÀÀÀÀÀÀÀ*=ä8/;JÃ!CÃo@'vÓÀÀÀÀÀÀÀÀFA ûêrBD6†ºD>îA5- -A9/ë"Dš|CRÏA<oW-A"C¹T°ßD¹dzCCFA+¥?D?ŠÝ>è6à?!Ÿ°Aû{7A
ÜE»€@`@pàôòštÀj…Þx‰@dƒ
™TöÀP¡»ÜÙS«À:0H^ÏÁÀ>®›¦#&\À mW^$hÀ:8ž´*A?à`_^DÀMÀ›²Èj?þÙ^TÝÀby…èàdÀ2kr×dx2ø¿ì¡†Ì¸…â@W»>ó`¿É€pi€øøøøT´dGaia EDR3 5318185706017892736IÍý¹Á©€T°'@Ÿ€@`/"h¿:
=GüÀJwCI`yú=Ckz@}2 À¿q=\/ÞBöa*B
Ù_À9vOÀ†4=ˆJ%@7˜T&j=l,<¤ü6<µ¡½Ù9=˜7ó>±2=®m^½ÐUE=ú罅+=`9÷_	_AbíD.UÃ>Ú¡AKLhF?œdÀÀÀÀÀÀÀ(=½[Ø+<"¥+@x9?­…žÀÀÀÀÀÀÀÀFc@µ#´À:‡¯@'ßD"~A'Õ%@‡LÎeQ4A9"…B€›àA'B$@½tûøœ…AVå£D˜ÆAp×+?ÄJú@F´$?æÐÀ?¦—ˆÀÀÀÀÀ@pà¶æÀÔÀZææògÝ@d',ëpWAÀP ŽöыøøøÀ8oG§•#Á?á;#›¯5˜Àî»4Sh0?½å¦§.Àb»?ïØ^À2¢šÒ\æø¿íԈR8×b@A Ò¿ÚŠ6òž@øøøøT´dGaia EDR3 5318186221414047104IÍþ1Â݀KüÜt@Ÿ€@`3s@L<
BþÀJy)1m°"<
6â@Çãõün<fØD3ëB#À9"ÎŽøz<:ì´@8h©s÷ô&<%,>ì->f=‹ÎÂ<cC1>‹t[=†Õ ½¾0>p~½ZV=¾&×''€ÀŒÚD
¯a=Yõ@~½½F?Æn`ÀÀÀÀÀÀÀ,<ƒS\1;¡ëLAP·Õ?WøaÀÀÀÀÀÀÀÀFA+újj	ðßDcD¾ßA,Ñ0A±~œA§ŽD'"0Cè÷€A1îû0A"Á;YNzDZ€öD/Ì¿A$l%?™»¾?X-`>­¥@?ZÀAvð–?4î	E«à@@pá‰p(mÀ.QÌcª@d†ü!ßãÁÀPž¡mµpÀ8wÐÞð"dÀ-Âꉣ>ÀHÌ9-GÀ8~c¿èv?Ûïp}Q©@Àé¸KsÎ?ÏÐŽŒ]Àbˆ	«üøÀ2RaqW"²ø¿é8ª¥â@…?"«€¿¹ïzÅ%±øøøøT´dGaia EDR3 5318186565011453056IÍþÃ4€hE¸Î@Ÿ€@`4WÉF>(=/ÝBÀJw±3Ò³ï=0£M@<q'IÛ=AC
ÓêB?À8A"´ÿÂ=rv³@6Õ>Î
P=UX=ŠÔ8=ýúa=Iñ=Rè`>|AÞ=摊¾_.±>@`"½Ø½=lkA¥ÝD¡ùÑ>é‹ïAè»xT?¡ÀÀÀÀÀÀÀ*=¨Æ./<,§¾Cª1?îè&=òØ==Œ€=x*=…Ö¼Âýx¬ÂyˆB[<$Á—¢F@ÃkrÞçêAÈ©D‹E¤A{ì,@›@ÿœ4~A7@CG	6A‰àL-@ÉãG±WBA¢$xD#~'Ag\,-?Á\@2¸ð?Å=`? 4€ÀÀÀÀÀ@páŸÇ'X
ÀKžw»Ã@d‡èÒ£ÀPŽ‡ëøøøÀ7·é\¿š?ݼÄ.ÈpÀu¶48"6?Ñ(›R;?Àbê"éeé;À2¡¢,†4ø¿èüï{0¢?é¾×"rk¿ÚL
|ñƒÀøøøøT´dGaia EDR3 5318187007391037184IÍþè£÷6S,@Ÿ€@`4쭅¡¥==\¤ÀJpmVJ=@Y	@Êv熖=TY:Bø½œBàõÀ77Ĉ˜ì=qŠG@7ho9a¦=a@‰=»T=²Á?;‰êI<è§À>…âô=œKʾL™ƒ>8hƼ¾O|<<[ÞXW¿(2C­òµF?»kÀÀÀÀÀÀÀ(=§äb,<ÎCñ˜?yNØ>èb<×õ@=Ùmà=²^Ã_žÁtb/A†«‡ÀÍñFm@¨Ì®Ê8@EûD€AoA‡w}&@z¢ßä"fCAŽ‡B;c,A–Ò&@±&ïQ"-AF"
C°åAzC™?ÂC@Gà,?êeP?¥[ÀÀÀÀÀ@pàÿg¤3Àçy(՞@d…´iž4ÀP™ÑíÜû5øøøÀ8+TÞ÷?ØRë~û
À
Ž"+|ÔB?Åqâœ8Àc>@YXBüÀ2Ö8¦S¸hø¿ì4Ä}Jï"¿üþL.ó«¿ã¸Õø)LàøøøøT´dGaia EDR3 5318638739168910976IϙÁË^€.5ÿ@Ÿ€@`mº¿)¯#>º2ÀJ$Lê.`>Èõ»@éw8•ì">ϋñAuÒ¬B0ÕÀ6¶¾Yˆ>ù¤N@:\³
Eöœ>òëm<J3¼¦çð½æV6=ÍÀà>"è>ƒa¾u}~=¡'r½+½-'ŽŽC·<1H¦d8@¤ð"F;.hF?¦Ï±ÀÀÀÀÀÀÀ/?1 a2=»}`BeÂAò38>Xã=ˆ±b=šGå=½™õÂñû&#Aªÿ¨Â	Y§F @á©Cœ#×Bûˆ,CÌŸAd©ô+@Á'©AÕÊ1C«ÇAvæ—+@æ›Ï :êB]'ýDPùfAQW˜?ÄXî@;ü?'å?š'àÀÀÀÀÀ@pãûྶ¯À˜3²ÎG@d©·l¢AyÀPPµì˅øøøÀ:vŒ½X°?`k:JÔ ¿ò'ƶû?æ7V-£½ÀÀcø|ċNÀ01±Lø¿Ö³ÍíSþÄÀ{7yEõ@â+шøøøøT´dGaia EDR3 5318471304162465664IÏy¶W€GJ¦@Ÿ€@`Kuš''=B#…ÀJ¸° ë›>=@ˆS@ïMx/º=Y§BõàBa2À8Ì0v=Õ@6JÈfÌ$y=t<Ù¼Æ!¾>óî½ãìP¼Þ>—×<½ÏD¾pæ>Ž‹¼Œ|¹Žfk! ?S'wC«¢1>]à)@·F?œðÀÀÀÀÀÀÀ!=´†3%;ÅävB°ö?"QÒ>@nk<ë¦Á>>¨ÂŠÂ¹‡AÔõfA"ÍFA@°iº-Æ'@i»ŽDÐ(A…Ç#@€^'	†d—A	ÀßBsWœA"SW!@¶Ü·Á<¦A…‹çC¯MÏAuE'?Â@ü@M"p?ô¹?¦OàÀÀÀÀÀ@pì\|³2‹ÀëòÎt@d¼¸]0cúÀP¤<½øøøÀ75¨3Z?ǂ*ÑÛÅÀÀZ"ý— @f§dôƒÀc†ß4 À2U¼™Fø?ð°7Â'?ºÐÙ80¿Ù(×ʊÑ@øøøøT´dGaia EDR3 5318336712768437760I·{>*Û·@Ÿ€@`†»i6‰=4ȶÀJ¨¦TÇÐn=;^@òA÷y =DÇõC¥BèüÀ9…a,!}=g=Å@6ì@X'=qaï=î(Ç>¹¬¾+-ì=Jè=¶ãÂ=™"¾/Â2=i÷²½¦¡€=®A£to@{ßD\vd>áÁ.A†,ý_FÀ? (<S¿½œ®å½'ìî½7\;"G=ÕF<+=«p»8;oR@"Œr?"ò>N‰Ø>	qá=À"°=ڏ捙BÂVY‡¿Œ'­ÁæzžF~@¼"†xÅ	Aã¬D]ÎA€Yh@œÝ˜íÄ>˜BeçÉB'OA‰`‹@Î$¡¢.dCÏgÕBÒrAdm"@R@9N?r0?â)èÀÀÀÀÀ@põœI[>;À*Rë?ô?@døÙ6-ÀPp¸†šºøøøÀ8>b¦.ñ?¿¹Ì4V—‰€ÀÊ_Ô®u@èÈ(oŒ°Àc(pÊÝÀ09¥_ùÝàø@"xß\h¿ò ;7›€?ÿìÉi‰øøøøT´dGaia EDR3 5318336717069210880I·ÓÕµx@Ÿ€@`†>Ï^ã=Hg¤ÀJ¨¬»àZU=Gõ‹@Ý	ôy~y=R_ÉBûÈ
B	ÆÒÀ9ӑˆ<x=€ÅS@6ÊMCÖΎ=ƒÄ½>‰€Ÿ>‰Û¾?½ê͝>Y#"½¬H¾q<%½Öà¾:ý>‡øeJJÀ,QDJD
>Ú'A€W¥_FÀ?˜%o<XE.½c½Y¢¼‰>ƒ;€#=ƒF&=Îö¾9;øÜC0ϊ?jÌÖ><³¼>m×Q=Þï=Ãc£ÂJ!vÂGN'@Ÿ'ÁՉ{Fi@»ÇáøýkA#jED.ÐA€u'@šŸ¤y}¦›B²ûçA˜QˆAŠT@É[\µßNâDÀA¶¼cAgn"@*Z@2è?™ì0?ËäðÀÀÀÀÀ@põ"V@À*>Ž¿·@dø Ds€£ÀPp¸9©Q)øøøÀ8âQ·¸ h¿Ààëð½ÀÀ1IÇäj@
9!‡°Àc880	žÀ0FæÓïRø@ê6h¿ùú%šÖü?ÿ²*1¾øøøøT´dGaia EDR3 5318474941990522368IÏÈ)N;¯­%@Ÿ€@`Kr[b<7ëÀJ°d¸ê‰ã<¦¸@£ÝñnU¿<*qcD ëB
±À8òd–û>Ë<LÌ@9$ñéUP<Cƒ¼='«½Ø@—½Ô&>Lg>%eþ>@
B¾7ÅÊ>{z0¼Áð<Ɂûqqo@8sD+ò·=š²{A]‹T?¹%®ÀÀÀÀÀÀÀ*<\å.<‡(C"Šó?ÔwÀÀÀÀÀÀÀÀFA¨:°	röCÙjÎDABqƒ-@ú€ÞøŒç·D P7C)JMAKý-A
Š.ö
dþDb°UCoÅtA6y? ãÅ?¬€?¿À??@A¥»A2ÁxE«à@@pë‡#ÊêhÀÂý«¦´´@d¹ULÄQ¼ÀP¡v®À8ºÒ{§ý8À4{bMíàÀ
XIÀ8ý¿¢Ð?µ
bI€À

ÝF«|¨?ýüå}» Àb¡3l\À2$Æ"yîÞø?êhÕÕ¹@Ä¿ã?³«Ô#øøøøT´dGaia EDR3 5318476423763513344IÏ!¶Ð1(1Ï@Ÿ€@`NÞÑx—<~ðÞÀJ¬Å €u<eV@.!3¦a<"&oC¶/OBûÀ8Œzú'˜h<®O&@74Á'§ <¸ÖG<!†Ò¼O;c½ž æ=ÿÆÐ=…#Ž>#|¾€þ\>c«é=½€<96¾31òC"/ðF?¥;~ÀÀÀÀÀÀÀ$=Ýþ*<XC '?}èÃ>ÉÔ=|5>Dt<=«•ºÂkQ­ÂŽEOA"ÔÂõDFV@Ø­2ڒ‰BñCD$$õAjäþ*@µW.z†—ËB.sTBúˆ9Aë:)@Ýv`;ҕÄBÇ´¤C—ãAXȚ?´®@Š€?¨1à?ã ÀÀÀÀÀ@pëÊ ßÀ}zAQ–@d»Å‹›ÚÀP¶w¹møøøÀ8'ƒ"xÒ¾?Ä9%,4±ÀÀ'…W	?ÿ6-_;`Àbõ©7®U»À2H]&…OÈø?ìÛp¹ž?Ý5˜Ö¿¯Ö_åÎøøøøT´dGaia EDR3 5318477759489411072IÏX.ˆ¼@Ÿ€@`KáÇäáƒ=YÞ0ÀJ¢é'ÀÅõ=pã
@ÔΞÕÜG=s˜uBᔪBэÀ8à"ª¡À=3Ì@6^ß±¢È4=š…‰½ð)'=ї:½ûQ>ùá>zj>=¾¥Sï=Ñ:V;Rè½½½B–KI>«Ê"C·>D\Ù?ˆ-§F?œ±OÀÀÀÀÀÀÀ&=à•q*<W"ØC"q?=übß=S>S?>¾@Â#ýãBko%AßüÁ+¹Fi@¤œÙªž¯z@BiDY—mA‰q(@tYAÍ$ÖÓ@ӊBEA˜t‰(@¬›§û»AOÂsC¦A}k?Áq·@M÷Ô?ö!€?¥Î(ÀÀÀÀÀ@pêAú,öÀzöM¸+*@d´aꓯÀP›˜ì-øøøÀ7<…ºùɆ?Ðó*ɎÓ0Àl'ñ}:Ù?új?°e Àb€ 8w:À1Õ*—ô}dø?ãm—[
@ˆd<€?ØÑק|'@øøøøT´dGaia EDR3 5318644782185892864Iϟ@¬ÌT•ªÎ@Ÿ€@`l?˜ßà¢=Å[ÙÀJôjˆ=×¾@ý%å"Ú=ö¾ªB`jBñþÀ9JŽ&0ÀÊ>r@7TéðÆ>z½Ç轛# =­èt½³#^>š¯M="¾2€å>®l{=4‰Ë¾9ÀGG½ÎœÀC±¾+F?š—ÀÀÀÀÀÀÀ&>^øÛ);Îÿ‡B'ãZ?~·æ>6û=l7S=I'ª>çÊ£ÅÜBÿšBQûaÀ÷ÇFU@Ž" C€Ý.@œPCów°A'°#@aPÞc-A@)|A6AŸþ>&@—çlw!ŒÞA"ñ'B¸"A†JG?Ú @MŸ¸?äã?¶[àÀÀÀÀÀ@pá̏•ÉúÀÀ"ƒT@d Ñ'ñ;ïÀPJXM U‡øøøÀ7ºêOIù'?ÕýÒrñTpÀW¦œå™à?҅ò*d€ÀboWáD±KÀ-`?ÖiŽˆø¿èND 8Šâ@{öµK`@BZí5èøøøøT´dGaia EDR3 5318341905390002048I΋ÉØ_€,Å)œ@Ÿ€@`"W'©Dê</IÚÀJ'ºm$ØÆ<,ç%@ImÕyÿ<@	¡D+BB	þcÀ:6õ@®œ<g"@6mÙþút<h4š½@ۍ=WμÍÇX=—qc=ÚO¦=­çÙ¾Fæ=V¢t=|[¾@Zus>¦˜ëC®ëàF?¬Š"ÀÀÀÀÀÀÀ+<¬4»7;¬FBA&6?lë>€ã=¥Ð"<ï»û=Áè¶|¼A"qyA¾V²Á="GFÕ@íSoYåwB¼]dDl\A[ÚÈ3@Ñ>¶¦lBâZC2ùAk‰Æ2@îÛ	e"àClŽ¥C…'_AKðŠ?¬P?üÉà?zïà?~£àÀÀÀÀÀ@põß)…'sÀñ–7Ezô@dý±ìÛ{QÀP]³6ÔSøøøÀ8zÓ;»¿ÁB5‡+GÀÀãT¼¹J5@åC.ç Àbë™PgÔÀ.j"Ø.<ø@€óäüwØ?èªpëóÒ@<SÛgøøøøT´dGaia EDR3 5318480748787498112IÏ
;|€ÙÚY@Ÿ€@`XæEÞ =ƒbÀJ¡–w"N'=÷R@[	k>y=‹VDB¿¿0B'RÀ8SØ'oÞû=žYÎ@7rÊü°èÔ=­‰a¾ˆÁ<ÒÙ+¾a"¼>	þ7=a>G™¾¼Îl=Ú?+>780¾á+'<J6C ¨™>Ü>ú¬$F?œ@ÀÀÀÀÀÀÀÀ#>U;'<D¢CAý¯f?ÖO>:±ý=¡cs=Ö*=ä®×AudpAuPÏABφF5@¢k²†X@/WDDS	_AŠ7n"@qCõöx@Ø>ÕB!æZA™÷û#@©=D±´—šA¯AC¡ÙÌA˜F?Áñ"@Q^À?üÐ?¦´°ÀÀÀÀÀ@pì'óZhQÀ®Ø!w§ß@d®…í¼×ÀP'~ª±øøøÀ8K¦š,?µÛzxÈ8À…Øøx@ŸúfÒ0°Àc2H=&"À1ÏŠæ˜ø?ðwV;}'Ï¿¿t:Sà?ÚX|AáÚ@øøøøT´dGaia EDR3 5318647466543875584IÏ¡±á{ó¬@Ÿ€@`}$Uíc=­å;ÀJ"y«v=»pŸ@|‡eéa®=ɄÞB†–ŸB	PÀ:×T¡ëÈö=äÓ@5f{:jGš=÷15=‡žS<ø
¯½(×G½=?õ>b½â¾g!r=›…¾`=¬Ä_>>>C§ÄG}á¼?‰q0Dĵ@F?ºÞÀÀÀÀÀÀÀ%>/¨¿(<ĘlB zAÀ;ÀÀÀÀÀÀÀÀFVAø(¡¬»eCšÀÿD¥8¥A:†W&ABu<k¿Cöì÷C°S¸ACÇd%Az˜ô7×DD
­:A.ïò?ŸxË?¦»?Ð?9fPA…pñ@>SðE«à@@pæ¿i'·Àq´Ã®@dºy˜;³ÀPD "¾ÅfÀ7×}æKPÀ0@Ù4j-À+žUº'À7öÆ~ÎÕ+?ÖW-'|% ÀÁzú‹ê?ñ³ûŠ²  ÀbÊ!¹±ÔýÀ-
 7Ã@ø?­kŸhAà?ý¤CT€@
"g3´cøøøøT´dGaia EDR3 5318484047322451072IÏ
<Œ€b ¤@Ÿ€@`OÛî='6=×Ô ÀJšäu.gÈ=ý£Þ@{+¼'Ï©>ëÃBRUôB	¹¡À9i½«B/ž>š»@7;1¤	Ù$>&éý<Esy>k'» w=¨úÕ½8÷å=.@¾3®I=£j×=õ[¸½¸#@??{)CÔ ;?/ý@}Ø_FÀ?•'¨=gM=¯¥=_‹8=ÛU¤<~³Ø=¾' %>k|…)<nŒ]CÛ?'á±=ãà>'z=â`B>)°Á®j{œ©†Aó qFQ@v흄DÕ?֞XD•>A'‹!@VCŒËÚØþ@À~¿AlÞÕA£·%@—§Pö8¨AÒLC&)A†a²?ٚ@j«@
¤8?º
ÀÀÀÀÀ@pê.îÂËÁÀ}_R¸@dµ´n˱ÙÀP•vÎ'øøøÀ8FJæ­W–?Îï'Ж— À8£$³Ú??ú¨¥©ŠE@Àb¿™ÚŒmÀ1Ðn^–Çvø?ãÀ.ÆÍ^@*yšsÎ@?Úåþé¢ÀøøøøT´dGaia EDR3 5318485048061677952IÏ
ùñQ€:V<@Ÿ€@`R†íé=ýMZÀJŒË!éZ°>	@9t>²
C>ÄèB4°BmgÀ5̽õªeQ>ù@8?Š£MÄ>%@=çV'=ÊÒB¼ËÔv=XZ>Vœc=÷»¾.˜m½¿–v>Hg½MÂ

þAjÞ|GŸuv?¬y¹E:_FÀ?òrò=
¦Ä½ÌŸÀ>Ì
½±¢â¼¾I+½8ò>i¤J$$>ÙBÂûlO?Ü×´ÀÀÀÀÀÀÀÀFAšD°Ô!GîH` jCð'@² ÜA–Ž'Ð/H}‹C¶3S@¬Â0A†*‰Š¬~ˆHS™ãCV‰'@²Œ
?£ëc¾9;@¾;Հ;&ÀÀÀÀÀ@péCÞ.´Àª;Ó
r8@d³FˆÀPŽ¶ê3×øøøÀ7À¦0M=¿š)
gø¿ýŠ³SCH?øtNHt Àbï²Çý;7À1´ÛÚ+çø?ÞÛVð†X<?äøý o?àrÌÐÞ øøøøT´dGaia EDR3 5318485112475587712IÏO"€>	—@Ÿ€@`VKúV+ü=ÄdÀJ"ÿ•@j$=àÏ¿@Sh7Åz=×ÂRByßB6ÓÀ8Þþ¶4Ö´=ù¦š@7Bϝ6jR>ØF¾\)ɽ|·¾fýÆ>Œ‹ð>vëü>'äU¾Ú¡©> öª½²¤I¾6÷¡@1ÌC»·ª>ñ.B@2eF?šH.ÀÀÀÀÀÀÀ!>Uý€$<pÆ]C…{?‹>)e=UíC=:ƒ£<¼ãLÂM"{B£A"Ý¿Ä$ûF,@"›O´ð?ïÚD0ÿA^ @^aßLWALä>Aú¿A¡=@ nnóéA±CZmëAƒ·³?ÓP¸@k<P@6ø?¶
°ÀÀÀÀÀ@pꭎح"À"ûðNð@dºJ"~XÀPÜxü\«øøøÀ85žÀàQp?Ƽzë`ÀÓˆoˆŒ?ü ¬*¹" ÀbÝsa¯´[À1•fŒŠø?æ°1$ˆ?óh/¥S¥€?ämœe|.àøøøøT´dGaia EDR3 5318485735252703232IÏ™¸8a¯c@Ÿ€@`WÒÀ<ŒûÀJŒ"œ1£<œ"@îk`¬*<¢FBC©ñÖB­­À9YµýúM¾<¿&›@6é<zï,<<È¢?=T£+¼ÉìÑ;Á|"='>'ÊÏ=©,2¾1¶=þ‰?½Ù=zӎqn@5kCßÿ=«¹"?ööF? Ý¹ÀÀÀÀÀÀÀ*=
•-<(½CÛÀ?¨>oëG=Í"ê<åª×=%®žÂ~2%‡]>B)‡j‰Fˆ@ÓL¸R?ç"AGœÔDÆ)Ao)ó%@©ÍŒVûAKÛÉCœDA"T­%@Ù	O=è3¬BŸìD0ÒA[œŠ?»p7@43@?Ëû8?œkHÀÀÀÀÀ@pê8 3ßÀX"¯yé@d¹\³ÜÀP‰×ÿ"úøøøÀ7­Œq×´ˆ?Í•I1àÀÕÞç¹ê?úPË~°ß@Àbq*¤øm|À1	P¹õ†~ø?ãYÙ^@c#€=Å@?òòÉÎx0øøøøT´dGaia EDR3 5318486044479972864IÏáæQ`Ž7@Ÿ€@`Wù3ázä=ÉúcÀJŠæçŽÕÑ=ò  @Â;;=òÔBYå'B`ëÀ8F¼AQ–B>	1?@78Ô¢ ¡ª>Wj¼Üsæ¼³"ì;Ä <L¤>¾<úY=¾^xÕ=½ië½Ov½|[þSP?­OtCÉ4Ã?˜H@ÆF?›™åÀÀÀÀÀÀÀ'>^P+<ÑòC';?†©Ü>d­>¾@="S=Üû"83¯µìAž,Á÷å«Fg@Œ—ƒõæ?Á"Dþ;A'lê#@RŸHR–ï@µÖ(AQ½?A¥D;#@•Ł±u^@ýàiC*_òA‡]˜?Ë¡@o5@ºˆ?°õ ÀÀÀÀÀ@pê™øŸQÀN	Þ³@d¸"¢…y¤ÀP‰FVïøøøÀ8tì…á|?Ãø!31ñÀ
|=w®?û#ú+#Z€ÀcH2£À#"À1ÈÆ ,2\ø?䶷1ø÷ÞÀû¸±qß?Ûêõ™Žé@øøøøT´dGaia EDR3 5318486456810851072IÏAïËg˜@Ÿ€@`Sa
_8§=–CÀJŽ"œr²=Òôª@šObÿÜ=¾m$B
ÎB À8‹'"PwÚ=¿î@7ˆÞߦò=ô5=œÃ(=þéñ½ë…¢=u`>Mâ¿=L¦¡¾'};<¶ˆ=£!&½jYÝÝÖ¿ÁsFŠã!?S¸sDS¦s_FÀ?éÛ<¶à¶½©øÎ>
·Ç½µ°½Žmô=]'´>,Íd<ÚÄ[C(Z?lè»ÀÀÀÀÀÀÀÀFÞAª¤ÜÀQ¨Hв)D»§@š
wA¥²!‰Ê™HèÒ»C¹ 2@—ÊA"áRå4±H×ðÿC<‹e@ž??"Û¶¾e(@½½ë@¾2 ÀÀÀÀÀ@p陓àßÀ¥ðáv¾«@d´ÍÅìPÐÀPŽ¥Ah‹øøøÀ7ödcÙób?Æ+€ü»F@À
ˆðpH?ù¶BÿœàÀbªÇGF*À1q˜¢h²¢ø?àz/a±|ž@_m_?èÛ*…7kàøøøøT´dGaia EDR3 5318486834764273792IÏ™·X€iʒ‹@Ÿ€@`Vu¤ºl= ý*ÀJ‡
d‰ER=:W9@±Ý›Dc=:HjC
>£Bö£À8Ôñϻ޲=U×N@76PºÐL=fý{½l¹ª½74½ÚB=³nÑ>!cº=ÈÈ»¾®Ô];Ù°B=5Â(½Š¬ÓPM¿Sæ»C¥QF?ž\&ÀÀÀÀÀÀÀ'=¦Aþ*<5ö¢C)å?wƒš>o@ó='eæ>¬<ø³ÚÂrPïB¯þ'A{Z×BܱFc@­ÞV#´K@8ˆD¥¾wA…Ù¸&@€?ÎjA²|BƒÊ4A"8ê%@´ƒ«ß÷&KAežC¶øœAw'ˆ?Á'h@E)0?åó ?¤_@ÀÀÀÀÀ@péjpQp*ÀRH¨'ÜP@dµRƒ2HÙÀPˆÅYÕáIøøøÀ8ÁŸÁR?Ë
"{×À%~f'ô?ùiñ[.ÇÀcTyãވÀ1ÖóÆ}µ|ø?áB¥'ÐÞÀ
ˆ¹€?Ø_Œ.!@øøøøT´dGaia EDR3 5318487212725178624IÏññ[¸¤Ï@Ÿ€@`V5V`Æ<—yBÀJ'+ÂCT<¤(A@H`æöAå<«mCœÿjBdÀ9Q<ë«Ûš<Ы@6\ç!¢ø<Ϗ¦=ǯ­=ƒ‹Z<–‡½<Ô9>'ñ:¹o%¾mE">,¾½`5Ã<Êx¦XXWA1ñ4Eu+>aƒVB'­=_FÀ?ÊEï;²!=¾!=_=÷½‹á8½Çsá=­	–(=i**<ÏÒC-€µ?ºodÀÀÀÀÀÀÀÀF^A7—ÏAôž¦D²K¬D‡€DA#mf'A*K
s~zE±0C§t\A(›'A.)dèW}4DðMsD‡#A+Œ?˜¨??@ð>–F >è;@ÀÀÀÀÀ@pèâT_uÙÀ>KJÏ
@d³!;ÀP‡»`rðøøøÀ7îß«³"?Òøˌ²m°À`x-·?÷q€±BE€ÀbåÿNPÿÀ1cš^ą¾ø?Ú£ˆ|m›¼?îDr©\Ÿ?êšòù½`øøøøT´dGaia EDR3 5318490476885356928IÏé±€Áðx@Ÿ€@`M5¯YÝ<ÑN¾ÀJ"ÃÒØ<ãÔ@L¡úb˜ú<íß)Ck	éBq"À9"ûHe±=-Ò@8
‡.®'=·Þ<–"q=Öbø½<1Ë=—E=9¢¾…ø&=úx=3VB½<?îQQ@6¦·C×[Ú=Ïbu?§îiF?Ÿñ¤ÀÀÀÀÀÀÀ'=`º,<ƒCäJ?ŽMH=ðï=d¼'=ßý= ÙóÁõøãžø¡AobÁf˜lFi@ÂԈz¤¹K@Å4UDÎA{¢@™0§2Nì¸A‹):B¹[¦AŠf@ÉVSÆA%Aò¢CÕÝVAgq÷?Á¢Ë@6³T?Ëæ@?¡€hÀÀÀÀÀ@pé¿ïÚ
Àýwº—@d¯ì˜—¹¾ÀP"à³]øøøÀ8²­mp÷?ÍÆõ'À'©7¡Ü?öáÀˆ¯Àb/¾–žÌÀ1L3ù(!Úø?Ød‡ù‡A¼@¥Kˆ»@?퇿­I"àøøøøT´dGaia EDR3 5318490545615836032IÏù´"€	H@Ÿ€@`LÊÔø=˜ÀJ"$—òŸ=-æ@®Çë°M=5 ßCmœB×]À8°ïG=]¶×@7QòRÒ­­=sÛ9;‰¤>
!å½jÀw» ¤Í=q½•»@o}¾v°‰=ÔEÓ=¯0Ž½"œQUS¾¦Õ"C³¯­=¼‹>€b8F?#ÀÀÀÀÀÀÀ'=ªÉw+<‰×C*ŽÑ?|†c=Ü=˜G>"Ù<±AÁ¦ô©blAgñ•À€ðiFv@°ÄW©Ïs@xÑ4D"LiA…6H(@€æq•UÄA
QöBz:JA"*'@¶Lã=ž+AG°BCä¶3Au´K?Âiƒ@I$?í^ ?¥Â(ÀÀÀÀÀ@pèò5áúÀ%pF|A½@d¯}ÈH|MÀP•>\²òÕøøøÀ7ÒÏHÆï?Ìü,X ÀÙ^áÎ8?÷=ìUàÀb›vš²¤À1·7°7b'ø?ÙÕ5ü¸í<@
3n—ê@€?à'HËaoàøøøøT´dGaia EDR3 5318491022348593536IÏh1)€0ð>G@Ÿ€@`I¤ÆøÝC=zéÀJ"‹«àŽ=—>_@›WºfZæ= CB£ÇPB˜øÀ8ïvnZ=¸Ÿ)@7†®Ç=Ò@¢¼P=?=ùà¾
 =aå"=•°=B/ ¾EŽØ½†À¤=ÁZ½—N˜[[¿©*C¹]ãF?šk8ÀÀÀÀÀÀÀ'>¯)+<X1C‡?yÉ,>=e˜>sµ<=ô¼Â‡ržY:A4Ï×ÁiÑöFy@—IZl²B‰@"D3âAŽ'&@cYxï@롱A¦£AŸH'@¡~Uȳ9@êÈHC•BíAƒ,^?É<ú@^ÏP@î0?­Â@ÀÀÀÀÀ@pèOVQä
ÀR‹Kçý+@d«¥åÔ¶žÀP—où½8˜øøøÀ8¨E°ã‰?ÊnJ	s¦ À·—âz§¸?ö~ŸÏŠn@Àcbü£X¬bÀ2"ːs°ø?ÖØõŽ>¼À®8—"/¿Öêµ?kÀøøøøT´dGaia EDR3 5318492224939330944IÏ€/€9ì¬3@Ÿ€@`EpshÞY=g&ÀJœØ¯¥ì=yR‰@[ü˜ ˜=~©ŠBÓûtBZÄÀ9×<*'Q=˜WØ@6­Éj}=Ÿ¿M½	E	=òX¾]•=øD>Pþ=üˆ?¾­]ˆ»DÐc½±ðÝ<^¤CB?í*ÒCÎÂi>Šfk@ÇF?›ŸÀÀÀÀÀÀÀ%=ã$*<–ùXCس?‰eX>$ã=î£>Š=¾¬ñÀ¤´Â'VûA,ƒÁ¹˜FU@¥ß»£@.6D€«AˆŽb'@t†ÿˆ…§@û´GB'uA˜a%@¯çǘÊ2yACæC×üTA{…û?É·L@TðÜ?ý+p?¬¶HÀÀÀÀÀ@pèyhבöÀ¿¿ô?Áa@dª÷0'ÀPž<ã+øøøÀ7ë©hêK¢?ÔâäðÀÿZÚØæ?öG"3·ñ`ÀbÔ6LÏ!"À2T3THø?ÕûֆDK<?øº	€¿»­<Á¬GøøøøT´dGaia EDR3 5318492568536759936IÏÐ0>€=o%@Ÿ€@`D	!ðòÇ=yÝÀJ˜"f}=€p@Ž·%µe=ŠI§Bħ|B'¤À8œ–¼ý°=£¾@7©Ö\-l=¹H½2¥=µ|/½£U›>	E¶=gp>ë:¾V8 <'Ä¾'ò:÷iGG½"PøC°cÄF?œmYÀÀÀÀÀÀÀ%>Wµ*<y;ÊC	Z®?=ö»<'¤>3è=£œ'©úã*ø@àÏÁkNFd@Ÿv¼€f@
øÌDc"LA‹e'@n‹iÄS÷A#¶AíýúA› (@¦boäŽøA pCCŽÞŽA€×?ÄÕË@R¨?ûI?¨ßÀÀÀÀÀÀ@pçɠ⸂ÀÀmX=@d§6Å
3pÀP¬(hŒCøøøÀ8*gíp?ÐEÈOpÀ)|•{,?ôRSۚÀÀb°DücOUÀ21¸ç^ø?ÌMªK™x@ÿ±%Ã@?›"kfŒøøøøT´dGaia EDR3 5318492744638910848IÏù±Ñ€\C³Á@Ÿ€@`E§à|™=ZìmÀJ'J'†îã=`ªY@òp8z_¬=lÊBàj¹B>À7ØN[Rø~=µ@7ýÇE·‡=˜^ø¼Õ's½'sþUn!=Pî,<­ƒ…=Eœ`¾•Ê"=9I¢½S÷ ¼«
®\\?ƈCÐن>lçO?×´¶F?‰ªÀÀÀÀÀÀÀ'=ÖÌ,,<›ëcBß^B?‡‡>@Â:<ÉYo>˜û±=pxfºuºÂ$Š@ô)ÂÀ€,/Fu@¤¿7´Ø±}@&F#DŠaA‰%@v£|7KA	Bš8A—‡&@¬ÑUXĝA1ÑC¦$A}J£?Ã@<@Gì?è8Ð?¥ëÀÀÀÀÀ@pçpÀŠÔ‹7î@d¦t³é×èÀPšҝ2pøøøÀ8AƒýX?Ìñ㝑€À‹¤³"Ê?óÞI÷ÀÀc!c>[8À2{W ?Èø?È«5¾©x¿íWCÿ'¿Ð¹JkV€@øøøøT´dGaia EDR3 5318493260034937984IÏq±€Q a@Ÿ€@`AgèÜî=†ëNÀJ•ÏÌ/«=¦Œ@È%ê¾="t(B³ËSBwÀ8*ˆ$­–-=³{@6هŠU6~=¶Õ'=½½DŽ®¾76`=ÎGÛ>1ý=Ôlƒ¾z~Ü=v%ƒ¾-Å=ž™¨hhB·]˜F8þj?[ÊCÕp©F?ª`üÀÀÀÀÀÀÀ)>ºD.<ŽCëBå@T@¿>>kÉ<=Á>ü—=ò`èµÕÂUf@3,1ÁÏvÍFz@é¥ùJ
A¿‰ÆE	öA^.¬.@Ë»³ZèSB>ÍCÆ@ÀAoSl-@ëÚZ†ã£B\"tDV¯AM·â?­š|@n(?‰&?ƒ¶PÀÀÀÀÀ@pæõøÉ°À×ÿaÂï¼@d¢Ë'z*ˆÀPž_7—¤øøøÀ7݌~¹?Óa{žûìÀ·$,B?òhÎûàÀc
[½ž—BÀ2™' QÌø?»ŽíjÔð¿È_òîp¿Ø+#xòÀøøøøT´dGaia EDR3 5318493569273146496IϹ¹¬€D¿ûm@Ÿ€@`Dþ	÷<ÌpXÀJpe'½\<ÙL+@W9~·
<çÝaCh©B
hÀ9¾«Îã8l=
5@7d0S¦¤= ý<¼XÙK½Â]¾NI>#¦õ<ˆÊ>¹À½ÖÎ=!Lª¾"w=°ÕA@?!÷
C«"F?¡\‹ÀÀÀÀÀÀÀ%=ai)<3JC
¨?ƒw>er=°{>Dsà>§7ÂühܘCÎAàÁÁœ«oFQ@ÂÜ1¿@æ¥PD§v?A{›$@™¦)$8AßCB½!AŠg?$@Ènö4HÅAD-§ŠAh~?»—
@2ì?ɛ@?œ<ÀÀÀÀÀÀ@pç%ñ¬±qÀŠ'Տ˚@d¥˜ýcßÀP™ÒðGyÇøøøÀ8vÎFYÁv?×â3Hr&PÀ®%Ä\Ä?òÏ	ß`NÀÀbØ4…"4À24tæi¥ ø?À3Ziˁx?ö³Ÿ¹?èFCøøøøT´dGaia EDR3 5318495008078699008IÏ8i¶3@Ÿ€@`Eéçgz>:à¢ÀJŽë‹ S>8ŠÎ@Íz2Èç>PÆAýðMBpªÀ8ô‰ôÜÖó>u{º@6#Š6iT›>{ǽ}zç>
«Ý¼Í2¾r8<ªsç½Ù£½$.=ÉÁD¾]p_½ìÌ)EE¿z©C»/·?çš?1?ž_FÀ?‹È=lнþI³<‡}i¾°½ÀvŽ=Õ¥¤%>¶‡#*<d5ÛB± m?zw×>?)ˆ<¶á>j¸Q=Ék«ÂŒR¸Bÿô@ý+0ÁÜ´Fc@x;›+_"?kànCÒfÔA™º|@B&€C@–æ@öPA«'Ë!@'ßBâbkÜA'´
Bfw'AŽ]?ÓYå@i-`@Bx?µÕÐÀÀÀÀÀ@pç*Ú¢ Àu#pßÑÄ@d¥ƒT‹"ÀP˜ˆWVŠøøøÀ8
>Ê(Qà?Øl†æðÀÀìæÌê5v?ó>¦ô³' Àc=â0À2‡?X¨Kø?ðCe x¿ü`ç	CE¿Ó³X…w@ÀøøøøT´dGaia EDR3 5318354408031489664IΗ(YŽ€LŸ	X@Ÿ€@`#†ì~'=Š¡ÀJ‹ù¨¿¼Y=_@`ßÈÅù=•ßB´™kB	dÀ9\_	ªÖ×=ª@7*Q(^ì=¹<n½p <:D}½@#I=–¼±>^I=¨æô½cuü="*ݼš#X¼‡½ZKI¾£ŒC¹™—=
Œ<¦=(F?™nÛÀÀÀÀÀÀÀ&>Y€.;?zBŽèÀ?|ˆ:>>0¶=¢?f>fÁ=ý¹ß™"B¨§˜A;œ+ÁɧªF…@›Ô¨uøÚi?㖥Dzp§AŒ|*@cEöâVcG@Ð×A½1AžòŠ*@¤jŠ&A×ÿAÒâCŸÍÒA£µ?ÆàÃ@jv¨@³X?­† ÀÀÀÀÀ@pñÝ{Ö« Àå{ò«&@dçQ=q=ÀPi¦bÐMøøøÀ8d>çèü¿³ÀªÊÀÀ£'©2«t@'ÙÎ+õÀÀbÙ/ŸP®FÀ/ؙ‹øø?þ=
1ï?õŠÔÖ°@ƒLR-@(øøøøT´dGaia EDR3 5318496764728574848IÏ¡¶€6L#d@Ÿ€@`Q¢>ƒÆ<©XÀJŒì^Q<õÂ@joF¦&<Ó6C€1KAþÛlÀ6©¦<á³@6c§¼•®P=*FL=¯!ò<Gý½û'O<¹~>¾þÎ<°EH¾Í= «ƒ>vîP="‡A˜"áE£Ö>€NB'4
F?ÌÍñÀÀÀÀÀÀÀ =rÊl&<Ëf©C(§â?õ]ÀÀÀÀÀÀÀÀF%AF…ùWÑUâDÂÏ1DìÈÇA12$A:?†ÂóE1ÎqD'±Aþ£#A;h~(­½çDë4½Dn¦nA'?˜u›?#>p>s\@>ÌÎÀAŠì?òu"E»€@`@péT»À¸z
—'ã@d²'«Œ½ÀPŽ¾ŽåڍÀ6{ùh5òØÀ1±$<£ÀR…|µÀ6§Þ7=õu?ÁµÓäœÀՖ›c4ì?÷ì
ÑÚ¿€ÀbÌuEï'À1_ܺòâø?܍°þσ¼?ûç=ñ¶
€?ãbC:ïcàøøøøT´dGaia EDR3 5318498688873909632IÏaµÍ€$¿ø@Ÿ€@`Rwù¢Oy<G¶ªÀJ"$gSvë<tFñ@g'ýÏ|<iCç‰jB'À7aE¸qZ<Š(Î@7TZVÞ»P<™^°=œ—ºüXJ½¿ØF=2Ø(¼}F?=ƒr˜¾œî:=q§›=½ß'< ^i?;A6÷D#YØ=àÌZA5WºF?ªA<ÀÀÀÀÀÀÀ%<ØÁo)<ßûA•µ?¾ë>—I>>-k>=º,Â>èÚŒ¹Â'wˆA¢ëÂ2lFS@ùsÔu†Bu#äDÔ¡ARFq'@Ûk~µåؤB•1ñC¼2HAc{g&@ûÑ`"¥S¼CšxDDý•AA²ð?®`Æ@!Ü?‰§°?"œÀÀÀÀÀ@pèd
²®¬À€úÈV˜@d¯žÅ»ü­ÀPŠ»LŽv¬øøøÀ7ƒü®Y'?Ânêe6V À½~´ÎžÒ?ö	jm@º ÀbÏ)Á¦À1zâ­w[¾ø?Õ/lgp<?ú"KœZÇ?ç±é#bH`øøøøT´dGaia EDR3 5318499822745556992IÏiº2F¸@Ÿ€@`QRG¶EÂ<´ZEÀJ{ٍÐ$Ž<Ææf@³1U-ÿ<Êå‹C†ÀB‹À9Â7ç¿<ónU@7†Ù¤6'<ù.©=§91<eÿ½C'¬=ƪ=¹Ð»>Æ÷¾œ >M›<±¾í¼cŸp++*¿(تDÎë>q«^B-MkF?ßÿgÀÀÀÀÀÀÀ"=1#'$<iArÜ4?xÄ­ÀÀÀÀÀÀÀÀT2At?yÇ êÅEØvE?ø×@ëÖWAmÖ4©ìEç	~E@ë›õAaBoë–ÌE•vÔDì~ž@ëg¡?"þ^;ÑP»éˆ<]lÀÀÀÀÀ@pçYöK¾ØÀjŒou!@d«4ÅeGÀPˆmê™¯øøøÀ8eŽ¼?ÓqòH@ÀA¸G›'?ó¯¿é`Àbš
·ƌÀ1:}¹4'ø?Â|ìÈVx@
'zeF€?ニ{'/àøøøøT´dGaia EDR3 5318662752322328960Iϯ˜F€g=±@Ÿ€@`"¾JÄ4<=½ÀIòâ"éO=ƾ@þ¤hÌä$=ؓ|BDÕB•bÀ9³¸ìrȤ=ñ¾a@6+Ñ۝=óTX=_R;Aùš:A%°=Š¸ì>9%3=ʛ†½µ==ûGv¼^v]="Öº%	#¿)²C­¨§>—s?jÃØ_FÀ?˜W\<ûÝ0½Ên=½Óª<±Ž;|"=Êü">-È&;٘ÞBY…Ë?yÐÀÀÀÀÀÀÀÀF1@'':÷‡Ï˜?òŸ¤DºLA"@[®ÜJ•µ@î`~AmÖPA¡Ò§!@œs"Åtö–A'ACCTÔA"Ç?ÐO@h\ø@"€?³ðÀÀÀÀÀ@pãwš$|À¬8&@d±(¿0CÀP+f¹ËðzøøøÀ7i1Wùí??Ób`5€_`ÀOêׇ?áÜS3ÒpÀbr\†ªÀ*±äJ¬9Àø¿ßiÓàöšD@<ß΋_€@}ÿDñD"øøøøT´dGaia EDR3 5318500063263771008IÏ¡ºÉ€)Y«@Ÿ€@`T÷ÌX¢<.e®ÀJzÐ âJ<>"}@OKeì^<K=lDŠøB¶'À8Ì	é®<nës@6ÉýÁ˜ˆ<hø^=S—Ž=fq½I€ò=ÀÒ>>X¸×>J¼¾Ic3>WY<c'»Ý@66?bcñC˜¸$F?­,\ÀÀÀÀÀÀÀ%<§–'<Jb€A+?a?"x>gFÃ="Ó¤>/ï=yýbÂ^íTÂA£@͔ÂÁ?F;@ðŒ}9êBz ›D‡6¸AYÁ4"@Óî.î^bŠB'ôC›ØìAi'!@ñ[¬-n>CáCôÝAJ:†?ª=I?ö]?tO0?xjàÀÀÀÀÀ@pçÂ+\±À:ÍØÊ3
@d­È þ¶˜ÀP…æ®O0øøøÀ7½É.A`?ÑFeúµ…ÀbHàž:n?ôM/×iâ Àb½}³M"À1;ø&þž¢ø?Ì$Š*x@±ƒzȀ?ï9òyëàøøøøT´dGaia EDR3 5318500303781947776IÏÙºé€0ídÀ@Ÿ€@`Qö,&BÆ<"8ÀJw‰GÎç6<«sÉ@ðímà`{<ªí(C¡f¯BëÀ8¤¸a­x<»#@7¯
nj><Ùõ>•8=›²#½qða=Ðâæ½aK‹=Úÿè½WB';Œ›‹½^q^=ÔGŒ

A"ìDç°Ñ>Ai`B(òÉF?ÁˆVÀÀÀÀÀÀÀ=C»"<HпC,›ž?æöÀÀÀÀÀÀÀÀFA2awU[¢D©ÿBD]oüA'á A!ò@«(	E
ˆC"§ÚA.£Ã!A*¸Ú†§2ìE¹`Cº~åAF?›‡ý?'íð>Ü@?ÙÀÀÀÀÀÀ@pç	þUÏÀKO5÷ÙÂ@dªedæ*ÀP†F'{–áøøøÀ7lׄÛ?Ð÷¢ñ^õ@Àã¼v$Kr?òÍÐpr€Àboº"7¶À0ÿ0 ¼_ ø?µbóä™>ð@'4ŒÄ~?ó"]`îøøøøT´dGaia EDR3 5318501334573605504IÏɳb€
M?V@Ÿ€@`MH…ð¢½<bòdÀJ­Û$ã<v>ý@ªÄÒY[J<'KPCє…Aú°LÀ7ÞöFf¯º<›r¥@4M
3oÈ¥<©êÛ>?Âq='+F;4§¼2·>}wv<›só¾T‹= ³í=¢o‰=íÜz20AUrD@¡>bwAŒ'\F?±¹˜ÀÀÀÀÀÀÀ#<òQA(;àÛBìÞ?­}nÀÀÀÀÀÀÀÀFRAêkzsÉíBöTšDŒ£BAMT§&@çrýÎFC"'ŒC"³9AZ(‹&AC'7C"ièCÝù§A?,<?¦Ø?×âx?M>@?b†°Ahèö@'yEz@@@pæí±E×"À·"óÿÔ@d§«Ö··HÀPŒÅ–Ë7À5«Îræ<À,%µ[\* À'ù«:
ÚÀ5ÇǖBmT?ؓ¯à!"pÀ½9%¥%?òãs¿ ÀbŸ6äŸ×RÀ1rA'TŒø?³´HtÎð@	C7¡?èÆ'Ã. øøøøT´dGaia EDR3 5318359153978705920IΛyÙX`ó@Ÿ€@`ŠÿŽÙ†<ßá9ÀJ{ÏÀÔµ=	†¯@²xÁ=ÃFCGB¬ìÀ9ÒöúLY='Ë@5ýµéÛûu=2äM=¼B<ãËÛ;£—Ú<7®½€Y˼
<¥¾ÞF§>v/º>;C`=£­ŸXW¿ÒDC¬zF?Ÿ2¸ÀÀÀÀÀÀÀ(='#2;Å?BVÔd?z²+>@=ðƒˆ=Lé·=H)¯ÂC››Â›tQB*ëÂ)9$F­@¼R›A´º)@ÌdëDåA€Jœ/@'A¾fAΟBñóÈAëÃ.@ÂîÓë:b¤A§ÿîCæÍ<Al¿?¾u)@=W?Úp? ›ÈÀÀÀÀÀ@pòQ>h$ÀüTL"jÍ@dëªs$ËzÀP[ˆXώ÷øøøÀ8LË¥¿yl¿'ð™ïwþÀMó—<â¶@ ÿcß»PÀcfçCFÀ.Ë£ygö"ø?ÿy`5˜˜¿ë#&ç @•Îó•¸øøøøT´dGaia EDR3 5318359703734569728IΛùÙËe<¹@Ÿ€@`Œáˆõ[¤<ÈçÀJsÚÆٟ…<2Î@v2g¾;<9&nDÑÙB:˜À93†DÍê£<QD½@5d³y›¦Á<U«(=Žc½Ww(½¼ú=¢œ>NЧ>â±¾SSÛ>6ŠR<Ç]Ç="6úhf?"C¬…hF?®÷dÀÀÀÀÀÀÀ*<–&5;™ÞAºðþ?'d4=ðòÃ=ïfƒ='"ð="à¢Â…ç
ÂY>KA9|Â$ ÂFÄ@ñ"…›µS>BÄ{D7¤'AX´Ø5@ÖJõŠY,BïñcC>FøAgý5@ñÈ5gQ[C{<C(tAI°w?¨{?ë0?eòP?pFA[DiA"m	Ez@@@pñ¹Ø'›úÀ»ìÒâ8@dêøugÀPWQŽO$LÀ7ícÁ8AÀ+K0¸±ù¦À¸µ{7âÀ80žü%(¿‰¿lìTêÀJö­.$@.*œÉϐÀc‰'KùïÀ/·VÞø?ÿ"¶§lÀÀ§Ñ_ò} @L³;7÷èøøøøT´dGaia EDR3 5318502743323310848IϹû!fÍ«@Ÿ€@`O#3š™<ÝG\ÀJ{q'u=®¡@4ƒöu¹¢<ÿ¨(CQì(B5^À8²w×Â%ó=ʒ@7q‰'Ç­e=2±¯=èˆÖ=ºOõ½ˆ¾¼AŠ=øEØ;Þo¾°GÜ<þ5W=®Ïõ=¥O('?‰=OC¥T¾=¾ã?~ýOF? RÀÀÀÀÀÀÀ"=|¥P&<ë(Bk7_?…—d>`ù>
çA=‡À>'ë†ZÂg;\BI<Aóä}F6@ÁÞu|ÛÕA3=EDL,A|‹ @–´˜/9ç¤An\µBáA‹vO"@ÇÁ¯¾NB,iCfÓAhê?¾|€@9nÐ?Ó¸?ŸÐèÀÀÀÀÀ@pæëŒ:PÀŠ ØÔË@d¨iςwÀP‰ÿ¨8¬ZøøøÀ8Vµcæ?Ðä·Ãë ÀÈýZ¢?òOîT]IàÀbó¯ªê+[À1¢ôª÷.Lø?¸tü#f´ð?à"0K?⯩sgö øøøøT´dGaia EDR3 5318503533597353856IÏɺç€@ù@Ÿ€@`P¦×õ¡1<¾ÀJrø_ 2<£X@t"šßâ<£D·C¥ìÊB²ðÀ8X.+¨Ï<Á7ï@7DABT<Ï@P=†åA=ªV~½'æ<'›Œ;ç8A=,Ä¾©¦§=µ¤/<'«s¼˜É'$@+§C¯"ó=^÷ç?R"¢F?¤ÁÀÀÀÀÀÀÀ#=à%%<ùA"/?ŽcH>z*¼=Ԃø>Sq= ²'ƒÂxµN@¬a3B)­.F+@Ö$…â½ÀAmÍ!D¾²œAlÆÕ"@²çÓCÀËA«Z"CXKìAd*"@ÚúûYN‹ÍAþ[XDY<ÑAZOù?¶‰@!ál?°ø?"¶àÀÀÀÀÀ@pæWZÛá²ÀIƒ]Ym@d¦Ã*j.‰ÀP…†€ó$nøøøÀ7ڟP'¿r?ЃtóJÐÀ
`rXîa4?ðŸ²fNš`ÀbÆn֓IÄÀ1M¦$ñÒZø¿"vì"€?þêu3ˆñ?íYz4tàøøøøT´dGaia EDR3 5318504426950057728IÏ™³_-M–p@Ÿ€@`OµÂh<"jRÀJoj…"<<ˆÖ@lMúd"<<ÑÜDKêB	>dÀ9¥÷Õ j<T{Ë@6Ë[†ì<rÿK=S=ù¨]	<ùÕ)<*LÚ=TeÒ¾–Âr=ÒN]=ÐW½zSB$ý"¾ª—¯CÄJb=f"@=T?´5jÀÀÀÀÀÀÀ"<¬w&;È5?¼T5?|#@ÀÀÀÀÀÀÀÀF9AÞÙø:é7C	}sD{KþAM`Œ%@é9>üŽCfbC_M—AXý·%@þPkéC—ª¡CÎTQA@ß?£€k?ÇfÀ?9Ò°?TúÐAˆ÷M@þEz@@@påÏÏþ|×ÀFL"®ß÷@d¤HDU»ßÀP"áåÃ^1À8ÁáÞªEÀ0 ò"4bÀUçñ&@tÀ8.\e/(>?ØFǀM¡@À€e Ëú?î'SLë6€ÀbÌ[ÕôÀ1Q6€uD2ø¿¸wN»5?ûôV Y?ìçnÃ¥9àøøøøT´dGaia EDR3 5318505285944674432IÏ aÅ€[>)¨@Ÿ€@`]=³zô=; ÀJåâ–Å=ò>@o…Ï­?*=2íC7æÃB	5LÀ8aŠÎG,É=(R¾@8 õ>û=8ªY½yٽڝ½{6Õ=6¿=ñ0=™ŽY¾¹s…>Qò>1©¼ãהkj=7*¾CÃ="¹/>ÐkF?ä.ÀÀÀÀÀÀÀ)=ƒwB+</߇C0Õ?€?>&l;úÚ=N´b=úî >B– âBI° AzBFx@¶ló-݁@#JD±ÒíA'Q»)@ˆ¸bê­ï@ѨBñyãA¾‰&@¾§¶wAJ-ŠDCtAp-6?Àœ@E?p?æÌà?£²ÀÀÀÀÀ@p릑å÷sÀV:îFò@dÀòk…mÀP‡PÏ¥ˆøøøÀ8eh3œ?­šµÕQ€À	£ú'q¸è?þ'TÃàòÀbÊ.
êÀ12ìáÓPRø?ë'lct&Þ?ý
Ùô,^?ðXQKñÚðøøøøT´dGaia EDR3 5318508309601658496IÏ#!Å&€_o
î@Ÿ€@``ãqñ=6;nÀJ€''S=6O¥@.Œã¯2=F Cú'B\ÑÀ8C¼"«r=m(#@7–©pv=]ò½FW:Ëí¥½¹//;É%Z=efJ9à6q¾™Ès>$.½Iª…¼HØÁXW¾?~rC¸¸mF?œ›hÀÀÀÀÀÀÀ'=¤ÆD*<!`xB'Ë?}è»>p‰=Ì;"='±°>)¬«‰A@ØõT¿ŽÅáFf@©ì)"‰@*'Dœ$A‡É'@z{Èãk@á°BpSA–*š)@²_—íòYA¥D
AyhË?ÂF‹@K±¤?ñ]?¦8ÀÀÀÀÀ@pê™Ó ' À•rëÉ®Ú@d¾ÐF½DÀP~@öpøøøÀ8F'Þ2À?¸ÚÝPWÓ@À
öOmò2ž?ü#õýàÀbú!E±cÀ1ë°5^ø?æ
Ǭ'ž?ÔDaiT†?ó8deÐþPøøøøT´dGaia EDR3 5318510332522027008IÏ$ø8X	LO…@Ÿ€@`[µ}¥H< ÇÀJzÜÒTÖ~<EŠ@s¢§Óú<5ÃD³B	±À8A™ì@A<hÝM@8lç
¤v<Bg6½CYˆ=Q¥<6=t>
~=¨L'¾tòà>¨#
½¦Þ ½€Ør\Z?IÈkC«XF?¯C,ÀÀÀÀÀÀÀ(<£š+<Gv™@à ?ƒÁ >+NÛ=ðŽ=Ž®'=ìZŸÂ«¥A-jI¿íëÀscÄFW@õfÙÛÑÇìC#PDmAAUI(@ۣƳGacCz¸>BáÆ_AcWã)@õmî]Ø{nCæ"ÕC>³ÂAF;E?©~?èäð?`ìÐ?pÝÀÀÀÀÀ@pé,ѐ;êÀƵÌ+_@d¶$}¨¾ÀP€@EøøøÀ8}Ö)-?¸]0¢^@À7ëJ0ú?øå^f% ÀbÈ1½)·À0øÄƶª–ø?Ý0ý<?þ	èRH€?óúÒý¼6°øøøøT´dGaia EDR3 5318510336826176384IÏ$ùÄs€Uðžt@Ÿ€@`[±—8Ê<øL2ÀJzú8íÌ<ëÁ@ó‰PÉÖ¤=
čCFáLB
ÕþÀ:]'Å=3_Ô@6Z"¿ÏŸÇ=˜l½C£ï="!Z=:F²=LÐt=œ1›=Ž¾dÙ>'½¾+be½	vUSB)È×E1,>²9ñB¨>7F?©
ãÀÀÀÀÀÀÀ'=zºÆ+<+Bz@":@Aõ>+q=Éס=¯YÓ=ê–šThAdÞá@TÀõ™áFZ@ï
ýЦBMbñDšÁAZÞ;@Ð.ÙC_"B‰ÓCq¿?Al¤o@ñ".$eC#¿ŸCÛ½AI¼?±Õ@¡¤?Ž1 ?‰¨ÀÀÀÀÀ@pé/ð¸ÀǀƒœCõ@d¶†DKðúÀP€ReÝÕøøøÀ7àOq@(Ó?Õ¨.A[mÀs¡gø÷?÷£\pêçÀÀbo
Ûv%žÀ0¨¼þb‹¸ø?Ûj÷{$¼@¦¼°†Á?øûO'þ$øøøøT´dGaia EDR3 5318510989661480832IÏ%'ȧ€%ï@Ÿ€@`Zû¹ÿ=°-7ÀJ|ˆ××=³…@™3净…=ÂÈèB‹ÔBÆêÀ8O:®]Ä»=ùúÀ@7TҊgÃÞ=ê%
½ÎUp=ìÄe½$Ä=¬""='õ=ÆÀT¾§'f>8Þõ½§…˽—íü-+@—'[C÷m.?.¹@±ZF?™©$ÀÀÀÀÀÀÀ#>1£7$=ç˜B]X'?™'Œ>WÔ1=»de>=º˜Â¬É…A¢*ùÀá…gÀ©éÚF)@›uÖ¡™È@kCŽCëªzAŒ¹" @f,ü¼¢@ÿLA±äçAºŸ@¥ÖhA÷sApàC§'íAc?Óݘ@b¼à@`?µiÀÀÀÀÀ@péÖ¸¤ÀèÄ
³s@dµ8áóŠïÀPÿh¹yeøøøÀ7ÂΦ'eä?Å*Տð¹ À#7ÉÃA`?÷Šv¤% Àb­\3sÞ¨À0÷Ï}äø?Û`GøÀ<@¹ãaŸ?€?ô
œ/ÐøøøøT´dGaia EDR3 5318512260971706496IÏ&¹Ç8€­>@Ÿ€@``°â`Ì<§°ÍÀJqªXüˆ<¦~ñ@ûúó¯zˆ<µû§C'6AüՁÀ6Âö,ä<ݕ½@5íü{¼<ÓO'=ÁÌy=ÈCνè¶=VK±=O
=hlü¾7|E=ñ-"<ëß>WCaa`A¬HÆE#ð>w	¶B"ȏT?ÇLÀÀÀÀÀÀÀ(=©ª*<ËÆ;B.?õ§ÉÀÀÀÀÀÀÀÀFfA0.~0¦í‹D TDγRA)úQ(A!\n)I'¡DŽz{CùŒµA/74(A%¡g÷‡%D|D/½A!ò_?š5Û?TMP>§œ`? An
?xÉðE«à@@pé/÷­òÀMªáÌÁ¬@d¸öš$"ÀPx«'{"KÀ6®‰V¥ãÀ-P"¡.À ½Í)5óÀ6Ô|ÃÝ6?Á…Wµó À
#FÛ±ü?øˆŒ­\ ÀcÐ!"96À0ö Žpø?Þÿ¸lԎ<¿ëŒ`™Ý?ô%ýùøøøøT´dGaia EDR3 5318513459254598528IÏ'Ѐ'8q<@Ÿ€@`]ÍÂ_0=+yÀJlF'•=ç@»ø¶þË=1xzC|eBvÌÀ9,´ Œ¥=Y˱@6§¥vR'=Kñá=Mgð=/tû¾6©Z<Pè=¿x<zg¾—óù=ÞQƽœýO=אLL?íµrC̜Ô>3ˆR?è\òF?ê>ÀÀÀÀÀÀÀ&=›°&<H9ÅBF_?‰Eï>''µ><<™24=ÃE»ÝÁœóáBš@®—SF;@²ø`Í.֝@¾.	DLI&AƒÅÏ!@"R¿'
‡AŽéBš©_A'r"@ºBŚ
âWAîYØCa¤ŽArÝI?ÂUy@H4?êÃÀ?¥r¨ÀÀÀÀÀ@pè¸^>ÀklёØí@d²ƒÐàûlÀPy{P,© øøøÀ8d¬P ?Ѧ…]|ø0ÀŸ"φ…Ñ?õŸjȝ€ÀcO)FÄý%À14_6À.°ø?Ó[.†û¼À¹ar¨_À?ðA+ý#õøøøøT´dGaia EDR3 5318513532282032512IÏ'áÇQ€$†MÜ@Ÿ€@`^=Ì2'4<!»ÀJl'Š˜‡<¤@wûΝŖ<*¬¡DÎBøüÀ9SôPx<N÷
@7aôLË <7ï×=˜žÓ=åËç½ê1¢<T=è£=W¾CÜ=ÕÍG½]Vk=Ž1ÿ~}¾§™C¯B©F?®ÿ¬ÀÀÀÀÀÀÀ,<­à,<m€UAÑ©b?~Vl>/qq>"«=@n=CýNÂÂ\£Áº&AHêFÀ0¶›Fv@ó~+Ø£B[~£DµààAVè',@ØæÈDyÒwB²³C°9Ae'Ù,@óa@º'ÿ`BñøÖD$ÿAGúV?¨#&?él?cô€?nã°ÀÀÀÀÀ@pè8JÎxÀY¹Ä2n@d³Á†Ô³ÀPx'î춹øøøÀ89_÷]d–?Ë%ó<Ôè Àë`U¥ÜT?õ‹R,7€ÀbÆ'ûÍX­À0®°4\ø?Ó‹c¼?ÿ
▁|€?øžhóšPøøøøT´dGaia EDR3 5318517449291928960IÏ+qÀ0=­2@Ÿ€@`gfÛÑ"'=4vÀJcšzmæ=0®'@ÏÛ]²Kó=HÙC	E®BñxÀ9²Æá¹ã=m>±@7Jf¡œà=_Ò;Ñ	=y'¼Ko¼<Åô> ¶M=h	¹¾gƝ>I»½õµé;<¼``?à`NCÛX>kš|@(ëOF?œå¤ÀÀÀÀÀÀÀ(=¤ÔÎ*<RºB	æÙ?ˆ|?>Qa= Õg=±b˜=âuÂËi]Á£4GAÂÜA¿FfF\@¯¼çDôÈ@€-þD}Œ A…R»'@€£>tï@¢ÇBÑTA".ù&@¶PEÅÄñÖA…aCC«NíAu±¨?ÄÁû@J±(?íÃà?§žpÀÀÀÀÀ@péWìÓÀ¢.~ð†@dº±±,ü´ÀPnÃÅÆøøøÀ7éé$Þ~?Æ]¾´WàÀs
Çä?÷k¸'h ÀbŠ6ÛøÀ0–ÿø?ڌeù®(<@ƒlG˜è€@º'üš¿èøøøøT´dGaia EDR3 5318677668753476864IϽ)ڍaœ@Ÿ€@`y·d<=ßbÀI븟§)=­W@öJbÀ=,™¯CõÈB	è0À9¥gŃfô=?³'@7
°ÖX=G©ˆ<TÒÆ=í.;;µ=L'²>¶m=\ݛ¾_TÕ>U	X=Ý(G=ëQ<FD>øFùC°²'F?žåÀÀÀÀÀÀÀ%=pþ)<I¶0A¦9 ?'T£>…ð¹=7l=ã_Þ=µ•ä'MÂ[pBb>ÌÀOFY@²³Š$4õ@t_WDœº³Aƒå%@†c†Ø'IÛA!ÉB´òA'šÐ%@¹7û[,9AˆÌ°C¼Å¢As'^?¿Ã-@>'?ÛT0?¡ÍàÀÀÀÀÀ@pà¶dQ›À6µ°Ô@d¢a"îóÀP1k™#ÃøøøÀ7é½#‰Ù?։zÖ ÀóÞíã?½cõIf4ÀbwӉyPÀ+lÜ$ęðø¿íä¾{ ö¢@¥½®JÀ@À"$øøøøT´dGaia EDR3 5318229274167094656IÎ%YÐ-€m÷]@Ÿ€@`rÛF8"<A"½ÀJàɼHÍ<Aô.@¿"Ï·Q•<Z‡Cû.ãB
WÀ8°ýzßV<" *@71Z»]<c?r>J1=Iµž¼œL´<l…ä>X]Â=£ýȽÕ@2>'hâ½ÚQ=Ê?ÚAA:¾ IQD<í=ÐçAa´F?ÈÞÂÀÀÀÀÀÀÀ$<º'¬9<rhgC)™Í?|'ÀÀÀÀÀÀÀÀFÆA74¨Ø*ñ¨D¼2bD|‡˜A#·7A)l"=?E¥C¤¿A(—8A.؎"ELCɶA<{?˜ûL?E©>œ>ïQA€›?SÞ)EÃP@@p÷h·˜ôPÀlYœ—Ÿ¦@døPÖÀP•‹ü{éÀ7@|g'‰ÞÀ0/ˆOOÀç'n]æSÀ7¨`Å÷•¿Ço¬(@À
eÍs•"@X;
;ÀbTLðùbÀ14?ÊÞNÈø@óëÀôÌH@ûÝX'?ðC"»AóøøøøT´dGaia EDR3 5318678802624759680IϾ1ÙG€:+ôn@Ÿ€@`~8ö`ÈÒ<ÜaBÀI婒ÌAÊ<ê»]@
ú2â#æ=!CTåCB£¹À:M¹hç,=1@6ô¨ÆNð=
×B<$¼2[½°JÈ;
pÙ>?o¶=r4¾'>"ÅܽN×q¼_Æ=QQ?ÆCÅuú=«cß?GÃÓF?Ÿw8ÀÀÀÀÀÀÀ'=R£²,:ùûÓBÿÃx?‡¡Æ>r4=ŠÕL=.3Þ=äSÕ™)ŠÂ]ñ>BëÁ_E"Fd@ÀNë+úù@«IöDÂýA~!y)@"Ëé2¨Aæ"Cq¼AŒ‰C(@Ŕ|ÍAwÜA´hDPAj;Ã?½à@;[?׈h?Ÿ-°ÀÀÀÀÀ@pàý£
-÷ÀÒÉf8Õ@d¥HŸ2ÞmÀP+•%ÕuøøøÀ8,Û¨Ñ?וÞW¨pÀQÒ؞'?Ä^câCÀbg§ÀÆ­À*Ôwº±¬ø¿ìy¤+¼Ýb@"€RŸ @8Ødæ_ÌøøøøT´dGaia EDR3 5318058609343768960I͊!¤©€Äâ@Ÿ€@`9t=ÌÍF=ã-ÀK(^ÿ/ç=–<@Û0ÔU~=ž
ŒB®B{ÓÀ8Ç¿-:Ã=½Îò@82C+ã<=ÊNÃ<U=ÿy™½ù(È=ÀÃÃ=ÇC>¾\¾‹Zf>²¾rƽÍýo;;@kŒCë—Ï>ÚæÜ@…¢|F?šªÀÀÀÀÀÀÀ$>AŽ&;Á>C)?";ë>â=œg`>6=®™ÌÂVÚ݃v:A!nHÂ	8ÜFI@ ˆxh`ŸA@'±eDIêNAŠü×$@jX9-|"A&+A¢XÇAœ;'%@¨1ëüA_daC\£&A€5ì?ÇÄ@`-0@	õØ?¬n°ÀÀÀÀÀ@pðƒCä~À]Eé"Vå@dƲy¥¹‰ÀPÍøpaXÜøøøÀ7Ü=I"!2?‹ø÷‡yÀ
ÁQ—`@E¥Ø–k`Àbs–˜:?ÌÀ3¬ì…ÙðXø?ù­ø/@¥{@¿÷G¨ôx%pøøøøT´dGaia EDR3 5318521671232021632IÏ/Hd€)D6o@Ÿ€@`c{iÔÁÛ<9ò¨ÀJZ¼r6È<0—Æ@j˜¦Fb<I;D+HBÚ¸À8Òo¿uX#<uþÛ@7‹æê!$°<WR7=Ö5o=À"®½ŸY= 3»>w)Œ>
`õ¾5•°>|¥ï½Q?=¼°}‹ÀŽ0ÓD…·=ãt(A  mT?Âì/ÀÀÀÀÀÀÀ-<­\=/<5¢ËA¡<·?X)ÃÀÀÀÀÀÀÀÀFšA!"5q!1nDG\D4/äA4¤]/A±D?ÜD¨¾CW'XA:ím-AâßKu)8D¹‰ÁC‰Y^A+?›'Ñ?v0>É"?t0A]gw@T†E¤@@pço›`£À²[ºz3}@d²Ð*íŽÀPm¯n"ûÀ8-dЋJÀ+ýê¡
À~AH¤OÀ8I—©@$7?É Ð'`À
ˆî¶9b?óˆDçË'àÀbÑ6>"ûÀ0I*x¨ø?Åý2­"Jx?ù†Á:°K?þõŒÉUøøøøT´dGaia EDR3 5318059532750974720I͊øoX9À#@Ÿ€@`;ºú˜=
‰ÀJõ…Ð qé=ßM@b)•=½ZC*CB"ÑÀ8F¥A@RÅ=@!@69û==Ø=µÙÀ=ôɼ·¾=](>AÏ=q?ˆ½'J‹=¦iü¾#=—ûàB'‹FXw>î‡SC¦«YF?º;ÀÀÀÀÀÀÀ,=ˆØµ0<cÁ†Bâ$Œ@"ÀÀÀÀÀÀÀÀFA
™ÕäjìCr°DyícACœ-.@ùyƒ×w=¸CÄÎâC"‹¯AL­.A²9í]D¼'CÄpA7¹Ô?¡Þ?§È??>%A‡~!?o‰Ä	Ez@@@pïƒ0ßU®À	RËxX@dÃtbÞSÀPÈN˜À7±•Î$"À0§ëL•˜dÀ3a£JlAÀ7úQïÔðæ?Á5^"¨ ÀX쨌/@žñ¾´ÀÀc
÷FÀ4tOO±âø?øuC•VŠï¿ÇØ~ڀ¿ýÀ%‹Ô>øøøøT´dGaia EDR3 5318376093330970112IΪáì6Qÿ¼@Ÿ€@`¤c>q×<‡Œ]ÀJe
$û¤<Œ'€@:t³üÍ3<œúÿC«Bã¶À9ô2@ú"Z<¹ K@5ë³îa6E<¢ƒé=¬§X=ñÀ½ÍD=
©ä>§ãº=ê‡z¾5çÁ>N¼Á½¼hé=:Qn‡"?îwCØB¿=wÖÐ?Œú£F?¤lÀÀÀÀÀÀÀ,=«C9< K:BcW?ˆ™#>:Xò=¤ñ3=)&†>ëĵhµÂ0ÌcÂ(Ô5Á»¿Fã@ÕOÜIeA E1Dˆ*ŸAmpá6@±¼e¥%AӝC+§­Aï6@Ùó_©A1B\—Cñ…óAZý?¶}è@ "\?­‡è?"žÐÀÀÀÀÀ@pôËN{ã´À!ãDÀ@dÿ1ˆVQ"ÀP?d‡¾mbøøøÀ8*7opd'¿Âc1·a@À¡T¢@Ž ÉFB€Àbú\øf—ÝÀ+ÿxˆ'¨ø@)р2Ó8?Ó͑'‡'@â×Ù8²´øøøøT´dGaia EDR3 5318524183800706048IÏ1'Ãô+6ed@Ÿ€@`Vˆ%$<ýƒôÀJo{
b¿ð=ë(@Dv—Õú¤=5ÀC7÷¡BˆDÀ9¤g
·ªë=%†e@7¦Oø{t$=!nî½™q=ÈS¦½'³ê=S9z>–'=­'"¾¹â>Z'L½oáú½	.q>!Â/C z_=ÞØn?Œ½F?œªdÀÀÀÀÀÀÀ!=lõœ#;ì?ÏA6˜?€´§>z-<⻳>Tœ·=^‰cüBpZ~@]3	ÀÊ\.F @¾"'³£¯AºDr¿VAI{@ŽyÎ@j‡A'žKBº.%AŽí@ÅeQûà°wAõ»D
³™Ajaå?Ãw²@Má\?ô†?§<°ÀÀÀÀÀ@pçç¡xnÀÞW @d¬¡²SÎÀP¨3¶øøøÀ8ÓF¸*v?ÒD7ï•pÀÖǺg?ò³š'hT Àbéͬ)ï€À1&°½Gø?¾¯¿`ð?êvÐl&?ñ—¢nÐøøøøT´dGaia EDR3 5318524493029662080IÏ1Ù?]€."1J@Ÿ€@`V\F#>3БÀJjâ±N‰ú>Hù™@î jQ&B>LBÏB97À80ÍÍ`/Ž>jøI@6ä¢sO)
>pŸa=ëh=Û6½Åæ¹Ïûš=öfÉ<™Z¾Ô'n=ê*¾+ħ=g¢6" ?w»C°?SJ@¬'F?–+9ÀÀÀÀÀÀÀ">®ú»$<®oAh(?…½>Ÿóg=~K>vϛ<Û ÂZ›ËÂEå@QÀ[GF/@&5̓Qg?™¹ªCÏ~A—Œ.@G—‹@ÉÔ@óÇ9A©Y!@ˆ(=¥Kv;@ë*BÒ
AŒ8 ?ÒԖ@gÈ@yX?µ@àÀÀÀÀÀ@pæ‹%§âÀÎGMmÍ+@d©Ôy‹#‡ÀP~8+!ˆøøøÀ8"èa?ÐFyÃz£@À#õ¶¡m^?ñ&+Åå@Àc("âU†À1TáËKR€ø?§ó3àÕà¿ò()óüð?ìrhãp øøøøT´dGaia EDR3 5318525042786274944IÏ2YKŽ€/NÏ÷@Ÿ€@`YeÜZsG>œ±UÀJk œßL?îj@~®³Æ>TkAò%BĉÀ6äÏI-g>¤Ú¦@7¨…ud"*?"-?Wê´¼âb¿8Wý¿AíC¾xÉò¿<(¿MÝ><†i=‹ž"?Mn‹‰A¢ßnD"`? Ÿ´B:ðP_FÀ?¦|=Tر¾ (•¾bâ¾xý=<>t&²?r{¥=ºÂGAìId@S%>›ZÐ?8.§>aq>¦ŒÌ«÷\Âw.ùA›ù;B¤'F}@±Å®"÷MA"ÉûCtŸêA"VÝøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@pç.e¸ËÀœ÷Ææ#ƒ@d­±yƒGgÀP{Å´ªØøøøÀ8¿oá&?·¹Hç˱€ÀP#þ±%>?óÕw°DÀÀcȐŒÀ1Ã%î®ÚŒø?ÈfÈï£1xÀ‰ˆ5=@?ÝSøäÝ@øøøøT´dGaia EDR3 5318525042794424704IÏ2YÇé€\°˜¦@Ÿ€@`Yh¯‡'=¹ígÀJk#6Ëÿk=¸œ@˜â}m=Î0æB}C"BSÀ9 ZS¦m=ï @91\wðf=ðC¨=ûÖë>N•¥=4@=ENÕ=m=§$ ½Ï'$>ѽô9!=çäPD2B´ü{F=Qr?‡LoC±Í†F?¥°âÀÀÀÀÀÀÀ&>.ÛV&=HGA®6+@ÍǏ>nÃH=Ôpá>%ÞÇ=a¯Â¡Ê¾Âÿ@ø*Á½p¯F7@Ú
W«Ð`B*ñçDëAióÀ$@¹ƒ­eäfAþQiCMq´A|ÑD$@âE݌;C©¡CxcAU
s$$?Òäï@D?–ì ?§JhÀÀÀÀÀ@pç.îڂ'ÀœÛ̲@d­µé%Ê·ÀP{ĺf"øøøÀ:@{*Aý¥?Å+óþí6@À
tJ¸É°N?ó‹nUϗàÀc|s˕ÂÀ1~¼ËeF0ø?Æ~EÊxÀï´N‡?ç6¥e¤ú øøøøT´dGaia EDR3 5318683269392112640IÏÂAî^û—@@Ÿ€@`b±Íö%<úÉ+ÀJ$1³Ý1<䀒@§þàz5<ýÁ"CW"±B
úÝÀ9pOš0Óù=B¥Y@7ª‡R'¤¸=Ã"=j#Ó½ü©½´VÌ=Ï?7>H>¤
¾KÝk=ƒjˆ<'{'>;ùŠkAö¹/Dëµç>§=åB.¶ÉF?§eoÀÀÀÀÀÀÀ*=ˆ¶0<4'gBÊå4E@l=§ïF>ªõ<ÉQ=¥œÂÕ	ØÁµÉHAj.QÁôõF‹@àã
z¦/BdSDpkAf^/@Œ8O‡ÑìB-ÿ"CZO AvPr/@åñ:ÍÝOBÏ¥CØj²AQÜ¢//?Ô{ë@Ï@?%P?¤ØÀÀÀÀÀ@páꋤjÀ³ß«´Ê»@d;àÀPYKôøøøÀ8gÇïÚ+?֑eV´u°Àl+ž¼ø?Ó÷‡&Gã€Àb¨5ß(~ãÀ.ûǍÿ{(ø¿ç•y')Ëb@xtw0À@Ôq|•ƒhøøøøT´dGaia EDR3 5318531811662511104IÏ8Â<Ù£;@Ÿ€@``Fpp67>+"BÀJ^;òs>.cb@õí{"˜¶>:å
BB
ÈÖÀ8Ŭ=œà¼>aa@8KÉSØ*>P*N½ ¤ù=ú‰®<ûÐ=hlE=¨ð(="åU¾Æ) >V»-½¨¹Çüm__?ÉïCæ¯Ö?f6°@=¸×_FÀ?–—X=IŽ½ï_i½Ý®½ï¥\½äæ±>2€(>œ‰¿)<™–ñAø'8?‡£I>E=3}=<ºŒ@=éX|½6>N*¶B¥Fº²dF^@€ áÁé?£îRCÎì3A—^!@GºZ4ú…]@¢…LA€äA©.»&@Š[.r:@ÚÀƒBóú'A‹‰?ÔÚ¢@lù@Zè?·=PÀÀÀÀÀ@pç.FD÷ºÀô—">åb@d°"ˆ…¶ÜÀPqoÕàïøøøÀ:uM‡3U?Æ܎ qÀ%a©@?ó÷ÿÉIÀcé‹
_À1jIY®¼Èø?És3mSxÀ¨é!d· ?éÅœv' øøøøT´dGaia EDR3 5318532189619619328IÏ8ÙÂBëú8@Ÿ€@`_'¥Ös¹=G,ÀJW§?<h=ˆIè@\\²íqM=˜ÊB±zßB֒À85O½'r¥=¶ï@6»æôõºö=­ÇØ>rÑ>>4½Á4< 
É>²‰=bە¾<ª=ýR­¾ä>	ÎttttB'±Fâªù?cßD'îÀF?¿êàÀÀÀÀÀÀÀ+>w-<m8ÀB#9"@"-±ÀÀÀÀÀÀÀÀFnA!='×xn÷D)÷UDO¼kA4ë	)A{gqÆÈgD‹
eCrÅÁA<(Ñ)AǤÁ«ì¨DŸIòC¥ºJA*ð5?œâß?‰Äà>ç¹?­@Amt§@l£:Eœ@@@pæe8ÂDÀßÇýD@d­*¥íúÀPo'QÁÌÀ7VŸuà=À-izŽÀ1	xúÀ7™¯í/5?ÎdÄ©ÉÀ
†?Ü^{N?ðÖméžs ÀbÛ´2³°À0oUGz14ø?kž®ï*?ô cÓû?ü'ÊñƒÌÐøøøøT´dGaia EDR3 5318687942316474496IÏƁí@€%'X@Ÿ€@`bàÜ›=;¥ÒÀJ,Ö=>Q@øηҼ=R£)CEBM/À8ç˜'µÄ=ƒ—û@6ãŸÈý,S=víÏ;V¶'½Ó	Á½üû»-Ž>RJK=
r¾"ÿ>Pªn¼«×d<Ðy=yu>ž¯ûCÐÌl=øú/?ÑlF?œÌÀÀÀÀÀÀÀ+=·wñ-=QŠA:Ý?YG>°=Š7Ù=ïž
>2¸ÂÅ`¡Â	hA¶šb@gç²F}@§îÇHʹ—@9Ì=DƒæîA‡Æ_)@wßùۊÿŸ@ϟíBk€<A—.(@°é‹ù^oqA3¾åCÀ²RAz'6?ÄÝ¿@N€˜?ô¬ð?¨T@ÀÀÀÀÀ@pàNUäègÀgvÅ@d—úÁUMÀPS(#
×øøøÀ7u?f,]™?Øó
Õ»¬°Àáh$$ê?©6Ž®hìÀbpõÆÑÀBÀ.<ÜãLø¿ïýÔ9g.b@i¿El€@Ó=µâØøøøøT´dGaia EDR3 5318532735067774848IÏ9X_€Gµ#@Ÿ€@`[æTö7<'°|ÀJXvk¥ex<ˆ¸i@Rîõ^7<›'dC®ÓkAþAÀ8½B"ú<µg@3ç-¤6q<¡'ü=ô³Ð>4ѽ¹lß:8Q>)ȋ="I¾J€%>ž9½qµ,=ÍōeebA-ÌDÿ>G±ÍBMíT?¾qiÀÀÀÀÀÀÀ)<ÿY0+<r™
A^{I?·³£ÀÀÀÀÀÀÀÀFmAEG]P¢}D4pDÃjA8þG(A	\\1Ό?D";C/Z8A@¶î(AëEñj-gD½ù±Caƒ²A.'`?´›?',p>÷à?&ÎpAVw@ƒ¦	Em€@ ¿@@påÊ7n"ÀGÝv¹¦@d©KlóŸÀPr¥U›»UÀ5ø#
šÈÀ)Ë`æŠVÀÅc¨`"À6
¬Ï¶øê?Ûà"häæPÀç¶ßï¡5?îANÿ¢5€Àb¶Q~'ÔuÀ0wb:ø¿ºq%\=@|´¡Ì@?ü6™ ¼pøøøøT´dGaia EDR3 5318069604459639552I͔!žsA=¸@Ÿ€@`#:~áD<ÀKR—d%Û<(&D@õo®ñ<+k‹DµÇBõÀ7¶‹—'<O{œ@7‡yqœ¸â<[ƒ¼†J?=fï=Ñ?>?ìä=yÜ~>>'J¾N]l=ä›Ü>
£D<È¢€€}¿©4¢DHÃ/=¥šúA³@F?Êx¸ÀÀÀÀÀÀÀ+<š5Ù0<m°ÛB
<T?s‰.ÀÀÀÀÀÀÀÀFA;1å®dKDä^ÂDsá"A õŒ+A.c+Éú–ESmC"mxA%}®+A18%gñ$÷E71¨CÀ€vAÝÒ?˜u?9ýÀ>'@>â÷@Aa´?@
œO	EÒð@@pìšX7GØÀ­·…oìh@d­..ÑÀPß-茣À7ё%ÄÏÀ+×f§@ÀµûôØÀ8½(¯ª?È9Â[sò€À
݈";°@·6"Š`ÀÀbÿE(sCÀ5$ÈöD^ø?ð¥Îvíâï?Ãúck¡ŒÀb·ýèøøøøT´dGaia EDR3 5318536037910263808IÏ<YÁ8M~ÿ<@Ÿ€@`Z1îD=;yÀJRÎô‹èz=†b@+-j Xn=ØüC*ØtB{À9 €ÐNjË=4ÙÙ@6¶;³™À=+ùŠ={BŠ»ÐÃG¾s¯9$cå>.‡Ô=Bóz¾®¤Q>™€m<4Nõ=ÆþØVU@'¹Cés
>,–¸@?•F?œšÀÀÀÀÀÀÀ'='&#*<'OÙAÈÒ¶?ŒøÌ>Mum=¹ø]=´|
=ié<Ât®ÂT
ÛA˜¬Ç?řFY@º'1¶.÷X@Á"+DŒ"ÒA€Øä&@‹òݲêAaâB¶©uAú%@´Ñí€+¢A·èCÑ=•Al·K?Ą(@Lót?ò?§ÓèÀÀÀÀÀ@päâNŽmÀÓ$/}è@d¥æ¼éüÀPqà7ãd+øøøÀ8(ð- dù?Ö
FAßsÀÀ5Ì{{t.?éç#¥AÉ@ÀbýóԌÒÀ0¶}ÿ¤vÎø¿Î¨eü/ψ?É?õ—;P?ø?nßs0øøøøT´dGaia EDR3 5318240131844762880IÎ/9Õm´‹Ñ@Ÿ€@`æAcŒ=@´TÀJ»®á(=AwÁ@ûâÇãý9=WŠwC2ABãÀ9'G¿T¬Ä=…?@6
"Z·¹J=o‰A=ÃÅ=¹ÒǾã½úÙ>ˆoí<•÷b¾"K>æ˾@ð­=ÖSR¿|ÛúC­òF?›ÝáÀÀÀÀÀÀÀ'=¹D×4<¼ÇC,4Ü?v>-C'=ØU‹>&&Z=RÄj—K!Â&ÕõA‡Ù¿š+F³@©V,cé@f¤úD`ý3A‡G}-@yºQ¶€#@ö~®BP0´A–¥­0@±ÈÁ6"/òAd¸rCŸ>Ay¢§?À»@N¢Ì?õã?§b˜ÀÀÀÀÀ@pöA£SMdÀâf@E¿@dø"]RÀP|€—N'ÙøøøÀ7P°œ;ÂC¿¶úM/ÉÀyëe+Ð@ž`®±çpÀbj=…Z6À0M¸Ìø@:ežx(@@Çt	.@A!óÆé¨øøøøT´dGaia EDR3 5318536999982933248IÏ=9Á%¼9`@Ÿ€@`Za"V%<9"ÀJM/Ÿ¤Yõ<>HG@/û+•<MÉD}ÜBhLÀ8B|U$<e¸b@6îÇ[â|³<R=­µ­<×V澬ç<´c>œ·$=Ž[­¾'!S>¾(ì«=YP[\\YÀhßD* 	=Á:ËA!r`T?Ð5vÀÀÀÀÀÀÀ'< ß(=T:AÀMZ?j¬ÀÀÀÀÀÀÀÀT_AQZãÕ:¨‡D@ŽEE¸–
A­ã%AE`§ŒØØDuE0D²A¿¹$ACì‡D	)HDwE%1AJz?—D?Sð>Du€>¬m AbRe?ºGE»€@`@päbÕ…uÀûZ	Da@d£4£Â…ÀPosï°qÀ7ógÝe'À+€ò7O?2À§o÷3ô³À8žà‰'%?ÓÉ2ê>î0Àÿ^ÉD{¢?ç=ªH>@ÀbúÆú"?À0éÕ»ñâø¿Ô¦ôô
ýÄ?Òù°90?ù¨'
gÁðøøøøT´dGaia EDR3 5318694917343684480IÏÌÙò'€G]Ý@Ÿ€@`e¸N@= "ÀJÚbX°=m¯@´YÒÏ=(C–æB×\À8"¾Ùº·=Sf@6Uú&ae€=7ǃ="¶œ=ÏJÌ=…ÉV»¡'>}|=Q—½¢Û>7Pd½j©½=ƒqqA\ÈDj
œ>´¢kA… ´F?žÏÂÀÀÀÀÀÀÀ+="B",<0SB‡?Æa=ñ ‡="¡2=Q{½=î›bÂÅÚøÁ f›B)ï"ÁS'Fx@ÃC«Žn3A2:†D]UvA{=@)@–¯1ÛûÚîA#q,CUA‹x`)@ɼäQ\Aó@ŒCرAg,2?½àý@?8?ݜ? ˆpÀÀÀÀÀ@pß	…fÿ©Àè~ÐzP«@d"df~<lÀPJKþüvøøøÀ8&îãâ°?Ûö¦X¡ÀÀj@û\¡ª¿ÄоSåÒÀcZÐèSߺÀ/´#é$ø¿ób¶\£˜ÑÀ£IÖa@ˆ¿(CËxøøøøT´dGaia EDR3 5318541428084843904IÏA@2%€9nÍ_@Ÿ€@`=g!#=¼FÀJ
³ ž¦=šÙÁ@+Ï9NÃ=¨¤óBžèéB
dDÀ8³†*¶Å¼=¾Ý
@89ªƒH"=Ç#w=¤òú>.™Z½ÀA =×É>£ ~=îMJ¾FoÙ=ØDí>GU<©Ò²¾å¶C'‰ðF?œ)àÀÀÀÀÀÀÀ!>:ä'<³8C·f?zÌÉ>
e‰=ÌS>=£×=`'·¢ÂIW÷A)§ÉB/`TF5@œ¾»z"P±@Jˆ"DUtAŒ4> @hcj$ño#A­'AÂ=Aœç$@¤žè׆þØAMþþCM—AŠ?Å8Š@ZÌÐ@—0?ªk@ÀÀÀÀÀ@pålvØÀî€Äó'§@dšó*¾‹ÀPž[&/²ùøøøÀ8ʝ–é?Ӗ†^hIÐÀ
'0b›V ?ì¹®»Àbö…¢ë¶À2"Ï`Ðvðø¿Ã`ˆ"|ˆ?Û|=Äßà¿×Z';ÀøøøøT´dGaia EDR3 5318077507199948672I͛Q¥×€:FK®@Ÿ€@`.Þ¬+œô<)íÀJáHGvá<,¢@§Ó,J<?ËDÛ·B	OÉÀ8¤ðüzå<p	@7æw×A)Ú<[Ò=S¡¸<8âF½Ö-š={‡>fV=²^t»¤Mù>¨4>-°ª½B8__XÀœ{éDS==Èm(Aƒ°òT?ÃÕ$ÀÀÀÀÀÀÀ(<§ÝÝ,<Ë@rC#ès?Q9ÀÀÀÀÀÀÀÀFbA"deÒEÅD[Dw¤†A3Ëg(Aπh¥iD€rC–ZšA9Ý#(A§°<H4'DƒãCÇ0AA+Ë?šº‹?mu€>Â7€?YÀAm±Û?M$E«à@@pëWG¬í Àa¤2
‰ò@d¬ÍPЮÀPÉÔ=iuÞÀ7ìPýÆNÀ-Qì¢Àtcð0À8ò¼±!?Ìfe9ˆê`À3T$o#f?ýq• Àb—€ÕKåÀ3Õ¬Ôù&ø?éPÐàÜS@0ºë¨¿ùÓ Ô(²PøøøøT´dGaia EDR3 5318541982138813824IÏAÁb̀	3wÃ@Ÿ€@`?̺ÆõÎ<ZYäÀJ†zb<Yø.@oߕ¸<mhØCä"ïB
­×À9G?ó¡"<‰1á@8τ>x"<ƒ³â= ¶X=Ðî!¾BÓÔ>*Ì@>ª•Õ>`ø ¾Ya>/o½Õ¶³ºÙª'))'ÀUÕíD/=ŔµAi…T?Ô%µÀÀÀÀÀÀÀ"<ÃZ·%=5T-BÙ:Y?]	µÀÀÀÀÀÀÀÀT'AYl:
 ÓGDçŸE`¤^A
  APKÊô›ïËE@DïòHA1AKªÄXµÉD…Î7EN­–A×?–	>Åè >	>>I A‰êC?T·WEË @`@på3;49¿ÀªýÁ!Š@d›ª‹×"ÀP™ü–ýßÃÀ8ùË^ßjAÀ0ΐÐ#Àð½ôúÀ9¥q³ñÏ?Ó¢-
|À
œÕÑîq\?ë3¦ùþ¨Àb»]àŽÀ2-eóÉc¼ø¿ÉvX©<Tˆ@9®wžÆ?¦'ŠøøøøT´dGaia EDR3 5318541982145960064IÏAÁÏ؀V¸Ê©@Ÿ€@`?¬†Ö,ª=ÁÀÀJ†ýâœÿ=Ê9'@;n"×6=ËI+B"#BBM"À8Ë»¦l=ÖQ@7_y7¯Ðw=åÝ">{±É>+øf¾wÁµ¾6fÊ>j«ï½ñь¾÷L\=¯°1½R]ˆ=Ò´M··¯?¢ÿFZ¢?H{#D)›ØF?çðøÀÀÀÀÀÀÀ>.ýÉ
<®Bßâ
?ˆ¨øÀÀÀÀÀÀÀÀF¸A£eÍVÎóH7åDXïÂ@¥¢Až_û,±HDb^D×Ñ@¢ÂAAŽ4ºþ¼ISOBÈ­5@§ú6?"о&þ ½"˜@½¹eÀÀÀÀÀ@på:°pòÀ®peˀ@d›&ìªÌ˜ÀPšGèM‹øøøÀ8I'Ô³|R?Öà#\p°ÀX9
±ÕQ?ë ÛÅée@Àbëá2¹ýÀ2_nꇰ ø¿ÇÁ…y'_ˆ?èbŽ@^Ž¿Ã~yú¡€øøøøT´dGaia EDR3 5318077919506923520I͛±h·@Ÿ€@`3.°›Ìþ=;xEÀJÜ_vMò=GªÂ@›Ç8L=T0ÌC<	B¤TÀ7¦u46ր='/L@7>wƒ…Æ='ê¿<»™÷½	 2½Ä‡»Nã'>.Â<Áõy½›X>!͗<ÿ!+½…{ttrB]1F¤Ã?ùïC'ŠF?ÝIÀÀÀÀÀÀÀ*=º¢ž.<ÍûžCU£@6ÀÀÀÀÀÀÀÀTƒAo'MZôþE&zEMPx@ôŽ.+Af^Œ]Ãk Eâ‰$DÊ:ö@õK§'A\i«Æð>E/ÅîE%†'@ò++'?"•-=È#@<½y=˜ÅÀÀÀÀÀ@pë"'bÛ
À!£'¯Z@d¯–1R}2ÀPĄÙOx½øøøÀ6'üS¸8D?Åʛg‰&ÀÀ˜}é"d"?ý÷é©@Àaô%ÛãªÙÀ2í°'"0Ðø?è|°ù…•^@!ÞQkпæ§ÆøYàøøøøT´dGaia EDR3 5318542566254627584IÏBIfË@Ÿ€@`Cd³öŽ?sÎÀJ…½"±Ò?-ÛÆ@FþX{ ˜?G£A3á¬BÉÀ8¿ä3…Î?'´î@5š)þx|?Š?õ¼cì>Cþõ>D{½÷é™>[뽩ÖÌ?±¬>u[H=º‡½ªÙ×@‡–CŸÜ@'@Ú@Oý_FÀ?°hG>5¾xÍ@¾?K¾I)T½l²_½šÇ˜?Æ$N=yx?"ôy?™"•>K[#>Xˆñ>{±<­Æ'Ÿ›£ãAG0²?ˆ{ÌFî@cµ_GéA›?}C€½A¡‹HøÀÀÀ@o‡Íæ'øA{ŠûA€[QA•ò^€€ÀÀÀ?¹Ž ÀÀÀÀÀ@påÈP:}¢ÀoV¢çp"@džò3-ËÀP–ñ&ò;øøøÀ6NŸá? j?Ùå@ 0À"mU£?íc¾-VÀb2ÞzôÐÀ1ƒ!ã>~€ø¿À¸…˜œˆ@,¨À»:À?æªj}ð øøøøT´dGaia EDR3 5318543425255007872IÏCÐf€cvëÆ@Ÿ€@`BR£ýMÒ=ffÀJõ"^uy=VÂ@úËyljÅ=Z‰*Bów¬B/ÅÀ8»¾þÐgp=•ü@7e¶Ë°=‡'­>°šB>G.¾©€U¾•Ä»>¶œv¾…@h¿‡½ƒÿ>¾i×Ö>0SììäÀ˜ÝEÀå>ò¨úC†	F?çBÀÀÀÀÀÀÀ=íO<ãŠABºÁ$?HBÀÀÀÀÀÀÀÀTóA›{ALt×^G—ãD¹F¨@±LA•+ÐD͆>HÙD IJ@®öA….öq¸/G"D­D#ù@´ Æ?"ï¾%X ½†QÀ½Ä^€ÀÀÀÀÀ@på5YË­Àm}ï[21@dœ4¨´üGÀP–O?*uøøøÀ8ƒÉ+{Ũ?ÖDà^@À4¾³1Á?ëÉK(@ÀcœLŠÿÀ2aÓךbø¿Ç bÂSˆ¿çX‹£b¿Ä°ðƒÓ°€øøøøT´dGaia EDR3 5318079014723994624I͜°D"ôU@Ÿ€@`-gž4­Œ=[RÀJâiΕØ=cÆî@s§îß}ª=€~eBÚÅ9B
ûÀ8;ƒ–=£¯@8çR1	Ú=§õ¿¼™};ñ+^¾¢'=¤>>_l='Ç¥¾BåÛ>'-`>}0¾&ÑÖXV¾ñu¢C·çÿF?›K	ÀÀÀÀÀÀÀ'=ørÐ*
;ÿ4¿C a?{µ>R˜;΢ß=¨ó<ìxEÂÅj1ÁèìwÂ6<ÁÑÈFe@¢Q¾tüÓ@ÌZDKAŠ¸(@qô4'"R@ïÊSB¹ÌA™ü5)@ª6Üýv,Aƒ·CKÌ´A~ï·?ÆÖ@T"Ì?þ7Ð?ª
ÈÀÀÀÀÀ@pëÇH»Àyñä¹ ‡@d«Iõ¶yRÀP˾,[wøøøÀ7ò˜ñÈÛi?Ä¡ÇРÀ3­ù?ü
 ‹	ª€Àb
77¼˜,À3Q¶Ñ}ò*ø?æƒñŗÞ@á''¸o@¿ñ"M®¸BøøøøT´dGaia EDR3 5318544971443141632IÏDyÎü2¥ÙS@Ÿ€@`=,<Ûl!ÀJ€+%7<Ë®B@d½¯<çCkoUB")À8ô¯ýÇl¥=L]@6f…îëL<í/^>H¨\=q:>ø%=z{	>T>¾$Z…>"þh½a=
=ƒ54@g ¶CÎw©=ïÉj@ŠäF?¡N#ÀÀÀÀÀÀÀ$=LÚ*<wBÕ&¥?"ò>Fý]>U¦ò=¼#û=Û¥DÂêï`º@™ä´B(«FK@Ǘo-€|èA'ÇD£7Aw·(@ +ï0AR¢?C<¼Aˆcš)@ÎXJüIQA³7óD-a¦AdOæ?º"µ@1Ý8?È}˜?›<ØÀÀÀÀÀ@päÇ£¤Àµ"}«¥@d•^ö*¤ÀP™¥)ÅøøøÀ7~ê[Ö?Üׁ-­'0ÀBžŠ_V/?å,t´¥Àb¯"$25eÀ2)"nlø¿Øɐàd0D@+ç2	@?­½ÂH³*øøøøT´dGaia EDR3 5318545521198976000IÏDùÏLÍáñ@Ÿ€@`?I},k<ñãÀJ{›‹¶©p<ü@|‹3<(A(D!/YB[À88ó˜	 X<E¨{@7ü•OaâP<;î	>eÃA>ºÀ>t"w>-·>™ÿh>KÉ#¼³ê>j|{=À?¬=ùµXXXÀ°8QD«¤={IV@ª†­F?ÀY,ÀÀÀÀÀÀÀ'<'f 0<éî(BÃ@Ë?K"¿ÀÀÀÀÀÀÀÀF[A›Ÿ2ÐDy™÷CÉèéA:Ç1*AŠy›ÏD¼úfBÿkABZ*ANïÅùH³DÛx¨C*Ø9A0â1?œt'?‰H>çe ?PA†Ö¹?ՐE«à@@pãùk	ÀÄÀ€Ûœ€ˆ@d•ëpZÌPÀP–\ܬÂÀ8ܧj•cÀ0kµúNp¶Àë2&q–áÀ8(nñÁ¶?Ôž@V  À±ß™V©¾?äÍ>6ˋÀÀb¾7z¦¤À2ÍÅ…¶ø¿Ù‡ýÛbÄ@ƒ•À€?ÁÒÈt%€øøøøT´dGaia EDR3 5318546139674245888IÏE‰ÎûeÅ¢Ð@Ÿ€@`=»É'€<0}ÁÀJ{hàìv<1½å@™JÄt<=ZŸD×°B0UÀ9põÞ¼†<`x@6 \°ò®0<DdG>Wû'=Í>oð=õÍ>ŽÛ­>CZú½/ÞO>8D=½1Wq=ýmÛDDAÀtP5DñG=Ÿ¦@ì¯PT?ÐÈÀÀÀÀÀÀÀ%<¢"J.<‰cˆC
>?Yß?ÀÀÀÀÀÀÀÀFSAR'èÝñÆnD\uÒE¨©}AåD)AF<Ø1²DÅûºDæ†AÕ,'ADŸ)7gYDaJ[E;v%A
±d?—™?<€>;ú>¦|A†7¬@2†E»€@`@pãµé<†ÑÀ"ly#êž@d"Kê"pnÀP—OUA«$À7¼
ˆÝ‡zÀ0.'ɽÀø+¤ÎӆÀ7ÍO½{¾?ÞmQÆë½`Àé¾yn"?ãVW!9$€Àb©h~›ØÀ2
§é«Ž"ø¿ÜuÌ)1D@¶Ð—²³€?Åeso¾€øøøøT´dGaia EDR3 5318546822567826944IÏF(pp,:@Ÿ€@`B)37,ç<l²ˆÀJx} ×wó<i7Ô@žØŸ¢¨þ<zúCÙ9üBŽzÀ7_¡µ
\<–Û@7#ZëA¬<Š‹3>}ø>Ji>|¥µ>$=¯>ˆ{Z>mô¼ß;>UìP=#÷=ôdàBBB@×D‰(>ÛAÚùF?ÀjÀÀÀÀÀÀÀ$<Ûã/<#B͟C?‹ ÓÀÀÀÀÀÀÀÀF[A½VþÐåD™QDNfA9Uº,A	ÔpñÎi™D`ß×Ck=ˆA@en+Aætò;>Dq¯"C¨¡½A/ok?=?‡°>áö€?dð@äˆ@°˜bEœ@@@pä:=òš6ÀB@™2¾0@d˜Bî·©/ÀP'ÉŒn¬mÀ7(ÏàÀ7S=OSÀ"ã<¿NâÀ71.ó]¨T?Ò_Þè À
`E	¥s¦?æO©dz€Àb¦MøÌqŒÀ1Ôeâ¯ó ø¿×Úõ҅D@}rz†€?Ùøž¸@øøøøT´dGaia EDR3 5318547509758921344IÏFÈ8
€	Ï@Ÿ€@`BMJˆ>vÀJr$°U‰g>~@Ôöbƨö>‹ôBDäÂBýQÀ8ÉKÛâyÚ>'˜¤@4 àÙ»ùO>Xzý>íhÇ<3Çf=ú1>–j>[±|>Šã>~Uß=¸TÇ>;+¢>Á0Ñö×Aš\ÄEž5?–ÏLCéó_FÀ?–
E=€¾tÙj¾Ø§½aŒ½Ëù—¾è¬>¤½->0½lAž%¬3.@ô¢>•"š>Îã>.c>"ó'ÃR(ÂRD\B)҄B#œ.FÖ@¤¨fÁ,A¤ÂàC缨A{Îg@§cþ²­ÀBBW‹3B^?>A….í@؄uÂò÷'CPvCB%YA[ù°@<gÌ@9¨?h÷0?þ¥¸ÀÀÀÀÀ@pã©ë	§Àtv9À@d–6}uRrÀPy'¦¯øøøÀ63M6¬?à¢^g"Àza›´È?âîŽZwÀbµmt¸À1˜«lb²ø¿ÝE]"­xD@f¡qœÝÀ?ãøÑFÉàøøøøT´dGaia EDR3 5318547514064023936IÏFÉÒ±€K¾/î@Ÿ€@`B'¡­yà=³cUÀJr'mPÝ=ÝìØ@Óó%bÜ=Àl²B-vB
dõÀ8ËúRDµÆ>Uu@91-¬iÎ8>‡˜>ôv>†ðÏ=žçç>.Ät>‡$±>@Wz=>'†ºŸ&O½e,[?9=ïä@›$ÊD¬ë²?MçBwï_FÀ?™?<»gò½RÉ=#»½PY`¾j;¾=½L>€ez,=âlBȼ¶A+?žXÍ>?ù7>÷a[=á`*>¡TåÂ-Âe>†ÁÓûÂ&S\Fô@ŸrË(‰eAK"%D;Á¢A{ÓB@§Õv…›B`ÒB¯û$A…KT@ØuE¸ÞáC\tC;̋A\v@;òÓ@:HÈ?l6`?þv`ÀÀÀÀÀ@p㪞ŲaÀ]sހ@d–:Cª…bÀP¾n¦ÀøøøÀ8‰°Nåî?ÑÂĜš¿@À	H O'?âÃm3VMÀbScä]òÀ1m/xbNø¿Ý›ŸáîàD@û"¨V€?éhOÆÖ`øøøøT´dGaia EDR3 5318083863752072960IÍ¡­ßÝÇ[@Ÿ€@`;›S¯ñ]=š*ÀJï}ÍøèÕ=
@©gerÚ=HCjãAý£¶À6H‰U}³=ğ@6«©Ûª=A«Ë¾iM='…
?"K½ýïà=ìZ
¾$F?<¸÷©>=³¾¾fU¾W…ÃÀA
UéD¦#s>ÂqôB]ŸL_FÀ?©ÜÕ<u7>WSоù ½md>Ԍ>l{²>(Ÿ&
<¿þ‹B¡Ë7?¾¡Ž=#È?>â)=š®n>ˆ$A]Up@í^@GIºÀi*¥FØ@çn>l?mB¢9ÛDæA_ÀÙøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@pï=7ˆÀãAo¿@dÁFTö¹ÀPÅC³ò;ÝøøøÀ6Xɲ@[)?žÒ)c*PÀ'ìDcÙ@|ԗ½²pÀb—ÂU¢Í»À3'Ãù"Xø?ö1
T†O@ ZÕãzÀ¿ô¥ /EpøøøøT´dGaia EDR3 5318701273895300736IÏÒ¡òn€ÜL|@Ÿ€@`_ê6¬˜=@ò'ÀJðݞèT=E›4@aŒ~E=ZÓBôäBn¯À8ñ䫔QB=ƒâ4@6%Æt45—=€ÝS¼Ø–±¼Ä=%GÅ=›*>3њ=Îg¸¾¾>BL½T¡'½O#ê\[>ÌÅCÁËh=ø`W?íVF?œâ®ÀÀÀÀÀÀÀ(=ºop(;µÄ'C9á?Ôˆ=«ŠY<—`e>Í!=¯y"¨˜äA«&‹A‰Y?Á)YÇFY@§VF§YÕ@>wòDzë×A‡þ#@xK?é¥7@ø®"BH|A–ê~%@°Eã!@A$ݼCÊvA{.†?Ã"m@J™Ø?î¿ð?¦sÀÀÀÀÀÀ@pÞA'RZ
ÀC_K"ýJ@dŽ5Üd¯kÀPO˜#šøøøÀ7Ù5ûE.g?߂ßϏ| ÀÒþƒrá¿Ò"G® ׀ÀcÆØUÕRÀ/\—°ø¿õm°}¯q¿Ý.¶óX@nX‡HøøøøT´dGaia EDR3 5318250542845428992IÎ8±ԅGú@@Ÿ€@`{¼÷Q›ô> R`ÀJ½.×úÌ>¦	@À(x&¼>5CBû(B	¿AÀ:x5òµî>V`ñ@6}Í€>V=Ð=4š=–<áFU<¶·>~½=ßó¼*=1>m"¾7»–|;8?Þ¡yCÔq?N&ä@:ŽŽ_FÀ?•hº=G¦á¾B <q¨1¾Ìνߞë>€Ü$>•ŒR3;‹¿$C
û{?ˆö>ˆIÀ= Ñ=oր>õþ³qÂ^åÕÀõˆ½Á*ÄF¯@q	ŽIÁ?‡TBDùÀA–r&@H0yu@™ êA!8ÎA©
.@‹æó#Hªš@±i"C!AŠ÷¨?×ÜÓ@pc(@œØ?¹Œ ÀÀÀÀÀ@põ±GæIÍÀ+&JÖ@dôÕ»gjÀP€c÷CWøøøÀ7`¾.¿°«2ÌÓ0@À|›²ûÈ@«Y'KàÀa烫Š†À/˜x.»DØø@º\}ܘ@!Ì
"í@a®ù¦\¨øøøøT´dGaia EDR3 5318549678727766656IÏHÁÖ"€fµ¨@Ÿ€@`IScT<JO;ÀJsÔùÁ<NC@§3ò=±<ZÑCùuNB	/÷À9¢×
bó<ˆ1[@6Èq8NŽT<‹'
=» =6¼"½Dp8=•
½ JŽ=­ü;¾jç#¼©|l¹žöo<óɞ@@<@*5DJÎd=âÏAjjF?Ì°ÀÀÀÀÀÀÀ$<Ã%<D&B­<œ?Š[ÀÀÀÀÀÀÀÀF>AB¦ø‹DEv`_AxÀ#A5¨
ž]ßeDkŠÿD¼LvAU€#A6¶ØŒ"§DwÜE›ÏA"?˜F¤?$uà>w0>ÍSÀA8DZAV[E»€@`@på'ïÙÀ¼[N×|ì@dž"©«ì˜ÀP‹bærƒOÀ7âïð~Ì®À&
ˆ*°ÀôTê±sÀ7ó™ËE.?Úkˆš0úÀ—´ÂÓý?êE+æŠgÀÀb¡¹B#î\À1w¼ƒïÅÈø¿Í0D÷
Uˆ@¢Ÿµ›R€?è®TU øøøøT´dGaia EDR3 5318702059862733952IÏÓXA´€rï@Ÿ€@`Zäb'`—=±oÙÀJ뾂#ñ=º¿@Ҍ 
£á=ÅBŠB‹=BæÃÀ9Ý×ý`8=æ˜)@7Š–œÏ²–=âÏ/¼Û#\¼ÛÅí<Ð,\>˜˜>B‰ñ>DØξY!1=î>»"Bh¼ãømif¿ç'YCÙ¸>«t?©~Y_FÀ?'¿ï<ք`½€æÝ>."Š=ûW=×óÆ<ÑÚ)>#Ø_*<%ø"C"è?nƒ'>RÜ=!Ôd=ë)É=¸r-…öÂù½@ÙKuÁ͜¥Fh@'grŒü«é?÷éDG`Aó%@[ñôL¶`¾@öÁMAgïàA¡½³$@šÓËæ{ŸA#²MC'ÑWA…I¼?Ò&8@cŸ¸@	n?´cpÀÀÀÀÀ@pÝ¿ì›À'ž±Í @d‡OÞëõÀPQÂFÔ&øøøÀ8[D½cc×?àvÖËԀÀåÄޒ)Š¿ß	óÑ]N€Àb‹ôXŸÀ.ŠÝŒ$hø¿ø‹†~21@PmA€ÁÀ@˜'ŽÞhøøøøT´dGaia EDR3 5318702132888687744IÏÓiñT€i6ä«@Ÿ€@`\^Îïåš<Æ'ÀJxa"Ñ<Äaõ@½³Îg%î<ÛdâCyŸEBÕKÀ9¬Ñ¼ L)="Î@9‡î•,D¼<ço>ö9=:"<%K&=õ³É>qf2>3\Þ½×è>a%f¼ªÃ>Ö}rro@¹ý‹Eæ°>ŠC>B7xF?Ü]ÀÀÀÀÀÀÀ*=<Á*<·š¨CýY?œ~ìÀÀÀÀÀÀÀÀFhAi|W­HEÓéE%Zy@ûí*%Ab3.ÄÌ­EãòPD£"¸@üvQ#AWÑÏ™ûE"ýD·h@øKu?—9G>[€<‰'=èm@ÀÀÀÀÀ@pÝ#®Î[ãÀd€üéYÐ@dˆxô«.ÛÀPPݬzËøøøÀ9vîé*Ք?ÚkÎdL.À
	±=êÄ¿Ý·«2üŀÀb™·"¼ƒšÀ.{'ÁF¸<ø¿ø6‰^æñ@
£v@ÕH¯xøøøøT´dGaia EDR3 5318551740311805440IÏJ¡Òßw@Ÿ€@`N×t[']=DèsÀJhÍØP…=^"@Éûׇ¬7=`	xBë¿BúÀ7­Žôº="BŸ@6úFO¹÷=‰ìÇ=ƒ= f½¾‰´¼–,>0™;挾®7=¯-Ò½-æF< ùw'$?7ՔC¦¹ß=õÖ©?û…F?!ÀÀÀÀÀÀÀ"=Äm&<YBlŸx?ƒ´ž>0•=dÊÓ><2î=l§Â¨ÄWŸWÍAe&AjF>@¨óÙ±÷®`@5ЦDŒˆÿA‡i–!@{^žy¬A8ÛªBœZA•ám!@±¶©vÎA©À0CU®ÈAy´é?ÇBB@H7Ä?ç}p?¨òÀÀÀÀÀ@päýË*0kÀ3g'â…ð@d ².€ê-ÀP'ÿ^|uFøøøÀ82X""?ш¸Qè@ À1CTxË?êÙqÓQ€ÀcBâ[îÙRÀ1±Û"1èø¿ÊàæÉ鮈¿ÿOMz>Ö?àÞ_ǃ øøøøT´dGaia EDR3 5318552496225991680IÏKQÑ<Z'Ÿp@Ÿ€@`I,¬óÖ=9K{ÀJgÂþxM'=<ŠŒ@p=ä39-=O"HCv,BŸ%À7Ø´]¯.š={Öw@7dÊÖÔ6="š±½-Må½Çï=PäR=‹=÷Q=*Ÿ…½"@=Ã÷	½w4;-û00¾d•C©ÆQ''vF?›pÀÀÀÀÀÀÀ#=Ó¾R'<"B?~b>@؅=
½>NÁ5=—€ÂËÍnB\±áA…«¾aKFG@«*ê'Þã¶@RšD"e"A†¬w"@x!¤û^F1A¹B9ÇjA–ùj!@³|Î>IAzÅ+CŸ ýAx‡?ÅÐó@W™4@g˜?ªc8ÀÀÀÀÀ@pã×$¥ÙáÀ…nR¯6@d™Ãùáµ ÀP†ò½9¾øøøÀ7¶Ÿ­¦eØ?ÒüAx†ÊÀ@½ S%n?ä%k²ã€Àbɶ:>À1x™×-ø¿Ú×¢äq³D?ý S"´?è
+—h`øøøøT´dGaia EDR3 5318554076773891328IÏLÁÐ=¥œ•@Ÿ€@`Fò¾d›<¥ÿ«ÀJh=ðö<¢Ð@»Å?
€§<µTZC'RPB8
À84MžØé<Û[­@6®Ñ"Y€¯<Ö1e=`ÝÍ=Ã;–½©`<d"ñ>(…=¦¾|=Ȉ—»¯+¼"WW?ëX@CĹP=¢Ÿ?¬³IF?¡œ{ÀÀÀÀÀÀÀ(=0Ø-<k<±B¼ò<?‰G>'1=bj;<š‡³=_¯ŽÂس`ÁµqVÂ(§<ÁEVFc@ÏÚYyΝ»A7GÓD±öÝAr€H(@¦TBnÆÚ²AxíAC7µ~A…–2*@Ôh'S¥ÅBÀåD!oA_)Í?ºpÚ@0
\?Å`à?š³ØÀÀÀÀÀ@pãN7õuÂÀ¸o\Y'@d–MÜJ2EÀP‰»OÄ øøøÀ8‡š"n?Ø%7rŽ¹ÐÀ°ÀÒ<þ?áÐIã@ÀcLC½P°À2çj£YÚø¿ßèÕGÄÀÿÿ}B€?ÁÅE÷Š€øøøøT´dGaia EDR3 5318554076773894400IÏLÁÐI+‹–/@Ÿ€@`FDZ£P»=jLžÀJg}Z0ë²=vÚ×@ÌTõ;Æi="vyBÇnB€¨À8m¢€vyH="7"@7Ô7øÇ*=¢¥ƒ½cF=f^æ½ÍO=™E=ÌÍV=W¾Q'Ó<ä2;=ú-r½1Á-+¿'®iC"‡›F?œü>ÀÀÀÀÀÀÀ#=äö)<'WvBÈþ?uñ>5à=l˜=*՞=•ÙWÂÜ^Bu±A$øšÀ¬{FD@¢Eaü5RÓ@EˆD=àäAŠ–"@p³vU­zA$ÜAÌõÌAšFá$@©þů¯ÄAPRöCüA?ď@UâÜ@BX?©AÀÀÀÀÀ@pãFøƒ8âÀ°Û‰™@d–MÔÆÀP‰"èZtøøøÀ8Ï¡‡Õ¾¬?ÕÄuo±3ðÀ
R¥Ò£Ïò?áõ q`Àc?óÚӝÀ24"Ìø¿ß搸ºD¿ý×ßp;û€?ʱÈ-š€øøøøT´dGaia EDR3 5318554111133634432IÏLÉÐO€g$^@Ÿ€@`FvÜ/_þ='ä|ÀJf¢~†Oå=•ÿ†@bÀ¼žDy= "ÏB¨AîBAqÀ8€Ê'¯ž9=Ç:ò@7MJ6S ¸=Ôª%<ȊS=üû¾'=ªp=î?§=d-Ž¾'ýO=É—=Í7½zÿCCCBF$F…ŠÚ?`™èD"ŎF?à¶zÀÀÀÀÀÀÀ%>±I(<ÐìhBî~ô@5É?ÀÀÀÀÀÀÀÀTMAvC;"¨ç"FӇEh§@芨"ApW"@·àlF\ô´D—x×@èçAbÓ.È[EÝô±D­±S@èc¾"?"?¼	®¼W';›¨ÀÀÀÀÀ@pã:YëH'À©­ú¾¥@d–2P˜cÀPˆ—кŒ\øøøÀ7ýsõ5Ä?×gD¤øß0ÀЇ¡¯?æ?à÷Bó|Ü@ÀbÒGèµ+½À1˜Ç܏b°ø¿à™ú0Ðàâ?øýì"—ô€?ãõC@aj øøøøT´dGaia EDR3 5318554179853105024IÏLÙÐ7€;œ@Ÿ€@`Fg¦%H<ÌäÀJeT	?ˆ:<˜™@õs¼<ž·C«S,Bw$À86ðOÙÏÄ<ÃÉ÷@6ô«¢%ŒÔ<ÔòÒ=KÐ=—<»,#'=ƒÉ$=sEV=È~¾–η½¾f>'½ô`;9?®ê°C©ô¾F?¤–'ÀÀÀÀÀÀÀ$=¥b(<X="Bý$B?†øŠ=æir=2¿õ=¯<+=—•ß·4q—$ ÂAžDBéQFH@Õ*áæޞwB)îD%AeAm &@±‰8Ô&ÂB9ÃBí|Aª8%@ÙÕÓêàCañC.½4A[T?¶¸@!p?®*€?"î`ÀÀÀÀÀ@pãˋTÀ¤Drå?H@d•£¬ÀPˆ";‹úøøøÀ7"œï?×n³û›š°À»Ç#çL?àÅ·|ÀÀb³¶QpÀ1xÊ9#Îø¿ás$^–@b@#h›B€?çú…‹)F`øøøøT´dGaia EDR3 5318092591125652608IÍ©	®d€GWÌ@Ÿ€@`C¶&ñ¶J=3@GÀJØÀá`2†=9Ö0@û5çfØ=F0ºCfßB	ÖÝÀ8Èîá)3B=nEÈ@7ðüÆû—£=h#l¼ýjb;gm)½›ÌÑ=¯Ch<;•=´À0¾"½H>=£¼š£»¼9!sq½½oCƯ÷=Èö®>¾x·F?œ÷pÀÀÀÀÀÀÀ+=¦¬x.<A"~B?~ã†=ÊËÞ<¸ =oÑ>œÆŸ·Mlg@Ê|RÁºaÁF€@¨é¨°™v»@p$-DTvªA‡m#,@z1ÿNtAYÿBH¸A–O'(@±C°WSJ¶AH@LC°ÚAz&'?Â"¿@IáÈ?î%ð?¥ ÀÀÀÀÀ@pî-MîŠÀûf¬Üú¶@dÁ{ïeÖÀP¶fhêÜ%øøøÀ7î•6?ò?ºí"h4€À
±ur~l<@1€ìŸÀbaµÛ|Þ<À2²µ ôáø?óšcEä_@Q¼¯¯­@¿Þê˜œÆ@øøøøT´dGaia EDR3 5318557237870027776IÏO¡Ódc‰k@Ÿ€@`IßÞ߆7<ŒfÀJV!'ê‰<‡"'@d ]Òµ<˜9C±ÉÚB0À8:{‰µz<¿­·@7†}
°Ž=<½bŸ½^(3>DYã½Bu;˜2¢½¹C4= ~þ¾,Ââ½»±^½f:=¾
8»97?K˜ýCŸYJF?¥ûçÀÀÀÀÀÀÀ$=ä'&;JtWB'yù?ƒþý>¼@=ïÜ=¾°Ñ=¯€¬ÂN;îB£UÀÔ)ÁSü‹F;@ÙFÜdU%éAüÀDLÐyAjz"@¶ƒ£¯,B·®C#ÒA~ý‹!@Þ
>Œ4£BµÒ¸C©-CAXr]?´õ@,¸?¤x?=øÀÀÀÀÀ@pâ3Y|nkÀ$Úëó§é@d"«¸×ºÀP'nrʲøøøÀ7ÿÌ[Ò,B?Ölù™m1@À}C%ÒùJ?×"Vã0ɀÀbÒ«W}NÀ1@°>
ƒTø¿æ²µXb?øÌ4¾ª¬?îø7ýU øøøøT´dGaia EDR3 5318557512747932672IÏOáÓ\Œ¤ð@Ÿ€@`IXXíY•< 'ÁÀJSð&»<ª¤ñ@éOžøy<µ}åC—ÖaB
0"À9.d>©ß<Ù¸G@7¦ø#ÛEš<ônñ½–ÙÆ>ª"¼µY¶;Ùý3½uÂ<‰Á¾(8=ñ¤½ˆÛ¹½¸(Ê][@¿ùCË»¡=©/"?º»oF?¢ÙSÀÀÀÀÀÀÀ(=+öÆ*<ĒÄB•.F?Šñ>(r/=©æ+=KŸ1=ßã
ÂZâB|ƒ
A½OÁ/ûÀFe@Ðámê¡ñAÕÇõDx¨ArIQ&@¨dÞÖäA §C
A"ч'@ÔIŽœÃB•]CŠæüA_Cí?¹@5@)|"?ºÍè?˜+ ÀÀÀÀÀ@páãqã«ÄÀ"¢ÇjÜ@d':W°'TÀP&׃ÞøøøÀ8+½9èt?ÙõE¢PÀÉÂaeH?Óxj³€ÀbusQߋÒÀ0éËF­ø¿çÕ<îóüb@Ú
ãYú€?ôêk	øøøøT´dGaia EDR3 5318557581467400320IÏOñÓ8€V›ö@Ÿ€@`IJtÔÝ<Q
ÀJQA	=][<¡ì~@äÀ;Í҂<§-ÛC¤º@B˜›À9™månÿÒ<Ã'@8únÚA»<Ýxí½Ê‡"=."Ã<¥!<}\=BF9<ªF'¾(Áa>ã:4‡ß½·!ji?¡zCÄ>I=CËF?[{F?£X;ÀÀÀÀÀÀÀ)=²$+<
+žB ?…ú2>g4Á>	ûM<˙>-–'­B'"ÌAí³Á1þZFg@Ñ(›Ê.´bAØ'D"ž½Aq4â'@ª¸Š	—©AëÂqBè"A"ò'@ÕP8­žUÓB·ÿ
Cm;[A^hƒ?·èû@&•"?¶È?–bøÀÀÀÀÀ@pá'yÃ~$À˜Äb%@dã]äF(ÀP~N{b©EøøøÀ8s"ijC?ÚÊvP¼À╁x?Ð8z"Àbxªµ$«GÀ0æÕpàµèø¿éu2g¼"@s!z¶à?õÈ[øøøøT´dGaia EDR3 5318093243960659456IÍ©¡®
wà1@Ÿ€@`FŠ~šp;ü|ÀJЈ\[\<i@ßnÂú–¿<¼:DDíxBÇÏÀ8éòù5O<$rÀ@7ô'Œtà<&r»Ð8*<Ž–õ=‡ïÀ>[³»··z>	w1½«p'=ø'ï½
áa=Nyc‡‡"À§rŽDô=.iu@.Y'F?ÅVÀÀÀÀÀÀÀ,<kA¶0<ágB{ä?PóÀÀÀÀÀÀÀÀT'A)ºˆ4§ƒDzœDKzcA-ö"-AϘcª­lDçO¡CmaqA3µ,A!Ÿû¢Ð˜¥DՔ»C©ÐA%€Ô?š`Q?cDP>·Ð ?\AX¿F?º¼EÃP@@píÜOåØuÀ¨ìŽ¥Ù'@dÀáq@ÀP±ØE¹9À7…ïi|£À*ÅrfpXÀáôL'9=À7¹õ-Õ_|?«ƒ¨Oµ´À
?ŠV¼®Ü@Üð&	{ ÀburÆwˆ¬À2ÃyŽø?òñA¹ì¯@ÚPZ_@¿Öb›'ã@øøøøT´dGaia EDR3 5318096125872352768Iͬ@®YÍZ,@Ÿ€@`@ÓIrX6<|-ÇÀJÑLƒ}µ<xR@Ì%DЏ<ˆmXCÁ¡§Aþ'ùÀ7i‡š!¯Þ<·ûÜ@5ŠaSð 9<™x<^=40v;gÍÇ=Ë%¼
=–Ì"½-›6>Q½£F§<¥4MMIAi$D»gò>((úB˜qF?ÈhÑÀÀÀÀÀÀÀ&<ÿ);ccB­N'?­çÀÀÀÀÀÀÀÀF\A5žùQômòD–ÇÙD'ÕÊA$ñ"'A'—2†Ì§{E˜¼C³y·A)ã'A,CL\iû!DۀoDÙzAL·?™}§?In`>žA@>ô›€APL7?WÎ^EË @@pìè1'§\ÀÃôÕ@dº©pÜy×ÀPµÌu
µ
À6ÓÞ—5®À)jcc=ìÀ;—¿øh}À7j"mÛX?Êao;÷+ À¨†¨c¼@Rý°ù` Àc9Š¤¦¢À3"i—Ÿ$ø?ñÝ\ÏË᯿ú£qÕÔ~¿õ¯zÊR0øøøøT´dGaia EDR3 5318096125874244352Iͬ@‹6zéH@Ÿ€@`AC¾KŽW=·ô ÀJаŒJÐ:=¹Ñ)@…é=u\=ÊCB†iýBöíÀ8Ô¶J#:ë>úæ@7"¿­‹¸|>ž67÷᫼µÃ>p'Š=]º›½§ËŠ={m½¾F¦>=óË=hà8½€!
2.¿ÂIÞC'&F?šß!ÀÀÀÀÀÀÀ#>C,'
<µßQAó{??oñ!>ˆ=µF	>*±6>+múr¦ÂkÉ|@bzŠgF$@"|a«Ó[¼@ð¦D;A"¹"@\Q5aì@ñÇAn#¡A¡°U @œcøùÕãóAÝHCW[A"ËÍ?Æ	@g$@@Üà?¬ŽÀÀÀÀÀÀ@pììÁÅf¼Àù…ôÝÝ5@dºé¹'Ô ÀPµ:z®x+øøøÀ8'MÃ܄v?Å';9ÉÀÕV×ËTÒ@ß³]˜pÀb²ý¶äϾÀ3žÄMø?ðöÈ'öRO@Q'…bú¿és5;à øøøøT´dGaia EDR3 5318097916884923520IÍ­á«´€A¤$/@Ÿ€@`Bn·:Œ<2ô†ÀJÁçäBK<)"@¾Jóñ<8¹!D>ûBäaÀ7¢öÞx<|{I@6¡<d˜Ù<P,§=Ù}e½W:@>,®>Éê½cX–>ÖÕ½Dò®=Ã.®½¿7=êÇåTõS?ÃXqD
/¯=•ÆÊ@¹@˜F?´#ÀÀÀÀÀÀÀ'<²Wp-<þ¿ðBG‹?‡€xÀÀÀÀÀÀÀÀFaA^Œužñ*BåED'8úAMæª*@è?#ye€C¼§C¹¦÷AY"Ò)@ýº½=ýK‰CŒCCÙ
aA@‹a?£¢F?ÈCˆ?:Ҁ?U´Ah\@R@Ez@@@pë8šÑôÀœ4"	Ž@dµËù.¯HÀP®]˜qjÊÀ6º¤uOÀ,y¥ƒ'I,ÀáåúœW¤À6é'¯õ??ÅÚÜËàÀ
L"v´:?ýðä3UØÀbŒ¼Ú\5vÀ2Ÿ§É#m*ø?êP‹B]òÞ@
ṧ‰Œ¿ÙÍt¤?Ê@øøøøT´dGaia EDR3 5318564071156336896IÏUØmÉ+æY9@Ÿ€@`6Ld:Væ=â2NÀJ_©¾Lí=âN'@OŽÂòåõ=û4ÊBNY©BhºÀ8Naˆ¬>(x½@6ÇÑ
[¾n>k]½'½Jbã¾2Ú=ÜêÐ>¥a->@«ô¾*—‰>nU¸½›ø'½§¹óll¿´ô½C²VF?šrþÀÀÀÀÀÀÀ*>m͸-<eŸéBðù?ra-=ú3í<E©Ð=£³>,œÃÛ0AËcÆB,àoÁ•#Fh@‰­8ó9?Å&hDâfA"oS&@Sª|~ @ь˜A:-kA¥É(@'ú£õÿí@âǚC+`"AˆKŒ?ÎuÄ@f1è@
°?²<pÀÀÀÀÀ@pß~†èÃçÀ~¦ ½oœ@d€píç®ÀP'*¢gRøøøÀ8rùÍB$?àR†+îÈ(ÀzJ6ª0¿¶(ÏÐÝöÀcœÉ7_EÀ2éïäõˆø¿ò++4½ñÀ®Ì- ¿æ/½±ðàøøøøT´dGaia EDR3 5318565656005527936IÏWIÍI€EÁB@Ÿ€@`8^¶M·
<¬§ÀJZô—–×!<$¡@B`gZøª<'øD!Bs\À7—j
é|F<Ni@7ñU™± <RÜ>+*I½Ž$û¼™p>2>¥>Ÿ-˜>M2µ>#ýä<… q¾">žu+lliÀiD8³=p"@–	F?Ät[ÀÀÀÀÀÀÀ)<¦™'1<§¿(@hC6?i)ÿÀÀÀÀÀÀÀÀFWA-ñyõÁe+DºVND$ŒûA+SòA'¦ÍøE/P C2'ÎA1m+A$Ñ»ÃcDE)<NC{ñ£A"œ?šWÄ?mP>Ã' ?}ÀA=2ä@zK@	E«à@@pßw
½ª¤ÀK¼[Gâ@dD{ÀPŽÞ³U~8À8 ÊNÀ&¯êi)aÀÀpú"4ëÀ8Ne™?Ùr7cZ°À	¤½¶uZ¿¶˜ Ê6úÀbçðüi»À2ýIIèø¿ò2 žÊN1?ìRĐ ¤?¿t­‹$øøøøT´dGaia EDR3 5318103277004309888IͲÁ®Å€>îwk@Ÿ€@`;¨¾UdK=¤KýÀJÊds3÷Ö=ªÆƒ@­¸èç
Ø=µ*³B'$RB ­À7:,à{=ÙÖÜ@6Åá2‡=ß9™<ÁV=¸þÕ=Ȁ=¯W»Êɱ=Ò3€¾…ºµ>U"Ú½djÔ<š$ŸJI¾Å¶ðD·M?Êv@±VÈ_FÀ?Ž%Y<ÍI¾鐽à>¾¼h©ò½UZÚ>0X&>¼š(<Ž SBΈT?{ۊ>/"Á=|pî=Džb=­èÂÇèSÂR´WÀÎäÁü΍FL@™˜G³ö2¸@èKLCa§"A6X'@tBŒ‰JæAéƒeA1¯ýA˜~@&@¦I¨~"ŠB<ëôBq•ÍA€àç?ø:Ô@<êÈ?´~€?ÅWÀÀÀÀÀ@pëHG¼ÉGÀ09g²Ü2@d±áÊeÀP·'íƬÎøøøÀ7¬Êþ+Ž¹?ÃÊ´‰²ªàÀܾ 9êÈ?þl¨WÜÄ ÀcOòçšžÀ3É/ÈbÈø?ëH‹kËÀëɈϾ¿ù	3"_LpøøøøT´dGaia EDR3 5318567958108066944IÏYaÎT€hÉr@Ÿ€@`@6rtâ<[9÷ÀJZ]·L'<p
@Á_›H f<woüCÝs*BÊrÀ8|Ïà©Ùd<'µ¬@7ƒŽêĨ<•
=Éþ=|k¾á
<o
>Mká<Û¬x¾'Ê8=\ý»¼¾©†=+Kœvvs>ÉzñDŒ9ÿ>LµA§©«F?ÕÛmÀÀÀÀÀÀÀ*<ÑÄë-<˕QBÊò?¿ÆÀÀÀÀÀÀÀÀT‡A]pënÒ»DÚ© EˆSAº+ARý<ÝJE^aãD®ÞËA	‰*AMÿ·ï‰"ÿD¹2|E%ßA.…*?•¹F>«S =çŽ>bß@Az`q>øðÁEË @`@pàÐ$•îxÀÍ4ÌW¬s@dŠ•%£ÀPˆ'e¹KQÀ7¿¢ÿu
À.>"fΐÀTÖ¬²%À7£üÊ÷?Úæ5¼g0À\ÔRrâ?ÀÛ4Í,lÀbhÅù#(À1q')çÑTø¿íZoñ¢"@
6¾ÀN€?èÜ•S• øøøøT´dGaia EDR3 5318568194324562432IÏY˜h_Æ*Ø@Ÿ€@`BèÀH>3HûÀJV2妻>M¶*@ Ú¨k.>O
†AóžB7À8Ú3T>">‰@7oÉòvË>…Å#<ÈÛ½‡n"½ÂQ<II>! Ø<2Tþ½­¼®¼¸j;z»Û;Ì:^\Ab›?D
?í$ÿAœªåF?–ÁÀÀÀÀÀÀÀ(>¹DÂ*>ÀmBÉ2W?Êùä>Ùû=¸ïš=E3>u%­˜Â¤cfB]'ÝÁ؆ÀFk@‡žŒSg A@‡ê˜C1òöA"î;@SüI!ÜUA?«b@ՈôA¤§?$@•xá47AF¹µBÝ@¤A‡9,?ö;)@kp˜@È ?ËPðÀÀÀÀÀ@pà•6G9ÀžÎç"~<@dŠŸ&r1ÀP…¤Uø7×øøøÀ9Œ<æõ1&?Û
d‰`Àz‡88Î?Áã¾Àd*>N]"AÀ2ҔuÀxø¿íI"4Èø"À"_¨Ö3‰°¿ãDDjNàøøøøT´dGaia EDR3 5318104307796222464Iͳ±«"ÎÆ2@Ÿ€@`;MwÚ0'<Ü‹ÀJĄÉá<Á8¾@ªT¼<ãˆêCpiB¶óÀ8Cñ×A`&=
œ¸@6 ±É/ÐÊ<ôýù="<þ½
"ˆ>
S=bi¹=ŽÛ]=Ðѽ´5¢>©õ¾OÖ^>M®++>§'¤CœMÜF?¡"ÀÀÀÀÀÀÀ#=I[¯&<0ÄVCÆÔ?"Ú>KÊ>DÑ=Ík=)d'¿†?Á³Õ-Âmt9Á–cFFA@Ąt-,é¿@ÖpÒDÃó+Az$f"@œ-9sᏨAX<¾CnA‰–B!@ÊrBˆìæ§AŒ_ÉD@ë Af³o?ºö@1äT?È@ð?›‡¸ÀÀÀÀÀ@pê Mi,äÀfdc©@d¯gãZ|ÀPµ1Ÿ˜øøøÀ7<Åb'?Ð:©7OÀbN¬ÁêQ?û˜ØWÊ® Àb™q~¯îÀ2þñ&™¥hø?å s‹G @
´'Ï.¿èÏææìàøøøøT´dGaia EDR3 5318569057613588864IÏZaq)€.T<@Ÿ€@`FL
>RA¿ÀJSCvyEÙ>b¡e@äBçÙA">qçÊAÒ¼RB!À8ƒ8N­>Ž"@7›–[›;ƒ>¡´¥½ÎG¼ÆŸn½jö¥½‡Û>2¥í½Wâ½üzC=%ßù=Ø%	¾…=:@qU&Cñ4+?ª6S@˜Í_FÀ?"Á'=‹Nî¾(T½³¯¼¾m7¼âÀ=KL$>摞&<2ÌhBIµ?"ÉE>T™>2}¥=‡Gë>>]-±cB{3AõqÀñUqF>@y'£ê²á	?'mCµóÓA™H@@@gìÝH@Œ«'@éÑsA¬'ž@"'
;Uð@­¡fBñå:A¤F?×ßÁ@wrÀ@Rð?º? ÀÀÀÀÀ@pá43;ÏÀRÞ‰w®@dŽ¥6ÀPqº.š
øøøÀ9ž€.pœ¶?Úþãhݔ@À•8'+Ø?ÊÕ©ƒ²³ÀcôfƒóÃjÀ2j¶Ã«Œžø¿êÛÒÃabÀX_,ø€¿É"fŒN€øøøøT´dGaia EDR3 5318569195058991616IÏZӒL6L	@Ÿ€@`G©ÑMà]<d/$ÀJQÊv`å¹<"‰)@©EFaJZ<…Z¹C̹ÍB
8ÛÀ9R'»†D¢<ž†ö@7ƒ»!zO¼<®Ðk½tgÀ>TeºÒŽŽ<Ð)	<9C=!¤¾AüŒ=Îwk<zL¤½ÏjšXX@vÅ£C֛-=	"?ýF?§‹ÀÀÀÀÀÀÀ'<÷é)<—6B—7$?"Hm>U->ªD=6ü>y'ÛWB"(?ú©Á¶U²Ff@à¤Õ{їA»ŸDµ­Ae±Ê%@À	sù'Y¨Bæ×C|՜Ax×N%@ãN@ËlB…
jDæATH"?±Ÿ{@:è?™, ?‹I°ÀÀÀÀÀ@pá\¾¶¤À20U¦€Ñ@ds]6HÀP›,F‹øøøÀ87•ª3\&?ÜJÙtàÀ§­†ÕLù?ÌYêàqËÀb¡¦ŽÙÀ1ˆôˆíÄø¿êzÂl1Jb@§ošös@?ñ¾ ˜ÐøøøøT´dGaia EDR3 5318717865342790144IÏá¸Gê4ÞA@Ÿ€@`pBþù‡>UÓÀIð€cêkz>é"@#0	Ô>Y B,H»BÙëÀ8¦Qpº"c>2Ý@5â{ƱIÒ>4§º½î-=&#T=<£<:HM>ŽÊ=rìɽ›ü¤>CϽTþ°³AA¿j
êCã}t?Mêw@…ys_FÀ?…Z=(Œ4¾gž¾XÑj½(ž«¼ñöê;،¦%>"~'<»'ŽC1KÅ?vvþ>W"=‹Xú=ÛÎL=§¦,ÂÃàvBŠ®}Ân:¸Àˆ[>FF@†êRw:;?µRDŽA"1"@LqK2ÿá@Ù©èAÎâA§›¾"@")¥]¼`¼AÎCIþAˆ5ß?àº@{.ø@QÐ?¿ºPÀÀÀÀÀ@pß\:j¶+ÀàÕ­}C÷@d™_ŽYOdÀP:ÜÞihøøøÀ7‹\
›Zä?ژ€'º·0À¬XlçÇs¿»7G¨vÖÀcãÙ!2À-,Ä ÀWÐø¿ò|®Kñ¿Ë‹{0@
}1'ÈøøøøT´dGaia EDR3 5318569676094904192IÏZñÍ€?ëŸð@Ÿ€@`GZd^O¿=9ޛÀJJLž£vš=PVü@ÒšK6=W>tBü§ÒB
KdÀ9£+ðèÇ:=ue@@724ˆ}=ˆ—á¼øÇð½¨h¼®TÀ»Ây<ÇÇ@º——¾MiÚ>2­W;q¾8¼ä'G	E¿¨ÈXC¥}RF?›ùÀÀÀÀÀÀÀ%=¾¥À)
<gBiIj?r'ßÀÀÀÀÀÀÀÀF\@§ƒºØà	@K;Dm/A‡íÏ&@s\H@bX@èB*ÜâA˜ã;%@±%ˆKJ"A±±CâûAzV«?Ç è@]¿,@«`?¬'˜ÀÀÀÀÀ@pàŽ;{*ÀªÝ;Td@dŒ0hvyÍÀP|ð%&ÞmøøøÀ8E:Tv-x?ßñó
Ûf@Àý¥HÔ?·2VA£ºÀbµ4Ëê‡ZÀ1£Šùë$ø¿îªò\Eâ@ýCõ?ñì湈-ÐøøøøT´dGaia EDR3 5318410349990827008IÎÊ	öÔ8º{q@Ÿ€@`†a )Ê=̋ÀJo´]Rœ="õt@䯔»ò="©=C)M&B
^~À9û‹w'=54Ý@6ÖH;÷>Z=Sß0=º¹=_{½)Oï=×p"½@™¹=ÀÌá¾Å‹=;—=ì,=,ç¨BAAƒüNDq:ò>¸bëA¼ðF? ÛÆÀÀÀÀÀÀÀ%=—E½.<#£«@a¤­?ÜrÉ>HVó=âýz=í%=èWíÂWŸÄÂ[0'AE$B%ârF@Ë>‹§TsA"¤wD«‡àAu7N-@¢fº¯'õ{AP"yC4®vA‡Df*@Ñ¥ÿŠ¼Ö*B6*CÆjAa¯£?»r/@3d¤?ʋð?œ=XÀÀÀÀÀ@pð…Ú¬ÀÚì
Π@dâ'[‰èÀPZ'n YøøøÀ8f¸ýÄz?1@8nÀÀ»<ü²^c@Å'Æ("ðÀb~ÌóyPjÀ-Ù	!>S<ø?øÁ°ú*KO@®Ù°!g€@
_k/š#øøøøT´dGaia EDR3 5318571840758892288IÏ\éÔGc'D @Ÿ€@`ASÿnˆµ=;(ÀJK&+ÈÂ=8Y@.€y×=N*ìCÞB&ÖÀ8/lœ4P…={ÛM@7˜- =0=qì¼²½r½öèX=¦¤l½ÑȺ>€ý½zv½ç¸¬=˜4{=ԭǼ´ÔùAA@ 7Cß~¨>H¬A?ä1–F?šÌšÀÀÀÀÀÀÀ%=®ãâ'
<"×âBç5?‹Ý{>GT<˜Ù=õ¦ÿ=ܲÂԓXA
ëA½
¤@ŒjÙFD@®c	ב*Ø@jU6D"É@A…³v @zNþµqýe@ࣗBoÙîA–9X!@¶L=˜5ArÙ!Cº*ÑAuáb?ÇÔ³@ZE8@/?¬,PÀÀÀÀÀ@p߄SäÑÀs¤2øݕ@d…¹{šÀPÙ2`döøøøÀ833Tt¯?Û¤?¡
~@Àìi…¬iŠ¿´yš"½
Àbø»ŽdzÀ1˜n©›±nø¿ò84R¯1?×e+Ã<?äiž×'`øøøøT´dGaia EDR3 5318267653995965568IÎHAá,€!ϜI@Ÿ€@`aZ¶t>¼<CÀJÜêÌøŒ<en@¿Ì"¦v=<ªD,.B
»À9o!o[0<9?@8YVË
Ä<2y>@<Ñ$	¾>Q༹È>Íš="Üñ¾^‡Ï>Z´="Â(=Øé´^^]ÀMâCÿj=Va@"g¡T?½#TÀÀÀÀÀÀÀ(<…Æh1;¬ãC
j0?avÀÀÀÀÀÀÀÀF A<<(Ȉ¤Cã¤ÇD-öA?Ÿ-AdÊ;@D=cäC<ìAGCñ-A
'UµŒDc¦»C‡#A4R«?Ò6?—Š0?U ?+¿@AJÎ?¤GyEœ@@@@pó÷¾"éÎÀQú=ò@däOåÄ`ÀP¡	iï¹>À8
È	ۀ-À)I	þ¼Ñ%À;P+<SâÀ8Sµq©ìu¿ºÎv"€Àr+çÅæ@	Þ¾Åçˆ0ÀbŽÑ
,ÞÀ1Ȟء°ø@zo|Ôè@
Š{ûK²?ÛôÇ|4@øøøøT´dGaia EDR3 5318573971062181248IÏ^ÙÌ̀<ú²Ù@Ÿ€@`C¯Ô¦cU=XèÀJ@r=q³¿@ø×8'õ={¢0BÔ6eBÀ7°³¤?=êý@6GƼ6üF=ŸP¼Áz½ª["½‡&¹¼ršþ=àI²;ÒC¾iÞ1>L{-¼HŸo¼ É?>¾§j‰C°üQ=¡‹B>)MF?šeaÀÀÀÀÀÀÀ$=ß5(
<;¸BºìÝ?|cè>t֘=Àf4=³Ï>=¢Òȝ°Öª§Aó®A@?õ¶FW@¢u-ª
@C1DA\^AŠû$@mw0HÆk¡@×é>B¿A›BŸ!@«2whcÔA+MíC¢"FA~L	?É`s@`äÔ@	Õ ?®hÀÀÀÀÀ@pÞØ|öF×À¤Ž¦ë@dƒ÷ÑufiÀP{¿Ç92ˆøøøÀ7Rj+~®î?Þ^Ì8&cðÀ"ö†´ØZ¿ÈÖL¾Àc
GÝW$À1n؏Èø¿óÚ¹TpvQ¿Ò8Cöü?é3&€jç øøøøT´dGaia EDR3 5318269371982962432IÎIÑâ_(š"À@Ÿ€@`a«ñO•Ÿ<½v4ÀJÐ#ìèŒ<Ç-"@¤ f'˜À<Ô™C€£7BOºÀ9"àÇNä†=•W@7¢Jã^û(=!<=€Ãx=S¾!Û¹;rä(>xåï<Ó¾##<I2=:PM½šqfb@V9àCäì×=ý}@'Y±F?¡=´ÀÀÀÀÀÀÀ)=<b¦1<qC·°?my=ÛÐ;=1.ý=e=r²»°çÂ\ÿcAÈ#0ÁŽ¹F@È}Æ÷kŽWALÒDuÑgAw*@ Õœík}A>ÙRC4¦wAˆ
I+@ψÕÞHÝmBKÝCÔ˜Ac¤ã?ºÎG@1¾¼?È0?›aHÀÀÀÀÀ@pòÁQed–ÀŽE§"@dßn0"¡ÔÀP›õ俞*øøøÀ8u'<½Uo¿•Úy^®À'b¨j
@f¶GövÀb¢)/ý¡^À1¯;Ú(‹Jø@fþãH@†¤?.'?á&Í<VàøøøøT´dGaia EDR3 5318412686452956800IÎÌ)õž€.éC@Ÿ€@`€î…Ü"=	rDÀJlÎ`¿1,={À@8³š°$Í=#²ÃC*HBOÜÀ7́½x	Ç=4@@7¯ýhÙÓp=TŽ¹¼Ë­½Û;÷½È]½)ì'>M!2¼Ù¿¾‡ =´*Ð=r	ù½´ó	   @—iEÈÁˆ>ÌÀûCNÑ)F?åh
ÀÀÀÀÀÀÀ ="¦œ&<[£C@Ù?šgÀÀÀÀÀÀÀÀTFA‹èžñƒÁF˜SE;æ@ț2%A…:Ĕ.<NGFíD[ˆñ@Æò›$Av)R¸:êFˆË:D¥˜Ò@ʲû$?"²½ð½TK€½…ò@ÀÀÀÀÀ@pî˜!wßÀZ?C¿\@dÙó*ÒEÀP^–s«ëøøøÀ7=YÌw(‹¿¹†ãΖû@À$êËdæ@¾"˜pÀbE/w¿<À-äÀÏhø?ôrݳ	\O@â‰'WÍ@@
05WnhøøøøT´dGaia EDR3 5318111312879168384Iͺ&+€;´gh@Ÿ€@`A÷	Sà=¿'ùÀJºàr&Y¤=Á?¢@éiÑ¾Í=˳?B‡IBáÓÀ7Ëm÷èP­=ùõß@7ŠNÑh=é‹%½ƒ!À»ãS½ú^î>H¾l=Òsí>\õÛ¾"£Å>Z¸ª½»ï,½3QGG¿¸vdC«`|F?—€oÀÀÀÀÀÀÀ%>3
*<ƒzçB2ß?qWE>w#ñ>`=ÎM¾=Þ©³Â"%ÂPR©A¸ìZ ïF]@'§˜µú?Ú¬
D%WÿAp5%@UH¦Çyܘ@¿¡¢Acv¿A¤-$@›e6ú	7@éjãCp]ÆA…$?ÐEJ@xH@WÀ?µQÀÀÀÀÀ@pêÛÃ"ïÀ…µ·ó`¸@d²¿·ør7ÀP¬c{"âøøøÀ7XnÃ?Â3^£+`À
ÆOˆSë?ûó.™Öh`Àbo*½âÀ2s8a¶ø?æU _ž@£ mh؀¿Íc
礀øøøøT´dGaia EDR3 5318111557701045248IͺI«Œ>¸•@Ÿ€@`B#Ä££î=QÚÀJ·`])…=oö"@_|"t?¼=kR@Bå†$BKÔÀ8;öÝÁÐð=ŒMË@7˜*31V=¼øf½Zø½ƒ¿^=ûV=
Ž=Ò߾ǡZ>+5\<ô†Ó=]0QML?uC€ôF?œ'ÐÀÀÀÀÀÀÀ&=á+ö*<:®²B¨¾4?"°.>X4å>SÓ> "b=‡{ïÂW—Â{/A²º©B Fc@¤à€_"ˆï@G¹DVBAˆö!@s¥'ËvÖÔ@ÝúlB5?¥A˜ÂÆ!@­'vÁÌ-"AJíC"Á"A}?ÁÎ@Qº ?üʀ?¦©ÀÀÀÀÀÀ@pê€xtrCÀpiԕ0æ@d±_
"N9ÀPªÇÙKd4øøøÀ8v~þˆ>?ÆÔ=÷ƒŒÀÀ
èð=~
?û•æGÂ` ÀbÏÐØ!u"À2Ź±áÐø?嚏k7?ú9tls¿á¨÷iÕYàøøøøT´dGaia EDR3 5318112004377552768Iͺ±ª'€&cÖ@Ÿ€@`Ec¹•cª=hb¸ÀJ°¸>µ¡Ç=sÐ@¤ˆUŒÖ=™BÓIˆB	c'À8ü¡Þ3S=˜v¤@7'­Ä>=¡(½:?g½ÚU̽á®=ۆ‰=ñnÿ=ßa=¾Œ=>:‰¿»âb=4ŠNN?ÊAàCÔ>Õú@4ë¥F?›( ÀÀÀÀÀÀÀ&=ã®+<E£CՆ?‡Õ:>gÇS=…Rw=üƒ+=0¼^ÂZØwÂZ%žA­´g@¾	Fk@¥RÜ4ZÝ@F'DYËAˆèê'@rÙÝ3x@Î4´B;1ÆA™ã&@­ýzð'ù:A_øC͖ðA|™J?Å%G@V'ð@¯È?©ÄPÀÀÀÀÀ@pêuŠy3ÓÀ ˜ûs,@d²‰-%›#ÀP¥à"BøøøÀ85¾9'?Ìðß@ÀQÂ,V?û3*}ɀÀbŸÞ´t
>À2a/i•Vø?äÕÚ­ÕÞ@	C!"š¿Ä^†ë"ª€øøøøT´dGaia EDR3 5318575482892257536IÏ`9å	7¿@Ÿ€@`Q*ºœ<¾JíÀJ_ž4.eþ<Ã1ç@¤¼yß¾°<Öø!C}ÔÅBYâÀ8˽iùb"<ð @7dâ#^ô<è†ý½vä>n˜=ƒÃî<Ûh½AlÚ<‡P¾\ý>;W+<DùܽɌk""A'ºpDd¤>f_A¸CŽF?¦£ÀÀÀÀÀÀÀ"=,F)%;Õª®C,–>?í~>[qŽ=">"=¥Sš=‡¦ƒ¶TBƒ§2@m¦¾ÁšF&@æ$SY3EB*|D…VÐA`¼® @ćR·…0öB:$4CaÝAt/@éÓeI•'%Bêö…Cá±AOð?²ùg@ü?ž"?¥ðÀÀÀÀÀ@päF
ë7Àâø¼HÝR@dŸÇ"9½ñÀP}©ØÙûÆøøøÀ7óÞ9R¼ö?ÔP–‰I›ðÀ¯äjŒ'?çu=xã(ÀÀb¥€œúŠ­À0ëãŸÑmø¿Ô7ÿVÕ(Ä@°Èÿô>@?ôÈålPøøøøT´dGaia EDR3 5318575654690961152IÏ`aå7&¬J
@Ÿ€@`P,ŠÄ÷<=_À•ÀJ_Zs=w!F@"°†÷='Bж¬BVTÀ8náñk>d=•ô@7ÃĐ+'="Ja½ ">G=;Ñ=p/¼WÂn==q¾ŠÆ@>E{=ì&½Òkü>¦;·C¢äi>t?å6ZF?›
ÁÀÀÀÀÀÀÀ!=Öl
%<YáEAÆ/N?žÌ>9ÝS=ÛqY>«¦< Ð`ÂpLB–$Î@¥%@R¾öF'@§ýÿ Ñ§À@H|0DuâA‡ÀÛ#@t卂Á@å–}B3"¢A˜(#@±göQxÃ"@ÝêD £Az8?Ç%x@\``@bh?«ûðÀÀÀÀÀ@päK_‹ÿ—ÀðñÀ‡Ï@dž‰†‡
ÀP~Rø+`¢øøøÀ8Á*™¯š?Ò7g¹PÎpÀû'Ÿæå¸?æwôäiÝ@Àb¼VЮô—À1	ÜФBðø¿Ö2Ç¿Ä@û<ÙÃÀ?òéR^â±øøøøT´dGaia EDR3 5318270604630115840IÎJðaFj@Ÿ€@`h?¡ÒxÕ=ž;¤ÀJÇd "9=±ƒ@p®xº=º+ÆB'mèB–‡À9UIÉ_\J=Íê@6$Õ:=Íö>Æ>li'=®˜È¹n]W>"¬¾=h@@¾+†›>I§º¾#£;7ZZ?§ðÌCó	Ù>å y@Wª_FÀ?šcÍ<²‹-¾ûâ¾ky½Ó¦¼
mØ=Ÿ¾Â'>Ѕ3;"öíBÇÄD?†]Ë=ÆY.=é =æ—x=Zñ…ÂÉéb'fLA]"¡Á·,áF˜@—OV`ÿÀî?ä?åDQ&¼AŽG/@d°
d¸@³A¬Aì[zAžU-@¡…]1L"@ì‹ÙC"EAƒ9—?ɐ@XÛÀ@v@?¬ËÀÀÀÀÀ@pó†ÃºÀ¡oõ:@dã=þ3B»ÀP"Œ­Å4¯øøøÀ7´J¤ÕõY?Ÿ}`§cÀäÌ&¡@		¦ûE€ÀbǽójÙGÀ1t×BŠ3<ø@¥W²1•8?þBæÇÁ/€?èsVX øøøøT´dGaia EDR3 5318113550566048256Iͼ®B(G°@Ÿ€@`;,]&ûl=° 
ÀJ¸Fò* s=Ãη@g8øx©=»'wB‰N¤BÊúÀ9ÒΩÿ'=äÊY@7SÈÑožÛ=ßWý9ðm>Ss…½ã$>kS=wé>š¡–¾Ëß<ԏ-=é7½ŒÃïïêA5FÇø7?^¥ÔDrâJF?è	ÀÀÀÀÀÀÀ>+gH<8_ÐCžI?¸å"ÀÀÀÀÀÀÀÀFâAžH DŒ}yGÞ¨CD‹D@­°@A—¤ñO™ùyGã±+DT«Ó@«XA†è¿I¯Gò_àCÁ"@±fÊ?"\¨¾Hî@½¤:½í¢€ÀÀÀÀÀ@pé^ºéÛ±ÀàŒ]#Ÿã@d©àA—ÌàÀP° tžÓ×øøøÀ9rj¼ntò?Óªõ¶î¥0Àê±tÜ3?ùܱö¦ÀcÃÚ9ATdÀ4ÆbG'~ø?â&à?ŸŽÞÀòÏßÀ¿üõF»QGÐøøøøT´dGaia EDR3 5318114924955333760IͽYªt€0FUN@Ÿ€@`8Àá­m<Æ#ÖÀJ®_-<Ù,J@Ó¨y¦Î?<è'çCl;CB
n;À9RÅd)ƍ=dÌ@7–©oKçV<÷ÄÔ<ž_‰=)(æ½E2>>n1>ºÁ'>MK¾v>]Ӆ½¥ÇY=²C(on?ZÈCÅÍÍT?Ÿ‹£ÀÀÀÀÀÀÀ*=<>"-<uÞAd9F?'P{>З=€³=Ðbî>À­Â‹
)Âw™NBŠÁš¶¢Fy@ÂOÿ$èb@ǏÿD»å:A|×,@—OÂEP˜A7\ûCèA‹Nû,@È3«iAƒ+×D<êfAh>G?½`€@9~¼?Óøø?Ÿ€ÀÀÀÀÀ@pçïR:É^ÀÕîÎ+Ç@d£ÍI¥ÀP®´·¯8"øøøÀ8õ)ê?ÕJ»—ùÀðÀ´֞|?ô|dræ?ÀÀb}t¸¿d»À2µöí¤Æø?͞/û	x@Ùá^Ý`¿ßa=œ±@øøøøT´dGaia EDR3 5318271841577960448IÎL7"#dOk@Ÿ€@`_Ag>oüÀJҏ¦¹Yy>|ª¯@Õ9⣧|>‡ÏõAÂƃBD/À7ºüÚ¿ÈÂ>œ¡C@5ïÚ£ÄR'>ž»ÿ9;>
Œ¾e=ú€º>‡<=ÿpP¾ '=>)ã=žª:½¤ÆqSQ@ĦDžw?î©iA¶C_FÀ?•YÓ=…w½"Zô¾k¹½¾(¢¼¹H¼=ÖP'>åhÀ-=›ÐMC)?Ÿn1>
 õ<IÈ=_4"=ÜP"¡¿<BnA w‰ÁlãIF{@zç'½Ï?DZüC‰ô	A˜Ò@G¥YjK¤@ž'ïAÁ?A©6n)@ˆ¨6âûÏiA‰JB½!AŒ
•?ø±-@i^È@"ø?Ìw ÀÀÀÀÀ@pò'£qÀBhdÆ{J@dÝlž™'½ÀPžñƒGÒøøøÀ7f¤öÔ迁Ý0`NÀ¢ƒØ8Ö@Ô kƒ Àc6訵þÀ2_¨­Î˜6ø@pQ"o—Ø¿ùRsŽ­,¿Ã›[ž€øøøøT´dGaia EDR3 5318116127546214400I;q«hT@Ÿ€@`?&ųA8<GEÎÀJ¦"P3<OÈê@‡^f[Åv<]¶CõÅíB–À8º+ôül|<ˆöß@7^ð¤2°º<}Á•=0K½ÐJ¼"Ãõ>?7>‹FÃ>6ç×¾#"m=±z=¾.Z=žÊÕfd?÷aLC¾ÕF?ªjŒÀÀÀÀÀÀÀ)<À¦¹,<È"B୞?‰S-=ø[å=½'î=ÕÜ®>0Ü…ØÂ%˜Â>2Áï±F|@å"ªY<QB"äD‰ÅAa"+'@Ɛ«‹ zB*õmCˆS­ArÂL&@ææS4UËBÍ ðCä¡SAQ´?­s<@Ž`?‰y?ƒ£¸ÀÀÀÀÀ@pèM^ûöÀNgj¢i[@d§:è8ØÀP¦Ç<-'}øøøÀ7ûΪÃT?Ò"i`ÀÀ¹[#±?õ®q=ïø€Àb³ÿ;`ËÀ2"L'e-Îø?ӗJ¯$g¼@!f'6À¿Ö¶¦´¯ó@øøøøT´dGaia EDR3 5318116299344817024I;™©«€,Ӑ@Ÿ€@`A¿ïµ1<ŒezÀJ¥µd¯b<–¾@£ª~°Ñê<™.C²-B	€êÀ8'CÃÇÃ<¿â@8kÔán<Ìè=,%½G@¾OŒ–>ëH=‹=>íK¾~;'=õcT½¼ÓÅ=­4DC	B@«"C»7"F?¤"GÀÀÀÀÀÀÀ%=µœ*<78+BÙ°D?‹¯¹ÀÀÀÀÀÀÀÀFY@ÕJï_׊³AÖàxDJñAmtæ(@±®F¹×³AËÛfC1žA˜
)@ÙÏ¿xŽ˜ßBŒt'C¼.EA[ð?µ¼/@ l?­Ùp?'ÿ°ÀÀÀÀÀ@p蒊ÇMÀ,îÇÂ}ê@d©!,¼-ôÀP¤ú[Ï3©øøøÀ83rPPÔ?Ì¿IJÀÀÔX
@DŽ?öK´"Ë¡Àb t/³YcÀ2iÍø÷zø?ÖX
"	¼@óäQÀÀ¿È®Áļ€øøøøT´dGaia EDR3 5318272670517874560IÎLÑâπBìÔå@Ÿ€@`_ÜҁR-<vzÀJÇð:Í´<`V@öN͋ÖD<$ù7D'[B
¿ðÀ9Û|"šF<EY@8;}¿Ü<Oý= T»¼.Ãã½e6c¼pþ2>Fq<–Ik¾/=Ø&º\­Ç½Á›ƒƒ'À¥fäD?Ôr=¤Ø\A)rœF?ÀïæÀÀÀÀÀÀÀ,<'öµ3<,ã¿C"d¦?QbTÀÀÀÀÀÀÀÀF£AK0QÂ:DD#m(D+tA8ú"0A
›7™wÉçDÙ·C@KA?á¶/AæVË£D¤päCz&ÙA/F1?œ•y?"Ü(>Üæ@?E0ÀÀÀÀÀ@pñ›©ó9óÀ{ÚÀ*@dÚä¤9AÀPšAl7&ÑøøøÀ8p"®¶¿†%-cÆÀ7œg­Åî@£ĪNàÀbi›oýõÀ1píº¦ø?ü}p÷-¿/@U
<¶ ?èðœök`øøøøT´dGaia EDR3 5318273323353105536IÎMiå䀞c@@Ÿ€@`^gø§Ô®=_E(ÀJÆEނ•²={·—@·ž,òÆ=€ö?BÔ$ÒB‡^À9Õ <ãÍ=K@7p+NÒ£ë=¦ï»é–í¼XÔD½óñ¾½G¦>æ0½V›à¾•Z½IZ+<êN½ITuge¾ì"¡C¾ZÍ>K‡?‰S¥F?›Å—ÀÀÀÀÀÀÀ)=ëʽ-<—¾åC&?{Ru>`t=p5=à	Ï>J5ÂÚ"Bþ°A¬?Õ	=F‰@¢nÏ»w0{@BDB€AŠ
ú+@rz~ «—v@­"VBZ A™Jè+@ªM­²`&AéfC¨kµA~àÿ?Æ­°@NÓD?óþà?©§¨ÀÀÀÀÀ@pñ,…À4 >^œ@d×»vÃ¥ÀPšÀ…-ÐõøøøÀ8b.Ù&Ö²?ª0!ZÀ ï5{y_@HYD¥<0Àb"¸°ù"À1¢ÀøØKêø?ûÈ÷#™Ï@âÄ3¡?⶷DBàøøøøT´dGaia EDR3 5318417118858937088IÎÐ1ñƒS?k@Ÿ€@`sì.,L:<é'ÀJy#·8"<º4@m"ÉÉá<&hðD(Ä#B
tïÀ: ¬tŠÿ_<Eüf@7Õ

"<4Pª="»C½ãbX¾tŽ"=Fr<>ZHh="°¾¼>	ǽ9¯2=¯Cf^^^À²Dàé=‰–Á@Ð}T?¾eÀÀÀÀÀÀÀ(<Œv&-;÷äJBfô ?K`ôÀÀÀÀÀÀÀÀFlAÔÕÈvSD{SD=£ÝA9ïg*AÒ×5dDaNdCXŽAAÍ*AØ+ÞvbD‰o²C"ÚïA/{è?[Û?'ˆÀ>û³ ?'7ðÀÀÀÀÀ@pí†fÌ¡ÀNƒ™+Vß@dÑ0¿ÁÀPl¯Zj'ÖøøøÀ8!¡Ɍh?°}¾(¬ÀÀyìÅëÒ@Ø.
hÀb Z?鏽À.àÜèÒHø?ñsÉíò@}0"} @@Xð&èøøøøT´dGaia EDR3 5318277412161521024IÎQ!߀)ëÎ@Ÿ€@`SÐ!<Á<oUÀJØäŘÇ<¸i°@HH×I·<®Ó7C™ïâB¶FÀ9/ïF¨><Ík@6[?¢p¶Ÿ<âq¤¼Š­{<ëæ¹¾ì=~Xþ=žO=~?Ó¾Üj=˜}¥<FªÔ<¬†…@XÀ_C÷<¥=Ÿ¼?œâFF?¢lÀÀÀÀÀÀÀ-=#9\1<×œAQPü?×q>–'=ƒ'Ñ=QA=NsPÂsò–&@‹ßÒÁÏyhF"@̱IY†ÔAÙÝDÈAtPú-@¤òÄU¾<AoE÷C3MAA†$#-@Ò0¶BBZ·Cþ‹dAa)'?¹¨þ@,||?¿º`?™>˜ÀÀÀÀÀ@pðäAÆ
À €dz´@dÒBdõ¹¾ÀPªGÙñyaøøøÀ7Ý\:?¿œût'‰@ÀMp߃}@CÞׄPÀbáRškÐÀ2—\ÎÃòø?û¿Ÿˆ*?ñ–7/÷ë¿×ºµßÕ|@øøøøT´dGaia EDR3 5319468492486157824IҌi…&A»Ëk@Ÿ€@_§¥ÊkÕ=ÀK`'éñP=>z@]Ü°g=#RþCˊB¥À;ÌIQÐQÁ=f"Ú@6VÉßТ=?óB¼¿h¹<åì=b ½œn¢=€›Ã½L5¾nÕ¾>‰ID½Ûã½¹hNHF@Ý|AD	ØÃ>"ý1A	$\F?¡{±ÀÀÀÀÀÀÀ&=¡¥,;£ZAŸò¬?¤^=§Y=âZ€=®=ûdëÂÖð#AE&¿BoöAA,cÞF[@¾ ˜ae¨¯@–~,DÐeÖA9R*@•VØÔ·zAtC$xAŒj,@Óë–
FƒAd"ÎD/À†AkìÊ?¹ïÂ@0P(?Æ<?šd@ÀÀÀÀÀ@pè·5+À#
ÔØOKÓ@dxšf:ÇÀQ?ž?þq†øøøÀ9áÅ7B?ðã‰I#tÀ¢)g(H?÷þBTg4Àc·~S™!èÀ:y*c&Õ6ø?Ü֏	U¼ÀgRSØÈ@À pÙ(ÎjøøøøT´dGaia EDR3 5321265816043488512IØï³…>ú	Ý@Ÿ€@`È>'Ì,<ý¹%ÀJ+?oè"=ãV@"ºæÿHW=$C9Ð,B…ÀÀ8@†û[=*îó@7L•ÙOnì=='b=î²Ñ½'¥½´–â<jP=öxÿ:ŒÏä¾:|<ó;½äã¥>€\:55¾Nr×CœùðF? )ÙÀÀÀÀÀÀÀ$=M%<ŽÓñBßn¬?}¡<>}Mí> >HÊv=íÂz›ùÂ|'AŠ,Á~&jF:@¸r":;«@‹ciD³™tA'Ë"@Žø¦ÓÑAFßlBŸxÌAŽÉA"@À$dÀ¤kAoÿ/D	¼AoGM?½IÄ@9,Ô?Ów`?žâHÀÀÀÀÀ@pÕÈ]4†VÀ¦ÏøŽ@dOiÿ­*(ÀP†]J:ÒøøøÀ7°x)
Â?èmõ»ä`ˆÀ@Ÿ
C	c¿ú²kØ4ÅàÀb¶{€3\À2fGƒ''ôøÀ½…5-Ò8@r/Š€¿ÆêÆJ'y€øøøøT´dGaia EDR3 5321271932076900736IØô¡³A€Cõ;@Ÿ€@`v~çj=bOOÀJ5°Ò£={ƒ0@ª©§èŒ=xWaBÛéŠB®ÇÀ7قôùXŠ=š'Ì@7iŒ‰Þ\=³IÐ;çGÈ=²$û¾Z=c=Ó7È>ð}=¾Œ:¾Äô&;Äu:=ñu»ö Œ&$?'‹C®¯D>†Áû@'ûF?œ}þÀÀÀÀÀÀÀ#=þ,C%<Ä´ÑB»=o?…þS>n ö=É¢>0¾+=0ÛdÂå‰gˆÖ&A0¬7A÷.àF5@§ŽÐπ—¹@g"ØDPd+A‡éz @wv_]#A~eB#¥kA—[Z"@°‹…c^"šA'	±C'I)AzãÛ?Ãy»@OKd?÷?§xÈÀÀÀÀÀ@pÔlԛZoÀ	óÀ"i@dC§!SˆÀPž¶-øŽøøøÀ7n%¹ÁT?éUaÇi™À"•´ænð¿þ+ÞÓÀb™$çT¾œÀ2ô7J%høÀkå8 ØÈ@
ǶigB€¿çèöìàøøøøT´dGaia EDR3 5321275295028390912IØ÷°:¬pºä@Ÿ€@`jáö¿<øÀJ"
C&ݟ<8É@
åDÝd<?_D8™»BœsÀ7YžbEˆ<0oí@7.bAòd<9=î±î½¿‡(=M‰=¤‰©=–¼=¿nð¾ý!=î™2<ŠöÀ=ó?3YYYÀRuûCîǗ=1=¤@0
ÌT?½,ƒÀÀÀÀÀÀÀ(<"þ\*<B²¤Ö?`*;ÀÀÀÀÀÀÀÀFdAÇAõ½C¨´DZ±jA@2)'A]ˆ¢×òD	ãC_bYAHRõ)A
«sööMD$ åC®~uA5'å?ÍÒ?–€€?À?*ô@Anc°?½
Eœ@@@pÒÇÊ8hÀŽ—55ҏ@d>J™|"ÀP•…˜G3ÇÀ7䞰£P¸À+ï©EÝ)ÚÀ½a'åÀ7®ÀfÖ>?ê
èD‡(À/.–Ÿ(~Àœa@ª pÀc¢«©%JÀ3P½ƒ4øÀ
°‰½¸¿Þ½Õ]"H¿ì±ËEb¦`øøøøT´dGaia EDR3 5321276295763603072IØø™².€À@Ÿ€@`åÚ~h=%,_ÀJ)úP\âA=:B@®/´àÙ=;/wCÈ6BûiÀ7¸€Y{g=V¸	@7K*"*a=kR=ö¾Ò½žGJ½‡cH=:î[¼ùw«<¯¾ƒÔ =U•5½à[>GÌ9FE@1fºCÔx>`\Z@+e†F?ž…ÀÀÀÀÀÀÀ&=¬÷¨';±²B©P?Ž#É>…èL>2>[Ë==
¼ÂyWÊApplBk…FI@±³ñ՚n@{QƒDBîA"_%@"3L¾aáAw%B™Õ7A'†#@·Éw+ß)'A—1DAt•J?¾?n@A§?áÿ?¡N€ÀÀÀÀÀ@pÕ À÷†»À.ÛI@dK}a/]‹ÀP'6âm›ÆøøøÀ7ÕÁfß`?èDlwXÀÊ¿$_V¿üÜ@ɅúÀÀcəäÒÀ2Ëé툗ÒøÀÒo­Öl¨?§¢w§m@¿ânþÞÅ: øøøøT´dGaia EDR3 5321517672922567040IÙÔ!ƒQ€"qµ@Ÿ€@_Ì(†šø<!j5ÀJšè¶•€<%s@ûŠ©ªA<6±ŽD¡üB¸›À7
˜ÖðÐ<j´†@70fG@ig<P,µ½ØN¹=™>½×Ë=Fλ€s=2#ð½Ç\>'¶?¾‡ƒ½èwwpÀL.LD5ñ=£ü®@ö¼>T?É9ÀÀÀÀÀÀÀ+<¦ 6/<ì¾ìC À£?b»ÀÀÀÀÀÀÀÀF†A5Ç¢œ7RE=¬:Cég;A$ò‰+A'ËÌÔ:ÏE­5C®@A)½+A+ÔØ!µEšŽ
C8e€A'!?˜Ú×?B¾°>™P`>ì-AJu?äšEË @@pȀGEôøÀ鯌ÑK@cÿ¼¸°ª_ÀP®ï¾±À7Ι×#9À&ÇýkµºÀÅ:±D'üÀ7|T_¢?òMŽu8˜ÀíŸÌӋLÀGšD:#Àcÿ yíÀ4³Â:ˆ¨øÀÕôƦÉ,¿×†}L<ŽÀڀM@Õ8øøøøT´dGaia EDR3 5321280728169745536IØü¡°Œ€çÇ@Ÿ€@`'=èn$<›–ÀJçTNR¸<(Ï@Q''?Îg<¢DAfÙB
^^À8o+xù_‡<+[Ï@8|…[Êü<+"È=¯êl½À-–½q…=3À=©=aá¾
@	>º=}­=«{‰‰…ÀW÷D©4=]Æ%@T?¼¢5ÀÀÀÀÀÀÀ-<w5e/<kgÔB§ÌÞ?aa§ÀÀÀÀÀÀÀÀF–Aè.¬<CðGD)­#A>uü,AÚèHêl/D=^'CAAFς-APåGGPD]`CÛ8A3™Ÿ?ž@?™¯?˜`?-ÅÐAŠU@#­E«à@@pÓf¿ê!;À J˜¥OS@dC''ofÀPš¶fÀ7ö<¶QüÀ0\¦Ý#¨æÀäÿ›rë{À7¹ômJ'?è¯{ñ}´ÐÀá•Ù3$¿ÿôiÑ÷× Àb*UÚy†À1ìØÓтÌøÀ^"2ZØ@G
cüD?ÒæH°:Í@øøøøT´dGaia EDR3 5321281449724262400IØýI°¸KkTÔ@Ÿ€@`ŸlÊô¤=&³ÀJMþxÒE=,Ñù@LÊûŒ
=6FfC^7B	zÀ8W9üF=Sûµ@8œßR‹2=UЎ= õ½3ø
½'!=š¼Ú>O¹É=‹ÉK¾€f}=7p½R¼>!'±//?iC«Âa=Ã8é>û{¾F?>ÀÀÀÀÀÀÀ#=žáH&< 5šBîÑÌ?'‰º>^š¹=àÖ=‡¬q<÷>ŸÂ†°%Â;ê£A=™ÿÁÇÇøF<@°°6'…@v¯kDŠŒ<A"âÉ"@O§×••@ܨèB «UA"Ö½ @·ÔiHƒ†Ai
¿CË/]Au¯?Áî{@Jg,?ï?@?¥ÀÀÀÀÀ@pÒOÒmÑÀ[µ¯I²@d=&Þ¸XÀP'õïíèøøøÀ7yá,2?ê0#ÎÊÀ•µNr†À^!tèÎpÀb,I/ûÀ2iˆ€¥øÀ	Âp½ü=¸@ÿR<L?Á"7ä8€øøøøT´dGaia EDR3 5321523612854150144IÙوd
«/$@Ÿ€@_â"j»_>AÀIóæ›<eU>0S°@ñ§É>5­	B"ÐAþ «À6Â;)bš>F½¬@6@*;ãj=>a€%=gÊÙ¼'ÁV½~2<'{>•x<'\;ƒÒ‹=ËLå¾DPæ<0sQ75ÀngC™Ò_FÀ?"ˆ=TÄÆ<¸ˆ>z¾=žq\<ñÿÑ=̉#>œgº%<emÜBˆCÙ?jüZ=õ6>›'>*œÊ<£ò²ÂÅ®3Â}|*Aì­ÉÁÝòFC@~'6ÿ—Ÿ?žïCŝeA—ºc@JÏüÜ~á³A+×@˨A¨ú!@ˆi³,Ø{A;OB… rAŒ ¶?Úéh@_ò @$¸?¹šÐÀÀÀÀÀ@pÈJÑÀÇãw²&Ã@dzÁZÀPœ4?~ÿ?øøøÀ7É"®Ký"?òæòÒzBTÀ$¶ËP×ÈÀšÉ-¡±ÀcÞúðnñŠÀ4Çî"[ÈøÀÌðÒ+h¼ÀVå€À{äîHþ8øøøøT´dGaia EDR3 5321288527827254784IÙ¹>iâ¤@Ÿ€@_»òz:#p=&*ÌÀJ©J·ÿ%=+©@B@ѽËL=*ýßC@ÚBvAÀ6¨
¦™"d=f<@8&í')¦=P©¾Å<sÛÔ>‹ ž¼ó™ò=…¼S׎¾.'g>‡Æ½O"ξ	ý–?'­ÜCze>#ö?"wF?ŸeìÀÀÀÀÀÀÀ =¦Q%&
<fšó?t±[?†(Í=âƒ>9š=䬂=›´Â?TA»–€AqóçAˆÚF+@·Seã_r@±ÆVD…"A'S%@Œ¥«9øÀAÇBʞfAv¶$@¾zKsá'ÿA˜yhC̯WApG?¼Ã@:™˜?Öf0?žÍÀÀÀÀÀ@p×hâ²­À!CÍÅß.@d5?Ø3ÀPñò
ª"øøøÀ7¦.Ç%x?çÇÌíÈâ0À¸XÁ¬¿ö•~-ªÂ`ÀbÔDªsÕÀ6«Ô;ÎUTøÀ¯_èÐx?ø¾'óè€À͉ïLøøøøT´dGaia EDR3 5321572442349020160IÚñ¸¤Gc%@Ÿ€@`0(=ÁÂß<ºV'ÀJDQÁÚÅ°<­aó@4Z.6<ÄC±=B	´À8Ã~|‹žÁ<ñ…œ@7êU';<×¢¼€u'¼™aȽ™#=Ô¸Ó> ýç=ÿÉK¾D¥]>-l½òF»ˆ¹››=í]ôCÕ0yF? †ÀÀÀÀÀÀÀ/=(ð1<E®2@†[i?€jo>'ìy>3…=,==#ÓJÂÑy{Àö-qA¿DÁ?‡oFŸ@üz¯:ƒàA.ÒDDg4ÞAzÑ/@š	IÄ=^IAh?HBå—ÈAŠEî-@ÉËI$¨lB($CëAg"}?¼eJ@5¥|?ÍÖ¸?t@ÀÀÀÀÀ@pÛ­ÑCwñÀ^"^|jp@dnÔÁ+–ÀPŒX6€7øøøÀ7ÀàOºó?âQªãØHÀ´3Øcº²¿æ+<­«@ÀbMÆ98àûÀ1'Õ±Iø¿ûÓ´0}´1@Ï°ø/U`?äӝ\$ž øøøøT´dGaia EDR3 5321573370061907072IÚÉ·ä€)3–F@Ÿ€@`5¡[a=T©	ÀJANË¿XÒ=qo@ЄŘ='¿_BÒ B
«%À9K›5Ԇ=Ž`@7´£;·í6=œÀ=½•ìŒ½ƒ~ç=·Ç<ºRÿ=ï#'='¶9¾Úö>"—=Ôõù½ÒÈo64¿lÉC f•F?šöÀÀÀÀÀÀÀ#=ÝçÙ&
;ì–WA…ÕI?v1>…$6={Tô=ꡄ=5ö³¯ÀB—£¡AqF}À8ºFE@¢ÊP`NUZ@jœKD$øA‰àF$@pÊä†ôŽÁ@ém|BT¿Aš¥&@«—)egUAK=­CˆR A~c?Ɯ©@Wq @úø?ªìPÀÀÀÀÀ@pÜa[ëR
Àúh$gô@dt)çrðÀP†ÿ»ýøøøÀ8$yJÏÓÔ?ãqEb°xÀÜ/Óü‡¿â·¹O»/€Àb"v<ú"EÀ1"ï!Ý*Rø¿ú${:vQ@óaX@?æpZ–¨uàøøøøT´dGaia EDR3 5321575122408647552IÚa¹+€µ;È@Ÿ€@`;´v&™Å=†jÀJFVÃˋå= ¢@ErV
9=-›¸CôòB}.À87ÿ}Á²Ø=;$¶@6˜TP¿9:=B‡¿½3B8½"§¼Æï½%_>©"™ºëòÁ½œú=«¨W=ªD'½2ñMPO¿ÙÊýC™³F?žÝLÀÀÀÀÀÀÀ'=‡åR(<€ÌßC,&?nû>PÊ«=1)Ø=êx%=£«QÂ׎B¥7•A«ÊôÀÁ5sFU@±¡9?/Z@w2ÌD'YA"hÁ$@"ÍT÷®0[@ÌýºBÏÓ«A'>C"@·µÂgÆ_A‹ºóC­Á¨At£´?¿,@?cH?ÝX ?¡npÀÀÀÀÀ@pÞLTPÀ´¾io@d}ô4'"ÀP"PLO×)øøøÀ7‹›s×ü?áxgïD ÀmO];=ú¿Õ¼O1I€Àbç1Ù®¡9À1³HýòBø¿ö¥ó0ñ?íçKºm?à¥<ҏwàøøøøT´dGaia EDR3 5321120813646018688IØk0Nø€5-L¡@Ÿ€@`Ît=ŸÚ+ÀJ—§5€
ú=¸—@‡ø¡Û=Àò‹B}BkkÀ7Íÿv4.=àõ]@8m%GQ—Î=èà=Cì¼dqâ<G'•>? ã>aÖz>yMg¾>^>²a†½y 9=¨¤A=>u{áC®ó5>iæ?+®)F?›÷~ÀÀÀÀÀÀÀ%>&')
<'‹C2SÉ?Ü>B[
>i¢=5óÞ>Ç󻊹‹óÙB1íÁÉAwFC@"Z'oS¶•@2ëD	MA4!@` "qAg÷AxÿÄA 'Ò@ßà­=qûAŒuYBÙÌ4A"Z'?ȋS@aB€@
v?­—àÀÀÀÀÀ@pÛ²àÓXÀÅé+­c'@dX9õsÀPЇ¦qQøøøÀ7¡ÜCb?ã}țj™À®|)p¼¿åýkªÌïÀÀbN´çHfÏÀ4o˜Ök'²ø¿ûÇTgVq@±Û6>šàÀ¹6þÅ͈øøøøT´dGaia EDR3 5321581959996214016IÚ™³‹{oê@Ÿ€@`>2"Ý
¢=­¨ÀJ)3e=!¾Ï@üOԛ=)£C"÷-Bë¯À8Xàê 7'=6ÛZ@7´&'cøš=5‹»9œß=·œ³<ê"Ì=€}>W$>jß¾	f=>†W=A º¼ÖŠªVT@IôiCßҕ>8ö»@"F?ŸiÀÀÀÀÀÀÀ'=ì@+<ëB'n—?Èì>j±Ÿ=ô,=‡E,=q‹Å·^:¬ü
BEåÁÉåFs@¶£cK'J`@¿L Dr\‡A'<¿&@Œ5–ªABÍ>ÃA£é)@½ðV"µçŒA¤dôCº|•Ap–\?½=@:ÅØ?Ör ?ŸÀÀÀÀÀ@pۇÕuVôÀPÔå@dtÊb§¦ÀPw1u&øøøÀ7š)ŠIÃ!?àµ18¾À"HwÞÆ¿æùôÌ]£Àbh¸î‡PÀ0ÇÔeêLø¿üE˜øU°@qZNiŠÀ?÷	Ù
…‹PøøøøT´dGaia EDR3 5321582715910437376IÚI³:_Eð@Ÿ€@`:2ÃÔv=1èÀJ((h‡î=ü@fªä»ØÞ=¦¢C4¦ÍB¬$À7¶){Þïâ=1#Š@6x±³]I&=4.»úôÏ=¸æs=`[ñ½*´a>IU¼ÕoX½÷BF=ƒX­;¼½]¶}ffdAº—àEˆ9>ÑۓCªT?×`¢ÀÀÀÀÀÀÀ)=~Æ2-< 	@Š/"?ÿ¸FÀÀÀÀÀÀÀÀT}A^5g¹›·Dö
üE{rñA
*ATõ6DwE*ª†Dñ];A‰*ANMøºKg¦D".]EjĘAo?•mÃ>ôÀ=¾>Bè€ÀÀÀÀÀ@pÚ±¾nDÀ:0©ù{@doÁv½p;ÀPy²ÌÿVÔøøøÀ7"ùæSD‰?âxá¹:ýèÀÛmâ§Ä¾¿ëàVË[±@ÀbЀ´#\À1LôÌhª(ø¿þ¸É÷Ô·1?ùáߣ%?ío¥E8{ øøøøT´dGaia EDR3 5321587457554414592IÚ™´|Eñœ@Ÿ€@`1"ðï¼=¹ÇßÀJ0¼¥!Ór=¾G@)¯§{ó³=ӞNB}2ÛBokÀ8ÀMÀ	Â=úpö@7x
°É=çºÀ¼Ñ½=®Oó<¥y¼d¾>ã"<¢L.½õ±>m!A;u¼½L¸"ƒ?:Cââž>Ÿ†®?h¢þF?™Ù5ÀÀÀÀÀÀÀ->.Å¿.;Ȭ‰BŽhV?ƒD¢>À<Ò¯"=¦£=¦"Âå².A:gBj9óÁg·Fƒ@ŽÃP,°Þ"?ìù0Dî~A'¢¨%@W~eÐT@¡ÿFA'A£c¡*@—úú¤ÖA%ǪCz<A†™š?Ëù-@fP8@È?°àÀÀÀÀÀ@pÙ÷:º™GÀê"»^@dhïX±h¾ÀPƒŸ)Mà¹øøøÀ8\þ¨&?äǬRŠ¸À"ˆItÖ¿ïûQ–F‹ÀÀbú¡èÞªÀ1éÞT9°øÀc#®¥8?ÓC±äùø?Ó¤è–[@øøøøT´dGaia EDR3 5321589862736049920IÚɳ·<x?@Ÿ€@`*"ˆaŽN=6'óÀJ.2Q͎Q=5kU@oN†T=K
ÀCkòB¦XÀ8X^Û|í¶=p»'@7?áÔl=Y'=à/í=—by½¶§E½3×>j?
<:¾3' >0êò½¨ž>=è* ?žc¶CáéÑ>>¥à?¼±8F?B©ÀÀÀÀÀÀÀ,=ªÂ?-<3U'AWïx?…°d>
Íû=ÃA=ö=¬.sª»VÁã™óAÆïø?;^ÖF|@ªÆ?)¸@*'D¡1ZA†Ìã)@{#ôû@)]@ôQˆBcBA•ô&@²{îöÈKA\ÕDí©Ax÷Û?Àêí@KÁŒ?òsÀ?¥XÀÀÀÀÀ@pØW[x.ÀRŽ"ŽßÙ@d_0šËíÆÀPˆK¢«YÕøøøÀ8#ý²†ý¾?æ$P	\ÙÀ^Ð&8.å¿ô_\>Ð\ ÀcódcÜÊÀ2A¤r­"øÀ"ýh{X¿Ñ_FÓH¿¢dø5U&øøøøT´dGaia EDR3 5321134149526405120IØwQ¸À@ˆK@Ÿ€@_ÚiHEgÚ<¾ÇÀJŒÙÁÓ<G@oõÌ:íj<Ì7·C"MBDæÀ7HÇã
^=	/@8-·Ë…t<ì¯V<…¡Ð¼œÛY¾A»¹<ìb->8)<ÍúÒ¾rî½*êi¾$=JÓ¯]Z?¥´CÁåÀF?¡_ÀÀÀÀÀÀÀ)=?Ë+<r#rCå?†>¢=ß5
=#«Ø<‡~Œ=[y¡ÂòôÙÂ;PÀÙ	·ÁG6ëFh@ÅϬ¥­ýAY³D¬«Ayr(@ž%÷ÜÓA:C%ä©Aˆÿí(@Ì™ÚÎAŠ—DO–"Ae©j?ºâ.@1YÀ?Ç[@?›X@ÀÀÀÀÀ@p׎L	žÀ c¹k}Ґ@d;€c"'"ÀPÛ¹š3øøøÀ7É]Ku¬8?è<Ï-€À
#…_=Ì¿÷tÒòÿrÀÀb·ø:k.À5ö\¾.'øÀ¸Â"(¨@ូÀ
Ä#1^øøøøT´dGaia EDR3 5321600445535344000IÚi±Õ€#lƒÀ@Ÿ€@`4Ό±tH< $ôÀJ*s'•Q<vd@§äóº<'
òD#gB	€À8æX(t<Y¸ö@7²úþ®<^<AÕ=½ÒB½8^¾n¼ò='>+…%=+õ½Ýíñ=]N›½$¸+¾ЗVNU@9D	$=xt
@ìªF?¶äöÀÀÀÀÀÀÀ(<›³Ñ,;¤ÁœB^ûb?‹îÐÀÀÀÀÀÀÀÀFjAN_ä<™vCB|3DjäWAH†y+@ñ´ÿêOH¬CŠ)-Cƒ=ARÿ'AX'¢CÓÛC»ÁA;÷Š?¡Ñ¤?¸<h?'‰à?HîðA;ßõ@Ï+†	E«à@@p×à)vÃÀ£-øO@d_Ž(®ÀPs K·"À89•Äª`
À%ñú¿ÇŽœÀbÐð¿ÕÀ8‡Ò=n_?æ.<²¨ÀI(h¿÷4æê«@Àb¢±l‰þQÀ1>NEæÈøÀþÂLˆÄè@d•U@?ó:"ÈsøøøøT´dGaia EDR3 5321145900554309760I؂Ð€ò¡—@Ÿ€@`.ý|l<2üÒÀJ»-CôàÇ<GM@0€…ö°¯<D¨ID^"B¬ëÀ7ä¦ìIL<vS9@7¸³ñø<ˆ-q=É<%=Ž)Ö¾?µ=-=Ë+ž=¢»Å¾Ç=>eÊ=?ê-½YEED>ݽ÷CšEhF?­x"ÀÀÀÀÀÀÀ&<‰);¸|åBË#K?'>=­%=ñíý>\¦x=KôœYèÂDšOA!Õ%AÞÍUFH@î÷·ñQB84½D¬&AZèŠ'@Ò²{€×°áBŒÌtC‡ûAj"5$@ïÆÞeÅTC
Cæ£eAKn.?©ù?õ 8?sš°?w¥ÀÀÀÀÀÀ@pã¨z¾À%8j@dõ¨kSnÀPÎÁ%*øøøÀ8tŠ^|:?Ü!m ²PÀ¿	ŠI"P?à&._,g€Àbê_ù+¤À4±!	Y8ø¿ákÅ!U¢?éãÇη"ÀÅx–5¸øøøøT´dGaia EDR3 5321150951435896064I؆™'…_.ó"@Ÿ€@`®I¸
<ùc¡ÀJ¤XmøkÈ=¨@Þ½ð%\=ECEæB^ÉÀ7™'nb= ëã@7¿4ð>«=9ã=€W­=Û9Ž=ˆ@\=Ã~¨=:p=¢èñ¾!…Œ=þ¬<à3Ë=è.H;;@|)CÇÙf>
‡©?éY©F?žªzÀÀÀÀÀÀÀ$='¯';²
C¥Õ?ŒLœ>eìo=•QÎ=/&|<	q½Â"§¶Â~¾PBdDÂ0IFL@½ÇmNîéAP¹@DšA¶<"@'¤àìTOAgí†B›Í‹A§%@Ä#švB"ϦC|žYAk{–?¿š_@?Jˆ?Ü¿à?¡Õ0ÀÀÀÀÀ@pà£ÞÇæÛÀÁS=ܺ|@duô-•ºßÀPÅ»
øøøÀ7jÄIï	ž?ޏP(ñáÀ
C"ÜM‹ˆ?º^øH~ÀbpÕ%AÀ3껎눘ø¿îE^#D­b@mÕZ£S¿û$™…'©pøøøøT´dGaia EDR3 5321154967220812032I؊@yk?c@Ÿ€@`<Û!Ž<'[ÀJ Øû®­m<<Ñ@CškP<ÓD-±B†bÀ8",'ë
2<.Àë@7¯Ž(iµ<:Þw=fi‡>M«T>ïؽeÔ¾>Û¼ãŸç¾;2>/*¨=Ÿ9ä¼ÎLsDDC¿´"MCÛ«(=+Pý@ ´T?¹/ÐÀÀÀÀÀÀÀ%<'q4'
;Ã
ØC!¸ì?qŒÝÀÀÀÀÀÀÀÀFGA|"™ñCaێDŽÀíAB‰"&@úQHpKC®9ðCš¬ÂALê&A
5/}Cü‹CԐ)A6±Œ? ˜?«Zð?5p?=€pÀÀÀÀÀ@páƸå¸+À/F›âAY@d~h2OžæÀP½úÖT‹øøøÀ8I³ÙÇu?à«-Ùl0À ®°m?Ò¹b¤óÀbßÊ°:Y(À4£«Gäøø¿è4‹ÑÔ6"?ò<ˆ`?¿üƒKWopøøøøT´dGaia EDR3 5321613124279975296IÚ*ñý€*f^ä@Ÿ€@`PÖ+#iâ=…ÛÀJ5üB=œüÌ@è;Â|ë^=œ¡B¯ÿIBš0À9òHÅVˆÙ=«á@7Ww1Ój"=Ê™<ÿľiᄽ:Ï=Ïír¼?	=Þªt¾yAI=­ ÷<" •<÷*þWW¿Óû*C¤à‰F?›¼'ÀÀÀÀÀÀÀ(>
§¦,<z¿Bʗ?oŸ>6'8>%øÚ>N†=XÙÅ™÷ß¡l€AY#ÄB9ÉFm@™´5¾8ý?D[­ŠA,ã'@hƒ	@#ñ‡@؎¬AçφAœÛè&@¢ñö*õl7A¬-CváA'Iü?Ëñ†@T`?úðP?®.pÀÀÀÀÀ@pÚî:jµOÀÿï°&@d{
)HþÉÀPXÇu╎øøøÀ8/1>ºF?ãC~/ÈÀÀÜz¡±:¿ê).8zá@ÀbzÅ0Ï~RÀ/1µÅÌø¿ýÝ5®dO1@/Ò[ª€@ü»Y|?èøøøøT´dGaia EDR3 5321618724917007104IÚ0	¾ÓF›ÿ@Ÿ€@`=v#K˸<¶ÀJþ˜]tÆ<¼ä5@MýâÇFx<ϨC'îB	x°À8Éf$ôÚ<õB½@7Αíâ<ëéJ½T'|½|u¾ƒ©=Öê'>ŽÃ>bv¾^3Ü>58Ö½žü"¼f‹dFE=ºhZC¥6IF?¡ÁÏÀÀÀÀÀÀÀ&=,Í*;»ðaC#D?€SÌ>Gɂ=¦(=%J…=m™ÂݱóÂBBžB9NcÁH—ÄFb@É5ÿi§JdA† D¤îæAvC&@¢iØlïUA4ŸCˆA‡Bí%@ÐC.î_Æ¢BJXxC¤˜ÒAc^?¼@-©ð?¿¬¸?›§(ÀÀÀÀÀ@pÙÇÅeÌÀ¾/7–¨@dmÍú2çmÀPqG\
QøøøÀ8vHs"Û+?ãLL^°ÈÀþ¢cýN&¿ðhóCh9`ÀbãHœó"À1]^ÙE¾øÀ˜ÈêNjø?ð}'m´	?òÑI{'"0øøøøT´dGaia EDR3 5321167959506065280IؖŒ—€èåJ@Ÿ€@`įM–<¨¿¥ÀJ"÷'rê<£%@®L,½ï<µ ÷CÊŽBFIÀ7I-Vt‡<ÛSä@7±Ã­@!<Úoã="Ó<‰Û]=®•o>w =§²ø>Òᾶæ>T
ؽÚç=¶c¹rn?¥µ}C'Ü=»>RlF?¢OÓÀÀÀÀÀÀÀ+=/<©ÙCyI?†¤>X
=Ö`K<ø•¦=^3GÂ~sÕÁì¤B7J'ÂIeF‡@ÊU˜8cT±AfD+ª*AuÎa-@£göŒ"¤AŽ)ÿCÇùA†Î-,@Ч¯-«™kBzÞC‡÷]Ab±I?¹|ª@+¬D?¾oÈ?˜èÀÀÀÀÀÀ@pÝ}8q€»ÀEsŠ§@de嘂3ÀPƘÛ/úhøøøÀ8'€s†~?áuïð(¦ À,†±Ö"p¿Û
`¤Ö€ÀcJyá®ÙðÀ5
eõU*ø¿÷‹ö»\e±Àˆ-'€ÀTÃ{9HøøøøT´dGaia EDR3 5321172323192731008Iؚ	Šõ€"/Óä@Ÿ€@`ò :I<ÁÂÀJ‰iEGm@<ÖÐ/@\¤ö§Ñ<á*ÊCoÆBäFÀ7_KØw=	õ"@7öA©ib=‰ý¼Ÿ?9>|#>'c/½Q o¼˜-+½`½Øci>Z>b=F-Œ¼äb'&>¾XzCš}/<ÉS–=ªO+F? ªàÀÀÀÀÀÀÀ"=Y®';ÖóAÚ9h?Ö>˜'ý=òe=؉8="טåB³E6ÂZ±E@l2tFF@ÆG
‰/¢õAd-‰DGó}Ax¶^$@oš(æèA>f~COˆA‰5
%@ÌÿàÔoB$$ÀC´éoAe"?»Ã@5B?͝°?œæXÀÀÀÀÀ@pÞzOoñÀ¾§Kè@dnÙ@†
ÀP¸Ú{ö+±øøøÀ7Չ`k9¹?ß{;{kÀÀnûÊ¿Ïù$ÀbÍÇ*WÇÀ3Ø|Ê¥]Èø¿ôÇÁÖ¶Â1?û>`hú­A.üpøøøøT´dGaia EDR3 5321176205843037440I؝'ˆýg.ބ@Ÿ€@`¼
\`=<
dÀJ|n×pv	<¥4@
…4<'ÃD05ŠB	ԝÀ8J˜
"<>		@8pW¼š8ª<Zœ8½ýÁ0=…>	:T=ȍù¾8>'=X(x½AM:>4Û5½Eˆ}½Ý€ˆ<<;Àj8;Cê5C=/½þ@åeT?½çÀÀÀÀÀÀÀ$<™¯6+
;õ{OB"!š?[ÌÀÀÀÀÀÀÀÀFQAÀ›ØSÇåDù4D$ÄA=½'Aób¾Ç3 DMð4C<u´AEÆ«'Ah}·ñD‡˜ƒCr¾ÝA3%—?""?• ?š`?)vàAqÛh? ÝÆEœ@@@pÛÝð«;âÀBÆÑJ.í@danZ•IÀP¹S	F…žÀ7ðŠ›ïïdÀ,Æó){¼À©yØd‹QÀ7ß?7:˜J?ã€̯À
g:슮¿å'Je
ˀÀbSí'ôFÖÀ3y&Aû°rø¿û\CĬDQ@
Ó Âš¿ôD¶"'øøøøT´dGaia EDR3 5321178297485098240I؟xýWÂÇ7@Ÿ€@`TÉxf=¾IÀJo¾¾=Ú›@"Ÿ´û#(=Ôw=Bv‰ÛB
[À74ºti?>>;c@7 ¾D)³g>(ƒb¾N½=ºä½Ò¼>;ì*½ªï>9ë¾yŠ¼/Ê=Èc澟ú&QN¿ÓÚïC¤×ÈF?™>ãÀÀÀÀÀÀÀ&>x](;ÿ÷ë@µb?ohD>f?Ì>cB>0àg=/2]·U
B¦P`A—ŽÁÐ*¨F\@tšËôG?ÓÒÿDA'"%@Y¤Ú1(,A"AFqA¢|É&@˜TŸ…'@ýÀ·CD^@A†"ó?ɹO@bΰ@¨?®šÀÀÀÀÀ@pÚøåZÒPÀۆèbg@d^Ípˆç÷ÀP²-l*î™øøøÀ7übâ$]?äÃ,O8À9qÃÿY'¿ë6ä€,ô€ÀcbQëáÀ4Q"¼åvø¿þdÒ=XÑÀt$<-ÎÀÀńÉS»¨øøøøT´dGaia EDR3 5321633259086228224IÚ=A½+7ŽMû@Ÿ€@`? ©4¸=ƒ$ ÀIìBó9²e=ƒÌß@Á¯$Y¥=ßbBÈWBTÖÀ:Cð*ëq6=¤ñø@8_ç¦Î	¯=¢nƒ>	#ø>ƒ½³3½ÂQÅ>F**½6C¾³y]=öa¼í˜½=(lCB@ÓãD‹êC?Ë¿A¶>Ü_FÀ?˜]<-_¾é½âÁC¾Ô½¼	ø=	úv%=ëæ)<á=AÔ|ï?¢Þü>4qÅ=Ônc>Æ£=öq&¿¨1ÁÒnè¿ý¶AO—óFZ@²ÊzÈSÉ;A$QÜCê3nAƒÚì&@ÂK3ó
B&.§Aò$AŽ'i'@¾KŽBaËðChgAp§!%?çîH@2"¬?«gÐ?¹¡ˆÀÀÀÀÀ@p՚§ðÁãÀËàYÓ@d^ý.ÅÀP^p§7øøøøÀ8X7%_ž?çcЫð ØÀÙ¨X¶"'¿ùþƒ
³ ÀaèBm<bÀ/€Î[÷ÌøÀcÐ˜É@!À?!ô@@EŒ{#ØøøøøT´dGaia EDR3 5321633637043888896IÚ=™Åc؃º@Ÿ€@`Bhãd=CÀIæÇgVÀL=1"G@€vCÞ)æ=0ØCtØBÉÀ8ÔÐÿü™=L¶£@6%Mè
¬=Z9É=Ñ×>N"½õí‡=4v¶>aç)=«Òg¾Ûà=ƒí½£¦<!fˆhgA^ÛQDjÜØ>½ªA‡e›F?žg¡ÀÀÀÀÀÀÀ)=7Ó+<…¸—C'ë?ÈhR>=â=ÌX«=òsn<ü¼Âž9®Âe ÂEHæB/PFt@Á–:ô³	@ܝD£¬ÍA|ÑÏ&@"z?æ¸þA7Ý°Bä€AŒ\'@È	
9ŠA"';D%¨ÉAh\Œ?Á@Amè?ß1¸?£ªÀÀÀÀÀ@pÕ«éGQÀ}³)µÁ@d`Í{
˜òÀPYÈäç søøøÀ7VßÄ??炥¦¿ÐÀÂXi¿û
dWO ÀbÂüRœÀ0.eORøÀëU¿@±*€@ú1hõxøøøøT´dGaia EDR3 5321188059954151168IبYÿcU´×@Ÿ€@`*jôhÿ=¦o¬ÀJwWÞè£=³Su@¼ãÓÍÄ=¶[B–_4B'RÀ8x¶U4X=õ[#@7RÐ|ìî=ܚM¾¡¼\–<¾ŠÈ=ÿe	=7^™=éC¾È©@>H«{½YFˆ¼µ"n\\?Î-¶CËj_>ši¾?˜aF?¡q#ÀÀÀÀÀÀÀ(>+ñÀ+=²…B¬³a?‡Ó?=äÚ=ƒ*ç=Dæ»=~iEÁÈþ­A"û@ƒì¿õ$¤FX@•k§0TA=«Bçi
AŽÂx'@o5<‹<ÓAÞ1ðAÒçAšÂà*@žhjU AþˆBr"¥A"Mã?Êݛ@3§è?À€?§IPÀÀÀÀÀ@pßɕ'i‰À«Õ^·@d|+fž\ÀP¤‡ž§¨)øøøÀ7z^¿0Oª?à䉵'ÐÀže æ¿¡ŸB¾;lÀbŽc–s¨À2ªZ{â:ø¿ñU˜¨¹ñ@
—Xùÿ€¿Üz!;]@øøøøT´dGaia EDR3 5321188953307253760IØ©)œŒR›hÚ@Ÿ€@`+Gvu‡<G_;ÀJs"m~+¼<Poü@4ˆ«VÓ8<]fªCòg*B|ÊÀ7ñÅ®ŸÅ<ˆya@6…‰×ˆ<{á]¼×¼µ8"¾5ž<ï l>"CK=,9¾lÅÊ>	é½>wß<—þkk@ÛÉD`h´=맮Am
…F?´aÆÀÀÀÀÀÀÀ*<½÷û,<˜äC#s}?¢ÀÀÀÀÀÀÀÀFy@ÿ'þ¸ÒC›
CÐ
AN'm*@ç7yHš"mCÙEáBÚÖÆAZTÛ*@ü¬þk$•"D+O·C+h3AA+Ý?£³ï?ÉGð?<&à?ViAx@–'vEz@@@pߐ̧ŽÀ‹Í.è
@d{­óþ|èÀP¢j-ôlÀ7k½twÀ-´
ÝJÀV(¶7œ1À7iÜTdƒ.?áXÕTsHÀ¡Ý/­$É¿²€ðêÑÔÀbî®ý(QÒÀ2ö˜°Çìø¿ñð­ ÓûÑ?å"ÃÒ	Ô¿çÄÄ#Ë=`øøøøT´dGaia EDR3 5321189434343577600IØ©™œX~5 @Ÿ€@`+¯¬KÀ@>ZRtÀJm+Ü³>eÛ@"—\T՛>n:·AØŸBÛ
À7%àªÞ|
>šºX@6Âå+Úì/>•êϽ<'ø¨=ÐyZ=S_A=¡VG=#?j¾ŽFw=óßÓ½¾:#½iŠ}vBˆ"E¦«»@)¤ùBÞ¨µ_FÀ?ˆÃ=zñѽ¡Aß<S(¤½pYó¼ÒÄ1<­>Š+>ÛK->G"8B'†@'=γ§=O:P<áxx=lÁÚ°‹½Bh_Í@ïúcÁonF~@˜ébÎ}ã©A>ïêCšAr(@qw¬|þ½A;Aºj.A™úí'@§‹ÝL·²âAe‰OCRžA€f‡@ó@L£0?ȆÀ?п ÀÀÀÀÀ@pÞý	¥uþÀfêÓíã@dyœ¨·êÀPŸŸH^¼øøøÀ82¦ƒÑO­?ߍéêÆàPÀ
ó¹K*¿ÆN
Õ&¸Àc½jïv»'À3«ÛLDø¿ó'_ì˵'À$åϋû€¿÷6•[!ÐøøøøT´dGaia EDR3 5321190155898133248IتA[‡êZ@Ÿ€@`.DŽX?Ø<7¥dÀJo[1ŸØ&<:ɜ@N¡oʺ<L3¸DëÂAõ¶<À5_ü‰ü¤<w¬®@6KéQä<iñ!=ke
=ËÄý½a-'<¹èõ><'á=^-¾i‹Z>[³}<ŠÆ=²Ik‰‰‡@8OD"=@=è¤ÅA'¿>T?ÍþÀÀÀÀÀÀÀ,<¯¨ë0<zD¢=¬&l?aÀÀÀÀÀÀÀÀF‡AEÆ¿lDJD@²E¤Þ|AÇ/.A9¬új¾[ D0ÙERËA`h.A:JP{uëDV
E+gQAµ?—àb?´Ð>fN@>ÂB€AŠ¿?^·'EÒð@@pß­§EeµÀIZ ®Ü­@d}'ÿ…ÀPžk2üþÀ5õmD¾èÀ0ÆŒ§†ÀÚbî"À5óãH5#?×<4Ç À³à)Ô¿«¼JÌÀbܕšQ¸À2¸	

ø¿ñ¡|rÙ4ñ?ó×t÷¿ßåÈÞÇÂ@øøøøT´dGaia EDR3 5321192457993772672IجY4ހ+¿ÖŠ@Ÿ€@`'#¢rP<ë…ËÀJkÆÚv>P=ûE@­‹Ð·Ë=¹(CFäBìèÀ8™†9˜Ö=GE@7<êۂsm=†(½œÖ¾7þ7¾H¹ø<ÿ	?>FÅ=;/ú¾ÂÀù>6ð¼VÝA=#ÅHig@9LñCãi>Ð@"BûF?¡ÄÀÀÀÀÀÀÀ)=^Òv*;³Ý7CÂ?Ž
ˆ>An=|SQ="'=¢W½ªyB¤u¶AÉ>/ÀóFj@¿"›š›:f@ºËgD­}A~±'@•ˆ0ÄA*…´CM!A‹ìN'@Ävt@Ö¾³A€A²D#_ÈAk(1?»±¹@2Á¬?É<¨?œF°ÀÀÀÀÀ@pÞòÍGûÀ¦Ý	>7@ds¸mÇgÜÀP¢Ž€?'øøøÀ8a¼ÊÀîo?â ó"MPÀ@D!ߎ¿ÕTuøրÀcQé½êé²À3lˆ½{šø¿ö¼,T1Ài<#ƒ¿óAln'9øøøøT´dGaia EDR3 5321193729310746240IØ­šf€0¸1ß@Ÿ€@`(K·_U<0kÀJd:æ3üW<@KzÓïø<(°TDžqB®{À76ï÷N™<I@7±gÐWL<<Þá½tq¾F½Ê‹=šè>r=Á1"¾L)Ñ>]5$½hI'¼Yó´´@=`CêHÈ''¤F?­XúÀÀÀÀÀÀÀ2<Œ©ï3;¢£OC,®?‰ý>Evƒ<…(ú=nO/=¦¤2¹«ÓÀŠŠ~AIÔ,ÁUU=F·@ðqd,nžžB^º,D—1ÊAYÝC.@ÓÔÙ¸ýN|B–‹_C†ä¢AiJ.@ðä!Á,CMçCñeRAJ]–?ªb?õõ ?sðp?wúÐÀÀÀÀÀ@pÝxRÒ©Àpó+å?Þ@dr¦rŒâÀPž¿e¬øøøÀ7±"ªûò†?Þ¥í(ppÀ	ý¼ú¯8¿Ú¬&™¯'ÀbÞk»ZñÀ2Ô\Y†ø¿÷s¨8'¨Q?òìÐ-Z€¿ã}LQ$P øøøøT´dGaia EDR3 5321648308646791424IÚJñsI7ÑÁÆ@Ÿ€@`4fž<){=å¶þÀJ­&Uxd=k¾î@)|Mí*R=‰ÌBÂjwB
ÁaÀ:[þë¿x}>~>@7¯ýûCÏ=—:×>°Á¦½¯*ö¿
Ò¾©™¨>ç¾¥/¸¿¨é<ØYN<\•>ºÜ—ìÚÀŸC³oû>»Ð@Á¸Æ_FÀ?Ž†<˜.>¬)¼íñ¾it[¾c½"F½>Z£&>Ä`éBŠ÷S?6ÍË=!Å£?
¬œ=¬ˆÆ>ÑËÃ
ïÁûÂXxAŒ3óFê@±uK,×é%@ô'D|iA"~@"Ì:BۗšB½)AVX­AŒ§@ʌÜ!#ĜB8;úC"'çAf¡ÿ@TÎ-@J°,?'ˆ@@	lÀÀÀÀÀ@pտ섋5ÀÜi¨«¥@dZ_NÊ/ZÀPoÄ%ö#øøøÀ91^m~k<?ê鵑_ ÐÀ¾5ð¤¦ê¿û-¥ã Àbý*¾Ãò À17W·pøÀû":Ú6?ÌdÙ¤?ð"«iøøøøT´dGaia EDR3 5321648308652754176IÚJñÎE(Ås!@Ÿ€@`4gku>Žø|ÀJ³= 5‹>[ÿ@Wœªú§>‡8¤A¿é8BéÉÀ:HV&ªê*>¡—@5ˆï‰¿ã,>‡ÖÕ=̝Խ¸LQ¾q¢Ù½Oöà>Y <Ъ¼¾´`>{6T=%²Í='³çú$B ¨gE̶@™	CÚïŠ_FÀ?—]Y=Œrá>W¢²¾EI¾‰'!¾Š;=áF>æ-.(>š'B…ï&@Ro³>Pʛ>¥œß=‡ÞŸ>¢ÿÂÂæF‡Á5U†BAÝÑA';æF@´ñ†D:\@Ò1¢DLdA'éÆ@"å'ﴁ]Aj•B¶Ú›AŒ.ê @ʙ»k©aÜB/mÜC›E0Af™• @2‰Õ@Gü?"R@?ùϸÀÀÀÀÀ@pÕÀ¯unÈÀÜ0>Ž@dZb‰ÀoÀPoÂ˜šøøøÀ8¯2pp?î ~iâ«xÀ•ù¿ü¤[®)@Àcšl¾ÔîÀ1Ŝ޷tøÀj¡vêƒèÀÅ»6É?ܵEöÔc@øøøøT´dGaia EDR3 5321209809668118912Iؼ!—™€]]Í@Ÿ€@`"Èkî16=<ü2ÀJU¾"‹ä=Eä @=>Ç$½K=SðFBýïBÌÕÀ8`'?Íf="¢‹@7™ÇŸ [f=€ÈY=drÿ½ùzY»ì=>4h=0Ó¾I.R½€a¾]ð>šPP@ɱEDâ.>·ƒÃ@ïr?F?œŠ²ÀÀÀÀÀÀÀ'=Ã#Û+<uŠBµ`ü? vÞ=úH=]¶>#'=…ÝûÂátkÂTóAS½sÁøÁFW@³[WK»â@À
DNjåAƒ˜ó'@ƒ%nMâ¶Aé®B'RJA'ö´&@»§('•4sAEô`DÌAq÷'?Ư"@O×X?õÜ?©Ò ÀÀÀÀÀ@pÛdâÞÀî2Tq	@de∩
äÀPROÌ5OøøøÀ8
ö^ã¤;?ãƒízh(øÀ¡ÎîAív¿êdƒü	-ÀÀbèmµB·BÀ2éȈx0ø¿ýúà+uq?ëÖ·¤d¿æ*Ò<¶àøøøøT´dGaia EDR3 5321210870519453440IؽBW.o/@Ÿ€@` KBaËÄ=P(ÀJO}Ù=rÀt@IÅ)™ìÝ=qá©Bޔ«Bú%À8'nÞ?Ù=<$@8UëØÿ¤=œ¸½C½õ¼}ä<4Ÿù=ÚEƒ=gV5>ÞÚ¾ŽR>ú"=Ì¥½ˆAON?ž´‡CÊ¥Ì>^{?·0üF?›ãÎÀÀÀÀÀÀÀ'=Þ}Å)<¢;Bö¦þ?†Õ=ñÑB=±ü/>Wæ®<¶CÂ5ð`BªA¥A@xÚÂ'·F[@¤¢±)ïS@ÄÐD…ï^A‰û'@tV,x©±æA	üBï'A˜uÚ'@­M³êcA@Z™Cš³JA}%p?Äé@O?ö]ð?§Ô0ÀÀÀÀÀ@pÙêfz<²À‹n6'o@d`|0²RYÀPœÇ°i"øøøÀ8o'‹kuÆ?ãoÖñwýÀÀs'žE¿ðmèPXÀbßJeKI¤À2æÓôxþøÀh†=;›H?ò|­×‰¿åÌ?°_ øøøøT´dGaia EDR3 5321212730245914752Iؾɘ €èüð@Ÿ€@`'xÆ,3O<ßæ¡ÀJBã0é‡T=	â@µ'Oϋ=ºøCDÜiBÜÀ7'©Ùè%†=f)@6¯7¬º=$Dà¼ÊêÝ;º#±½¯ÄŠ>*–T>'Ìñ>Q:ᾞ"®>3"=õ$»ÓÉ\[¿5ëôC©žæF? UžÀÀÀÀÀÀÀ)=jWí*<9ŸoCw?xÔ>.¡<=B=¶"ž=»¢ÂX׼œ¬A‰ôŠÂ&FÓFP@»¾@P~*›@"ŽND¿<A€x"@'¸‡«XŽAD^éB»ÁƒAzZ@Â?RjuA +ñCéMËAm%ÿ?½"F@7:Ô?Ð`?žYHÀÀÀÀÀ@pÙò
m ÇÀÞñ+'.@ddÏÞ½PÀP'gŽXàÍøøøÀ7ʆfÿÂ?䏕{AF¨ÀÅù¤ª©Ì¿ðQ¿Â`ÀcMßaV¥À2ßÇÍ5Q`øÀ/	ôyxÀfè~¿À¿äêºÔ\kàøøøøT´dGaia EDR3 5321708163317209472Iځaљ€
Ïv@Ÿ€@`Q‡á…=_˘ÀIõј·
={]…@ÿ´'è3=}ÖBÚ›B
 ¹À8Žn{؁'='@8t³7…àr="¤è=LȽ½õü½¤ÚJ=oá³=š—¾=‹5è¾°-²=eƒx¼¹­==U‹Ô63>b+C«À%>ת?(JìF?›ìÑÀÀÀÀÀÀÀ#=Óv[&<^¢íBîo¿?¨>_‰M=¾X#>H;ó=Œ{Ÿ'ãÂ\œïAdà˜B#¬KF9@£/s*w@YfD8ÅîA‰€ß$@rkÙypyÔAx—AîCA™QÍ!@«¾YÜ֟­A+©ÏC¥~²A}ó'?ā@RÀ ?ýà?¨q`ÀÀÀÀÀ@pÚĆ,?ÀÙp
ø¯Í@dwþm‹z¬ÀPT+·³u†øøøÀ8 Ë#çè?ß@YÕ40À	\š7Àö¿î¹°érmÀÀbk2‹jRbÀ.Çn­GøÀ»ƒp
¸@"&²(€@¥Õ:S¸øøøøT´dGaia EDR3 5321660334560808064IÚUáȌ€"Ø_@Ÿ€@`ÏÕ+Ó=bï¬ÀIûõ>•²ø=S5Y@ÚþHrĜ=p¡5BÜDB
µïÀ9ái>æ¤r=œ+p@81€i­E'={C¦=E >—Ê=£¦¸=Iµã=Ý"¿=᤾x~Z>nV½Óªâ<fëd=<B*—&E=ÿP?¯B´¡F?¡UPÀÀÀÀÀÀÀ%=Øát(<{³Ý@£lÕ@HA>Tç="[<¹kÿ=¤bÒÂ@LÁ®¼ÂJ<Á˳jFO@Ô½×£N%Aª"oDyêAmé†%@­s¿w¾BA›OCB/øAƒ.‹$@Úõ_Æ´³—BusÞCàïzAZS–?½Æ@0&?܀?œ¯€ÀÀÀÀÀ@pÐþM	›À%Ýé®®@d=mFŒcòÀP}æm-}½øøøÀ9‡ÊÎÙ;?ï\sApÀã'^¶T—Àùéóƒ@Àc3@R©p~À2Hn¡ÐÖøÀ'I3òˆ¿÷~H׊l¿¯ø@ŪøøøøT´dGaia EDR3 5321663392577750400IÚX©Ì€Nã%X@Ÿ€@`,9€ã+<³ZÀI÷͉]<¨@@œÐIÆöm<Á?ÚC'kAù?‹À6'~à
nî<æ¿x@5y±ü?;¤<ÛR¼¿mj=§¾V½œÛ¿=${à>8'a=•—d½3>5k½šN½°*MYY@@eÞCÖñÐ=ÅÀ_?òž,F?£1–ÀÀÀÀÀÀÀ(=$"Ö*<DaB9ï:?Žçò>Žè=•«=‡'›>ÖǾc"?ÔAAñrÀLQFe@Î.Ij<MôAÊ9DÓUAsp'@§ äŽ[A܈BÛeÙA…À&@ÒÉÁ¼¤3tB»LCsòDA`™X?¸ió@&` ?¶P?–µðÀÀÀÀÀ@pÓ<ŒW tÀ-¸"Iö'@dM‡å»ÀPqXxwçdøøøÀ7¦ŸSªÑN?éKþˆ$ˆøÀLßSèÀû±¤aÀd.4÷TðÀ2†àóøÀ
`íÐHÀ"Ÿ`_" ¿Ócú˜(ÃÀøøøøT´dGaia EDR3 5321665969559933312IÚ[瑀*ÕÄ@Ÿ€@`*ÈóaC=-͵ÀIïñ=2(k@¿ÿ(Ž
…=EH¢C
Ø}B	ºGÀ8‡`†âh/=[ú@8)ô®¬oÆ=]¢è½kp<ÿë<¼žM–=Kñ'>‡¬a=ÐΈ¾Ö0>(`½æùX½6eFD¿¥ÆiDrXÏ>ێ¡AÄÿ½_FÀ?™)G<E鍽ˆ)¾3ؽ¼¡½NM˜=ñ˜ñ&=ª9((<"vC-Ï?r³ä=×@]=W)=ífC=å²íÂgöAã~ÉAýŽJÁÓFFS@ÃÁ#åð2AüîDˆ°ÇAzÌì#@›˜ryá'AC(iC
ÎA‰òý#@ʲðs¿üAå‹Cé
¨Afóü?¾ÇÅ@3Çø?ÈÈp?žÇ€ÀÀÀÀÀ@pÒVâ"ÀÊ
ÞxÂ@dH8ÄDÀPnþ#OãøøøÀ8pžHÝk?é1ÒÞÇ40À
uÖõDÀ	c¨›pÀb'~¦ü¿6À0þÔ\¤AøÀ
m²d¼
¸@±Fg?ó™ÙžâÏPøøøøT´dGaia EDR3 5321225477711513088IØÊaÀÆ°Fy@Ÿ€@`¾'?K{>7êÀJjÄd
¤e=éõï@ Z¿ðBN>ÉBT÷ŒBäÀ6ÐDMšlÎ>&Tþ@6Á™þºñ><Ž}¾Çõ
;£ðò=vF@=cOÚ>L×]<¯sL=¾Ô='i[<­œW¾åê½  A	TWCóW¨?GU"A"Òx_FÀ?£²<úhŽ=˜!9¼Â^ï=Öhg½7"ˆ>v
>"À=~ùCÈÜ?Ã"à>?Ï]>ÞçÚ>hªÇ>Ü7ìÂDP8B.AGÏõÁ'AFøÀÀÀøÀÀÀøÀÀÀ€€€€€ÀÀÀÀÀÀÀÀÀ@pÚ>ùY#±Àßè´Â&H@d[.í¬ÓŒÀP±³EÎváøøøÀ6¨ÃÔsNí?ãŠ'û¬(À•˜Æ¿íêÔ¶>	ÀÀbžb/úuÀ3†î¶—øø¿ÿ¾íEãq@	xdzXL@¿ôçË÷òŸpøøøøT´dGaia EDR3 5321723105501397888IڎøfC€ z"-@Ÿ€@`]/A@Šc<ñfÀIÀßg$û<œF¿@"ïþq¬<«™'C›÷MAþ«öÀ7G N߸<°™ë@5ûôáøì<»Bø½Bˆ®½™Ù‰½"t<ùêK>=¡<²é:¾F=˜s¾ˆë"¼S¹<==<A~
ŽDÆîO>IZB4ùÆF?»¬PÀÀÀÀÀÀÀ$="è'<XôxBžê'?ÙqÿÀÀÀÀÀÀÀÀFBA0†%@C"/¡Dy(A@.ß%@ÿæWúcýCé(CŒÆAHÅR&AÕ&ô•?ñDcCÀDwA5	?žú‰?â ?	g0?2]AšQþ@ïeÏE«à@@pÖüúBޏÀs¼Þ)@dr#sßRÀP6ljFÎÀ7Í
¸‹À2¦ÏyæÀéiáLHÀ6×{£Á#²?áŸÝ"•SÀ
óDb4v"¿÷õUíàÀc
VûhÀ-€*PÜøÀ_Ô¾f8¿ÈI8f@Ã;B,˜øøøøT´dGaia EDR3 5321723109802924416IڎùÊY€^Ôì'@Ÿ€@`]»öåÆ<ûäÀIÁüR¥T<4>É@W¬M¦<K¾DeB
º:À9Œ®ú¡{:<I8‰@7tw‡ÅR<`7U½¡G½¨¿n½=»=ŸD÷>x¤Þ=Ë=C½äÃt>Kžá¾»ë½ÉË7>>;ÀühŸD[Î=…¨@Áœ/F?ÂÀÀÀÀÀÀÀ$<¡ÁW&<­…aB¯½?3þÀÀÀÀÀÀÀÀFDA`@R"Î`D
†nDY&éA7³$A
Q!ý
DXêªCˆö2A>`$A|u,P§D_D·CÁJ A.pî?›ï?~úð>Õ¢?)ðA€^?ÈÁ2E«à@@pÖýnWÀ!*"KÆx@dr†ö™ÀP6‡*Z,—À8ÅG~èڟÀ.¨wáâÀ®ðO˜ÊTÀ8]ÄÊ2?ä†*9ۈ À~Ù6Üj+¿÷ÄaŸæž`Àbä?$Ós>À-GZ€gØøÀF€¾x?ðNt4@¦%´‰Ð¨øøøøT´dGaia EDR3 5321237881575028992IØÕ©¡¹N	'—@Ÿ€@_ý4DFás=çÀJ`Õ0XøU=^Í@§KÝ=˜lC<Â×BzCÀ;µNvæ=3 @3zZ¤*D6=c>T'>Xd}¾$
÷¼è¯">"uÖ¼Q8¾]Âa=Mw–¼¡f=ÕÅ__¾6d¶C²–áF? ÄzÀÀÀÀÀÀÀ)=zÃÚ,<@ÜAÞ£?~Å>'hª=Õ+<=¼ºš<ªø¢Â©gîÂdBYG)¿SÜãFq@·Ã熗ÝÊ@{0ûDÁÂùAÐ·(@?ñȾ§mAzBêx‰AŽµZ'@¾Özj"þpAxNfCþXµApÊ?»!Á@5_¨?ÎJ0?œu ÀÀÀÀÀ@pÕ¢À`[Àí}‰l@d?z7Â[ÀP½r…ÝøøøÀ6¹kǹE[?õExqÒ< À˜'´vùí¿úæZő Àb–DI´zÀ40«°'ðøÀ×Zöv8@ël)Ë¿ÿƒ›žúîðøøøøT´dGaia EDR3 5321044809903096704IØ&5À-kN@Ÿ€@`¤\=ûpHÀJß[,q(Â=ïõG@ ړ>JB?œ™B>õÀ7o|ûÙä>'2	@6ñ	šöò>Ã_=©À=–7½ƒôÜ=ƒwË>. >q¾sK1>(BT¾YO<<q…HG?¡ÞQCã±Ü?*¸"@R)R_FÀ?"ö?=!G»¯²¹¾@²l¾08W½×ˆò>Ziµ&>hž*<¥B™zÂ?†Nc>,E§=ìyž=.q=Öï9ÂÖÌÉÂ
eA°"ºÂ°qFg@‹-Íô­kF?ÁrzDÞ¯A'¶(@R[êâø@ŸïAlOÉA¥cà&@"ÕKÞ@õzC-ÌñA‡|$?Ï«@o=à@nH?³Ÿ0ÀÀÀÀÀ@pã:'èÀ 'q–Ðý@dwHuˆãÀPë\ÙH[/øøøÀ89c ¸e?à8·X}´`ÀT#ÃǺ?áÀñ¹aÿÀc±vbBÚÀ6ÚËþ_RÜø¿ß –Õ×|DÀ˜ö¬üæ€À‰h3"løøøøT´dGaia EDR3 5321248017697959808IØÞá£o€PŠ>@Ÿ€@`¼Þsž=BÉzÀJ?Ó;r'\=Sò…@)º¶mã=WBù/žBð\À7~–þ5:={³@7ÛÑ<g	š=ˆÉl=Ùh>ù¾E­}=áý>}³©>´$¾Á&X=à­Ìºô³Ü½:rßI	HB1KlEKsÌ?&&B›§~F?¡­ÀÀÀÀÀÀÀ&=ĵ^*<€íËB#‰D@KpÀÀÀÀÀÀÀÀFj@Õɜ‡þðAÉ.D]õ‰Am»$@®eÃ\ñ™A»‰¼C%ú/A'èJ%@Ür6oD	B€M)Cã×AYdµ?½q@1¯|?ÆÈ?P0ÀÀÀÀÀ@pԛO›sÀ"'#ۅ@dA×½rÀP¦BÐÒEøøøÀ7üƒ8 \?芥
‰hÀõff‡³ü¿þ&7h7Ø@Àbó'÷Ü&À3¢Å¹:ytøÀwjý/[h?àÀÉ5˜¿ö¥<*€·0øøøøT´dGaia EDR3 5321251591111558400IØâ!¯Å-a–á@Ÿ€@`¹¸"ì=ñqÀJVu\»8= ¦@¤­[;`ã=)_ÁC!cB`À7Nâ&D=BT>@6°sÇ*Û=>ý¼hwW¾A-	¹ÌÓ >#.ì=±Oß>ÝÓ¾‡ÒÊ>=½ú|Ú<ìK^]¾Fû-C¹¼wF?díÀÀÀÀÀÀÀ)=‡lk+;"ÂAŸT"?}ÛÁ=ý	_=yü>Í=¢¦ÂCVüÂIòzA\gî¶Fi@±¤•Ù['@'å§DuøþA"g$@'ϼ
ÞïAÞmB}­¸A"ì$@¸_wϑâÑAi;™CÖOAt)?Áâç@HK?ëm ?¥)ÀÀÀÀÀ@pÙ˯½¤ìÀó›3G"Þ@d]ÏÉG
ÀP¢øFþóøøøÀ6Ó·3"1T?äYèU7áÀT²1Iv¿ð ¦ÔØ`ÀbÒíVÀ2ê=ìÎçøÀt¢³{x@	œ4ÞÁf€¿æ9~Ǐ!`øøøøT´dGaia EDR3 5321254030652860544IØäY­è€ûF;@Ÿ€@`j8ƒ˜=:þÀJR¨BB9==çc@LGá²ñf=5'´C¦þB¶úÀ7då=gÏ=Tr @7,møEµÙ=|ÖB½·ê=Cæ½¼ù>?Ï=š#>¿Ó¾ãŽõ>Ã=i½0½<b
aa=a-:C½Ì=6ž=Ç»ëF?¿éÀÀÀÀÀÀÀ)=¶Tz,<ÚWCø?€$ç=×=£IQ=Þ1S=^©RÂËUÂšýA×è³B }ÄFt@®ûü¡ì@£ã6DA˜‰A…ˆ*&@€ÄbÈ-ÂA;=B7eÕA"½'@µYÙ¸RÛEA­"5C|úAvuÄ?Á¹F@GØ?éY0?¤Ô€ÀÀÀÀÀ@p׺¿ê6Às"‰B>Ç@dQ:èÎÀP¨Û »øøøÀ7nAkÔF?æ^`T
F À01Ä•`¿õÆ>8l@ ÀbÚ÷$݁öÀ3~HNøÀGneI˜?ô¦NlØ¿ôYå¹ PøøøøT´dGaia EDR3 5321256294093916544IØæhG‰€&ªÙ@Ÿ€@`ÄfO²µ>ëÐÀJD¸CQÇ=>1Q-@·å(	>.õªBBúEÀ7ÉÛrd>Té…@6ÝξCBg>~'€=ÓÆÔ»zö,¾%ê¼jR¾Œ†½3¹¾¢ñz>*ÌU»ñN>k75?/b‹C¼R'?/Œ?ñ\èF?•e/ÀÀÀÀÀÀÀ%>µÜ³'<>CC
ï?ƒnc> Ga>1£=µ¤q=¯èÂØsÂk0AÉ@cBÿ?FF@·Z|å/?UØC書A–m³ @I—F*Ö¾@É #AIÜA¨†º"@‹xPÝÒ	A{þBÎGA‹^?ÒÍ@kbà@È8?µ5PÀÀÀÀÀ@p×FÚqõPÀÝ͉uÙ@dR$7ÜX/ÀPŸՐ]ÑøøøÀ6ÑFS%=Ö?çLú^¸ÀÀºr¸bR¿ö`B;`@Àb^äA™Š
À2œ3H¡XøÀ"p±h@«ïì3€¿ØðTŒÕÀøøøøT´dGaia EDR3 5321766471793523840IÚ¶iÖ<€ý°@Ÿ€@`]v˜e=t7PÀI—SݨEÀ='°B@}3voF=Œ,ÞBÁ¡B§À9~~À3ª=¨Ôþ@6]-ë¹(=©NW<úø½"KÓ=ÁÑ?=ØÑ*=¥zB=®''½ðZ=r¿¾.q>pƒMMÀÔ¥C™;ðF?›'ÀÀÀÀÀÀÀ&=ûæÂ+;¼gÀBõ"ƒ?hgï>‡ì5=â$Ø=™=šøÂ{çTˆ%@Óâ–Á'­ÞFU@_3€—!ª@Cf{DìŽAŒF'@l·ª'7AD̔A'ý§A›¯%@¥ƒž¤|A°Ü¸BùµˆA*?Ë<~@T+Ð?ú³°?­£ðÀÀÀÀÀ@pÒí(vË"ÀNÓú4Îì@dcŸ~‡+ÀP%ÀH%IiøøøÀ7Ö81B[?èi{í€À#€-\À'. » ÀbÊÒÇ£0À,	àê`øÀ	‹}é*è?ü¸|«n;@΢u‰DøøøøT´dGaia EDR3 5321787220771869312IÚÉHR€Xà@Ÿ€@`KԅRÖ=΂ÀI­1æ
¿>òó@ZÐwŽ`«=ü´BVªB>{À9¨¼J">
úÔ@6fi"áW>f'¾0L¼Q<7½Ÿ¯>\ß>†vµ>a-¾/Ÿ7<'žâ=œ~¾;åÓ64¿|DC¡½öF?˜ÀÀÀÀÀÀÀ#>^';™Â@±7?u‹>˜™=>ÿ==wrx>ÚûµNB±]ÕB"8Á³ ±FD@Œ+S:ãQ?¶@žDû€A'j'#@U 3ìÓ¨@ßísAEÉA£÷»$@•0"!·¡€@ðx–C4sFA‡Vw?Í6'@e
 @iH?±A°ÀÀÀÀÀ@pѵLóµÀщ(@dVÝWN/ÀP;×àXd¢øøøÀ8Ëúëø?ëZ"òÂZPÀ<¼ÛÀÕ·íR`Àbà,x¯eRÀ.+»"0LxøÀ:6et¨?ò¤%{*@	£+Ò>(øøøøT´dGaia EDR3 5321795845062877312IÚÑ `€2‡R@Ÿ€@`?b» bÞ<'ÜÁÀI®ÉO©-<9x¸@wíl—ÍÏ<BýÔD
ÿÛB*èÀ8s-ÛW2û<e
@6˜l?
œ`<möæ<'(¹»OÞé==ƒ²=ÐZz=ƒP辚‰á>q¼z¼Ûy»šš_zzt¿0ihDQÕþ=»´A(.F?ʤ¶ÀÀÀÀÀÀÀ+<§åî/<mTTA&zC?yI$ÀÀÀÀÀÀÀÀFA:Ž˜ç³†XDPÜEc6A!_.A-嘐ì)'D£<íD;‹cA%Æ.A0©%'‹€DŽØ§DnÝÈAp{?˜Y³?5Y0>ŒÞ`>ÝÔÀÀÀÀÀ@pÏL"ù¶Àž~ûÕõ6@dHÓÏü_ÀPEêà±é£øøøÀ7y.¶ `c?ë6é‹€ÐÀ‹icÓAÀ¥«œÝ`ÀbɁaüxÀ/'*'$øÀ	úåð~¨?ýa/,@c‹é+xøøøøT´dGaia EDR3 5324711513688725376Iå,éÙW€€ÞQ@Ÿ€@` ÁýT<KƒÀIZ/¯±<Kcè@#¬VòØ<b^CãÅÉBôÀ8s2^_æ°<"£‹@5ØU<w:¹Ëݛ=ý†Þ¼^ݖ=®w­>,Œ>?n¾'±Z>DOʽr¶';EÔMpp> œ{C®.±F?ª"tÀÀÀÀÀÀÀ+<ÍRš.<°0"A?`>Sd—=…Ã<;á"=ìÑm€NÉÁÉZ Á¨dÉF@安 ûÙBT[áDQ¥AaÓ+@ǐáÙ†ZB"³õC5Ø¡Ar'Œ+@çšUc–¢@C+â•CŒAP˜4?®C@=`?ˆmÈ?"øÀÀÀÀÀ@pà¿ÕtÀP:&0º@d²m\S¿JÀOé,rznÓøøøÀ7õÚî"ß,?ÒÍ]Y]ðÀŽ§¿=Œý?À‰Â½±GÀcÕ:Jãf À(x!|ø¿ínÌtákbÀÑ=!O@@بê-uøøøøT´dGaia EDR3 5327770801710333568IðQ¤~€–ß'@Ÿ€@`y¢Kn'{<û‰ÀImêMÊ.j=†Ê@ætmÕ=ºøC8<B©óÀ9Ù.Mò³=$^Ï@6Wœ''œ¶=0"î½ÑC'¾0+þ<Å
=TCN>u=ÏAŒ½é´ï>p‰<þX=½Á¯½li?ZÅCË
`=">ËdF? !ÀÀÀÀÀÀÀ)=z}è+;QB"Ê?…6_>cUÝ={+U=ì˜	=ŒÅ‰ÂÌ'B"Ò#A¦d¿ž¥Fs@·ñ1Ð'ªº@ŸâCD™WYAÀ9+@ŽèeSÁ A+ÆBó#wAŽÍÑ*@¿gî:"/AgD6AoÁ™?¼Žá@7h$?Ðـ?öÈÀÀÀÀÀ@pÔZép§ÀÄoînD@du¨G]ÐåÀOÿ›9–?ÅøøøÀ7~rÔ'/?å¸<ú8Àu7Y—ª¡¿ýågðmÔ@ÀbbÖZç_mÀ(%@[IŒøÀWAJYh@-¬Â_‡ @—G#·ªìøøøøT´dGaia EDR3 5322112646157544576IÛñAÕ¬€c1@Ÿ€@`4߇]…=,šÂÀIJo˜Ò=,$@^›òC =D¹tC	?B(ÅÀ8W¥":¶=wFX@6A©<ÅȎ=z墻GQZ¾Ø+¾nܽ45=ÈÑ';¤o¾jí=>)¢±>½;KJ=Í(Cµ{F?œçXÀÀÀÀÀÀÀ&=°«•)<ûÃB
Ç?€_=ٜ²<ê¤p>‡k=ü~ûœøßÂÝA¾ÕA%$)FM@­½û²j)@l†D€ÃÆA…ã&'@~A(a÷`CA†yBqA•˜#@´"X•¡ö™A6yCæØbAw&ö?Àß2@Kxè?ñ÷ ?¤ú°ÀÀÀÀÀ@p¾ƒ˟øÀuõB|ä@d?Íâ˜õÀPÎÀϹ¸øøøÀ7-âb¢æ?ó̽E"À›¸,5àÀ–ŒÀÀbÞÕ¡O"À,^žêþiøÀB½²–Dd?óu¬†B@$ŠLåüøøøøT´dGaia EDR3 5322377937691787520IÜâ‰~Á$þ÷t@Ÿ€@_ۆÏ0z2<#¡öÀI‹GW&:<'¹Ã@uƒ•~¹<8
ID7ÚBœÈÀ<ºR+^ÅØ<W¬@9rÝíÜ<FE<*g<Ù㨾=Á">QUó>k
½Ñ2>*¸½±ˆ™=ˆžÛJI½º'xCšq,F?³u]ÀÀÀÀÀÀÀ&<—¯Ÿ)<.'|Cë|?~ÒÌ>t@&=Zk&=(ÑÞ=äø¥Â´$MÁÉ}ÓAɨÁ>~,FP@óÊì~£A®1+Eh´€AV¤¯%@ܾÁó¯N¬BBøD`?AAb©&@òQ¼Éó«BBêD¾j-AI$³?£¬?Ì&`?@M?WÿÀÀÀÀÀÀ@p¼¬àÈÿMÀÐöwƒ'@cÙq²(ŠÀPtëN-ãøøøÀ:‰âm­Äj?üÝNa?ðÀPð…&̳ÀÞFN Àb½À¶­À2_!ÄÚløÀQêŒÄ@ Â·ë¦¿Ñ»J̛ÀøøøøT´dGaia EDR3 5322121820207826048IÛù™×Āg`@Ÿ€@`?'*^<,¤ýÀHû+à_÷:<%zÖ@b"XºÎ<=ä`DEêBãÀ8'é37N<Wʃ@5üÐÁË6¹<Yq»rÁU¾§í>ê'=ëðF=ýNz¾$¿f=Éü¾p‹_=ʽ4zz?ñ2PCÇBßF?­=+ÀÀÀÀÀÀÀ+</Ç1<:ÇÀC/¼?ˆÐŒ>P2´=öýù=ƒnb=¿ÉÄÂÅlH¦ÂBWÓÁfˆF@ðvo¡À_BiR2D€§AY×ï/@ÓÑ^meBÇC#*Ai".@ðò¡s?ÐáC,lCɪ¦AJN³?ªJ³?ö‡?tz@?x"ÀÀÀÀÀÀ@p½{"dÀ=ÏNÓï@d
UŒà‰ÉÀOûéµRÃøøøÀ7=ÌÑCí$?ôP>ÓÌÈÀÉ~"탯À½i"JaèÀbÝ6K
UßÀ*¾ç'"lŒøÀï'(ÔŒ?ó†ºøã€@cøÕ"ÞìøøøøT´dGaia EDR3 5322012693676678400IۖY·ÝN(*@Ÿ€@`4òÏÁä=‰ïÀIh;ÄÓ =ˆäM@¹²1uÛ=–PB«ÁBjÀ7'%®Jè–=°t@6hýÚ[j«=º¿ç½†'J½p⮞
¢¼òïä=Ø일Ÿ.X¾"áa>ÝļòÞ:½þ…;:À	
4C'+¤F?›
ØÀÀÀÀÀÀÀ$>–(;%B»
×?jZ>¸J=½Í='Ì>zT~'‹ÆA>—µB4ò®@ù9LFF@¡2oÞý@/›†D)‡[AŒ	'@gÓdÓ?ė@ù¬èAÃo1A	%@¤ÛbÅQAðRC"XxAt\?ÄÁt@]5h@?ªjÐÀÀÀÀÀ@pÆ=KL"ØÀÿpúÓ&d@d";L*ÂÀP2=ÿÁI¶øøøÀ8>ì6Xü)?ñ`õÊ1r Ày³ÈòÀ׏H–ÈÀcÖ+0£øÀ/÷ö²›\øÀ	¶íNlÀ<èæÉ
@@ã´ìU˜øøøøT´dGaia EDR3 5322769913589393280IÞG	¡ç€ÿ·ä@Ÿ€@_îŒÁ6;8=$ÙyÀIKþ§eÎ_=-^‡@Ñ­kF8=<ՁC¢B—ãÀ7•æ2fo=VM¢@6sxÈ3^/=K)=¨»Å=™ß<Ç¿=•'>>ËÅ=íÿƾ2>#ðe½W<©ßìON½©C³º}F?QºÀÀÀÀÀÀÀ&=•66);Y<o@ôÊù?fâ>hu*>V	<·³Ì=*ºš`ÂMƒ'A¡ÊB(IÏFG@¯"*Ȕˆ@fMDŠœ`A…}}(@ÖÑÃ!ó¾@òßB†¸ïA"''@µœâø#/©A?õ[Cæ–>Av?Ž?Âì@KŠh?ñ9p?¥Û`ÀÀÀÀÀ@p·ñïG71ÀZaÌ0oƒ@cÎãñxÀPT>ëÍõ¤øøøÀ73ö•()?÷ÒÄјÀjñN€KÀ㡓hΘÀc8$NjXRÀ1ÆiB®´XøÀÉ7ò†<¿ùðF·þV?܂,øîj@øøøøT´dGaia EDR3 5322839182824535808Iކ	ÉwO£SB@Ÿ€@`#K~wCL<fÀI ±M´ÑÇ<)
+@ƒé U<4	‰DÂ
BãÀ7©ð3þÈ<<¬È@6¥烢T<DÔL=8~Ž»C=ͼÑ8=ânm=Íp>	¹¾E&>gT0¼9‰§=5bb]ÀR0¡D4I='Ec@Êò¬T?ΙïÀÀÀÀÀÀÀ(<‰àP+< ô"B-Æ?`c-ÀÀÀÀÀÀÀÀFmAIúÊâCÑDÇE¿_ñA¶O*A>ûß\®ËD):]E;{ÕA¯*A>˜žQ¬¼CüUºExSAáe?—³I?´ >Y˜>º@ÀÀÀÀÀ@p»Ý÷ø¶¿À¹]"é@cõ *Q·ßÀP!òÀQðøøøÀ7'g3(?ô¿
ãg_<À¿Su¾À«]uô9ˆÀbÁ©V›ãÀ-àŒœñÜøÀ݅}ñ,@¦šº/ðÀ@
A]@Ï\˜øøøøT´dGaia EDR3 5317095677665612416IÊY€7֐@Ÿ€@`¡7,318>78ùÀKž½©w>KjA@E ™Â|>¨B3ÂûBZÿÀ9×)'EÛ>jv@7¼õ	¶rö>šº¿3.÷>‹ø½¿é?œ¥¾—R¹>ÿµÄ¿ü=ñ<Ø'>¿3󀜜@CY[C'ûÃ?h@@gI¹_FÀ?bH=!=ëØY¾pM·½eM¾Ž*>²É?þ"	=s0C ?–è>3í6?‡>;%Ž>ãyôÂß¼BO¶žA ÁIf³F@˜ø5U@qíCÓ`#AmXøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@q±R"ãøÀv(AÕä4@e|ÖÐòÈÀP¶¿ÅÔÒøøøÀ9ò0A›¿î}©¢µŒÀǖŽÁØ@ µ‡†ÍJÀbÝÈZ_äÀ23/ÒË~ø@8çiÜ|?ó=³Mªá?•ÊþŠøøøøT´dGaia EDR3 5317095677681933184IÊYÿ€\_±ƒ@Ÿ€@`¡4?[ì3=DyÀKžÂ"ÌãŸ=XõÑ@S÷HD=`fVBîCÜB
C¶À:*O"a&­=ˆeç@6–f‹aÖÒ=­½Y=
@̽En¾ME¼òŽŠ>H½¼T/Y¾ –=Œm=£¯z<µ°V1&AeäxDQâ>璲A}ØáF?ŸvôÀÀÀÀÀÀÀ#=ñ
5<5]ô@Ð÷À?Ӏ+>G?=è =èÓê=ë$–•q1A©£¬@'ƒüF·@¼K©yš¼@¡}D³ÙæA€L¾2@"àÿ <¸A½øC	àAŒí2@Æ¡÷˛îB@àiCpH}Aih›22?ã7¸@?Lü?Åð?¹‡ÀÀÀÀÀ@q±GìA'Àvkã®­@e|û@$¡ÀP¶Ã;Vô¼øøøÀ8·OMÅb¿ëÓ9†!(ÀNTÐù@ Ж3–rÈÀbüY"D^OÀ2PØ`n'ø@o£-ì?Ϫz×õ\¿¸fiÜøøøøT´dGaia EDR3 5316965243808427392Iɧ¸L­€V#Ù·@Ÿ€@`u­]ðôn<àfÀK'ƒZÓô'<Ú@rŠ‹ à<êʲCoiÝBÀÀ:\š_×Ó=È@7üN±B÷=-ð=.U®<Æ4¾ 4=¢~í=pi/=¨èƾZ/¸=€±S½©Û'=¢ñyyAMaDzý>‡n/A‰Ð¾F?Ÿ¢IÀÀÀÀÀÀÀ,=O¸˜<<^ÒÓC;¸?Ñ ¹>z€'= 9Æ=k0µ=³ÝØÂÏS¹Áúé†ÂNnÁÔð>Fù@ÑC'ö\R>A!kDÛ	yAqª6@¥''Ÿ¼ÍACC£}'A…ãF8@×8èhQAÖë~D[J<A]b?¾œ|@:̨?Õg? 2@ÀÀÀÀÀ@q	œ½w²À ð"ÎÂ@eGìjJkÀPÔ*HàÝÎøøøÀ8GS˜%+}¿âc²ÖøÀ1ÐøÅ0@3fBäÀXÀbʺiÁ«À2ɱjr¾Lø@>ž[´@ Ò?`¿â'î|
	`øøøøT´dGaia EDR3 5317127353053809536IÊ;(I€eÎת@Ÿ€@`µð¢K\=Ý~ÌÀKtú-Å?=Ó/h@S;cÉò=Ý-¿BsÁËB,À:¥ŸlL¼r>¾@6UÞk1$>ƒ½Ï=§ ½¾vð®=ïN[>Qg>ù¾ØÝè=¾>±¼Yö½¬¿!>=½IíÃC²Ž>žyD?SšF?™-¤ÀÀÀÀÀÀÀ$>S¬W7<BÁ§Bù'¾?8¿>//(>'Ö={2f=
‰Å"ÊÁª—@»²CA•F¿@Ø·'
Ì?Àˆ<D3,°AØª/@Z¾×4&ä@££A§èÐA¢D4@™3üËäŒ@ï+¥CVGÝA…äq?ÊÝ@a֘@
4Ð?¯CÀÀÀÀÀ@qn"¸%uÀ|µÊ¾QÛ@e¬]Z=ãÀP—D®uýøøøÀ8¡œÿ¦&»¿ë|A'KpÀË Æ}Æ@ ›5c$äÀbØíÔ87ÊÀ0ÜçôG²ø@C!¿"$?õªöaî?õ¸ )dðøøøøT´dGaia EDR3 5317035990506096896IÉèI-~"@Ÿ€@`m$Ù¤^=kÀKr7¶WI=+nb@ö¥èN•=*†!CéDBHÀ8iϡ䖴=TüÜ@7Qø*V=W.<&"<5@½ªÓ=ÈôÀ=âuq>‹¨¾¸…>JU½½»¼ênÒ>=?¦C­X
F?ŸÀÀÀÀÀÀÀ&=›g6<*Þ+Bì>?'§•>R=½@#=«ÈÜ=N@'ÂZ¶çÂgm"A%À"Âè‰FÂ@²ZjÜí@\QDª—YA"ˆ-@…ƒœeŠb"AÂFBšQ»A'ól0@¸­À©¿ÜA"yD"nVAsñž?¾ãe@?Ôè?Þ>@?¡kÀÀÀÀÀ@qï+"8À')¬E@e0Ï´êhDÀPÏo¡/ƒøøøÀ8<†èƒÄa¿à¤B¨9¨À
ZŸy!¨@¯Ð°Àc:oÞÄNÀ3Èó´OŒø@k‡cFh¿àö®äh¨¿øúÒ°øøøøT´dGaia EDR3 5316888728975186304IÉb!Ø€§çë@Ÿ€@`IX?ãí="hŒÀKß*åIù¨=¤4ƒ@Ìëžýðo= G·B«9%BjpÀ9»À6=Ő@9q7ùf=¾‡"¼@x<¾b ½™=öç>ŸR>s¾¹¾™=W]ɽWBì=
¦QP¿×òC¯Ù½F?›¤{ÀÀÀÀÀÀÀ'>	kX;<)æASæ=?z"¤>Éò=žèq<Ce¼=öùöÂViÝš[qÂ`ÚÆÂ
UþFØ@—ºyá‹uþ?ÒA¨Dg XAÞ¶@gf[w½ôÍA+%#AŒ­AC%@¡š‰ÔÓóA°ûŸBË´}A'íI?ͳ1@R®à?öFð?¯ÐÀÀÀÀÀ@q	Œ•­ŠÀ Î^Ÿ§xg@e;ÿy†YÀQ'½§˜øøøÀ9H;\X<`¿ãªåÏ.ÀȐ…4lÜ@Â)¨é&˜ÀboéÀÀ5Ϛ¹€ø@_nô@‹T{SsàÀ¹F ¨øøøøT´dGaia EDR3 5317059771754582784IÉý±ó"u"ÿ@Ÿ€@`dñxŘ=ÃИÀK=±Ýä^Ï=ÀPq@‰úõӂ =Ï|B‡éÍB
òÂÀ:išŽ`¦¢>-Õ@7³PjÛÁž=ìËÙ½Rs9=mnä>kr=¹Ý=å©&=ÔÏã¾,Ì=ÁÁr½©¾½á+[[C|ãFÁ6Æ?š2~DY°;F?§päÀÀÀÀÀÀÀ)>=·#=<›Ð†C¿,A
gc>(ôL=yIç=ü=½=ÃЦ³9ÊB½Â4·?ÁµLIFß@ì=́¥ßBW5-D†`ÈA\'\;@Ë5ôDu+BJÝâC‰Y±Ao¨;@ð97Á»¡ÔBñ9èD	¼¤AKï?±ä½@\D?™- ?‹‹hÀÀÀÀÀ@pþÞÀÅMÀ
çÕü@e¬'kÀPÃ!2;šyøøøÀ8Ãz¯â¿Îm>
³?@ÀUÀ9HÂ@ê';‹ºhÀbEiՉÀ2WqFLÒø@
pµ.ˆ@ ?årM!`¿¾¢z³ÞÑøøøøT´dGaia EDR3 5324412236061669376Iä¸2ø?³@Ÿ€@`¦@Qð<×=µQÀJ^丏=¸rò@tŒZ—D=×NûB{¤BøæÀ:êNÄ	=ßï@6\Ð6ñ	;=ùì¾	îÕ¾X^4½çŒ0¼áö>BÜ=zà¾,Tj=š˜O>œñ½÷ÛyGG¿ tùC¥¨ŸF?™¤éÀÀÀÀÀÀÀ&>2Õð3<sq¹AƒûÖ?s2Ç>"Æ'=à'=œÿå=ØÃ9"¢aBQc«Bo{+Á@F'@'?oÖm?·~mDD³A{Ë-@Z§¿û•ÅÔ@Ç$:A‰7A¢&Ç.@™à°8ö@ý
CQfÞA…™ß?Ⱦ…@dg@@
Wà?®ÀÀÀÀÀÀ@pî'À}çBý1s@d媺£»ðÀP!'‰¡1ÿøøøÀ8¥²t5×?"™¢`À•Êl
ru@o
GÐð`ÀbÔN,Y|À)°"e²Ðø?ôuý{/?÷úÚç@¸Ñ~RdøøøøT´dGaia EDR3 5324423991395670912Iä'i´Û€J¦	
@Ÿ€@`³éü'vn<ï^¦ÀJ
[6;}™=	Y¨@—Æ1‡X=
ô"CGlB	ȘÀ:8ÓU"= ~@6V0ðr%2=*"½|ÂÕ¾.³k¾UèÙ=«Ìd>i}=¸Â¾¸šÊ>g£t¼¢ò†="{\[¿#¬KC®ÎH'NF?žŠÊÀÀÀÀÀÀÀ(=tm³4<["BÓ]µ?y…>~›=à5V>%%P>wš"ªœ@ææÁ•pÓF¤@ºUo
F¾@½UÂDŽleA€ì"0@PãÙ8î•A-ÁCB¸ŽgAŽ°¥,@Á˅'þVøA§âŠCÙAm•g?Àá@?/Œ?ÜB?¢ÀÀÀÀÀ@pï[›2‰IÀg÷%3\@dïp3#¥ÀPŠo$diøøøÀ7Èä²5
¿²®Òûyb@À,ñêék@¼¶>¤ŠÀbh$ĀÀ'´îx,ÏTø?ö°Íë"5@""†»rà@wêéð\øøøøT´dGaia EDR3 5323642616594496000Iá`Á>ú]€§@Ÿ€@`ÃýáÔ
Ë<¾{³ÀJ[66hû<¾á'@G-a›\<ÍØ¿C'ºsBÔüÀ:;Mˆ\=È­@5ôÛÁÎs<<ët¡> v^¼3+S¾)sνLü$<¥C:½JH徯ë'>a|
='Þ>WOSb^¿\þC¥îéF?¢4bÀÀÀÀÀÀÀ)=?´ù4<+°UC)@T?wc}>u`¬>8\="§=(¸±Âƒ[ÂNAã¢z@VqpF¡@ƱómõExA‡D'#ŒAxcÈ/@ "<'æžüA?óC,#sAˆhÑ0@Í5H"Aþ‹–Cê%Ae	ã?ºâ@/ü?ÃnÐ?šÏ(ÀÀÀÀÀ@pùÿf`9À­Š>qm@eÎ7ÁgÀP"üc-×øøøÀ8R	ûêm¬¿ÕÄ;*ñwPÀÍ'@Ûê8@4Umz"ÀbôBïßÚÀ)@ç¼EÖø@
['àÔ¸?à?~
{Ì@_øa¾øøøøT´dGaia EDR3 5324452681777685632IäA¼$€ÛÀH@Ÿ€@`™BEœë;<ùµõÀJ'c"úÖ<ì˔@_݆êC9=Ï?C=ì BsÿÀ8lBÀÚ=$#?@5ý1Œ*=#/<'Åá=­>†½…Ñ=HŠN>/1/=¸J$¾K±>O®×½Vä¼¼rߎss¾öz+C¸áiF? œÍÀÀÀÀÀÀÀ+=d•x2<k÷C0sy?{:>Œü~=¡¹?=äÔ=ûX§ͲÁVz£ÂE´žÁ'gÚF¡@¹Þw'=@Z'ÏDëFãAZ"-@©Üæˆ3ë@«kCGtìAŽ&?+@ÀGBa1þA|A.D)Ao!'?»ù@4«´?̺°?œœ¸ÀÀÀÀÀ@pìª'¾p^À€%±Ìð/@dÛÈ¡L:qÀP0WeÑ|øøøÀ8FD•£5Í¿YDLW3`À
ÆéGÅÎ@ZG¨®ÐÀcŸÊÏ.³ÐÀ,*kdø?ñëŸý*ÀpáƋ@@¹+y<øøøøT´dGaia EDR3 5324466661885584640IäN8¥>ï|Å@Ÿ€@`¡…ÙlÄ>8^ÀIúåÙd/D=îÁ@¸ÌCÓ»>YÐB9·B	´&À9·¡ØJtC>?‹@6âÊ	t¾Y>
‰w=Ý_ ½"ÿL>ŸØB;ÚïÜ>û£;šÐ"¾hìs;£:¾	dî=ôîr^*4@ä^íD/w? ?BB°_FÀ?š£=:ð=Ÿ5)¾S¡_½{Äd=#Z<ó >$>‡íð/=B	êBŠLÆ?§q¥>Ù>ŸÈû=<r|>!;ÂñÁfö›Ag4Af'øFi@¡#âå~=@Ÿý•CÛhCAŠ¬§+@ìçã_VŒAƒ4ÁBæ1A"‰4&@´ˆhd,ñB_¡B¼Aw#†+&@*Ÿ@?»ˆ?ÈÐ?ñ®@ÀÀÀÀÀ@péó¦Ù-°À TI¬ŽÎ@dԑ‡–¨ÀP¢a_®¡øøøÀ9ȱèÇÚ?«Œh!…€À.I‰O]ì?úê†]ʺÀc^³Ø®'À)ìýÒ_´ø?äCϗG¶ÞÀ›Ô·"»@Ì5‹¬œøøøøT´dGaia EDR3 5324480341367300480IäZ©¿¡€9wpž@Ÿ€@` æ™Ôo=ƒä®ÀIêãÑb«=B/@@&àQۜ=›#ÚB¦ªŽAýœRÀ7æSWnè=³ @4Ớ‡4‡=¤ÓO=‡—›<ݙ¾d½¼"1>²CØ=+¡Q¾hã‰>¦h¾û‹=ˆ²¦zx?AÀCá{®>™µQ?êHF?šMÏÀÀÀÀÀÀÀ,=û\q2;ãÁOB|ÿ(?ƒqr>ðÝ='B}=æ-×=ìt8ÃB3ÂzAª"Ô@KÂFŽ@œ´Ÿ©´ƒ?ýˆ¥DgàÛAŒ7M,@f÷œn _¾@ð-ÿAÃ×&Al£/@¤Ñà)š'PA"RCƒW"Ax,?Æy¼@_£¸@	ª°?«òÀÀÀÀÀ@pè¢"…ËÀåþ×A_@dÍšçKÀP'S'?øøøÀ7{vђ²/?½œEBJÀJ¹¶{ä?öTh §ÀÀc»Äˆ6À*Œ@Äèø?Ö/(:ü¼Àð
å'@°ÈÁÈ.4øøøøT´dGaia EDR3 5323701474821114240Iá–I]Œ¤ó@Ÿ€@`Øeâ"kŠ=²}ÀJ.±-ˆ­B=­A7@:{²äU=Ç^¾B†¶ÆB
ÎÀ:ü/ˆªi=á¼Ö@5ÑPÈãj=Óڝ=6ž"=,«‡½À7œ¼õJ	>'Þ<&Y¹¾U{$=Ýs¾"哼ç‡zzAÿDPFý??–PA,ÇF?˜ØÀÀÀÀÀÀÀ,>«%==h¤@uô8?®;>€ž¶=Ux_=[B¤>VçÂÐzCÁÒ7ÚA{UÁ>dFç@œïLŽìd@…	Cޜ»AŒ%ž9@dRäâ³@¨@‹Aú)ïAžc²7@§d¥EI@ÖCàCÜù}A€H?×èD@n£P@ð ?¹e`ÀÀÀÀÀ@pùËgËìÀó]¾""@e#D¾îtÀPû'ßÖøøøÀ8®Ô-'XÀ¿×=x±°ÀävÁ饶@‰`ÎڐÀcíª&À&‰Û8o[dø@	ÖÃxŠEØ?º°¶é¬x@Îik<øøøøT

==> anc/catalogues/final_IC_2602.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                19979 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.4"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 4.0 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2021-06-04T03:51:25
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<RESOURCE>
  <COOSYS ID="t1-coosys-1" epoch="J2016.0" system="ICRS"/>
</RESOURCE>
<TABLE name="result">
<PARAM arraysize="2" datatype="char" name="QUERY_STATUS" value="OK"/>
<PARAM arraysize="344" datatype="char" name="QUERY" value="SELECT * FROM gaiaedr3.gaia_source WHERE      (parallax &gt; 4.304 AND parallax_over_error &gt;5 AND 1=CONTAINS(POINT('ICRS', ra, dec),                   CIRCLE('ICRS', 160.742, -64.400, 22.9 )))  OR       (parallax&gt; 5.157 AND parallax_over_error &gt; 5 AND 1=CONTAINS(POINT('ICRS', ra, dec),                   CIRCLE('ICRS', 160.742, -64.400, 52.0  )))">
<DESCRIPTION>SELECT * FROM gaiaedr3.gaia_source WHERE 
    (parallax &gt; 4.304 AND parallax_over_error &gt;5 AND 1=CONTAINS(POINT('ICRS', ra, dec), 
                 CIRCLE('ICRS', 160.742, -64.400, 22.9 )))  OR  
    (parallax&gt; 5.157 AND parallax_over_error &gt; 5 AND 1=CONTAINS(POINT('ICRS', ra, dec), 
                 CIRCLE('ICRS', 160.742, -64.400, 52.0  )))</DESCRIPTION>
</PARAM>
<PARAM arraysize="93" datatype="char" name="CAPTION" value="How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html">
<DESCRIPTION>How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html</DESCRIPTION>
</PARAM>
<PARAM arraysize="*" datatype="char" name="PAGE" value=""/>
<PARAM arraysize="*" datatype="char" name="PAGE_SIZE" value=""/>
<PARAM arraysize="14" datatype="char" name="JOBID" value="1622777569473O">
<DESCRIPTION>1622777569473O</DESCRIPTION>
</PARAM>
<PARAM arraysize="*" datatype="char" name="JOBNAME" value=""/>
<FIELD datatype="long" name="solution_id" ucd="meta.version">
<DESCRIPTION>Solution Identifier</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="29" datatype="char" name="designation" ucd="meta.id;meta.main">
<DESCRIPTION>Unique source designation (unique across all Data Releases)</DESCRIPTION>
</FIELD>
<FIELD datatype="long" name="source_id" ucd="meta.id">
<DESCRIPTION>Unique source identifier (unique within a particular Data Release)</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="random_index" ucd="meta.code">
<DESCRIPTION>Random index used to select subsets</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="double" name="ref_epoch" ucd="meta.ref;time.epoch" unit="yr">
<DESCRIPTION>Reference epoch</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ra" ref="t1-coosys-1" ucd="pos.eq.ra;meta.main" unit="deg" utype="Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C1">
<DESCRIPTION>Right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_error" ucd="stat.error;pos.eq.ra" unit="mas">
<DESCRIPTION>Standard error of right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="dec" ref="t1-coosys-1" ucd="pos.eq.dec;meta.main" unit="deg" utype="Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C2">
<DESCRIPTION>Declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_error" ucd="stat.error;pos.eq.dec" unit="mas">
<DESCRIPTION>Standard error of declination</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="parallax" ucd="pos.parallax.trig" unit="mas">
<DESCRIPTION>Parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_error" ucd="stat.error;pos.parallax.trig" unit="mas">
<DESCRIPTION>Standard error of parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_over_error" ucd="stat.snr;pos.parallax.trig">
<DESCRIPTION>Parallax divided by its standard error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pm" ucd="pos.pm;pos.eq" unit="mas.yr**-1">
<DESCRIPTION>Total proper motion</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="pmra" ucd="pos.pm;pos.eq.ra" unit="mas.yr**-1">
<DESCRIPTION>Proper motion in right ascension direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_error" ucd="stat.error;pos.pm;pos.eq.ra" unit="mas.yr**-1">
<DESCRIPTION>Standard error of proper motion in right ascension direction</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="pmdec" ucd="pos.pm;pos.eq.dec" unit="mas.yr**-1">
<DESCRIPTION>Proper motion in declination direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmdec_error" ucd="stat.error;pos.pm;pos.eq.dec" unit="mas.yr**-1">
<DESCRIPTION>Standard error of proper motion in declination direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_dec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_parallax_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_parallax_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between parallax and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between parallax and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between proper motion in right ascension and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_n_obs_al" ucd="meta.number">
<DESCRIPTION>Total number of observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_obs_ac" ucd="meta.number">
<DESCRIPTION>Total number of observations AC</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_good_obs_al" ucd="meta.number">
<DESCRIPTION>Number of good observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_bad_obs_al" ucd="meta.number">
<DESCRIPTION>Number of bad observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="astrometric_gof_al" ucd="stat.fit.goodness">
<DESCRIPTION>Goodness of fit statistic of model wrt along-scan observations</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_chi2_al" ucd="stat.fit.chi2">
<DESCRIPTION>AL chi-square value</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_excess_noise" ucd="stat.value" unit="mas">
<DESCRIPTION>Excess noise of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_excess_noise_sig" ucd="stat.value">
<DESCRIPTION>Significance of excess noise</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_params_solved" ucd="meta.number">
<DESCRIPTION>Which parameters have been solved for?</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="boolean" name="astrometric_primary_flag" ucd="meta.code">
<DESCRIPTION>Primary or seconday</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="nu_eff_used_in_astrometry" ucd="em.wavenumber" unit="um**-1">
<DESCRIPTION>Effective wavenumber of the source used in the astrometric solution</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pseudocolour" ucd="em.wavenumber" unit="um**-1">
<DESCRIPTION>Astrometrically estimated pseudocolour of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pseudocolour_error" ucd="stat.error;em.wavenumber" unit="um**-1">
<DESCRIPTION>Standard error of the pseudocolour of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.eq.ra">
<DESCRIPTION>Correlation between right ascension and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.eq.dec">
<DESCRIPTION>Correlation between declination and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.parallax">
<DESCRIPTION>Correlation between parallax and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.pm;pos.eq.ra">
<DESCRIPTION>Correlation between proper motion in right asension and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmdec_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.pm;pos.eq.dec">
<DESCRIPTION>Correlation between proper motion in declination and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_matched_transits" ucd="meta.number">
<DESCRIPTION>Matched FOV transits used in the AGIS solution</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="visibility_periods_used" ucd="meta.number">
<DESCRIPTION>Number of visibility periods used in Astrometric solution</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="astrometric_sigma5d_max" ucd="stat;pos.errorEllipse" unit="mas">
<DESCRIPTION>The longest semi-major axis of the 5-d error ellipsoid</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="matched_transits" ucd="meta.number">
<DESCRIPTION>The number of transits matched to this source</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="new_matched_transits" ucd="meta.number">
<DESCRIPTION>The number of transits newly incorporated into an existing source in the current cycle</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="matched_transits_removed" ucd="meta.number">
<DESCRIPTION>The number of transits removed from an existing source in the current cycle</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="ipd_gof_harmonic_amplitude" ucd="stat.value">
<DESCRIPTION>Amplitude of the IPD GoF versus position angle of scan</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ipd_gof_harmonic_phase" ucd="pos.posAng;stat.value" unit="deg">
<DESCRIPTION>Phase of the IPD GoF versus position angle of scan</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="ipd_frac_multi_peak" ucd="stat.value">
<DESCRIPTION>Percent of successful-IPD windows with more than one peak</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="ipd_frac_odd_win" ucd="stat.value">
<DESCRIPTION>Percent of transits with truncated windows or multiple gate</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="ruwe" ucd="stat.error">
<DESCRIPTION>Renormalised unit weight error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k1" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k2" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k3" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k4" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k1" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k2" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k3" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k4" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="boolean" name="duplicated_source" ucd="meta.code.status">
<DESCRIPTION>Source with multiple source identifiers</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_g_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to G photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_g_mean_flux" ucd="phot.flux;em.opt" unit="'electron'.s**-1">
<DESCRIPTION>G-band mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_flux_error" ucd="stat.error;phot.flux;em.opt" unit="'electron'.s**-1">
<DESCRIPTION>Error on G-band mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt">
<DESCRIPTION>G-band mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_mag" ucd="phot.mag;em.opt" unit="mag">
<DESCRIPTION>G-band mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to BP photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_bp_mean_flux" ucd="phot.flux;em.opt.B" unit="'electron'.s**-1">
<DESCRIPTION>Integrated BP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_flux_error" ucd="stat.error;phot.flux;em.opt.B" unit="'electron'.s**-1">
<DESCRIPTION>Error on the integrated BP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt.B">
<DESCRIPTION>Integrated BP mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_mag" ucd="phot.mag;em.opt.B" unit="mag">
<DESCRIPTION>Integrated BP mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to RP photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_rp_mean_flux" ucd="phot.flux;em.opt.R" unit="'electron'.s**-1">
<DESCRIPTION>Integrated RP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_flux_error" ucd="stat.error;phot.flux;em.opt.R" unit="'electron'.s**-1">
<DESCRIPTION>Error on the integrated RP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt.R">
<DESCRIPTION>Integrated RP mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_mag" ucd="phot.mag;em.opt.R" unit="mag">
<DESCRIPTION>Integrated RP mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_contaminated_transits" ucd="meta.number">
<DESCRIPTION>Number of BP contaminated transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_blended_transits" ucd="meta.number">
<DESCRIPTION>Number of BP blended transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_contaminated_transits" ucd="meta.number">
<DESCRIPTION>Number of RP contaminated transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_blended_transits" ucd="meta.number">
<DESCRIPTION>Number of RP blended transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_proc_mode" ucd="meta.code">
<DESCRIPTION>Photometry processing mode</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="phot_bp_rp_excess_factor" ucd="arith.factor;phot.flux;em.opt">
<DESCRIPTION>BP/RP excess factor</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="bp_rp" ucd="phot.color;em.opt.B;em.opt.R" unit="mag">
<DESCRIPTION>BP - RP colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="bp_g" ucd="phot.color;em.opt.B;em.opt" unit="mag">
<DESCRIPTION>BP - G colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="g_rp" ucd="phot.color;em.opt;em.opt.R" unit="mag">
<DESCRIPTION>G - RP colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_radial_velocity" ucd="spect.dopplerVeloc.opt;em.opt.I" unit="km.s**-1">
<DESCRIPTION>Radial velocity from Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_radial_velocity_error" ucd="stat.error;spect.dopplerVeloc.opt;em.opt.I" unit="km.s**-1">
<DESCRIPTION>Radial velocity error from Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="dr2_rv_nb_transits" ucd="meta.number">
<DESCRIPTION>Number of transits used to compute radial velocity in Gaia DR2</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_teff" ucd="stat.fit.param" unit="K">
<DESCRIPTION>Teff of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_logg" ucd="stat.fit.param" unit="log(cm.s**-2)">
<DESCRIPTION>logg of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_fe_h" ucd="stat.fit.param" unit="'dex'">
<DESCRIPTION>Fe/H of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="l" ucd="pos.galactic.lon" unit="deg">
<DESCRIPTION>Galactic longitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="b" ucd="pos.galactic.lat" unit="deg">
<DESCRIPTION>Galactic latitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ecl_lon" ucd="pos.ecliptic.lon" unit="deg">
<DESCRIPTION>Ecliptic longitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ecl_lat" ucd="pos.ecliptic.lat" unit="deg">
<DESCRIPTION>Ecliptic latitude</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="uvw" unit="km/s">
<DESCRIPTION>icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, dr2_radial_velocity)))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="uvw0" unit="km/s">
<DESCRIPTION>icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, 0)))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="xyz" unit="pc">
<DESCRIPTION>icrsToGal(astromXYZ(ra, dec, parallax))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="deltav" unit="km/s">
<DESCRIPTION>subtract(uvw0,array(-8.72467672,-19.68740171,-0.66140083 ))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="deltar" unit="pc">
<DESCRIPTION>subtract(xyz,array(51.79092862,-145.09668414,-13.17292556))</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="tmin" unit="Myr">
<DESCRIPTION>time of closest approach</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="vr" unit="km/s">
<DESCRIPTION>inferred radial velocity</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="deltav3d" unit="km/s">
<DESCRIPTION>inferred relative velocity</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="dmin" unit="pc">
<DESCRIPTION>distance of closest approach</DESCRIPTION>
</FIELD>
<FIELD datatype="boolean" name="current"/>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  606 / width of table in bytes                        NAXIS2  =                  823 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                  109 / number of columns                              EXTNAME = 'result  '           / table name                                     TTYPE1  = 'solution_id'        / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TCOMM1  = 'Solution Identifier'                                                 TUCD1   = 'meta.version'                                                        TTYPE2  = 'designation'        / label for column 2                             TFORM2  = '29A     '           / format for column 2                            TCOMM2  = 'Unique source designation (unique across all Data Releases)'         TUCD2   = 'meta.id;meta.main'                                                   TTYPE3  = 'source_id'          / label for column 3                             TFORM3  = 'K       '           / format for column 3                            TNULL3  = -9223372036854775808 / blank value for column 3                       TCOMM3  = 'Unique source identifier (unique within a particular Data Release)'  TUCD3   = 'meta.id '                                                            TTYPE4  = 'random_index'       / label for column 4                             TFORM4  = 'K       '           / format for column 4                            TNULL4  = -9223372036854775808 / blank value for column 4                       TCOMM4  = 'Random index used to select subsets'                                 TUCD4   = 'meta.code'                                                           TTYPE5  = 'ref_epoch'          / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TUNIT5  = 'yr      '           / units for column 5                             TCOMM5  = 'Reference epoch'                                                     TUCD5   = 'meta.ref;time.epoch'                                                 TTYPE6  = 'ra      '           / label for column 6                             TFORM6  = 'D       '           / format for column 6                            TUNIT6  = 'deg     '           / units for column 6                             TCOMM6  = 'Right ascension'                                                     TUCD6   = 'pos.eq.ra;meta.main'                                                 TUTYP6  = 'Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C1'       TTYPE7  = 'ra_error'           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TUNIT7  = 'mas     '           / units for column 7                             TCOMM7  = 'Standard error of right ascension'                                   TUCD7   = 'stat.error;pos.eq.ra'                                                TTYPE8  = 'dec     '           / label for column 8                             TFORM8  = 'D       '           / format for column 8                            TUNIT8  = 'deg     '           / units for column 8                             TCOMM8  = 'Declination'                                                         TUCD8   = 'pos.eq.dec;meta.main'                                                TUTYP8  = 'Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C2'       TTYPE9  = 'dec_error'          / label for column 9                             TFORM9  = 'E       '           / format for column 9                            TUNIT9  = 'mas     '           / units for column 9                             TCOMM9  = 'Standard error of declination'                                       TUCD9   = 'stat.error;pos.eq.dec'                                               TTYPE10 = 'parallax'           / label for column 10                            TFORM10 = 'D       '           / format for column 10                           TUNIT10 = 'mas     '           / units for column 10                            TCOMM10 = 'Parallax'                                                            TUCD10  = 'pos.parallax.trig'                                                   TTYPE11 = 'parallax_error'     / label for column 11                            TFORM11 = 'E       '           / format for column 11                           TUNIT11 = 'mas     '           / units for column 11                            TCOMM11 = 'Standard error of parallax'                                          TUCD11  = 'stat.error;pos.parallax.trig'                                        TTYPE12 = 'parallax_over_error' / label for column 12                           TFORM12 = 'E       '           / format for column 12                           TCOMM12 = 'Parallax divided by its standard error'                              TUCD12  = 'stat.snr;pos.parallax.trig'                                          TTYPE13 = 'pm      '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TUNIT13 = 'mas.yr**-1'         / units for column 13                            TCOMM13 = 'Total proper motion'                                                 TUCD13  = 'pos.pm;pos.eq'                                                       TTYPE14 = 'pmra    '           / label for column 14                            TFORM14 = 'D       '           / format for column 14                           TUNIT14 = 'mas.yr**-1'         / units for column 14                            TCOMM14 = 'Proper motion in right ascension direction'                          TUCD14  = 'pos.pm;pos.eq.ra'                                                    TTYPE15 = 'pmra_error'         / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TUNIT15 = 'mas.yr**-1'         / units for column 15                            TCOMM15 = 'Standard error of proper motion in right ascension direction'        TUCD15  = 'stat.error;pos.pm;pos.eq.ra'                                         TTYPE16 = 'pmdec   '           / label for column 16                            TFORM16 = 'D       '           / format for column 16                           TUNIT16 = 'mas.yr**-1'         / units for column 16                            TCOMM16 = 'Proper motion in declination direction'                              TUCD16  = 'pos.pm;pos.eq.dec'                                                   TTYPE17 = 'pmdec_error'        / label for column 17                            TFORM17 = 'E       '           / format for column 17                           TUNIT17 = 'mas.yr**-1'         / units for column 17                            TCOMM17 = 'Standard error of proper motion in declination direction'            TUCD17  = 'stat.error;pos.pm;pos.eq.dec'                                        TTYPE18 = 'ra_dec_corr'        / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TCOMM18 = 'Correlation between right ascension and declination'                 TUCD18  = 'stat.correlation'                                                    TTYPE19 = 'ra_parallax_corr'   / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TCOMM19 = 'Correlation between right ascension and parallax'                    TUCD19  = 'stat.correlation'                                                    TTYPE20 = 'ra_pmra_corr'       / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TUCD20  = 'stat.correlation'                                                    TTYPE21 = 'ra_pmdec_corr'      / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TCOMM21 = 'Correlation between right ascension and proper motion in declination'TUCD21  = 'stat.correlation'                                                    TTYPE22 = 'dec_parallax_corr'  / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TCOMM22 = 'Correlation between declination and parallax'                        TUCD22  = 'stat.correlation'                                                    TTYPE23 = 'dec_pmra_corr'      / label for column 23                            TFORM23 = 'E       '           / format for column 23                           TCOMM23 = 'Correlation between declination and proper motion in right ascension'TUCD23  = 'stat.correlation'                                                    TTYPE24 = 'dec_pmdec_corr'     / label for column 24                            TFORM24 = 'E       '           / format for column 24                           TCOMM24 = 'Correlation between declination and proper motion in declination'    TUCD24  = 'stat.correlation'                                                    TTYPE25 = 'parallax_pmra_corr' / label for column 25                            TFORM25 = 'E       '           / format for column 25                           TCOMM25 = 'Correlation between parallax and proper motion in right ascension'   TUCD25  = 'stat.correlation'                                                    TTYPE26 = 'parallax_pmdec_corr' / label for column 26                           TFORM26 = 'E       '           / format for column 26                           TCOMM26 = 'Correlation between parallax and proper motion in declination'       TUCD26  = 'stat.correlation'                                                    TTYPE27 = 'pmra_pmdec_corr'    / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TUCD27  = 'stat.correlation'                                                    TTYPE28 = 'astrometric_n_obs_al' / label for column 28                          TFORM28 = 'I       '           / format for column 28                           TNULL28 =               -32768 / blank value for column 28                      TCOMM28 = 'Total number of observations AL'                                     TUCD28  = 'meta.number'                                                         TTYPE29 = 'astrometric_n_obs_ac' / label for column 29                          TFORM29 = 'I       '           / format for column 29                           TNULL29 =               -32768 / blank value for column 29                      TCOMM29 = 'Total number of observations AC'                                     TUCD29  = 'meta.number'                                                         TTYPE30 = 'astrometric_n_good_obs_al' / label for column 30                     TFORM30 = 'I       '           / format for column 30                           TNULL30 =               -32768 / blank value for column 30                      TCOMM30 = 'Number of good observations AL'                                      TUCD30  = 'meta.number'                                                         TTYPE31 = 'astrometric_n_bad_obs_al' / label for column 31                      TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TCOMM31 = 'Number of bad observations AL'                                       TUCD31  = 'meta.number'                                                         TTYPE32 = 'astrometric_gof_al' / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TCOMM32 = 'Goodness of fit statistic of model wrt along-scan observations'      TUCD32  = 'stat.fit.goodness'                                                   TTYPE33 = 'astrometric_chi2_al' / label for column 33                           TFORM33 = 'E       '           / format for column 33                           TCOMM33 = 'AL chi-square value'                                                 TUCD33  = 'stat.fit.chi2'                                                       TTYPE34 = 'astrometric_excess_noise' / label for column 34                      TFORM34 = 'E       '           / format for column 34                           TUNIT34 = 'mas     '           / units for column 34                            TCOMM34 = 'Excess noise of the source'                                          TUCD34  = 'stat.value'                                                          TTYPE35 = 'astrometric_excess_noise_sig' / label for column 35                  TFORM35 = 'E       '           / format for column 35                           TCOMM35 = 'Significance of excess noise'                                        TUCD35  = 'stat.value'                                                          TTYPE36 = 'astrometric_params_solved' / label for column 36                     TFORM36 = 'I       '           / format for column 36                           TNULL36 =               -32768 / blank value for column 36                      TCOMM36 = 'Which parameters have been solved for?'                              TUCD36  = 'meta.number'                                                         TTYPE37 = 'astrometric_primary_flag' / label for column 37                      TFORM37 = 'L       '           / format for column 37                           TCOMM37 = 'Primary or seconday'                                                 TUCD37  = 'meta.code'                                                           TTYPE38 = 'nu_eff_used_in_astrometry' / label for column 38                     TFORM38 = 'E       '           / format for column 38                           TUNIT38 = 'um**-1  '           / units for column 38                            TCOMM38 = 'Effective wavenumber of the source used in the astrometric solution' TUCD38  = 'em.wavenumber'                                                       TTYPE39 = 'pseudocolour'       / label for column 39                            TFORM39 = 'E       '           / format for column 39                           TUNIT39 = 'um**-1  '           / units for column 39                            TCOMM39 = 'Astrometrically estimated pseudocolour of the source'                TUCD39  = 'em.wavenumber'                                                       TTYPE40 = 'pseudocolour_error' / label for column 40                            TFORM40 = 'E       '           / format for column 40                           TUNIT40 = 'um**-1  '           / units for column 40                            TCOMM40 = 'Standard error of the pseudocolour of the source'                    TUCD40  = 'stat.error;em.wavenumber'                                            TTYPE41 = 'ra_pseudocolour_corr' / label for column 41                          TFORM41 = 'E       '           / format for column 41                           TCOMM41 = 'Correlation between right ascension and pseudocolour'                TUCD41  = 'stat.correlation;em.wavenumber;pos.eq.ra'                            TTYPE42 = 'dec_pseudocolour_corr' / label for column 42                         TFORM42 = 'E       '           / format for column 42                           TCOMM42 = 'Correlation between declination and pseudocolour'                    TUCD42  = 'stat.correlation;em.wavenumber;pos.eq.dec'                           TTYPE43 = 'parallax_pseudocolour_corr' / label for column 43                    TFORM43 = 'E       '           / format for column 43                           TCOMM43 = 'Correlation between parallax and pseudocolour'                       TUCD43  = 'stat.correlation;em.wavenumber;pos.parallax'                         TTYPE44 = 'pmra_pseudocolour_corr' / label for column 44                        TFORM44 = 'E       '           / format for column 44                           TCOMM44 = 'Correlation between proper motion in right asension and pseudocolour'TUCD44  = 'stat.correlation;em.wavenumber;pos.pm;pos.eq.ra'                     TTYPE45 = 'pmdec_pseudocolour_corr' / label for column 45                       TFORM45 = 'E       '           / format for column 45                           TCOMM45 = 'Correlation between proper motion in declination and pseudocolour'   TUCD45  = 'stat.correlation;em.wavenumber;pos.pm;pos.eq.dec'                    TTYPE46 = 'astrometric_matched_transits' / label for column 46                  TFORM46 = 'I       '           / format for column 46                           TNULL46 =               -32768 / blank value for column 46                      TCOMM46 = 'Matched FOV transits used in the AGIS solution'                      TUCD46  = 'meta.number'                                                         TTYPE47 = 'visibility_periods_used' / label for column 47                       TFORM47 = 'I       '           / format for column 47                           TNULL47 =               -32768 / blank value for column 47                      TCOMM47 = 'Number of visibility periods used in Astrometric solution'           TUCD47  = 'meta.number'                                                         TTYPE48 = 'astrometric_sigma5d_max' / label for column 48                       TFORM48 = 'E       '           / format for column 48                           TUNIT48 = 'mas     '           / units for column 48                            TCOMM48 = 'The longest semi-major axis of the 5-d error ellipsoid'              TUCD48  = 'stat;pos.errorEllipse'                                               TTYPE49 = 'matched_transits'   / label for column 49                            TFORM49 = 'I       '           / format for column 49                           TNULL49 =               -32768 / blank value for column 49                      TCOMM49 = 'The number of transits matched to this source'                       TUCD49  = 'meta.number'                                                         TTYPE50 = 'new_matched_transits' / label for column 50                          TFORM50 = 'I       '           / format for column 50                           TNULL50 =               -32768 / blank value for column 50                      TUCD50  = 'meta.number'                                                         TTYPE51 = 'matched_transits_removed' / label for column 51                      TFORM51 = 'I       '           / format for column 51                           TNULL51 =               -32768 / blank value for column 51                      TUCD51  = 'meta.number'                                                         TTYPE52 = 'ipd_gof_harmonic_amplitude' / label for column 52                    TFORM52 = 'E       '           / format for column 52                           TCOMM52 = 'Amplitude of the IPD GoF versus position angle of scan'              TUCD52  = 'stat.value'                                                          TTYPE53 = 'ipd_gof_harmonic_phase' / label for column 53                        TFORM53 = 'E       '           / format for column 53                           TUNIT53 = 'deg     '           / units for column 53                            TCOMM53 = 'Phase of the IPD GoF versus position angle of scan'                  TUCD53  = 'pos.posAng;stat.value'                                               TTYPE54 = 'ipd_frac_multi_peak' / label for column 54                           TFORM54 = 'I       '           / format for column 54                           TNULL54 =               -32768 / blank value for column 54                      TCOMM54 = 'Percent of successful-IPD windows with more than one peak'           TUCD54  = 'stat.value'                                                          TTYPE55 = 'ipd_frac_odd_win'   / label for column 55                            TFORM55 = 'I       '           / format for column 55                           TNULL55 =               -32768 / blank value for column 55                      TCOMM55 = 'Percent of transits with truncated windows or multiple gate'         TUCD55  = 'stat.value'                                                          TTYPE56 = 'ruwe    '           / label for column 56                            TFORM56 = 'E       '           / format for column 56                           TCOMM56 = 'Renormalised unit weight error'                                      TUCD56  = 'stat.error'                                                          TTYPE57 = 'scan_direction_strength_k1' / label for column 57                    TFORM57 = 'E       '           / format for column 57                           TCOMM57 = 'Degree of concentration of scan directions across the source'        TUCD57  = 'stat.value'                                                          TTYPE58 = 'scan_direction_strength_k2' / label for column 58                    TFORM58 = 'E       '           / format for column 58                           TCOMM58 = 'Degree of concentration of scan directions across the source'        TUCD58  = 'stat.value'                                                          TTYPE59 = 'scan_direction_strength_k3' / label for column 59                    TFORM59 = 'E       '           / format for column 59                           TCOMM59 = 'Degree of concentration of scan directions across the source'        TUCD59  = 'stat.value'                                                          TTYPE60 = 'scan_direction_strength_k4' / label for column 60                    TFORM60 = 'E       '           / format for column 60                           TCOMM60 = 'Degree of concentration of scan directions across the source'        TUCD60  = 'stat.value'                                                          TTYPE61 = 'scan_direction_mean_k1' / label for column 61                        TFORM61 = 'E       '           / format for column 61                           TUNIT61 = 'deg     '           / units for column 61                            TCOMM61 = 'Mean position angle of scan directions across the source'            TUCD61  = 'pos.posAng;stat.mean'                                                TTYPE62 = 'scan_direction_mean_k2' / label for column 62                        TFORM62 = 'E       '           / format for column 62                           TUNIT62 = 'deg     '           / units for column 62                            TCOMM62 = 'Mean position angle of scan directions across the source'            TUCD62  = 'pos.posAng;stat.mean'                                                TTYPE63 = 'scan_direction_mean_k3' / label for column 63                        TFORM63 = 'E       '           / format for column 63                           TUNIT63 = 'deg     '           / units for column 63                            TCOMM63 = 'Mean position angle of scan directions across the source'            TUCD63  = 'pos.posAng;stat.mean'                                                TTYPE64 = 'scan_direction_mean_k4' / label for column 64                        TFORM64 = 'E       '           / format for column 64                           TUNIT64 = 'deg     '           / units for column 64                            TCOMM64 = 'Mean position angle of scan directions across the source'            TUCD64  = 'pos.posAng;stat.mean'                                                TTYPE65 = 'duplicated_source'  / label for column 65                            TFORM65 = 'L       '           / format for column 65                           TCOMM65 = 'Source with multiple source identifiers'                             TUCD65  = 'meta.code.status'                                                    TTYPE66 = 'phot_g_n_obs'       / label for column 66                            TFORM66 = 'I       '           / format for column 66                           TNULL66 =               -32768 / blank value for column 66                      TCOMM66 = 'Number of observations contributing to G photometry'                 TUCD66  = 'meta.number'                                                         TTYPE67 = 'phot_g_mean_flux'   / label for column 67                            TFORM67 = 'D       '           / format for column 67                           TUNIT67 = '''electron''.s**-1' / units for column 67                            TCOMM67 = 'G-band mean flux'                                                    TUCD67  = 'phot.flux;em.opt'                                                    TTYPE68 = 'phot_g_mean_flux_error' / label for column 68                        TFORM68 = 'E       '           / format for column 68                           TUNIT68 = '''electron''.s**-1' / units for column 68                            TCOMM68 = 'Error on G-band mean flux'                                           TUCD68  = 'stat.error;phot.flux;em.opt'                                         TTYPE69 = 'phot_g_mean_flux_over_error' / label for column 69                   TFORM69 = 'E       '           / format for column 69                           TCOMM69 = 'G-band mean flux divided by its error'                               TUCD69  = 'stat.snr;phot.flux;em.opt'                                           TTYPE70 = 'phot_g_mean_mag'    / label for column 70                            TFORM70 = 'E       '           / format for column 70                           TUNIT70 = 'mag     '           / units for column 70                            TCOMM70 = 'G-band mean magnitude'                                               TUCD70  = 'phot.mag;em.opt'                                                     TTYPE71 = 'phot_bp_n_obs'      / label for column 71                            TFORM71 = 'I       '           / format for column 71                           TNULL71 =               -32768 / blank value for column 71                      TCOMM71 = 'Number of observations contributing to BP photometry'                TUCD71  = 'meta.number'                                                         TTYPE72 = 'phot_bp_mean_flux'  / label for column 72                            TFORM72 = 'D       '           / format for column 72                           TUNIT72 = '''electron''.s**-1' / units for column 72                            TCOMM72 = 'Integrated BP mean flux'                                             TUCD72  = 'phot.flux;em.opt.B'                                                  TTYPE73 = 'phot_bp_mean_flux_error' / label for column 73                       TFORM73 = 'E       '           / format for column 73                           TUNIT73 = '''electron''.s**-1' / units for column 73                            TCOMM73 = 'Error on the integrated BP mean flux'                                TUCD73  = 'stat.error;phot.flux;em.opt.B'                                       TTYPE74 = 'phot_bp_mean_flux_over_error' / label for column 74                  TFORM74 = 'E       '           / format for column 74                           TCOMM74 = 'Integrated BP mean flux divided by its error'                        TUCD74  = 'stat.snr;phot.flux;em.opt.B'                                         TTYPE75 = 'phot_bp_mean_mag'   / label for column 75                            TFORM75 = 'E       '           / format for column 75                           TUNIT75 = 'mag     '           / units for column 75                            TCOMM75 = 'Integrated BP mean magnitude'                                        TUCD75  = 'phot.mag;em.opt.B'                                                   TTYPE76 = 'phot_rp_n_obs'      / label for column 76                            TFORM76 = 'I       '           / format for column 76                           TNULL76 =               -32768 / blank value for column 76                      TCOMM76 = 'Number of observations contributing to RP photometry'                TUCD76  = 'meta.number'                                                         TTYPE77 = 'phot_rp_mean_flux'  / label for column 77                            TFORM77 = 'D       '           / format for column 77                           TUNIT77 = '''electron''.s**-1' / units for column 77                            TCOMM77 = 'Integrated RP mean flux'                                             TUCD77  = 'phot.flux;em.opt.R'                                                  TTYPE78 = 'phot_rp_mean_flux_error' / label for column 78                       TFORM78 = 'E       '           / format for column 78                           TUNIT78 = '''electron''.s**-1' / units for column 78                            TCOMM78 = 'Error on the integrated RP mean flux'                                TUCD78  = 'stat.error;phot.flux;em.opt.R'                                       TTYPE79 = 'phot_rp_mean_flux_over_error' / label for column 79                  TFORM79 = 'E       '           / format for column 79                           TCOMM79 = 'Integrated RP mean flux divided by its error'                        TUCD79  = 'stat.snr;phot.flux;em.opt.R'                                         TTYPE80 = 'phot_rp_mean_mag'   / label for column 80                            TFORM80 = 'E       '           / format for column 80                           TUNIT80 = 'mag     '           / units for column 80                            TCOMM80 = 'Integrated RP mean magnitude'                                        TUCD80  = 'phot.mag;em.opt.R'                                                   TTYPE81 = 'phot_bp_n_contaminated_transits' / label for column 81               TFORM81 = 'I       '           / format for column 81                           TNULL81 =               -32768 / blank value for column 81                      TCOMM81 = 'Number of BP contaminated transits'                                  TUCD81  = 'meta.number'                                                         TTYPE82 = 'phot_bp_n_blended_transits' / label for column 82                    TFORM82 = 'I       '           / format for column 82                           TNULL82 =               -32768 / blank value for column 82                      TCOMM82 = 'Number of BP blended transits'                                       TUCD82  = 'meta.number'                                                         TTYPE83 = 'phot_rp_n_contaminated_transits' / label for column 83               TFORM83 = 'I       '           / format for column 83                           TNULL83 =               -32768 / blank value for column 83                      TCOMM83 = 'Number of RP contaminated transits'                                  TUCD83  = 'meta.number'                                                         TTYPE84 = 'phot_rp_n_blended_transits' / label for column 84                    TFORM84 = 'I       '           / format for column 84                           TNULL84 =               -32768 / blank value for column 84                      TCOMM84 = 'Number of RP blended transits'                                       TUCD84  = 'meta.number'                                                         TTYPE85 = 'phot_proc_mode'     / label for column 85                            TFORM85 = 'I       '           / format for column 85                           TNULL85 =               -32768 / blank value for column 85                      TCOMM85 = 'Photometry processing mode'                                          TUCD85  = 'meta.code'                                                           TTYPE86 = 'phot_bp_rp_excess_factor' / label for column 86                      TFORM86 = 'E       '           / format for column 86                           TCOMM86 = 'BP/RP excess factor'                                                 TUCD86  = 'arith.factor;phot.flux;em.opt'                                       TTYPE87 = 'bp_rp   '           / label for column 87                            TFORM87 = 'E       '           / format for column 87                           TUNIT87 = 'mag     '           / units for column 87                            TCOMM87 = 'BP - RP colour'                                                      TUCD87  = 'phot.color;em.opt.B;em.opt.R'                                        TTYPE88 = 'bp_g    '           / label for column 88                            TFORM88 = 'E       '           / format for column 88                           TUNIT88 = 'mag     '           / units for column 88                            TCOMM88 = 'BP - G colour'                                                       TUCD88  = 'phot.color;em.opt.B;em.opt'                                          TTYPE89 = 'g_rp    '           / label for column 89                            TFORM89 = 'E       '           / format for column 89                           TUNIT89 = 'mag     '           / units for column 89                            TCOMM89 = 'G - RP colour'                                                       TUCD89  = 'phot.color;em.opt;em.opt.R'                                          TTYPE90 = 'dr2_radial_velocity' / label for column 90                           TFORM90 = 'E       '           / format for column 90                           TUNIT90 = 'km.s**-1'           / units for column 90                            TCOMM90 = 'Radial velocity from Gaia DR2'                                       TUCD90  = 'spect.dopplerVeloc.opt;em.opt.I'                                     TTYPE91 = 'dr2_radial_velocity_error' / label for column 91                     TFORM91 = 'E       '           / format for column 91                           TUNIT91 = 'km.s**-1'           / units for column 91                            TCOMM91 = 'Radial velocity error from Gaia DR2'                                 TUCD91  = 'stat.error;spect.dopplerVeloc.opt;em.opt.I'                          TTYPE92 = 'dr2_rv_nb_transits' / label for column 92                            TFORM92 = 'I       '           / format for column 92                           TNULL92 =               -32768 / blank value for column 92                      TCOMM92 = 'Number of transits used to compute radial velocity in Gaia DR2'      TUCD92  = 'meta.number'                                                         TTYPE93 = 'dr2_rv_template_teff' / label for column 93                          TFORM93 = 'E       '           / format for column 93                           TUNIT93 = 'K       '           / units for column 93                            TCOMM93 = 'Teff of the template used to compute radial velocity in Gaia DR2'    TUCD93  = 'stat.fit.param'                                                      TTYPE94 = 'dr2_rv_template_logg' / label for column 94                          TFORM94 = 'E       '           / format for column 94                           TUNIT94 = 'log(cm.s**-2)'      / units for column 94                            TCOMM94 = 'logg of the template used to compute radial velocity in Gaia DR2'    TUCD94  = 'stat.fit.param'                                                      TTYPE95 = 'dr2_rv_template_fe_h' / label for column 95                          TFORM95 = 'E       '           / format for column 95                           TUNIT95 = 'dex     '           / units for column 95                            TCOMM95 = 'Fe/H of the template used to compute radial velocity in Gaia DR2'    TUCD95  = 'stat.fit.param'                                                      TTYPE96 = 'l       '           / label for column 96                            TFORM96 = 'D       '           / format for column 96                           TUNIT96 = 'deg     '           / units for column 96                            TCOMM96 = 'Galactic longitude'                                                  TUCD96  = 'pos.galactic.lon'                                                    TTYPE97 = 'b       '           / label for column 97                            TFORM97 = 'D       '           / format for column 97                           TUNIT97 = 'deg     '           / units for column 97                            TCOMM97 = 'Galactic latitude'                                                   TUCD97  = 'pos.galactic.lat'                                                    TTYPE98 = 'ecl_lon '           / label for column 98                            TFORM98 = 'D       '           / format for column 98                           TUNIT98 = 'deg     '           / units for column 98                            TCOMM98 = 'Ecliptic longitude'                                                  TUCD98  = 'pos.ecliptic.lon'                                                    TTYPE99 = 'ecl_lat '           / label for column 99                            TFORM99 = 'D       '           / format for column 99                           TUNIT99 = 'deg     '           / units for column 99                            TCOMM99 = 'Ecliptic latitude'                                                   TUCD99  = 'pos.ecliptic.lat'                                                    TTYPE100= 'uvw     '           / label for column 100                           TFORM100= '3D      '           / format for column 100                          TUNIT100= 'km/s    '           / units for column 100                           TTYPE101= 'uvw0    '           / label for column 101                           TFORM101= '3D      '           / format for column 101                          TUNIT101= 'km/s    '           / units for column 101                           TCOMM101= 'icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, 0)))'      TTYPE102= 'xyz     '           / label for column 102                           TFORM102= '3D      '           / format for column 102                          TUNIT102= 'pc      '           / units for column 102                           TCOMM102= 'icrsToGal(astromXYZ(ra, dec, parallax))'                             TTYPE103= 'deltav  '           / label for column 103                           TFORM103= '3D      '           / format for column 103                          TUNIT103= 'km/s    '           / units for column 103                           TCOMM103= 'subtract(uvw0,array(-8.72467672,-19.68740171,-0.66140083 ))'         TTYPE104= 'deltar  '           / label for column 104                           TFORM104= '3D      '           / format for column 104                          TUNIT104= 'pc      '           / units for column 104                           TCOMM104= 'subtract(xyz,array(51.79092862,-145.09668414,-13.17292556))'         TTYPE105= 'tmin    '           / label for column 105                           TFORM105= 'D       '           / format for column 105                          TUNIT105= 'Myr     '           / units for column 105                           TCOMM105= 'time of closest approach'                                            TTYPE106= 'vr      '           / label for column 106                           TFORM106= 'D       '           / format for column 106                          TUNIT106= 'km/s    '           / units for column 106                           TCOMM106= 'inferred radial velocity'                                            TTYPE107= 'deltav3d'           / label for column 107                           TFORM107= '3D      '           / format for column 107                          TUNIT107= 'km/s    '           / units for column 107                           TCOMM107= 'inferred relative velocity'                                          TTYPE108= 'dmin    '           / label for column 108                           TFORM108= 'D       '           / format for column 108                          TUNIT108= 'pc      '           / units for column 108                           TCOMM108= 'distance of closest approach'                                        TTYPE109= 'current '           / label for column 109                           TFORM109= 'L       '           / format for column 109                          DATE-HDU= '2021-06-04T03:51:25' / Date of HDU creation (UTC)                    STILVERS= '4.0     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ´dGaia EDR3 6154116771375196160UgЙ¨az¸ @Ÿ€@gرóÅÒÜ<b÷ÀBC‡@{q<3‰@SŸZi‹{<"Ž‹CĔAÞsÀ:–È(Âí<s|KÀðŒL<[̽Ó0¾¤ÿf¾Ðg<¥.`=ßúó<¨žÈ¾œtþ>:½$2ù¾`½ƒƒ@Z
Cäžé<×ÿR>Ö²F?­£jÀÀÀÀÀÀÀ,<ºÄ¹.;ÀVBÒ=¦?üU>Óèª>Cö[>µ?z|ÃìÿAÈAm4ûÁzçFˆ@çB¸¶A©RE«´A_áP'@Ì#T]äuBQ:CÖ9Aoû(@çϱ¹äƒBy72DC­APq?©¾@?õ?s°?w`ÀÀÀÀÀ@rÐ÷w@>Á@:PE¹ð4@i¬Bl^À=ú9íâ+øøøÀ+fÇ»fÈÀ&²È¸ÈÀuèêHÆ@PS¢O_‰ûÀ[~Yòe:@OLGjƒRµÀç}Ï®ƒF@ ­*eìÔnÀТ§½±ü@+âc'0@BUcqtáP@Rñ4ëŸßFÀŠ¼7Ø)Ë0@%šÐ°¨TL?"LCé8v?¦C¢«?µ³4îzÈÀ@Æú¯$hF´dGaia EDR3 5626069199671269888NÐ!,`^*@Ÿ€@`¢Ü¬ðM?NÙÀAŽCgeÁ?Z3å@×¥Éø|ì?Œ"@˙DA¼ÐÀë+âbÈ?ŽLë@é/O<~?™ö
¾•8龅L°>Ö5¾¾ T:>­ù,¾G|ÿ¾/¹Ì¾9q<"ª¾'bŒæàA@!D&«@ºPAŽÙü_FÀ?ŸŠ]>mi7=_C½ß'<¾Tó¿>'F½¯Ò?éê«	>%ÝûBïz?Ðe=/0¥>x
6>8»_?+zZÂÕEóB[ºäBFøªÀ€	UFô@e zR+:b@
ë[B˜p%A ðÀøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@pH˜Øèy@ñXT¤‹ƒ@bÈ3®'!¡ÀH÷öWT\àøøøÀå·m>¹?íç箶ò2À¹IýXÀ>"ð7úӎÀarP½kÐ@-ö…—>i0@
ñà
"@4Ÿ8Ìma­¿üÝy4"U÷ÀT—š¡̘@éˆ_ä @<'‡¥EÀP8ª}ºäù@5$Y4Þ¦V¿óûŽ£¢¼(?µ2ց¶?Ù£³ä4Y´@<LE|F§F´dGaia EDR3 5626310954791014400N¬5ª@Ÿ€@`}?̯ñ6?)/ÀAâ"y°?Ì?ˆ—Ã@1À´$?›@º%AÛÀÇiÒ¯'?jqc@òq,w	?«æ=íʀº–;ý<¸W=—¨>Ǩû=¸üÁ½H,ø=I¡½zó>a¡^YAŒ7D‹R…@øþëAєQ_FÀ?
%§>z›?½M"ü½¥k½›€g½§hI=LîÖ(?ñRç,
>f^/B¯Æ_?ß
6>T>›3•>02º>Æñ~ÂȨË—èéB*?½;Fs@\°É0Žà?© Bª(öA¤|e&@CÝv'•S@c¿A2¼ùAª¹Ö(@c9
çÕ@µ\A×߁AšN?Û9œ@^8?G® ?¢å`ÀÀÀÀÀ@pÆý®…C@Q/hYý@bªy=Óµ§ÀIw·çü©løøøÀk	JøÝÙ?ñÑÖ~ðêÞÀŒ—Ü•–zÀ>{"¾^
ÀaAf1' @'ã .¥ä@ö¸òØâ@4Íöæ¸É¿ö"¯ÄÑËÀT'c›Â¯8@6=ĝ
 @9Ôð†*ŸÀH.`¡[¹S@5<zêy²®¿ûþ_»vè?Á©œ\Ê=?ØZµ
2ÿx@¿9,…¤ÃF´dGaia EDR3 5693520011795900800OrI¬)€h8|@Ÿ€@_ÈàÞu=?«ÑÀ:þ'æù{1?Ú¬@ fÅÀ½Ç®?nNAôb@•MãÀ Õ8nÕ¶?,Lª¿Ò8ŽCo†?4¥ë>wPb>!°ì¾5½R¾?â>©èU½Ý¾ Â=îÓ.¾€1=â
¤ïÚB|¸·EÎb@ÙMFBØW_FÀ?Úý">ly<1T*½îM»½¤í½XW=º§:?‡™|D=ÖÎB…a#@jo{> šÀ>{3÷>QÀ?©6BÆÕ-ˆÝÁp–Aˆ±9Fã@rw…è4ó?ÈÌôC<TAœê5@m·îúÐډA…ÎAå¢YA›/ž4@w:¬¤¶@Â,tBr­ÈA'©µ54@@?ˆ^½çL?–ÓPÀÀÀÀÀ@nÔèDÉr@06•qˆ÷@`ï "AþÀF";£´Æ£øøø¿õ8àTäŒ?×ZäX™ÀI"zgÀHëÏüÀ[â˟À± @$e!ٗP @—Ù'9'J@4f÷+;}¿ú‹zÉ¥ÀXÿ"!›ÿ³@@ÆÈåØI"@7^ÕÆD½ÀV^ÝSy@5…0''Y¿ñ¼¶«µ˜°?×;š|ü@?Â%倠@%¥²ô#ÁpF´dGaia EDR3 5304662365836803840IòQÿh8–³@Ÿ€@`›"à]ú
>¿JäÀL'8"k¦>ÆCS@Ã1MÂ>Ò#OA@šÊA9oíÀU= «±?N±@#ºá:ûþR?>™<ü§o½zb¾,`}=£{Ì><=Øԙ¾ISÞ>CżM½i†{f`B·ß¦F™yš@šÒÈD1ø¶_FÀ?—$Ú=Ô§¼§T<és@½`á¼îìr<Žô*?=ó—::> aæ@½8G@Âdv=ò8'= eÉ>Ëo=J÷7^–ÂQz@è™ûÂ.ÏóF{@¢!¼ŒÿAŽ"C"_AŠ/™6@"³	8¿@¥æPBÿˆiA'I=6@­÷Èÿø¼_@ý"-CòuJA|œ–?ø@א?š@?¾àÀÀÀÀÀ@q4÷™´Àv¨cª¦@e´#žn¼µÀPëÞ©YøøøÀ%ûAZü<¿î9'Dµ@?ög1Œ'è@+[ô  Ài¡Ö	´<À:Ò£|$ÿ¢À"¶‡\\@2¾0VM"q@~yoÀC7O)bÀK†'2Í%,À+L½EXOêÀBsùûFkh@4aÿHREÊ¿ì²¾Îâ¿ö™PÙP¿äw˜7]ß@'…a8F´dGaia EDR3 5693648409834381824Oç%b/¢^@Ÿ€@_F™‡…>ÙÕÀ:a´öCÄS?+PB@'7˶ʈ?|á…@×(×@|¢ÀômM\r?Ú
¿æTúQ ®?=u½>¶o>…3>f%›½«NÇ>.'¿½³½¿yþ>N×U¾jé>tYJÔÓAÛÌDV°Ô@ÕA5_FÀ?±C>w³¼~á=ð/¼ð%S½"«É>?6?Š29>$"BÜåÎ?ª6í=Ž|¥>å¡]>Š×>î¶Ü@›Ñ¾ÂŽ€ÎÁéôAæØFê@\Ԁ¸Üº?J"9C»A¤BÅ,@O1Y‹ ÷Í@ÆòA ¥A¦Î2@Xµÿ²cžB@×x3Aj߂Až?²ôé?‹@>¢ï?E§ÀÀÀÀÀ@nÏ —¡ÓÓ@¾ª1Ã@aøÚ§vÀF.øÖh8øøø¿òf;îe_?ÌlY(ÓÐÀÌ'ÄÀMâd0CþÀa,:Ý[ÛÎ@-ÕÑ0Tê@L'㶰ò@3èÒAHËÿþj0¤ª_À[ãЫ5»@Û¥Qä`@<-q¢Ú"ÀYém‹qc@5½Zû¿ð⤫ß ?²žG¸ ,?Ð0šËGÄ@B'£ï¤F´dGaia EDR3 5693659061353340800OðÀ&_€Šdh@Ÿ€@_?Ìԏ3i>3·€À:]Åè&³>kÁ<@fÌ¡ï>¼†ËA•[0@‰"À,X\œ>e?ÉS‹%ß>‡ô¤>i|>ŒZþ>7ê³¾SAJ>‹‰F¾2:¾Rj>|^'½'üe>cŠG>	C€ G–Ø@?.XDh±®F?Å!ÀÀÀÀÀÀÀC>ÆÃSG=ôfJB"Då4@ý=>WŸ>£È[>võ>â'2A§ø8jYÁð††A.…`F7@¶'kŒÓº
A•ðŒCš';A'CD>@¬ÛÒh":A&ÀuC±7œAƒ[Î9@³-RQB4'A*îDEëAxSR?¾'Ñ?fD >E?C3`ÀÀÀÀÀ@nͦ²;­E@}Ä'1Á@`ÿ…
b½ÀF0©ú‰B5øøø¿ûr–¦Ì;¦?ߥwÅ«
Àì8ÀLò§eéÎRÀ`•óo™Ÿï@,fþ٘Ö@	ký¿;`@4.ŽÖÀÇ¿ûC1	±ñÀ[kòFþÞ@(ÒI›Ì° @;løXå¤ÀO@Ô^ÍIf@5éÁ@ØÅ¿ûe,È~0?È×?Lô©€?Ü\–XL@´Ÿ!!2F´dGaia EDR3 5693191184793675904OG8(€G'P²@Ÿ€@_25õQ˜p>¼VûÀ<î`£Õ?cV@<)§K;T?@÷@ëü³@hÝ À\ý-–x?
ݨ?ê+>^%Þ?,îª>Ûö=î7Ÿ½J!¨½Ès€>c¤ ½ˆÚ¾TP=¦G¾{\>R$9<5BI³E=C@¹û‰Bˆ:_FÀ?§‹…=ã—n¼ù؃½€–§½|Ç;'у=YC?x‡þH =æ&B§Pi	@81=³í3>¯í\=°ªº?"B`N'ÂŽ>sÁä	At¾VT@@qaì–çsç?½""C;ǪAœBD@bJàw€Ž–@¬LcAÙnXAŸf­A@o£Äî @Œ	PBg\£A•ê®DA?·×ë?—¿ð>²ZÀ?VR€ÀÀÀÀÀ@nöŒ'ø	@"l¨³ÒÒ@a]9e†'ÀG!Ê!øøøÀS-Ô©ß?æ£è–(ÚÀÚhµøÀQLž
Àd½§:Uè
@,p¡3ì@<‡õZ@4eV<[b¿÷·5»ÇÀ]ôꢠµÂÀ4Ôy‡ûèÈ@;d…©üñ£ÀNvh¬éôö@6yñlÁ‰s¿ÿ…b±A¸¿Õƒ=Ó`À?Õ5GéÃ+œ@õŽQ=ÌF´dGaia EDR3 5304947826549517312Ižõñvì3îy@Ÿ€@`òÁ/ñM<ã]ÀK¶5Õ÷< ¿ÿ@¯¢¶ÐÁó<¯`¯CŠL†Al-<À R±¼Ñ"<Æ
@(™ZNˆþ<Ë%ý<ڃ=ËÖ:ôS"=¶CÛ>-Lô>Dn¾Šõ³>e½Þ2p»À9‡%	#@:9C±s=´ ò@
ÛqF?¦/´ÀÀÀÀÀÀÀ"=ÑÎ5
<oB•·Á?¶]ÀÀÀÀÀÀÀÀFµ@׌™.ÈÃBɱD6úšAk´ò.@µâ"–BA²CyqA€Ó/@Ûßèó3"sBóÖ)CjÿAY¾÷?´!@š¼?£… ?¯ØÀÀÀÀÀ@q$>܉nÀŒέÐ@eÙ±7²ƒXÀP~ó2ç¦øøøÀ'Ve×Ȅ†¿ðr>ضµô?øéE~•Ëà@(æ…8R¼ÀdðÕöô´YÀ1JOòyîÈÀt=}"@2¨Õ¡l>¼@¿/Cþ"ÀC«›Ø»À6mïlòK@Àx,d\lÀ8µþݐÁ—@3¼§	2Šp¿÷ÒڟÌÁU¿ín+Èúæ@?ÉJ²§Ã@"²lsS»ÚF´dGaia EDR3 34825099835458855680T\a€(æQU@Ÿ€@e6œ½£F>¶ÍÐÀ>ѳxÄ>Ã7@‰mÇÔ?ÀuA!D¤A‡Å§À0›¥gænž>ùÇÀóS¤³Ï??(¾OhH½žEü¾À1¼Ù'†¾7G–<cë>•?=¾¾þ½P¾½?¢ÒnC¬èØ?Œ×½?d/_FÀ?l›=ï!9½~ =ù}¾J¢½êÃø>pî ?;'?)
=%C(:H?†âe=ýjÁ>´]>6Ç>«°ÝAòpJBd¤7BúvÁ­Õ™FN@eç[çDÜu??Z\CjnA  t@?³GŽ@¡/È@ŚA¬Ú&@qóçh[m`@ٔ=B(û»A"Ñr?è‹@@E0?Ú@?¼ð ÀÀÀÀÀ@q…Oè9X@<9lèé"0@gÉsKÚÀ?×ÍudøøøÀ&‰Rüß¾ÀÏó~i·+ÀjÁ[SLÃ@=Y¥–wϤÀdÁ¥=™@Uõz»"úÀY%%êd@*÷ù^ºx ÀÅ{ùµùÀ6pԵԏ0À/ʑdí*€@Y@‹MÉåÀkÝJÄW@/A¨y®é⿲ç	Zøú࿯ý+]‡?Ü®$K3d`@C¿ÄPøF´dGaia EDR3 5693815677348612608O1ê
s­ë@Ÿ€@^"¶Vzø>¶›«À;]ìm=Ñ>ûP@0ŸšòØ?8oA¸–Ò@üÑ:ÀKêxþ>ýƒS?ñ‰™,Lè?Úï>¯/s>Eu½Â¤ø½U•>nŸó¼·"μ®Îî=|æ½ïs2>€Ð,CcRXG«w@¿P'DâkÛF?Âb½ÀÀÀÀÀÀÀ@?\3ŠE>PeBÝ1ÿAV!9= ¢>À1_=H¿¢?žA_—9ˆò'Â"ûRAŠ"ÈTM@«»m'þ
AËÏ/CU°A†~½?@ ^HϏ ™A
xÅClô/AˆH¹=@§zpl¨ZAÀ²C³¼íA€m?=?·èÆ?{t`>dþ?B4àÀÀÀÀÀ@n¾üü¶@U}Yî@`¥Ä@ØömÀG
d¬	W‰øøø¿ö~±éž?àˆ×ÌÉ2¹¿û@!3¬¨À8}åV—,ÀKlÉÁÿA¸@	Æ	G% ´@_²%ÅÏâ@44@M]ó±¿ð«"ÍQÀSè¶}€@VË1­5@0e]{ÄÀQ•ùCŸ]@4¿'Nä€Ô¿ñ©áQÂ)Ð?ô"	*o0?±¾ÈVµP@'¨´EŠ0F´dGaia EDR3 5694020873709949952O9Ñ$,'ñ*@Ÿ€@^}£ó2è2>•ÓüÀ;%̛†K+>ÍÒÉ@'¥MÛ?AE÷?ñQ©¿ûm™¤ñ3œ>Ñ~0¿éòF¸r?ö>"H>Z"C¾S€×¾*Ôî>",¾("¾+†¯¼8Ç·½¶Q>;aÔýAs—nD™\g@X|µAœy&_FÀ?§ñ)=½R=b-é¼ÁŸ'½°£'¾î=Š™=?A]ŽAA>%uYB–?Âì=%í>ÐV>
Œ??	ëhBtŸÂ'£ÑÂ<ùA"òF	@oCÁ˜¦?³‰ŒC2QÑA‰;4@Y^"«L@¦jA›çÍA¢"æ9@rÑ÷¤¾lñ@Ø ÁB1í
A"h…?ÎÖ?âÆ?!u`?'`ÀÀÀÀÀ@n²ÌcóÇ$@qâ1nÝ@`•;)MaáÀFûŸÍÞäNøøø¿Ð)2¢ØÉv?"xÐØ0z¿úí»tôÀS¦ËzZÀe¥ï
º†@#yÎ@OX@ ñ¿>¢^Ù@3µÃ-¶:¿ðX¢k)³ËÀ`L´ÊFŒÀ<¸# ¤¨@6èÍ@˜ÿYÀnimÈÙ¹"@5Ë|$²Î ¿àÄE…?¼Ð¿¼çG‡`?·¸6JŸæ°@»÷¸±F´dGaia EDR3 5694212875920825088Oèq·[+¹'@Ÿ€@^ º\Ã(Ô?ƐÀ:a€{'î?x¡ý@°Íõñ?°™…@±õ@UqfÀ
K—ÎölX?MB¾?âΝTô?°Ø&>¹*½ìÍ>WêĽ£©Y:¡—ì½àd»KÓ­>ð>>E§=ñ<ÉÉÈA rÇDSÇØ@£ã—A{_FÀ?ê¬1>7+½§bg¾g€»;qÿ•½
©{½9ï6?öóá:>.B¿?¬û³>*´?•î>™i©?)sVBÒã]œòBÁŒ©Ak¶ÍFÕ@Y]?uß\?X€Bïï[A¥_(@Eڇ'Þ@'iA,°A©å³,@[P¤"hq@"PA±€A6Å?Àü}?Êîà?Ä`?'Œ°ÀÀÀÀÀ@n¦Çt"%@›k¬X—@`Ÿî›9Û_ÀF‹Ë)–øøø¿ôíùÞýû2?ߪxÜ3DZ¿ø6!}?F©ÀKD»É=ÿ¢À]"/â¢!ß@!«9ll*@ª"/²Ë~@4.£rhw,¿ëBç±×ÀZ"üw²†@;À*Ð@5¶šv/
ÂÀMO\‰Ì@d@5̙YúñT¿ûH]iöh?ÛÓÀëß°€?âsÀ¾Oš@+kò©¸#F´dGaia EDR3 5694230158876279040Oø)#;æº@Ÿ€@^—Ò,á=D>†•þÀ:<P7Ê4>àæÒ@1ÕãŸå«¡?&˜œAÛAfA‡aÀ ¥®-2)Â>Ïz?ã[ûÄc›®?èÝ>Û¾>½ÇÆ彟|>!® ½9Öz¾,å4¼GŽ²¾.ôî>¹¬áh44CÇDH´Áh@³þ9E¯Ô
F?ÆœÀÀÀÀÀÀÀd?PՓj.>fø<B՘BA¦Áô>4Ê?	†
>±Qk?	cBÏâ}Ž… ÁZ¸'A…F—@Ã)p®ïÕAþ€DuGíA{T^d@´¾Ï#"×A+.D ºqA€4ƒa@ºƒ¶MÕ@́ÆD' –Arö?œƒQ?W0`>¢•?åàÀÀÀÀÀ@n ˆkÉÆ6@
Ù0í·WØ@`˜Y2#ÀF~4L]›ûøøø¿ôÀL5Í·?ÝY€"¿üM£µ¸Ë–À7¡`3p*,ÀI[cª("ª@
0(vñ†ô@Þ¡"dÖÜ@4%]ï_ô¿ñ¸Š¬RpmÀRÚöŸï"@@W˜~=˜‹@0ÒIèWŒÀNƒÇ3ëh8@4™½:#ha¿óp*Éõp?ø3†9ÿ'Ð?Í҅)ð@
ïÚ$Ÿ~F´dGaia EDR3 5694053103143581440OW!w[€i`@Ÿ€@^E€ûph>Žy%À;4ºBž&>ÇäÒ@yÎq_†?G+AèY?ò¶‰¿þDÁQ'P>̀¿À‹(éÛx?ðq><w=?¾ s¢¾-ž>¢"Ѿ'¡½"ü'¼x^½Tå>l^@hoD8êê@BA@šî_FÀ?™îi=ɆK½0½Á;Ľ³Ö½ÉüŽ<8‰O=?Fç@@=¦oBÝÛ9?'a¶=™­>¦°<`íþ?%'gÀ'Š`À1sCAOF@e¼£3[,±?M8CY	'A ±u0@MŸüCü7@@›±rABØ,A§A-8@fø-'¶–2@¿´§Aõb.A˜²Ç?²Þà?èæ`?Q÷?ÕÀÀÀÀÀÀ@n¦ø8Œ'@ìîw°x™@`s­~R8KÀG µÓocþøøø¿åÐ3\§?ÐlÛƕï¿õŽ ¡+ì½ÀQ×}"®¤ÀcR'Ö¹!Ç@¥Ÿ}Þ Ø@ àˆ/[@3ñ¬þþw¿åó/‹#(À^ʵÁ»·À"ö¬Ö+m`@3Õ¬¸ð_ãÀXûŽâ•'§@6ìý€¿óR¦ÿªx¿·¤r½–Ñ?ƺ¬Ú3'ˆ@C /ÉbUF´dGaia EDR3 5694537060041063040OIz€0Ý.0@Ÿ€@^ÊÐJ­ðà>K"*À:0haÓªI>©¡ÿ@$ÊhÁ6F>ÿ %A¦'¤@¤×ÀrB†Pú>–gx?Ú]¶µ/é‰>ÐØ÷>"æn¼÷mâ¾ÔÔ½ƒ•\>£·¥;%Oà½r¾Y>(£=NVa>1Ì=¿¡BÎ	FD@xCYCÊa8_FÀ?¼#=šË$>ONνސ½¾…c½'{O?ÝHW#>6ÒGB¥ï³@œmö>R5ù>÷áö>Œ¾"?¼[C73'¶
ÁH@PA'¦½FÓ@š¬vÃYãd@îiCe!¥AŒÚŠP@…?FÍ'@ιBÓ""A'/P@Ÿ­Å i@â>"C^"AƒØKPP?ÊüS?ãn@?&" ?#ðÀÀÀÀÀ@n«Ã{ÙaM@lŽdüp@`¶ªƒy¢7ÀF\¾/LÅüøøø¿õÅEÞKA?ÞPoU6Z¿ý}Ls%­ÀCýB (mûÀUÌ2qaAÙ@9Û½§ˆ@tÀg:·z@4(&дþô¿òè2ÿʄÀVñ?ã'N²@LóûB—(@4z»Èâ›ÏÀNU€ê¤EŒ@56³~'£'¿÷<-^ւH?í¼Ñ
N* ?Û}ùQã°@`OÀ(zF´dGaia EDR3 5870287190593289600QwsÖ½€b…"˜@Ÿ€@iQÞØhdj>HÚÀMEãW›O>­'A@dEÖ%>ü…©ASáAÏ
 À9L€‡ÑÊh>²ÒÀ×w'È:>àáŸ?í½"8©<<Ôª'<¥["<À5¼ú¯=*"==V?,¿Åº´@‹ÝæDsÿ@	E;@"Àr_FÀ?‹»¼=žÁ‡½…‡¥½"Î.<Þpl½Ä´ø½<—¼R?<—jV<uÒkC
uL?U7=éÛ?á™>Yҋ>ŸÙÂú¨Â\™B4ÁuB@ûF¹@f|3‡H;æ?»úC›ÚSA f3-@=›C.å@4hËA$ºNA­t.I@q[FD‰Ì@qÅB'6]A•>Ì?×=s@A«?Ðß°?²vpÀÀÀÀÀ@s?Ì8kÍ@Ž/_Hê@ljó$$*ØÀFUîÒÀî=øøøÀ-xäìCÀ'7Õ
Ïq%¿ò€"»"ã*@W"&©½¥ˆÀ^ò|A¥"@%n3¬À¶Œ•Ž<@ (ã¿ß­®Èz @E#-U¦@8¤öY¬Ã@7µûäeÀd¯žˆÖש@$@P6ä±?Ê]Ì3_`?½æ)Ët@?É̀¶4¤@+l'ÈŽ²JF´dGaia EDR3 5622875015321009408Nw	 ½Q¼`@Ÿ€@a3‰c›(Q>Í
ÚÀB¼]!Ë{þ>ö«ì@âVQÖ?&}âAriAç[Àôߌ,•G?	L@
2F™lÿÃ?#-=ʽðÔܼ‰ZѽE°K>®P¼ë'½•y>¼\gm=bT+=i_½¹¶BVE)¨n@°£B‹Ÿ_FÀ?Œ[u>	'½¼]¼+ ½ní½
ž5=ùͪ3?b—£33>W|ÎB"W@4x>"<Ü>N߀=ªZ¨>qÓã‹ޙŠØAÎE[Á1F©@r'óáìÛ¹@%%ÅBæVSAœ	Õ0@e4hbè@¸ìqAèµÖAž2m0@s`ô¦î~@°ì±B`QÐA"'}?Íò™? ¯>Š&?|KÀÀÀÀÀ@p]p>(o@ÅþŒZgÍ@cŸÁ¸ávÀI8Ìu–³‰øøøÀ®ÕÊ<…'?åޜ7xÀTêsÒ¹>À:øÍНä¦Àgƒ@£ÀÚ@7ûÀŸÍP?øÜït× @4XƒÙfŸÀ
]ÀS°Ò:ÞÀE€ Y5W¤@B"¼¢öþÀK®£ÉLî@5†§wýþ¿÷£Sô¼çz¿é}žÜK"@?Ü/<Bn¸@*¡*×·ø_F´dGaia EDR3 6131082273357858304UúØ0†>XTq@Ÿ€@f᪭¥C?$HÀG`ßytI>âv@Ñþé:TZ?W-ú@â¶yA¥!¹À4(`P?>ŸU¿ñ,+? ™¶?Cz>羘°!¾æƒZ¼¯C…½W¶.='D ¾>š;>t€ÿ>€È,ˆ…B#"}EY"ð@ÀM@Bèë_FÀ?–'|>žî½®÷u½ï2,½i~¸½Õgh='£.?'tv4>,æCòÙ
@2ݵ>€1F>™Ø®=²žÇ=»¶·ÂŒœGÁBfêv@^ûkFž@xt7^Ôg@­3CrÕA™È3-@\E0ov@È-2A»A¡£ú.@[gP'ËWAI Bƒ`dA5-.?Þc@f(?{xà?«àÀÀÀÀÀ@r'ýIic@/+"×"ó@i©BpÒÀDjcvÎyïøøøÀ,Ó¶¿ÀvKf•šÀ
géø-@Qµ¶(õóºÀb-:G}
æ@FŽ‰W1ÌûÀFñÿú×4@'¤Í<	iÀxeDÿŠ@3^W‹p¿ÔD|MEê@M$«Ãî8ÒÀJövö…•@+?ђšn?Ûi€2Ü€?˜9M>?ðW¿5‹AD@}‡ŒãMF´dGaia EDR3 5309254506204158336I®BØpـ˜>ì@Ÿ€@b87NõOf=39ÀJàÉٝE{=#	@}¿éÄJ=5³CȌA'gHÀ,=5~=IçL@&ãÄþðÃ=Sß_=|¼Ÿ"(½³p)<Fß½~¨<»¼Œ¾£"u>@±®;O…=©Ô
]Z>­-C³¾aF?¤!CÀÀÀÀÀÀÀ(=˜+Ã9<uAÃÅ´?€¡O>oM¬=½=pæÀ>§*Â~¢vÂPށÂbÍÁÙ¹/FÆ@°°ƒÊÖÝB@,,¨Dƅ1A"â¡4@‹gVÈ0ÙAÚRBÙÇCAÙc2@´©¬UN¯A+UCCöý1Awx?¸¾—@"­8?¯l ?•îPÀÀÀÀÀ@qT>[.h¿á•w‰òr@fºjó–HÀN\îZ²;-øøøÀ)Ìâ?v‹¿úACœw됿Ø6Dœ[X@3¬`4Àb¸ÇF›sÚ¿÷+Vÿâb À³²×y¾Ì@2åU0+b?Ò ýLÀ@Y0Oö#ÐÀµç¨¡ @'sÒõcÀ1¨¢£]U@2t-½‡f¿ýx¡á—¿p¿ÐP'Øå@?»*eqÙX@#²/–ÚðuF´dGaia EDR3 5851438262732812800Q4|QrW,‡ã@Ÿ€@iWí	Œt<z5ÀP¬…ºù<$¶@i.†.,™<B5TDAœA¾~À7ˆT*–<"®À
¢`é0<Lú[=ê¡·½°F¾'6Ä»ù"ؽNO<6#G=D<Ü="a3>&ÿ><	ååáÀ~‡D=qM=…"Õ@§mÍF?ÆKqÀÀÀÀÀÀÀ7<'çø:<P³NB×@F?_pÀÀÀÀÀÀÀÀFÜA,3¨ïßEBᾤEÿÚ+A,^j1AëBG
2,CUÒsEHiA1ÍP2A#©œþD¾CY?E3gA$.z?š7?Yí`>­ÜÀ?ÿÁ[h&?#EË @@s:ý6£K–À
¼ƒŸ@mi‹ž"f=ÀIuÍWí?ÕÀ5Ú¾êŽÓ?Õæo³á¸À?ù©q…~úpÀ*ýê%ƒ£À$õ›BE?ⳕÒ0W¢@W[y-
*À]ásyÏ2!À&"ÃŽ}ˆÀ ,ؼü@"jWÛªL*?óîãò~†ú@DEyÌ3äê@9'òcv?þž53ŽÀ7ØRÓKó@$äãú«I?ù—?ZöT\?îÒ-g«¬ð?ÞÛìnŽ@#ÖeÒ{¥F´dGaia EDR3 5984452643949160576S
ù¼¨€,õ[@Ÿ€@m⼊¹<hr=ÀH:d÷Yªž<=*Q@++Ӗ©M< K¬C§+¢AßΌÀ5+~<•ýÝÀ2c¬˜o™8<…þŽ¾É{ˆ½èâæ½`Œ¾¶³Ž>wê³¾°39>þE¾C³À>‹Ì¾¿®Cž?'(CÏÒF?¯õ(ÀÀÀÀÀÀÀ/<ïdT4;†|CJ?"y]>\ÎÏ>Åܾ=
>¡ŸÞ@­1ÿA©8Ä@ǟ¾ÁîîF½@ë^H/h4Avj=Ecv}A]/@Ññøª¯qmAj5DˆAjØÄ3@êËåF"mýAêa¼Dê$óANcÙ?§J<?ã§X?\«ð?j¢ÀÀÀÀÀÀ@t¹¤ ôh'@Õëÿ *Ì@ní:ÄB!wÀ;iþ`'^ŒøøøÀ#<a?ÁÊÀ1×Bhur¿Öú¡I¤`È@`Åú§ËÅÀR!öH$áZ@$ŒêÂþŠœ¿ì•†À†ªP?ý‹wØóJ?ÓYÂÛõÜ@T—yb<Õ@R$9ʇôˆ@7rº:øûÀT	K`·õ@öå±Ô?îöhaN@?êåNHj˜?ÜxØð– @@,B)x"€F´dGaia EDR3 5305172711035044992IŸÂyW€(eWð@Ÿ€@`Ô-rüúl=:G"ÀK¨^FŒN=D[ç@aH0Ú=Q"Bø¥A€
¢À"\bà`nb=…×@*8•Âqµø=~ò=¸*<ÚÝ]=ӓ=)Fb=ß$'=O>{¼Å¸à¼·7ü¼zÙ.<ç¿N99BBÁÜEg¶â?7ñBµÐ¢F?¡ÎCÀÀÀÀÀÀÀ$=ºú6<eÀBôµÝ@`F£>L®=¥S=ÍR>tšÂV—öcA
ñ¸Â(QF¸@Ùڙ"ÓNAþ'DPsðAj·2@²µÒ=`¼AÂô0CDŠA?3@à´ý›QþxB§ƒŸCÌAÆAV˜â?¼•ù@.np?Àö8?›æ¨ÀÀÀÀÀ@qújM{sÀÞUßí@e´ë28mÀP'ÿÝn^7øøøÀ'½/Sdß0¿í<¯'«H?ò•'Ž@$Óú
´ÉøÀcŠ—ñÙ?´À16E€À	(™þ®è,@2Æç,Á?üš®–Ý·ÀD°>¢¸üìÀ&wþˆ-L0À'ŠeCÀ5ƒÒÌ^]w@3lÁR¯MŽ¿ýÇÙÌ7©‡¿ß 	µ¥F€¿Ô5Ã~²ÔŒ@	ÅŒôLíF´dGaia EDR3 5305488472720598528I á¨pæ*¤ @Ÿ€@b5õ}o=ÄÉÀMcʈ£=»$h@å¸Æ¸«=ÕçBfDöAdÀ&©t—ø,=ñIÅ@''öfS=ÜÒG=Û^½ó1ø½¶š‡½"•Ç=0ÿ½E×-½EM> Ùd>SY=Ӎ¿e¬ÁCÞY=¡[4=~µ§F?›ïKÀÀÀÀÀÀÀ">+¶é7=Ǐ?‡u…?v	y>yUä=óàÅ>+¾=²'4Ãä9Â!ôEB2ŽFÂ2×F'@'†öçÝw|@®D
ðAæ3@a¥~ÂÃkALA}ùšAŸ¶ 1@šóÈÕåˆÉA&/‡C&úA…?f?Ér=@S¹Ð?û ?¬XÀÀÀÀÀ@qì‹8Àêõû!Ñ@g˜#¼xÈÀP*írÏäüøøøÀ)½ÕÞ¾Ào+Ê‹B?êêÀ6™œ²@=û·¹lÀdeƒÝž±‹À+mý4Þ¨ÀOç¨ræd@1bþX³?ø
y$³)'À6ª:"¥hÀ2^¢B4пáHt¤2ôàÀBlýl´·@25L×$¤±¿ã6úÀ&$¿ÞĪg
i@?TäìZ/<?ꄌ}ë)¿F´dGaia EDR3 5305096672931284224IŸ}Q-[é@Ÿ€@`ºp=pMöÀK§ˆJké=wçh@'—C8É=‡`òB¹ÝÑAqåOÀ;§™Ól¿=—€™@)ä]ûxFg=Œ³m<âM<ÿe¾+ÕA¼2ú€>¯Å<ð?z¾T=é¡ü½Ï¦=_ÑMJ?̒CÆ68>ˆŠ5@îF?šPƒÀÀÀÀÀÀÀ(=Ô¡‰9<!2?iU9?'ÌÀÀÀÀÀÀÀÀFÚ@£.P2ܽ@ÎuDw2±A‰Â2@pÕ4¦'Ž'AZtAîÐxAšQ5@«hD!v´$A«CÛ|A~)Í?ÆQ$@X+T@ÂH?ªÒÀÀÀÀÀ@q6|ÇáÀFËTԜ@e™½'ÖÁoÀP¦]ˆv×øøøÀ&ÿ]!Å¿íö=8?üüè{@#Åþ/–øÀd-.ZPÐÀ2žâý!5˜À0ò€@2ÇéÞ.ð1@Rœƒ'kUÀDó÷&šI¬À0P²†'.øÀÊxŽ¡w¬À8ú0g…'w@3 $"}%¿ùNÂi_8\¿å½Mî§à€?ÅÏώEà@$	2¯×$F´dGaia EDR3 5904512578010039936Qñ
èF€+}XZ@Ÿ€@k¥Y	ì…=y"ÀI·À&%¼=-QÚ@ä-ÍÙ¼Ö=>B8C–,AÉ*øÀ6)惬(ï=q%þÀ'Á¥-‡q=i°¼¾\è¼ÇO&=ªÕ¾UDù¾p_½Ü½?z­=¡£=v4å<|M*ÁÁ>ÓÈúCLî»F? ![ÀÀÀÀÀÀÀ=«Cj<¸±mB¬Õ`?''þ=ó[b>ò>=-?D@Qœ¿B=üÂ#Җ²!FÛ@Á‡à˜ôóÚAƒ'¶DpA|à@–Ýíj9çAŒÉ\B¦RA‹f@ÇuûZûBXÌpC]ŸÖAhÈ"?À+@8à?ÏhÀ? ¿ÀÀÀÀÀ@t
󳡡@!¢Ëo±r@mc:XS•À@0&óûøøøÀ(êq-'"ÂÀ/©Cßó¬¿ïýlÒ)^˜@`
÷@;¼ÀZó ìLÞ@9ª\Þ`t\À
Ý¡ge¾t@'"´Á¿Õ¦u~¹PŒ@S#OícÃ@DXyã@CkPÛì¦ÀU/tÙå±Ó@Ãm[9?êBFMp?Û¢ïŠÐ@?âP呀Ú.@)µw;X6F´dGaia EDR3 6057997808531640320TT韐0¶æ©@Ÿ€@g3ݬ4(?ÑäÀN–ˆ;©š?
@÷«B"ÝÅ?;<#@ÚhAŠ"À13ÚÅw?($z?øjKf`à?>ym>Bó¾E'V½³ Ç=ɼz<ú>~§=hBn;o(Ú>;Ì>ßX˺Cê"HÜ!@òÏtE—ê/_FÀ?Œ_Ÿ>lD¼Œ3€¼$Õÿ<¿ò¼!n†¼‹á4?Œó­=>Jò>CN•9A›>?ɬ>mÞ=¼òN>H•e .ÂY=­Aü€@©‡°F´@²Uæç=_Aƒ3-C\A"y8@®ßG_ŒmbBZªBÒA÷A'ÅÖ7@ÀªÜ¾=kB—Q'BØÚAoh87@%ºÅ?±p¾%р?ÅÖ ÀÀÀÀÀ@r±~#¸Ã?÷c8äøžG@kY>ŠœUwÀIùl"¾†÷øøøÀ,ŸÞ±BßÀìad¿Êé¿âážü	@XWæ,.7ÀeßÌZoNÄ@pÈëÕÕ°ÀY«»Át@'iÂknÂ?´Ð©‰mÒH@Fʏ26À=墈ǘ@2HwnMÀ@LÕ®Ñ@,Íð·ŠUQ?ö›žßŽ,¿ëûR
ÝßÀ?Ü·t­Íø@>&uqé§F´dGaia EDR3 5252291630586136576HããiØ4¹Àè@Ÿ€@c™ëj1<d=KI"ÀO=‹
¥=Dß_@XÏð¬Á=cXBÿ§A®0¥À1"‡<̽='É@)±kÝ==`õŽ¼îáû¾ÚM¾|g>ƒ=ï°->9yº¾¡s="¨=æaw=É~|?•dCَW>JGj?±ÁF?œd´ÀÀÀÀÀÀÀ+=¶Ú/;3Bfhµ?'¼‡=¼É=†<žì®>Ë7°…ëÁ‰a}Â!x;B
Fx@¦õköˆæ4@*DŠ<éAˆ"Ä%@xRG5"yßANdÆAñVA–çû)@±_7¤B,MBàb³AzNO?ϾP@Nœ?ìSp?¯¹ÈÀÀÀÀÀ@qñË[m,ÀQ¥çå²@it=?lwÀO0½û[ÿpøøøÀ+´ÿS…ïÀg-³9©"?ò)ʉ@D´ÔÑЭôÀ`Ðhmc‰qÀ$L!Þ;`´Àƒìÿ™"Ø@.¬\DR¥?ü¾ã	hÚ²À$Á¡QVØ@%*ù¿.@1ŸRÙ:˜À9+á+:@,ÎȁßÆ¿ìÙ«fÇ^X?ù²tm0ú0?èWVžÞt@Ôëàø%ûF´dGaia EDR3 5252544518263453568HäÉi·€*Ë	¹@Ÿ€@c.$鱤>=б§ÀOÂ4UsŸ4=˜yS@¬}ÅéÂ=®u¡Bœ9A¦À;À0Ý Ç³Á>~î@(€ZêùZs=ÈrÀ>¢:ĽùÏZ><µ>Ø26¼cÎ>Ñ«ž>
Á>¬¾0u>~bÑ÷÷@5J¨D-?î? ̲A…¨p_FÀ?"Š<³Ü=d0½:"¼¬¼–½ù:>6u‡>Cõå*<KË BÛai8?®T=çñu>Ïp=ì+<—"Â?'Á³ÅÂF0B‡Fç@¯êOt÷@ó™2D)A…FW@ÑáO@å»C˜{@bŽõAŽ|@ÆÌó§ni!D\ëæAS^AiG@GÀã@Koˆ?Œ²P@`ÀÀÀÀÀ@qæTön#8ÀO—¾y3@inÀЍïŸÀPwšÅÄÍøøøÀ,f¯ôÒ<¸ÀÝS~áÎç?ÖÂ&†¸D@E"øШÀaãÈÚöÄÑÀ.tÆ°oèÀçNB2/&@.ñI^~lÂ?ðE¢«b:À#\hµX›?ÿ§—/ÓÀmèNû8ÀH"üé¸c@/­<€­Ó¿ðsælåîD?ÖÀŸÌÆv€¿âë•r"H@	?3H{á¸F´dGaia EDR3 5252392888731046272Hä?š€\˜þ7@Ÿ€@c.7(Òó<Zú°ÀOó.Â3¼<]N9@vݟWkv<nMECãp*AÆ–À.ºª!&<Ž‰@(»~3±»œ<"#í½©¢1<"!½º#¼>Vät=o½>B™'½ÇÔ=é¼=ž–½½
ƒ~22+À@o#D!àe=ÏRxAAGT?Ô/üÀÀÀÀÀÀÀ#<Îb:(
<‡æXBù¶P?`¤ÞÀÀÀÀÀÀÀÀF3AWé"_{òDË`EpÌ«A€"ANŸÔœ#ïëE/ËaD²båA
F!AIŽ1ïó‹ÕDž¸èE$ßA÷r?–\‰>ÉÓ >
bÀ>"¡ÀÀÀÀÀÀ@qéÓ]œúÍÀ'2œ÷¢@i…÷|µ|#ÀPr(
B.øøøÀ*ò>¢ÛÎÏÀŠÄ Žh?ðp*28`‡@E{õ†pÝÀb+' À0,uÚ6jlÀþkžEST@/Íí
?ûC;ž»°À!¥€Fú4?ñv|â1(€Àˆì•øÀQÁ7Õw@0M¡Îæ–[¿½AŠ5€?"j>¥?d¿¬XaЙ ?óÑv8ÌٝT´dGaia EDR3 5252486141064246656Hä"QËõ€TÈZ7@Ÿ€@c0
îþÉ=	'ÏÀOîÒ×,=Îß@fºaÝ.'=¾»C:Æ®A… À.Jaeó¸ó=#%Þ@)*b¢ÈÓ=eǼ"Õá=#*V¾"²e>0ÇÑ>CËk>Až$¾mø&>Üd==Áë<ªüaa?ÆüâCÐ=¦=˜>åŸ0F?žðÒÀÀÀÀÀÀÀ)=hyÚ-;çº*Bûˆ?‡}Â>R§¨=Xµó=£0Á>Yv"€)iÁà"BNÀýB -FE@¹/VÎP
@»¤zD‰pUAO³*@Ê4»Ü&b@ȲÅCþQA¼(@ÀÜs™CŒvAŽ&CòìQAn…"?¾PÜ@>éX?ݐ? Ò ÀÀÀÀÀ@qéÝÁH]ÀfFNÂÃ@i"ÿ㙣ÀPÏâyµøøøÀ*ê¸ÎôïÀ ‹xŸ+"?ô$rË7-O@EŠZÀX'ÐÀb{ªÿZÀ0M§rÀï^ˆ+Ÿ"@/­aŸ¾¥?þ¹‹ÔˆxÀ!k‰—8h?çœ^WßÀhFlݾ(À{˜t™x-@/E)…ÃÏl¿Òm앒ؐ?äCݐ6äp?Вµ·S(\@!pì.ÅðúT´dGaia EDR3 5252566027460086144HäÜù	€.$/ù@Ÿ€@cQUoÄ=v|ÀOœÇªd•W=†šm@9P±™0="C1BË	 AŸ¢À/'¢ÕüÉÛ=Îìø@(hß1À»=¡ß®>|X;»£šú>2y>¸F³>NfÕ>×(8><¤&¼½­=Þ?>|ðþü@—1"Dƒnþ?šêAçÐú_FÀ?Ÿj"<H=XJ¼=©7î¼ÕÄ÷½Ù¦H=u'>(‡!;ëÁCAÒX?œ·>Ù}>4©|>)!Ã>™¥pÂŒÂ>'Â_J´A×HFý@Äÿ¢7¯òA[çûD:á1Az‡>@î^à'\Fµ™Û@+@wAUªT@ñaö\H'¿Fãd"@ŽžAIÞAO¾Ë?<ÄàÀs¨@B¤àÀÀÀÀÀ@qà‰§Ç'Àã®@ì'6@iS(Ði¥SÀPýOéjzøøøÀ+ªœµéRÀ-ér1hz?åS!ÇÑ@Dõ{1lÀb; GÈJÀ.j±/øÀo&uùˆZ@/Hþd֟ù?õ>©íNè+À#¿,÷ø¿èˆ>qß#ÀHøªxÀ+ÿƒóûq0@0_%·­¿ã§Ëêkp¿‹½C¿Ó}ËíÔ4@Ng"C²AF´dGaia EDR3 5252653266828976640Hå,Q¢âJÐU@Ÿ€@c8¥‹Êâ<¹
ÀOÀKüQŠ}<²…@æC€¿€<É`ÑCƒ²žA›CÀ-}¡F<óbE@)%-eFv<Þ}=믑½Ô‡º¾p½³½D+Ê>¸¼Äô¾7UÉ>!Ÿ='ï­>+×uu??/ICÈٕF? í´ÀÀÀÀÀÀÀ,=1ùg1<gáKBé(_?ƒl7=µ4!>sE=…¸>:ŒÂšHÖÂ~‹B*?'Â2ÌßFz@Ç;òÝȱ3A kïDNÓAwûc0@ŸTÉømtAA—h@BÓæWAˆªJ/@Κn&èSBk÷DC'¬VAdr4?»w@3‰€?ÊɈ?œIxÀÀÀÀÀ@qÝÈ
Ó
£À½:ACæ@iR­A½5ÀP/‹ÏŽ~@øøøÀ+#ëqª3ÀÜù"¢þ?ò$fÅ¥"@DûþN
žÀbvY+ë""À0£—‹h¾À_ô/q
@/h´¸Æ"²?ü¹§,­À#¦¼Ÿ`"0ÀÐH¥-è€Àº•y؈À:¨`}Æ÷@0‰¢C0¿Örꤷ—¿»Ë­?ø€?ŒaŒaþ2@ÿo¸*TF´dGaia EDR3 5252675909897880704Hå@é·€2¾=@Ÿ€@bۛuΚ{=`¤šÀOÚ¢€Ÿõ‡=yÇy@-…–Í'={òÐBå*A£wÓÀ/Ԕö²eš=êS@)¡}Sw'
=šê+=eÔ[>Ûq¾5®¼=Î3þ=춑=Þt
¾–¦i¼»üy½§L=×é	AçÚDƒ7>Ü)ÃA%NF?žJ²ÀÀÀÀÀÀÀ!=ÞHx(<ž,kBÌ÷?¹ìÀÀÀÀÀÀÀÀF(@±äÔppl@ÖJ€D+éA"GÒ%@Š*÷—B´A
øB* ±A?ÿ#@¹úxçGçAé·ZCc¤"As
_%#?Ñ=Ë@5Ê|?¿'Ð?¬(ÀÀÀÀÀ@qÙ%Æ>nÀ›–R9]@iIèA\<~ÀPQß÷5øøøÀ*qþÜȺÀ
ñ†3{?ޜ
õ—F@Bì⚓¾'À`úcNÐÉ~À0qœæQÐÀýì'G*@/㰍ÇW?ò<ÆÌ,ÍÀ+áj.Ià@"‹K¨Z0À
*ÀfÁáÀô
à @-¡œuљ¿á…ª'‰é?üM'vZ.ð¿âr÷ӈ§f@%5@¨×ŒìF´dGaia EDR3 5851614150186978560Q5‹M›oó@Ÿ€@io|įÕö?A«ÜÀP¬ÉÉw:?u֔@S»ñÂH?n«"@ì…ëAÆUÀ8qz¡µ?PÓ(Àp|M®f?©F?¾Øhi=¡vÄ¿M>BZ"¼n1™>'+y>±å½1
齗!W¾x†dæ×A¿ŠçDší@¼´"B:!_FÀ?±ˆe>Oë<
]ã>''
½"Ù€½ÿ_¬=ž»
?ï¹£&
>©ssC"P@ñÆ>‹þq?¤<ˆá?Â«rB'Aá}æÁøGF¿@pd4>¹?Ë@wEŒB‡Â˜AÌ@qʏ¨Õ'LA·×¡AF1»A™Ÿ/@4Ü¥ ÞAÓA¦ð×A*ý@KÎC?§C ¾à'@?ßLðÀÀÀÀÀ@s2ü\¡À²ã/z@mRJ6ÎèÀI ÜÄùPñøøøÀ+-~ov.À$›§&iB_?È]N×d@UÖ¶ùåÂÀ\Ù|0XÐÀ% æ[£+Àtë7yò@"ÄK÷†×?ëA…È"ºë@AÈ0Ì
œ@=²ÏŠeôH@ލ]:XÀ9Z'ž€¹Ô@$·î&v×ì?õòD[?òTÇ·¤Ç?¸ý—9ÍÍP?íÞÀ£.üF´dGaia EDR3 5258009464685585536Hø3À9ä€KßC@Ÿ€@cᅍuc=Ü×dÀMÒÇaZ=ŀÿ@¹bIU=çã'BŒRA·UÀ2¶ðž'§>
œ
@*sÄ.õ$Ò=óÛZ=¦3q¾7 ï>TW·>•¾>…-y>'Öb<Ÿä=žð˜¼ÒÍo>y/K^]A3|[DNE?bÃßAjk8F?›AÀÀÀÀÀÀÀ)>SÑ*1<"xAÐó"?ºV=Í¡7=ù¶==å>D³ÀH
ÁÉ»BG¹GB%!F'@œܲ8Ý@7ƒÌDÃEAŒg.-@hµYÇÂÐ2@»ÄDB¿ÊAœÊ&-@¤ÇY¿ú¿åA"ëÒC'™pA|'?Ëi©@Zl¨@À?®©ÐÀÀÀÀÀ@q¿"IªÀQZÚJåÒ@h‹FsÚqTÀOÃ5ÄæÙøøøÀ*•bBn­À
{[=nÅ?´üß^BPp@>fa6NŸªÀ^¦<DÀŒbsÀD"@0`Ž'IØb?çÉÍþ•`À5dý¿*@6â'Y¢ß0@%Îë$À<4`*´ð'@0
5C–x.¿æI'"Í<¼?ê2Ø|¢€¿£aúÝ3€@ "Q݇ÌìF´dGaia EDR3 5258284827944274176Hù.1qÉ[Jz@Ÿ€@bûz¬FX=9–ñÀMo91ñUn=4†@ݸ=b^=Sã¾C€VA§1®À1@aD!sw=f™"@'—úENm"=Fa=>L<½i
q<êÎ
>dÇz>t)>˜qk=•ZF>ˆ>"«×=ü²°nn½>
HCϼë=÷N? álF?›GÈÀÀÀÀÀÀÀ*=§ƒÁ5<ў"Cq[?Rg>#ê=–Š=¼¼×>]'€"ÁÙùBaìôB+OF¶@«‡Óßÿª@€yHD[nµA†Žõ2@xì˜[¸™­@ÑE]BsêÆA–±Š2@³Œw4ˆ«VAy>"C  ÜAwýõ?ÄC'@U"|@¨?¨ÿ¨ÀÀÀÀÀ@q±]ýê,À¾…]®nÈ@hKÀaE¨ÿÀNö 	c^¨øøøÀ*¾ H6ceÀ¾éLO-¿Õk`¡¿‹¤@?X	>ëÀ`ۙ缻ÀÞUগˆÀ–.èú|€@0˜emÇ?ÔéƒÙáÀ4rq3
sÀ@$–öêã`@Ò½…<Ç,À+¬îW[ü@0(ïï\½Ü¿ï¹w'§h`?ëÊ©xvÑ0¿× 9jº»J@,HЌÙÞÅF´dGaia EDR3 5258032043361383552HøHI-4€jùH©@Ÿ€@c!0ÄÈ=ÂÀMè?!€^Õ=ó—@cÆʐ5=šFC%՟AŒs
À, RƖ§=A½[@%Ðø™O=!¹z>xfL;vò†>µß>‹Aè=þw>›à>
"%>D§Í½ãr>u¨HH?ŒnC¸GX=£>?ø\F? U"ÀÀÀÀÀÀÀ%='Ag,<ȈtB÷€?…j->.Š=Ø!µ>-§>c¯"Â!É GðBoqÑBç(F_@º®‡dXå%@š5"D±-A€ÏR%@'ç¿î@ÃOµC3ÙAé&@Áq,Ýl£uA##D[SAmî}?»ã(@7't?Ñ£°?8ÀÀÀÀÀ@q½mL3¯,À¼s	ÓJô@h‡º]ØO°ÀO.QFi4¬øøøÀ*}G•	ÜÀ
?õìmf?Õ0ôvL@C–²ªÁÀcàVù'£À!±LDw·À}ƒ«Én@0gúÑtn?ïÂ3ÙqxÀ)<ÙÍí¹PÀ+Óîü{ @NzÜóð¤À@Ë48üM@1V‹BÞýƒ¿Ø>­diz0¿ÙÜ_Rý@?­OkC·ð@cŠÙæ]‰F´dGaia EDR3 5854765694115849216Q@Naë$	S'p@Ÿ€@f¯9
wÆ@<¿ËÀQ僡ې<$yt@¸Ñ¨Þc<;JJCí†ýA›âÔÀ2âÝlþü\<N¢&@/ž]gë<f~£=–蘽߽6¼fOº=÷DͽsÙØ>–H>%M=—«†=P&!>Š'³³¯?Œ‹DŠ*=˳9A€BÅ_FÀ?¾®Ð;5×9º¬ùò½9i½q|%½º«½ŠBe1<¥Â–99<¢¾3BÎ
ƒ?"¿ÅÀÀÀÀÀÀÀÀFäA#Yñ»
9C'éElAA2éS4AҘèÌrCIâÖD¶µ»A:žL3AÑýP3ÏÉCz'(Dó»'A(h¹?ž0Ó?'¬˜>öŸ ?(	 A*4?Ù	E»€@`@r´ÿlˆ‹&À"üfÚ}®@lÔ=Ç¢` ÀNNèxJÀÒÌ_'ìÀ9c5èOjP¿þ—ðê^ÄÀ-h«H*…XÀ ðŽ	X?òÄÑE.Ø@VB'ßò§GÀcÒn'ܦ¢À<ëôû%ºÀëDèâÀf@&oeåÃÞ?ýYêNåŠ@BŸ™¿$À*õhˆc»À/}˜7œÀT8)tƒ@*tL'€&Ë?ڗÛ.|ِ¿Æ"'âÚÀ¿Ï™µÒX@S†Wð؈F´dGaia EDR3 5516891607745897216Lï°#[¿vö@Ÿ€@_ŠfßZ}\?5¾ÊÀFžwô°^~?B™S@¶' Âh?Zwâ@ˌA…šÀ6ž²ù\?z"î@VTœ bˆ?orì>¹'»vª¤=úøÉ>)6ã>Dø>XÖ½6[4>
lV½ë˜1>WÎ)Aª5ëD•ï@ւB°ÀÝ_FÀ?ìºÊ>fžUœÅ;³ë>9a¾=Ë2P=iÓ[!?¼D+>¯tC~¬ @á>.ºG=ÆSÀ> "Ÿ>
Â=!ºÂl¼£B`䐿¹sYF=@b'X2Ãý@yÎBk)A¢d!@R:wÆ@ÇÀ˜A8ÊeA¥Œá#@k»d'	U.@¶äB‹ÿA—Î!#?ý??çÑ0>ß_@?¯ù`ÀÀÀÀÀ@pgñþ5±=Àf]ÃNL@bÂtI"­ÀN­µ,~˜øøøÀz«~[`?í÷ ŽbzÀ?æ½.äóôÀ7üµ]GÅ.Àfùãs.À+òVó,?ó6[ïÏ»¨@4Ÿ¶"j½ñ?õó°{àU6ÀRñËêe	ÀB'‡hr°ô¿é˜Z1= ÀFa;SC@5ªI8I/¿ùìz²âY"¿ég­í9à¿Ñ\…¸9uì@'¼k
Ž½F´dGaia EDR3 5515870715496363392LŒO1#õ€1@Ÿ€@^ÔßåÀúª>ŠÄ,ÀHi+l¸>©]è@ç R+Ï¥>®h=A˜cA3?vÀóÌÅ6>Ī@%IÒû"K>ÕҀ¼Še8=ÔAÏ=Àú:Ãõ°>;r	=7^º½Ž">Cd¿=·Ä™½¤lJhg?¿t¶C턒?ÁRÜ@_Ž_FÀ?Í·=¸`ß½¦çܾƒè½÷n¼ë >œõ*?ž.;èz‰B«"­?‡&N=Ò]¸>Û,=ðy]=jÃÂߣä—
BEA"êFh@o;™T&Ð?tÑC'ƒ‹A""@DCGÔ8…D@èKM@²¥/AªÂ(@yÁâHî
z@ÁՒBˆ—A'®È?èÒÍ@F÷Ð?ϓà?¾[ÀÀÀÀÀÀ@p†‰2,%×À̝ʗe4@bÍW¿RJÀPZææ±´ØøøøÀ·â+ÖSX?ßp¼<{# @@ 'ÐÈÀ-ͬäú4ÀcfEå$ÎÀ5[#Ú\x?éq{Üß·@4-¼閨@‹,¤5þ\ÀP¬AH¯¶üÀiǑ×; À ]¾+	–ÀKO"ÍS|Õ@4™€òÂ[é¿óuk‡á¿À/Í 
€¿ÃúÇò!Ð?÷Zœ4ËÂF´dGaia EDR3 6630183693932476672\$ñn¹:]*q@Ÿ€@qHáïvr=Râ–ÀOÍr™24Š=cÓK@fh)}6=µ‹B›@Aå À ,ï(ê=^wmÀ;y»S-+·=~ ë=ÕÝ ¾•FÇ>¸öe¾/ß¹¾P"µ½ƒ|u<èÉÙ¾nE3=ʧo¦ÑÏÊBÈÑñF`Æ?6ËJC—/,T?«.®ÀÀÀÀÀÀÀ5=·©€:<±M*Bh5@¹1ÿ>Ï 9>2> C>«ÝdBóî‡æ>û¿2B"»Fë@ãI:
A|Aؐ©D¶eCAc">7@ÅÚàH£5A†YD&ä‹Asv¿7@äúu‰¦ïA‹']E_ñAR¤l?¯{s@IL?'¤?ƒîÀÀÀÀÀ@t´AÉO"À5h_/?-@q/ùæÍÀD RX"Œ"øøøÀ#ph wõºÀ1Cª°b2¿â3{óR°@]ËUÔ$̦ÀPU·ÝÔ³˜ÀJ¤wµ ¢Æ¿ïÕôËí	P@bvöÒ?H?·µ°ùû@PØ·A´ñ@Sðx4Ø"JÀDUHd6ðÀM@ÙS´V@ûא*l'?ðµÌük0ª?ôá{Õv\M¿ê6u0k+@%µ}ÊÓQF´dGaia EDR3 5930748682161301760RN@W)E'c…@Ÿ€@oQ=LõiZ<5ÄÀJòt~v¢<k@¤ó¶é@P<pr•CÚl¤Aá5®À1ÔèL<pÒXÀ5ȕ˜ád<?>§å¾8gŸ¾]¾ŠZ¶¾C^¾;ê~¾?­|¾H¿">h¯>:6·fffÀŽR·C²-­F?ºê#ÀÀÀÀÀÀÀ*<­ëŸ,<«j@fªÝ?V#ÁÀÀÀÀÀÀÀÀFhAd¬ï'ùBŽÖ–E ˆqAHu:'@óe[2ŽS•B¿¤›DOFwAQió)A®8™µC
kXD'ª‹A=-?ž•í?¡çp?K?4ƒPÁá:W@IqëEŒ @@@tÎÐé¸îêÀ2Užš€@pZ2ÙjbÀ?Y—®ºÝZÀA>Š¡ˆÓÆÀôlã62?ýûÛzåÈÀ#ñÓCbÀ2€œwfÇÓ¿ãRhìJâ¸@aK'J—¬ÀQ­è;ÎÀ+t§\!à ¿é^øŸƒÐ?òõÑy$€?­|'h9 @U£¯'£@R˜GתT¿áÁړ`Àbr3BW"ÿ?øXã[ϯ?â[ï´An?ßj1YВŠ¿³ÀÏmǤþ@&Éÿ°@—fF´dGaia EDR3 5587072374100873600M‰D¹®Q€5AÁJ@Ÿ€@\ŽÎ`˜Ûä?ÁòÀB¬Ú#nF#?ÄV¯@$Ë—}h"?ô‹ã@®"A
î?Û\X–ó
?ò°ƒ@!X]kŸŠ@øl¾±Ä=ö™7>\»!¾)º>¼l¼"Šª>Ôq>0ú¾#뽩lýÜËA̋D¦WABú0BlÝî_FÀ?Ó¯7>áèß½ºœ×>$¾±=ÍwK<LÜÔ>#8Â@:  >vãK@ס @"í=Êc=ó¼>‡	é?†æ¼ÅëAÝ»ˆB@™A–@‡Fì@`·ØÖ@.æðBC¹šA¢ù"@PS´ìwøû@î¸ÐAÉA¦h¶@fú­Ê*mÓ@þ}ÖA¸ìaA˜±Õ?î{K?Ûn>ÛȀ?¤{ðÀÀÀÀÀ@oa"Üê6À‡•ãŸ@_åûŠ½	ÈÀLթ´üøøøÀ
bŒ"ÇÎ\?êÂ]YD@2!âY×\À>ñЉ?âÀV‡,	Ø
ÆÀ*aÉÇnæ@´Ë]c@4†{rr¥@|®g
ðÀT¯µbø.@K~©–8¿'€(úmjÀNÉétìW@4ïÙÀÛ¯u¿ôòk+~/|?í7uSÞ¿Ç»ÅGŒ@@'š©›eÄF´dGaia EDR3 4708203141978858368AVåÐ#€N8Fu@Ÿ€@"¿†.'Bï=×BÀP-pÙŠß>°s@#F‰R^,>9:B‡êeBÛ½@Ay¡ÕÜZ>
]À1:ºô}0>/Ñ`¾P_>2ç=U1õ½A¹/¾ÿºS>Wøö¾Äà9kzV¾š7ë|w>·æCÙô>Á0?t F?—ÛµÀÀÀÀÀÀÀ->ƒ¯¹1<Êè#@6VÎ?"ö=§Ž>`¢>þ@=˽À@§'FBc€B9*hBzìF'@‡¶µ¿FÓ?¦.D;¾A"å]"@P)®Nð‹@¶Ú˜A5×A¦..@'0­TM/uA$àC9Aˆ©°?ÏF¥@n«ð@Έ?³ºÐÀÀÀÀÀ@sæÚ9MPÀJ-‹©,@tO¯{‡¸ÀM€×ƁÂøøøÀ&Ï"5-"˜À-Ÿ³ÿ©aÝ@æqڔÁ@BW Ù¤'HÀI×x©ehÀT‰ÚFQ»Àpe…ÏõÌ@€~<‹ä²@‹¸í¶‹À.6q2´ˆ@WZ¯ÖX#.ÀQ>ÉòËÐÀR©ºÎá@•@ÜQd¿»%x?óü(hÊÅV¿ì»[ï÷¸@ž:|KfF´dGaia EDR3 5252825237326422784HåȹcfªÙÖ@Ÿ€@büi"†p<©ú¼ÀOd—"¬< 7@óí=Ðl<´R8C™AŸøqÀ.ö~$Öº<ÙA@)Oð–p.ñ<¾Ì°¼š°t¼*ѽ'Ë><Ӕ=¹‰¥>L÷t½¸=¹•¥=e;.=¶Ž‰@šùDOõ>N‡@"à¥F?¢v"ÀÀÀÀÀÀÀ.=®ª1<¾áBÜY?–Äÿ>©=†dê=½ÓP>o²b¯OWAEè]Áî2£B&i¥F}@Ñ·zç¤õÓA'š°Dw~ÂAp¦Š+@ªŽƒ'æauAÞq§Bô€¦A"¦+@ÖLCN' 8BgCŤ?A]Ÿ¯?¹ã@*&t?¼?˜6ØÀÀÀÀÀ@qÖJÜ¢ùÀ‡¢i.œ@i$'½$šÞÀPÇí¥¤šøøøÀ+	Z1ú«ÀrhéÔ»ú?êLãðù4@C™üØȇ¦ÀȃâöÒÀ-!¡bAõ¤À,¢ˆñ«@/ÃXãz%8?÷»_û^×ÃÀ)-5vŸ@¡‰Î]À¿öH½z'2PÀ9°ò1r@0mû¥´—¶¿ÝFþÄ* ?¾%$€¿À‹Ë€ˆ}(@OŒ+.¬
F´dGaia EDR3 5252897908142606464Hæ
Ñ;ˆ€,$š@Ÿ€@cf¼'òv=®¸ÁÀOˆ"ÙÎ.="ÓO@U"K¬ÒŒ=±«BŠÜA§Ø–À1)–80+=ÑJÁ@($ŽËà€ð=¸Ÿ'½‰‰¾½YGɾ>
))>º1>"¶¾e=&—>;4<$µ$…ƒ?ŽÊ	CùBg>äûå@><ÒF?˜+WÀÀÀÀÀÀÀ,>³£0<•×ƒBás?…]>pÀ=ŧú=šKB>[Â"˜óW¿±Z!BA%rB*U Fm@—Ó•¦UÓh@
#¡D0ŸAÕŠ&@ak=sÒÝ8@ËOÍA¯vÓAŸÓ}&@¢ nÿMAV´C-oA'¬/?ÎtÝ@i:p@ï˜?²•°ÀÀÀÀÀ@qìé›Á=ÜÀyh˜wc@iuô¼'øKÀO¨µà7¼øøøÀ+Ò<¼¶¤SÀÿ?mP!?à›ŠnÉp
@E^ô©ïÀaq™H¼^À)«Äù4À¾gÑúþ\@.àSgGC¬?òâÞ@Ë.À#G|Æì@/ØA@?Øû½Ü6ÄÀÀ(|ë.@"@/Xa#
d¿å~rgŸ¥à?ߊpěôÀ¿È#`í¶X@®OùÆÈ
F´dGaia EDR3 5252965523815702656HæHPh €^diÛ@Ÿ€@cFO# =}eÀOkå\A)=f7ª@}Þt«è²=Šq¯BÃòA¹ À/,¼|0‹_=•5;@($ÎV3Œ\=…E<0ͽàæU½ÓQé="mþ>,¾ç=Ë׶½Ý­>BiQ=@fÃ='íù•'=S$CáëÏ>6&v?6/pF?šòÆÀÀÀÀÀÀÀ.=ÑöÇ2;ýŒãC>D?€â>Ej…=¯uh=£¦>8ÔÂïã¹¾¼³}ÁµµªÂ.<¬F‹@žÓä7@ï@
rgDcüÙA‹˜ò*@jª«,,l@É´ABg¹AœQõ(@¦FÚ¾uÒAK¨gC`aA€áÅ?ƌ{@[€@È?«rÐÀÀÀÀÀ@qä»7\tßÀN\`©þ:@iUP7b¨ÀOÆå"g%øøøÀ*ûyr±ÄÀ‰.@^ø?îéÀGÄ@E¼x"YÀbhWUªXÀ*¸ Î1Y4Àá=ï¿>@/P.†Ï$º?ù–›þFÀ#.†¸4D?篲À™¿ÈÆÏêv€À<Oå,@0SqD;™¿Ê–îÓl@?¨"¯`›?ÃˍIŸ¡À@ö{̹¡CT´dGaia EDR3 5252916462440444800H汐s€LPr¨@Ÿ€@cWP2œ,?GfÀOkª'‡Êû?ešÿ@dw>Ç×?u &@Ô&¾A©œ4À2<ô'•Å?‡Áö@%žñíL?‹s½ô̾¿~=êpf=šhc=æ>z>]—±¾J¶E=
ˆ™>–·m¾(jó BŸbûF ¶A/CÄØÞ_FÀ?ªí>n»Z¾Z¾kä¹=öç½#KŸ>©Õ!?Ðõ''>4hBÍå¥:@½ã>zûO=àö>*´>.Â¼YüBžaBUÞAýL6F@ƒr]ßìdbA¢ŸB‡Í€A•žw"@v•	©V=F@æ"BHöžA—Œö@‡´"½™Ü@߄lBÙ3ÿAŒb?æY?²­°>w?€?"ÅÀÀÀÀÀÀ@qçú±ÁåÀÅ4·ÃW@i_´ÀåÀO®¼&e"øøøÀ.\¢€Ï±äÀ´±â"ý¿è҉\f>@FI VÀbÏXÙ_&À+$îò•øÀÓ3Z-~@.…š,¯'¸¿½BºLʧ`ÀáÙ0x ÀˆÐ^† ¿ÙŒ§å<ÓÀÀr²²R‹Ö@1‰±Ê…nô¿÷çñÜ_¼¿÷àr¿lZ ¿úLACýx@!"¾,¯sT´dGaia EDR3 5252998204255808768Hæf	n­2ˆID@Ÿ€@cJò£ñ[£>Jê½ÀO>:aØN>Bž\@ã
Šª>W'ÀAòâA¥¸¤À30»>Ûí}>‹V{@3¸¥C•ô>\Ò$½/Ѿ©"½U¡>u!/½‹ƒ>³Ír¾p¬•½ùô>ú#½~ò
AWãuD^#>?ӇÛAªm@_FÀ?š³ƒ=JiB=÷•»¾"Á½µê¾˜ù=£{!>ÅÔ&=¬©š@̱y?Ð r>b§ì=ÊDú>ˆŠ>L¯*§ÖUÂmÂmèA²PeF@v9ú-@ŽŠiCfM×A'Fò!@S^ԍ­=@ôTA"‰nA¤ì£ @œŠâ7>)A,9ÅC'$eA"áÃ?ê&Ž@€+€@-ˆ?ÆRðÀÀÀÀÀ@qâs™¸!Àû/(Qì@iCßå$r"ÀO¤ëðÓé™øøøÀ-Sãy?~ÀƒJæŠJÀÆ_~Uì@E°iÃcðÀb¸"¤Àè÷À)âìCôÚÀ2–€4²@/ m±¤À{Òù¢¾nÀ ÓP)‹-èÀ­"mOÀÀ?Íg[¿5T€¿âÙBY#¿t@3ÿh¶><Ÿ¿ÐRì¾°À'¸ËøÀÀ[ô
«S@"&ôQ¿T´dGaia EDR3 5253001910779075328Hæiho[@H@Ÿ€@cOÕt'Iž>¯ÝQÀO2îB"ƒ>·|»@æBàtV´>жA~$2A¥Q&À1Y‡…Đk>@&sÕlÄ>ßý¿¼Ö¨1½[b=œž«>›=Öl>B.¾†<ÿ´*>{ô!½ÞÀz22Aùz5Ep+®@x×BÊÑ`_FÀ?z!?=¯ϼ£²½'¶t¾
p…½Av¾	Y6#?+uf)>QB.ã†@ Ç·>"bY=t±ã>=º,>Qü}ÂðgÈŒÜSBK\zA´ÆVF>@Œºûø
A@ôý@Bð,\A':¦%@Tˆ9x>@ȶAMjA¤ê$@›¨qyÓÌ@ê¢CqiÀA…î@Ïh@|¿à@ ?ÓK€ÀÀÀÀÀ@qâ›:¦´‡À‡ÜÚA@iAé£fdÀO–äjs.øøøÀ-©= /ÀÈw
œ}¿ÉR[(<¸@Emž÷ÃÀb{V
ë»vÀ(ò¯SéÀ=@Ò¸ö@.û·˜àø?Ý«6'ÎHÀ!àÒ¹±dÀ€eT!@?æ]¥ð‰œ À—e«®Ðm@0€ys£CQ¿ó³éIÁ°¿Ó˜'K	¶`¿ëÐÊL‡‹"@…©q°³šT´dGaia EDR3 5588576948378323712MŽ ËH"é @Ÿ€@\ùÙ£žån=,·™ÀA6FRe6=JÅ@SÉüV+=bž`C
ŽA@"N?´Fáæ"`=aú@ƒ8
҈Ý=m.¢=л'=Âå¾gL<Î@(=ˆÁî=>i¾ÙŠ>3šr½VJa=›Útr?ÍßïCØ­¬'—™ŠF?Ÿí¬ÀÀÀÀÀÀÀ+=©"r.<LN°B°ÓJ?‡"a>K<T>_|Å=âo>O¹ÿÂE™…ÊrÂ\¦¡AС•Fn@§ÆšRˆ,ï@!²D—)'A‡Õ @'Šo6@øpæB€hÎA"Ák@¯"àØ8&A<ˆC«'ÊA{³ç?¾÷¼@7;¼?ÎÆ°?Ÿ°ÈÀÀÀÀÀ@o$	æhVtÀ!ιêÎ@`
\Ò_C#ÀK<3¼Mó?øøøÀmÕeå3©?碏%#6?öW«FBÀF¦¦¨
j
À]³Cì'SÀ'ƒ]G®œ@¯&ô°v@4m ÃÌ@™0ˆÐ¶ÀXEñç̼@:L¯;N<?ö©cZðÀS¾ f	@5™¼É0›¿óáL´mL¸?Õ{ô@à@?µÿú˜ô+ @ߖZ"F´dGaia EDR3 5335729612327123840JQÐJ{€6b©b@Ÿ€@e«÷žo¥<?5Z}ÀNž—ÔÒmr?W
¨@±ÛY›·?d,ù@Ô¬XA't¥À1~3
ò?r®±@—ÆOzýê?x϶<rº>n¬½sÍ>¡ô"¾Ÿì>³G2¼Úìè=Aê)=†kÇ>Mà80AêxÀE	³c@ð¡BfQ_FÀ?:Çì>V("=QžC=·ü ½Ìɼ¿Bz="Þ÷%?¼¶ü0>ÏÈB­n&@ë>w$å=ØÈ[=N"¬>júþÂ28"€ŸBdÉlAK_TT@mɐ`˜»@|§üBk£Až)êøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@r["ÒnÚ¾?Ík\¸"ü@j}Ž.՚üÀKÝG£Ý…=øøøÀ*Ô~¹J©À'š¿ŸoÎ0tàÀ@PõóŠ#_ÀcRŽñ8Ef?åm¬)ÒÀÂëË!·@+™ebÀi?ä.³¡IL@0
S¹Ü.¨À"÷n~§P@+¯dtLzÀ&*aF(@/·¡ê¯DL?úíN"%t¿çäO3i€?æ2	w@]B¬Õ–F´dGaia EDR3 5233141019923090432HŸÚ
Œ¹º_@Ÿ€@c³*¢c\Í=ܽ7ÀPÄïÃ북=¹c»@A™

=Ô=ÞeëBh"ÓA¤â0À2ôœGwÔ>.í@ /øg{=ú›S=hõ¾R­½>ŸÙ>!‹>9™>Å;‰«=Nëz½
b	>k³"JJ¾IòC®3o>"±1>lóÊF?œä¿ÀÀÀÀÀÀÀ&>e3Ö-
;aÆóCSÎ?~g>öd>&ðÚ>EÁh='xŒÂjM¯ÁV5B"r %8Fr@µÖ¯‡·?®¶ÍD9Ú±A'_7+@bgäWq'™@ž
ÿAî~‰AŸXñ(@•©:¿<P´@鄕C=øÎA‡%_?Ár@Aœ?ߛ ?£€ÀÀÀÀÀ@rþóéwÀ{	¸/#Ù@j'Ì\(óÀP,²Ë)ٝøøøÀ-Õ.ȚÀ¤áØÉ·ÀULÇÏX@J–@[NÀbs)èǺÀ5¯°ê€<(À'˜¶éÞ@-ê-ïZ¿ø€†7¥‡?ö _…|€ÀwÜSÉ@À!Ø"ÈöÀӔŸ:½r@1YÎü-?¢Ï;>ÐÁ¿öI0] @0Àn:­¤T?ö¤ØOÁ.xT´dGaia EDR3 5588949820262401280Mð@9Eh'o@Ÿ€@\Ç7"=0:‹À@¦2‹s=f"@ ¹¬óÃ0¥=w\C
e@kÃá?í, à
ò=o>X@ÉDw h=Ž¢>×P½µèÕ¼â6o>ÁÊ>Zîä>¹©½Ä®±<(«½ø-°>3®U‰‡?°Ø;Cäs§>tbf@	ËvF?žYÀÀÀÀÀÀÀ.=˨ò0;ñ¯ºBÀh)?†N>	ý>ŽŒÀ=°'^>0ûÒ²Y©Â'Û‡BP"ÒA® ÆF‹@§
ϑò2@ChDrAˆÔ+@z˜Ò'›÷šAÁNBA~'A–!,@¯uª–G:AnàªC"ò2A|?¾¬á@@øŒ?àt`?¡|¸ÀÀÀÀÀ@nú)JNóXÀ8{È@_¬{BE"ÀJÊêf6-vøøø¿÷Aη]ÕE?ÜÀ1 ÑH?öââ_­HÖÀFz2m•ìÀ[IîÖûÜÀ&ׅ®B†@ùšÔù@4"úUw¹`@»ý´‰ÒÀX/·ÉÝ׫@AkÌG«´@îȵ
³PÀ\‹8ã'a@5‡(qEùs¿êN¼º²èØ?Òe?‹|@?¹ï¢^‰óP@$x£õ5F´dGaia EDR3 5234183842303201024H£Žy'OE¦äŽ@Ÿ€@fë†So8?OJ+ÀQ>™b?ZÐ@Ÿãbº¤}?üŸ@¢yAŽâgÀ1	-˜Å¨?'¢@Û¹DGâF?0=ÿæ¾Y<w.H=‡ï>Å€<ÂÁ¾J²³¼þÓ¶¾p>€b[?B‹òEî=AýÜC‰+ô_FÀ?ÜKÇ>M•U>'N½½à憼ƒ´¬½}é=š'?Ȉ,,>|'ïC·9&@šj=Ûqv>eéÕ='åÿ<¡wÃ#ËåÂ+­Aj\B1à¸Fn@zí}%w­@·ídB•êíA˜Ð$@l	YÚÛïÚ@³|BôoA›±*#@¯3"³@ü½,BŽ¾úAŽöH?êù?Ë® >¸IÀ?›°ÀÀÀÀÀ@r.'k<Às»²V4@l
¿6Z£±ÀMú3ԀøøøÀ- 9e½ØÀ'ϧÓo8?ë@Þײ¿
@UÜç&ÑKÀeq"ŸDéâÀ7,쿧òtÀZ`uY1f@(LJœš?ø5ˆu?º®@Aԑ'{û,À:sä¯s÷ˆÀ$OÌ^5ŽÀMÑTô¾b@,s¶Ç?âr¯?• ¿ÛÔg­Ýà¿Çë»
U4à?ûâ˜×F´dGaia EDR3 5333744242233378176JD!€
Òü@Ÿ€@eZy†xYh=î×ÀOØzŸ=˜;@2=M¿¯œ=-:ÛC'A.žÀ2bÇ–'=I<@¶B4ɐ=H1G¼¸!¾ؼ¾'>!òF<1Í2>#¨Î¾+À=PóÐ<£l>1¹Mmm?*CÛtY>(m8?èöuF?›¬ŽÀÀÀÀÀÀÀ*=–5Œ.<hHzC'a¥?''â=Å5˜=f2¬=7>KKiÂ#W"Â9{ËÁ]‰A}àñF"@´ìTʍå
@™ CD‹vÓA'ëí)@ƒÃ­Ëiöµ@ÎizBÄ¥A'°,@½çR'¤PÕAq6CþÚAp›˜?Æ
@S?üAð?©âÀÀÀÀÀ@rU£÷ó€ÀÃÜrCêû@j¶@ÇÀM"ÇçhÉæøøøÀ,A¡K?¯Àt؇¿?ÓR~#øyD@P]ð⯅Àbô7g.']ÀQ±9 À0i$5@+%†Úmtª?îÓq$Èòô@+Z'|ßæ€À#ë»í€@/Á´Æ%"À5«ÈF:üú@.DÆçn?ž?âáE`¿Ó¼Dã9/?Óåò-a·Þ?òùþG"'F´dGaia EDR3 5921869953910789376R.µYéU´P²@Ÿ€@p˜SeB<p;ÀJfö§`¡<:ë5@$·N]<ƒ«ªDQbB%ú¦À2©óm…ò[<‡.ÀB‡¼y• ?<H½z>€K¾`½¾Ç\×¾œ"ž¾K'¨¾j¿>¿¬:¼p]{>V<¼è{KKG¿Ç>D<"='ÚŽ@À'T?É xÀÀÀÀÀÀÀ&<Åï*=.›`AL)?p6ÀÀÀÀÀÀÀÀFNAF±Ë&¨¥CôfE¸²$A–Ô#A8TAl·eÞDw>E ?dAOûA<xJú¶ûD<ELõÆA!Ö?™~"?BâP>—$à>îŸÀÁ'ãb?‡õÔE³°@¿@u0À›Õ.ÉÀ'gV@§Ÿ@p®GÄ	žÀ=hL™e}À7Ýy¯º1À'"0ùî^@QÀ "
ÀÁwLâ·À2,Ց–á#¿ð‰û˜¶ò@V¿p›ÕuÀAkÚ»süÀ4.NÁEà?ø'imYžL?ø2?Ö€¿×ӈÉo$@C™¤"€@[Bµ*äÀ'ž9¸ÌÀMƽþƒf¿ï!Ÿ&ïÚ?ä¬âd·ãA?ý¥›¤û¿Ê¿Æeƒˆ­@Ðây|sF´dGaia EDR3 5253053725257383424H昈>i˜çô@Ÿ€@cmє0P<=¯óÀO	PŽëÁ<5%Ž@Sµ?w°J<OÆDÀCAžgÀ0CZ¤ƒ~Ó<{ÿŒ@&–ûò=#<h`‹=±¾.Ç;¾mî1=©w4=ëï=ÛÚq½ã…m>(¾¦½"¢9>:'Jˆˆ	Àû‡Dow=Ú·AwÚ×T?Ã5ÀÀÀÀÀÀÀ-<¸f"2<ƒØˆC#âY?VȳÀÀÀÀÀÀÀÀF¨A#v»Öˆ›DÄ`D†:A3!Å0AQÛ§¡ƒnDsñC¢ËœA9fZ/AÊݗÆôDw6Cà8ùA*Ä?›^>?té`>Ȓ ? A}½?bRE«à@@qçš‹-À`E$`@iKêc,T©ÀO^˜­u('À!¢ï?³À5Wì̶Ž¿ë¡ a¸À+QèÖí»²ÀFKx£†ˆ?Þ°L.
Dà@Eq']~ÞÀb*0ú/&jÀ&—ù¡
J$À½Ài-@/<Íaò?òA,é¬aÀ!Îë" z0¿ÌcÃbíä?þ€#)°À7ü·'ëÀÏ@0Q%Cq|¿Õ·"»™ ?‰c£½Ñ8¿²'d¤K@@4°2ØT´dGaia EDR3 5253062594374869120H栙› €,X@Ÿ€@c€b§ÏK="f‡ÀO¼sç:=•Ê¡@2#iM=ªþwBœß¢A"üÀ0¸ï(:Ã=¡²@$ÑÇ Û'e=³öÜ<åÓ{½èº
½L=Ï7>Iß>;Ÿ¼xʍ>>""=gÎk<ÆÿÒ££AíDa¾H?1ˆ,AHì_F?™ÚÀÀÀÀÀÀÀ0>ùb5=­jCû?®6Ñ=ÁY'<ûœ.=‹k>j[ᷛgÂN¤EÁ˜º BæŸF¯@ Ï õðz@J²¿D)ÙFAŠ×Õ,@j ÛÇeì]@žÐFB(x€AœMæ.@ªå"ó¾–A¤ÂCÆ5†A	ž?Òà¶@fH¸@°ˆ?µ0`ÀÀÀÀÀ@qê»ROôÀy4"a›,@iWxÙ"‹ÀOCN/y.…øøøÀ+R^]¡-sÀTy±{:¿¼x3gt0@EØwKyIâÀb<Ô¢?9À%îµë2¯èÀ¾«Ðœ@/5¶E1Ë?á›+¥Þ5ÌÀ 3j³– ¿é¼KÔH@§OûýÈ¿ø2"‹E³@."7é&Í¿â@Sïֆ?ðia'bà¿áu¦àÊ@ bØ±'øT´dGaia EDR3 5253067469152723328Hæ¥!€
0'Ä@Ÿ€@cuÁ±<ã[]ÀOWÏ®G…<ãªc@á°që¤<þ©åC8kA‰cÀ,'Æ¢e1=ÿ@#Ÿ:ºàQ="Ög>ŠŠ<'|{¾%ª[¼Æx©=îìV:Ã9ĽWZç=™K ½Ía>Ü_UUTB(áEsE>¬€§CÌ®F?º¯ÀÀÀÀÀÀÀ(=v'.<PeC…×@3íœÀÀÀÀÀÀÀÀFrA
"D0´Ì$C°ÛD¯CXAEÆ.-@ö¥\²AÇECdЋCʱ(AN¹-ANº³éôCˆ(D ?ÅA:J?ŸÑÙ?£wP?- ?7Á€Ad‹nA"ïEŒ @@@qçÙfx~2Àе@iKÚXJÀOKºô–õÀ#¯ð¨'À1¸øñðï#¿àh¹Õ‹¯äÀ+-š3»ÍÀ?LÊUF?àw±Æ:Ą@H¿*sÛÀdæ/ëuAÀ)%°b:6$Àu"ÀOÜ@/@qwŠ)"?òÐñ샽kÀa1+1¨ðÀ6i4¨R€?ã-•w"`ÀBZ»Jò @0õÚÊõ¡n¿°éç1€¿ã!˜(›ð¿¦w':Ý«À@"¸ì9³áF´dGaia EDR3 5253099496767266304HæÂ)˜žE"¯½@Ÿ€@c]>…'5=>>~ÀOI;öIÕ=9|&@˜dtIŽ=QfBõnõA–"¦À.í[Êïó=}—k@&¥ýl	·Š=`¦Ž=Œ&¾"éœ=7k>\—>GB‡>{ہ=jý=/3=.\=ÌÒà>>?'}9C¼`ö>qg?EX-F?÷ÀÀÀÀÀÀÀ%=´EŽ+<dŠûB³Ïü?…ÂÍ=Õ+‹=ä6&<èQâ>ñÖÂÅØAÁï5£BeÖAïNFB@¬´Ck!@‹žðDR…BA†2#$@}Œ>nm¿i@öjïBu"A•7&&@´	¤ÊLA…0ÇCš
çAw?Ã-y@KxØ?ðP0?¦¡€ÀÀÀÀÀ@qã_PÂùÏÀhP›Ôl@i>¢Î_µÀOrâ)¾£øøøÀ+A~CžmÀ#Øȸñz?íudRÈ~@F9ÁPè^êÀc¢#ð_|À(;•°rs¨ÀœíUò@/N¹'Ûy?ùO§»¿hÀ[Þ©î"À1CS>'`?ðç ùݐÀ/O=0¢@0Î/ҁοÌÒ¥sJö€¿Ü
À~÷x`?Ó¢ÒÈç@µ–Ÿ\UŸF´dGaia EDR3 5253049778187504128Hæ"ñOŠ@v8@Ÿ€@c`Ò²?Ú<€¸ÀO%è·2J<! Ë@mâB</m_DEªAœH½À0Ò¡Fľ<Yw@#ÜÓjÞó<K0º>'<½²Cv¾Ò:
sa>T'f=3ÇH¾.֐=ùÆâ=ëN±>>ÞfVf>¡Œ)Có«.=û¤?¶TSF?µÎDÀÀÀÀÀÀÀ)<ŸÎ"0<LÆB'åÂ?fÓÀÀÀÀÀÀÀÀFqA5ZÁ&ÏCqG'D#®AK4+@îh·ÞphCÁ¢C!=#AU¥
-A旺Ñ=D6n'CHô­A=PÝ+-?©ïE?¡h?(]`?\åpA™?:?ÖÌÚEz@@@qäÜ^¼À¬]&á@iFQ{¢1ÀOw—p}ÙÀ .2±ë)À66–ÝŠ´Àÿ!s}[èÀ*ç[Á£ûÀûY푁¿äÄ`ï®@E.DJ-BªÀb£ÌÀ'QPœ_ˆÀ褔ý¬@/œ4GsïÖ?‰ˆl°ñ©À"Ûãoã³?Ņ̃´J?ø9È·j~?Ü@:®އ@7qsõíU?ûæ!fë`ÀEÚAïp¿üKžgΤö@"=/ڑT´dGaia EDR3 5253049778224568192Hæ"ñ…€Lšœ@Ÿ€@c`çtí]>gI|ÀO%ôµOƒL=ž¸á@\"ý±&=¥0ÓB¡ÂÝA™‹À-"N<¿»d>F‹@(TÚ1ښ=µ('?!vᄂó?M+Œ?*Ï;Íý?@L>ç¾8ŒÁ½£'?°W''?ÙÈCCë°M>茥A7ø_FÀ?Ÿ,Ü<°¼á=o=)%s=څD»£>[¶³>áڋ=°
8BÏ}Î?Œë=+ç?)'ß=!a>b‹ŒA¦"%ÀH^Õ?6‹úÁϕKFŒ@Æä7íØRAößC½ünAx=xøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@qäÜöF ÒÀ¬høÏc@iFV`ŽÝDÀOwÊfšøøøÀ*su{EýÀìSD½Û)?ø>óÑ0]‹@Es¿;n °ÀbUà¦&9dÀ'ž%ï4RlÀÙO¯Ì@/dÞL¿Ýl@jmK\ZÀ!Å÷ªÞ:è¿ùdNgç9€?õÓêçp¿ÝK)ü¿Ê™@,OGù–¿á?xnoéÜ@7n~²4?ña•+8µm@"É»-ÀPT´dGaia EDR3 5253049812584309376Hæ"ù…"€.#¥O@Ÿ€@c`-ØË=Ú"ÀO%Óa·¬=®…@ÉK³n¿~=3ÝC€A¢ÊLÀ0k²}¿Ü=Z*è@(é)-h0õ=J¹½=Š ¾…½ÂR=3_ä=ä'2=¬§Ý¾«>_=Ø=@Ñba@«ó­D™->'àÍ@ÎÔF?bôÀÀÀÀÀÀÀ)=˜Sk0<%"¾BÆ[Ô?šÎ}=ÚI=Îô=Oä=熞¹"zÂ'Æ9ÁÓGéB
z,Fp@·vh§üT@—
ÂDŸ­*Aä³(@‰:ÿ–^öA	ÊÉB»ñA')@ÀPMN'¢AˆH
Cõ(NAoí?Âu>@H),?êƐ?¥‹ÈÀÀÀÀÀ@qäà@3O"Àª á²•@iFY³svÀOvÕSœhCøøøÀ+ƒöƒzâÀvG÷댷?ò#CBÈ^@DæPí¨=]ÀaÜÁ³XspÀ&ÿÔ-yܜÀ!Û_Ãz@/$Ï!ùÚ?ü¸\Ko#‡À#û°á÷È4@••}à@?úŬ+¾•ðÀ#'O‡»@/Ýù×à¿âV‰&÷ß8?ÔÅÐah`?â,ÿXIÖ@ÚÍ)çF´dGaia EDR3 4655067769425768448@šyþ0,õÿˆ@Ÿ€@R½èf$S?aڄÀQŽWx\02?…{O@:gÐTn?jaÙAoAËÄ-@3Lö¯¾?¥Ú`@0ŸïŠ‡l!?½2>ø"¾":†¾2'>1Y¾ƒ!¬=ª[3?·À½£‡¾‰¿<€×ŸA7¾'Cð+@³§¸A6÷£_FÀ?ºêÛ>ˆé½·á¿=ý
¬=¹sམoY>/¨@	YY>x«BH²b?ÜøÆ=çZ=ž1b>§M	>?ê"Á‰@ŒéÁªÒŸÂ
JQF¸@b«MÐúä@( ‰BbºA¢à@m¡ëT¥õzA¶˜QA&.$A›6@béT£I"A#®åAlžœAšc
@&lt=Ó¿Yº ?tÀÀÀÀÀÀ@q™o»u¸ÀA_§Ô¥ìþ@súŸomÀTØç_=@øøøÀ'«'ŸDÀ͘ÿFÖ@Fá¾Ãÿ'@5%þÿ0>ÀYƆQ¬ÅmÀR@]cþÒTÀày'˜{p@(ÝQo°Ë@ì(–\À>¥tMM.–@DÿS' êÀMê˜[A8ÒÀMê¥Xƒs½@-iWÿGj[¿åÓ+"Ð?ã`"ˆÞ¿ìÕS"P @*¾ÍègF´dGaia EDR3 5305529468204877696I¡ñ¸€f–¢@Ÿ€@aÔÓÊç"e?{"ÀM°
HÂùt>û]@
ê÷9»?	pA3É'A…?À'|Yö›?ì—@'Ÿ¯-«Y?‡Ü><Ó¸½›"¾lñJ½c;>[
»'Û¾ ºe=Ó%'½c–4>p/	/B—ìFŠä@´w¯C¨Æ _FÀ?¬‡m>—$¾s'å¾6P.=€5ñ¼æB¤;ŽjT#?mA77>/ðCl 6@«»*ÀÀÀÀÀÀÀÀFi@'B*Å(û@SåWC©˜A".@…
lÞ@Øy'BÇôA'%*@š?%A4CBþA…zl@{?Ê©ð>Py?°šÐÀÀÀÀÀ@q|+3qp¾ÀxyR®DM@gˆ*¦vUvÀPvS3†,øøøÀ)Ú|ž/3§Àºëð?Ù^£döV@<)Ǭ4~Àd`Ǜ	Ú\À0ÿþñíé@ÀÎç"ì@1l"1y¨¸?ðìÁâ£ð«À7¿P" *VÀ1í|›{XÀÐ茘À0+¼vu@2½ÍWX¿ð©É‹ÕP¿înPKC°`¿ëuöñÈÑ.@(é"òéTF´dGaia EDR3 5305821182381733120I¢A›5>³P@Ÿ€@b*ê8ü£	=•qÀMY±Ìpê=Ž'@.Z2òÝH= ‹‹BºíA¦À.P= ¨ =ÃÒ¹@,cm쀭=¬"~<¿·n¼ý%¾Á	<¦ßÂ=¾E=*¾Ÿ
>FUü=œ'=ëkTQA†;äD†; ?$SA…±òF?$NÀÀÀÀÀÀÀ'>	P-9<rÏ«Bª ?Û¬€>1=ý_}>=á4³ÂÛÜ'Á'ö4Á‡µÁà{FÔ@©úýõI@ß½CíÐA‡Ó8@[wM'A[wÉB!ô¨A"Ñ7@´½‰»ÙëAÊÏKCQpnAvöÍ87?á¾X@B­,?̐?¹FÈÀÀÀÀÀ@q…ED¸¯À¼9®sŽ@g¤ˆ8}¿ïÀP`½†yøøøÀ*…9`NÍGÀŸwÔC¤¢?ÝE#÷|@8HÏí
À`Îfà!>ýÀ%1¡iÕÀ$a+PD@1<
"o5‡?ñæYR+YÀ;I1|_\Ê@%K"R¿@@›¢'i8À0üŽìàÀ@0èÍõ¿ø4lÎ"Aü?äÌHŠÃ ¿ÈÅðœ…@ýs'>ƒ÷F´dGaia EDR3 5305672228604584192I¡ˆÈ¡¡?èÏn@Ÿ€@aùņc×>õœªÀMQìðÌ¢>ó‰r@eà›Vu?½?A>lŽAŠ"[À(®b#áË?G=@(O±­'D?+Úw¼¶Š*>sæ?="'Ö½€ë=çI"½£úý½ŒÁٺ˿F»ì¥z¼x/»ðð@A³CC¦ñW@¯a@k!¶_FÀ? ~î>"'+¾"J¾AFž½ö67=÷Ó=-öÑ?np*=,£íBîåM?' Ö>eð‰=Dq…=€Y=nJŸÂ³A©ý×B''Á•FB@b_Í6'µ?D†÷C?zA¢'(@D#yÔ̔AB¾@ «Aª¥õ'@oÍ)ÐDë"@¢œ‹BHB®A•ßX@8î@&4è?‡ìÐ?Ä}ÀÀÀÀÀ@q{g›²þÀ²‰9y^X@gz\úQðÀP:³d1PâøøøÀ)ϤNÓR8Àúk¶Ù?ß"Q:YÐ@:È°»`y€Àc˜÷|皪À+hBgKÀ¹6ö4Z&@1p¬- é?ò]¼]´ñÀ9ɐëåTÀ']÷9û¿àû‹E•k À3Ç"zÀ[@2J*/V<¿ñËö¹UŠ¿à²ëd‡à¿ÛÜ8@@ ÷FŠFÙÇF´dGaia EDR3 5305964428135613696I¢'‰áÅ5§ÛÉ@Ÿ€@bJº ¡Ð®<©æ–ÀLæÁ—#<<®Õ@Äò Gñ"<Ĕ!C±A‡ÒäÀ):úåÆä<ëÚt@&¹¦Kr÷<Ò
ç>†+<¨E½àÏZ<€óè>Y3h=y^Q¾®•>A̅¶"0õ>S6Žgd>ýë¢CºÜ+F?¡`ÀÀÀÀÀÀÀ)=,‰><ê•A?'Gô>¢ò>Pƒ=ÑÒé>:Rg²àµÂ-*ÁƲƒÂ"8wFë@ɼOÚeábAƒï1DG¾ÄAv4©:@¢RÐçԒA§3'Bܯ'A‡sW;@ЃvCKËXBVÑ(CoVAb×;?ºªê@0=Ì?Ő(?šëpÀÀÀÀÀ@q'FìëE·ÀS-¾ÛF1@gNm0tÀO®¼b'ËøøøÀ)'²®EÜÀ{yŒž9±?؏à3jSX@<c!y,ÀcÕäÊ]	ÞÀ#>LlCÀ=SµÍn@1`Š]câå?ð¹@ïÿÀ7go5*å¨À+,ÌiîÐ@i­š±À:u¶ç7¢@2/DÊï4/¿ë Å1ªl¿ßuâ3Ý¿£'ábÀ@¿øÏ4–F´dGaia EDR3 34590046583289968640Úi)<¢b@Ÿ€@fŽ¤'"±œ=y#§ÀD&|x=E¯Ò@ƒ4Ð]3=µµ^B}»ôA›ô	À3]k¼¤'‰=|¦ÀísÇ/ø=s]<yæ¹¾xq¿>;e4=iŒ¾'ˆ	¾"YB>™šd=¯l]»öÑ	Ð@5DҞ>Q«@?¶SF? [|ÀÀÀÀÀÀÀ5=Ë,µ;"<TÙBç¦A?‰ðÀÀÀÀÀÀÀÀFî@£ë•·ªÇç?ÿ©DŸùA‰^l4@zH2iü@@溽BiHÍA–;–4@©è_åd†"@èØCä6A$	?»•;@5LŒ?ÍÒ ?œÆxÀÀÀÀÀ@rKµceçv@5ÔÑܞ{þ@hÛϽ&+ÀÀBðÌè½øøøÀ+:Ô'¤À6;íéê«ÀT4¬¼¶#@OÝüæô
ÀcüÅӆ@P"Ã"ŒÏÀ–dÂØþ@'ÄÕ&ú^àÀ®îjcY@'âÿ7v€À—£sà@SÏÔUñºÀRÂڍ;ý@+ÿOD0ð4?ÀÉðñÜ@¿¹ÓÍÕ:4?ðØ?h@§VÖkòF´dGaia EDR3 5864966344539952384Qd‹ÑìÕ*ºM@Ÿ€@i|¡	E'0?:{ŽÀOã)Õë9½?5ŠW@ûñ²?wö
@­IìAœ=$À3:^\ŸÄ?dNÀil‰"?Z	>ªkÖ½û½û¸>ù¾†2>Æ>·"z=šØ°¼°l0>¾«62/BÃEŽS@Õ&Bl˜3_FÀ?ÙN>h±²>'c=mìܽZCL¾@÷=''$?·x)
>/eüBÜP@(=aá>‹n(>t>'ídˉB
NVÁú<¥FH@mÿ2vFðÕ@5•B©¤CAåG@r,ÿ»ŒBØnA`qA™oØ@€9©öÙ‡A†« Aö¾ÖA­$@XP?œ+@¿­à?ã'0ÀÀÀÀÀ@s<êÒÈÆ¿õx§2Щ@m¸7|ýxÀH_ÿ‡ÓøøøÀ+æ£2ÛëÀ% !‡y	¿·'÷¨m×X@]1ý{ß&ÀbÔ>EbsÂÀ:ÐvߐÀç4¾E‹º@!¿ÒgÛ-?âE3¾ûg@P?^…hÇqÀ$ǁ @!lJ¶?'ÀAµÜ,ùÐ@&á[Nû¤?ü';Ï;¿Å"OüÛ@?Ó­"õN'@#%|=×F´dGaia EDR3 5333876836459670016J¼¹Üê9¡@Ÿ€@ey
Mj>õ·¥ÀO?†¼†>¦dÕ@EÃfŸ
>êVvAe•±A¥cÀ3úŁÄҙ?âý@‹@聢>È5
½¦Æ¼cµe¾ÅgI>Cëi>h">b°ý½YP="Ey>y<Ö¼ž]¯UU@'CàQy?ùg@@.±Å_FÀ?•Ò=Û:='›´½"î£>.£µ½ÒE,=ÝÛ'?N°E/<³yC"—?Œ0|>¸ü>|€#=ô»1>NŶÃ"J^À5ˆ€A¢+äA~KFt@e™ ^ó"?6u_Crm†A ¿²@CÙγM@åõ@ªµIA«ƒ*@sŠ^dÀ­@²ç"B_°âA"@óã@7ä?¥?Ê«ÀÀÀÀÀ@rVÕeÓB¿ó* ,íd;@j"b5©ïÄÀL'ß¿U øøøÀ+G"ás5ŒÀ{Ö:òͪ¿ñC;ÿä½@N3¤†nÀaw•
uêÀ	wUÿ¤Š0À©t Î@+¢uía¿Ü ¨Êf&P@!9›i€ü˜@p_| @#ú´3ŒÎ¿ø2Ð<Ä@+	Û§?܇)E[ç?ö¢oÃþP¿ç¹ÖÞ@,u¸CÑ'F´dGaia EDR3 5306049227977583872I¢ß©Ví-"Ó~@Ÿ€@b5ùí?BíÀLˆ¥f%N?B•@"|ÌÀn?@¶cA‡eA˜·°À*8˜+%F?•KÒ@+ÀD˅"§?NÐ >ŒV>"Úd==ˆ"¾jìR>Äû$¾†½¯¾cá^¾%††¾aù/>˜š"ðë@øpãCç=Ô@ŒItA"øÌ_FÀ?¼zß>WW•¾<œ¾aJ½¨t=ýM5>vUï?ׄ**>g[C0³T?°î|>=gÒ>HÂØ=Õ
0=ÑúHÃâPÁÀ{nÀGÁdÈNF#@bðKYÒÑ?õ›fBíÕA¡ãÂ"@Mþè5æ9@Ÿ&çA@þàA§%" @fbµÈä}A-±çAƒøÆA˜ì?É÷å?ã—À?(8@?{ ÀÀÀÀÀ@qv]T¹rÀ¬K*›ô@gV!'°ÀOiû kŒøøøÀ)¾'‡´>_ÀŸyƒå¿?õ6VR@7¦®WT<–ÀaÜÄ^3¦ùÀ7yP¢hÀ—gö2t@1|
^{ƒ?ÿËŠå±{À<#Ëôø">@"êÈ°þ@yšɼLÀ-¬Y¦Ž+"@1‹?"žý€¿ô—hP.£0?ɾ¢T~i?ð°â'Cp@++Êà'2F´dGaia EDR3 5336036483492909696J
hé'€+½‹ò@Ÿ€@eƒRzÑ'Ã?™­ÀNäî¶g?†zÓ@	«u»Ãr?¦:»@¦ŽšA¦YÀ3qÊ2{C?ðü=@yÒ'Ø?Åú¾—9=6{u>C¾qϾ	œ¾%=Ô<Å齚Þ9¾¿
¦ŸA;|Dûë@èñ(A ž¥_FÀ?>§5{½©gŒ>V²ý¾4½[¾J)¼t-á@6,->#C2¹.?Þ]Æ>mÖì>›¿G>">îŸÔÂjÿBÇ^@¦bD@Þ9ÌF¹@cœy­M–Ï@ç1B…÷EA¡–HøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@rL)M­Í?ñ°1Õ[@j84륡ÀK­ÒÃ\àøøøÀ*áyL›
.À<°Žâ²?ãAAÊÈ^Œ@Lœ¦~À¶Àa¬Tμ@Õ«™ °ÀÜàñÃÐ@,TŧâÝ?ô5¹îʊo@»KJĊ`@!f»Hzî0@0úL¬ÛcÀ"™'ElE@,XâŸ#C?舆ÃQ¸?ïÌ9鶴p?ø•Ò±ø@Ùó
G©F´dGaia EDR3 5339358760923249920J63=k#—Ü@Ÿ€@e_ù¥A˜?bÇÀMlõØê`H?…µ@Þ³Mž=˜?y‹.@ÃæfAÌ™À0¶Þ¹6'‰?®Ú@™3t?ªV1¾ Þ«¾'=j=嵦½(p©½]ŠA=­NÉ¿ú½?ä—>4WǾ¥Gjž˜@¿¥C™Æt@" Ù@¨[Ž_FÀ?'g>ˆx=Ñ5¾ò‡N<²(Â8vi)>Q5@¸|=ö2B˜ôŸ:?®å>~ù&=ÌÓ>u›h=û-Ã´ÿB@»÷@àÉIÁˆ	¯T¿@aŸ|ŽÚð?¶#ÊBÆ'§A¢ƒû@PšŽcw@›÷ðARêA¦•^@q_£<ß¿óA$kÑAØf÷A•]@>ç@Ø?,`?֙àÀÀÀÀÀ@r)"Tbˆ?ú¦-?Š>/@i»w ¿Ê¥ÀKÜ+øsaŽøøøÀ*Tè[¢¾&ÀÛ¥9Í|%¿à¬´ðLˆ~@Mw"!YÕ4Àc™sÈûpÀ@{aV¬ ÀÿÓ2@-r –$?ÁõôŠ·P@'ٝ.PÀ'e»úP\ð@2(±Î'µÀ"A´4s1â@0Ôʱà£?÷¥=ÑTn´¿ðhïü…êˆ?ä%‡YÂ@,Ҝ›(êF´dGaia EDR3 5240232393214353280H¹™	_€;9O@Ÿ€@dË`t3ïU<"†ÀPR;6ü«<rÞ¨@XíƒSª<'¨C·÷ A¯œzÀ3Ð3ÿ@v<®@"æDG‹¦æ<"Šº=ޓU<XO¼åkì>
">bć>2ÖJ=¥Û¬>M  > ²>%óœ=­wCɔZ''F?£½'ÀÀÀÀÀÀÀ/<ú(ï5<QßA¼Xw?€FB>äx>µW>yi>gàÂØãðÁ'Z'B.©¸AèJYFÁ@Ö·¯3h¡­AÜíDR—ÓAlTÙ1@²Fc·+`=AÔ¼ÉC/îXANq2@ÛâEi<B™˜ÑC¹ålAY½~?¶Ú@#}?²@H?"ºØÀÀÀÀÀ@rBGÏöSÀ¢re0@@j¶£@
EÀNb¢3¤½4øøøÀ-6ÈL<Ê¢Àøc½÷òÚ?á·wÃ÷¥ª@L"'›.BgÀa…câ=#À(¨¦µŠš@À‡~ñJú@+cÁ>óZÉ?ópÔëb-þ@÷S¨@—è@Ât®…¹À?êþ/ÖqQ @6äÞ=ߛ|@.!GÍ.Ŀ̉i4¿¿ËDÊ{L¥À¿8Òw4?åE	ÛÀãT´dGaia EDR3 5240297534949603456H¹Fظ€08öP@Ÿ€@d _Ó«f=P-ÀPBŒq'ë=KÊ@U†:R°=m½B×}A¤=ÑÀ2¡NeH&='à›@!@ƒ[G®=Æ¼¼C`"»;|ݽau•=ÜLr=2=Ú¶]½Þö=©ÒÔ;Áò<	©àsq?çß=CòÔ>Ÿv@j"F?š°ÁÀÀÀÀÀÀÀ*=µ¤G/<[KC
F–?ˆ'Å>BL<–½
=)‰>KïŒ ÚÂ	ÉàÁà°ÞA̲ˆF'@¨ÕeúÝãB@+}¢D"IA‡t6+@uæz«í2þ@ëGSB>¢A—Ñ#.@±ÍÜ"ÈA(}±CØh'Ay«?Å¥n@Xl@çh?ªVÀÀÀÀÀ@r7ß²™À¸&Åy&ß@j'MHãÀNŒ€Å"ÚøøøÀ,ôÎÛr¿ÀÐilRjÆ? 5ðÌéŽÀ@M11=ü‡nÀbˆçè È:À*%-²rÀŒs4Ö@+÷¾gÆÓ?æ-'›O>@_ ¾²À À	s÷²—R@?ÀY!OÏR€@S–&ï1@+°KyaK€¿æWÓÍ&ó¨?òRWî"Ò8¿Ûï
ì®uð@lMÕ¾–T´dGaia EDR3 5240235279432326144H¹9œY:å@Ÿ€@dƌžë'=¥›ÀPQšWx=ss@l`sÊ=$—)C$d"A®FfÀ3\C'MéÃ=Fù_@#ù-]Q™†=%&v>q"=¶.=0÷ê>WzH>i>ƒ‹d>,V>_O‹=èpN>~ÞÁ½§|CÒ(@F?œ÷hÀÀÀÀÀÀÀ,="š2<þ'Cß.?C=ÓÓ³>-JÒ>3ùF>XYÃ'©AÁ<lBÉrAÝZ'F"@³}J÷Vf@®ŠÇDd®)Aƒ‰Å/@"Rm ¬øx@ÈÕBÏ<&A'r..@ºÎÇî2|A—{Cµ7åArž?À¿k@IŠø??¤`ÀÀÀÀÀ@rA<cSgÀ«^¯ƒ@j²' ‰ÀNg¨Û[øøøÀ,ÚD™$ÓpÀÁ«>ã
?ïì;ʑžò@LZ¾J	4!Àaz![%XÀ(¢Ï"᧔ÀÎwŠ×\–@+~}Ï*?ú‹6î¯*¢@¬	%¸@Ý_h³ ?ë[¡á|`@l
È A×@0IpÕ,—Ü?ٓ؃@¿ôµ¾
o"ˆ?Õ["ðì@į̀EùT´dGaia EDR3 5240302139154699904H¹K	€(&T@Ÿ€@d¨e4kr<eÆÀP>…œfkJ<"Üå@?Šª^Q<›<xC­$ÈA§ðÀ3?wCaµ<¥¶­@ Á'ܶ¼9< é#>'½'ؽ•öh=¡jI="A—=Ô~`½ªÔP><)Ñ=Îa¥>3ͳÈ€A,X°DžK¶>2äºAæ,'F?±YÀÀÀÀÀÀÀ,<öÔ0<¨GCÅ1?µ·ÀÀÀÀÀÀÀÀF@þ|Ü´Ç!ûCAñiD øçAO#r-@äâe2ÕGxCq;C1MsA\+¯.@ý-
Ê#/ICãS‡Cƒl—A@Þõ?¦UD?ÚeÐ?PƒÐ?dGÐAÍ°@¹‰Ez@@@r9tKESHÀCiÄ¢<@j"V'ÀÀNy©Ø5¤½À&N~
²¢rÀ*åúZÆ~¿ìD+›…JÐÀ,6_¦ïiÎÀ?˜?ža¿ÏAI^¬ˆ@KóPž0˜Àa§ù[dã™À(B¬äZxÀ†­¦l‰R@,@fÑυ?ÚÎÀê`@n1SÀ	p@Ç«|aÖ?ð®ævʧ¿ßcÍ^½g@%¨xc»Bì¿öŒC¯À@Z¢¡Qî¿Ü[öæÝôT@+tb҈T´dGaia EDR3 5240095053011380992H¸Ž°kSH/|@Ÿ€@eЈÓÿ«<¤µÀPNè㤿<">£@JâïñÚ<®ö§C™á€A°PÀ4O;Py(<ÑH=@!ß^®<ºkê=£sK½‹
å¾}šX=Œ	½>
Á¹=¾â¾IÎ>î=wç>ÿq'@MICø}ž=†±¡?€	ŠF?¢fQÀÀÀÀÀÀÀ.=k3<UwBÏw?ŽÅ=Àˆ`>='¨>_CÍÃñ ÁóB0^$Aë'ÛF£@Ð2^ßè!,A!DÍ?›Ar5p/@¨2Ú`zAöC¢ô A"ãi-@ÔsÍ)í¾AÔ¦gDDù5A_æ/?¹‰*@*›°?¼‹?˜¬PÀÀÀÀÀ@rQÄ8UÏÁÀÑåú)D@jÞ®l'ÃÀMó~wÐ@ôøøøÀ-3[(%‰ÀŠm«o?ÜdGtL@MÆ¿ "êëÀaq'Š:·´À&O|f'¼´À€¤¨×ÌÈ@*׭眩?ñ®Jø8<@ÏåÜ@0¯ãvg @$53'ʘ@NÊÚAk¤ð@-t+"Ûõ¹¿¼^ÂâW>@¿¶\מÍé€?™ÄH8À@
‡hQí¿±T´dGaia EDR3 5240242872933999616H¹!äeè¥@Ÿ€@d«ú¼'Tý=±ÅÀPUO	*R=x2@,(¾ð="97C%5EA°ZÀ3DøÌô4z=4E¤@%>õ2A=9""=Ôyª½º»J¾WÉ>Vd}¼Ú,P>e6Ï<3dÒ>¤´=dî±>¹c^]@ÁV¹D+Ã>ƒ³?@ÒuF?¿bÀÀÀÀÀÀÀ)=ˆÍ,=CCh‡?žt†>g_>-­è=°¼­>u+ÚÂR9RÂlÇUBBîA³)(Fu@¿Î)}.t@ð&DD‡žCA~'{&@'€Uµ\F+AkÝB板A¹,'@Å÷a©v%AvÑFD6D½AiìÜ?Âj/@Fð?çè?¥$øÀÀÀÀÀ@r<",Ýu¬Ày(ÿ·œ@j¨¾H»}ÀNdÆ
øøøÀ-o<èÒTÀýoUF?ô	²|7ò@LB=ç8œÀa¬ñ'×À)ðÆ
/$Àøh*1à^@+af·©"?þžË…žM9@çÿnI@
‰Õdõ@?Éðê0¢Ö€@¸}o¥Â@.àê_0÷'¿Ò¬-]k@¿ã
˜ç€?ãOÙÉ0Óü@"úš`¯T´dGaia EDR3 5240308770589990272H¹Qa]€i_yx@Ÿ€@d
ޏì™> ÿÀPCÂU)ܖ>'#˜@°§}>¯ÔA'ÅŠA«/æÀ2‹Ÿ2ȄR>ÈH@%Y¯è쉱>Â"Ö<Ò*{>8e¡½5i>Eú>5æ¸>U/¾:Š>hÜi¾$6=ZHc_@ýƒCÚc&?¤Kh?è,~_FÀ?¢˜Ý=¼n^¾Sèâ¾%*Ÿ½‹‹º½W¾=ŒÔ)?
 %/<nBésÝ?‹9Ú>àÜ<æ	=¢½Ý>yӫ£õÂY&½Â'ãA™'|F"@j±ì'xÉy?Y½EC{ Ažè–@9mI÷ªµ@L/@É_¶A®š;(@w<±Tx5á@±_B†]KA'"¿?î;@`3à?ûP?ÅMpÀÀÀÀÀ@r53ÑÌ\çÀŸ.Øó@jŠe¿&Œ=ÀN¡‰õ¢°øøøÀ.s—ÃêÀë?‹—\?õŸg‹˜ÓÖ@Lôøå¸gÀb‹*CDWÀ*ŸHë–œÀ ՈïŠ@+jSX#¦+@@J—€@}ÝüWèÀ
;6Y€¿Á¯Î9Ѐ@ðs·ÜÓM@*˜<é–õ¿÷if½F°?õÒ9†±Œè?ì÷š•~åj@	‡©ÄÞHMT´dGaia EDR3 5240250672594965248H¹9S+ôˆù@Ÿ€@d³C,E=d>¿ÀPKVgU'=M=@ˆÔö·1E=v¾BÜ=•A®N´À3cQ‰¨='p¿@#âH8ãA=ƒ9Ô=¨‹»J	$½úr*>´Õ>,G+>(x뽧ʦ>4€£½Ry>%À¼eb?+a2CÊô>F.Î?"ÌpF?œÃÀÀÀÀÀÀÀ)=ÑÇ',<°ÚÇC1&?ƒ"A=Bö>/6=ÃÕK=ÇÚJC"2"Áý?èAÐðáA¯×Fs@¦°$ÞÛ?_@('D‰È×Aˆ=!)@w&[^Œ˜¯@×ôœB[Š8A—UÁ'@¯w€ì,®ˆAsçCÌ¥GA{Ê?ÁÚ_@KŸà?ñŠ?¥µÀÀÀÀÀÀ@r<ê/μÀ»²•o&<@j£†ó1¾ºÀNyíæ늎øøøÀ,ҝÕ,QBÀZ1¶p½Å?ê-¤Ò@KèÁ¦ß×ÀaoÀÅVlTÀ(Ì'¢2TÀ¿*æX:@+²ÚB¶õT?÷œ£ 8i@Ì܃h@jèÿÓ ?ë«Ó÷Ð`@™…¤:©@/àŸü³?¬ºM8ã¿à«®†®0?ÊӃ¨×X@ƒèèõ¨‡T´dGaia EDR3 5240251840793758848H¹IL€dô@Ÿ€@d¬È5ãmO=ŠbkÀPIˆ:pò=‹F @ªÙFN²=£œ<B ¥wA¨?ÚÀ2«ÞÛO)™=¬XŒ@#[×|š`'=¥±¡<S$ò½lZA½¥N\=ñf=TO¯>
Õï¾8·‡>–`Ø>¥$=j-LVU¾hvžC¾Ó3>ÕG>Õ|mF?š&œÀÀÀÀÀÀÀ'=õI+<¹C×D?}'=¨@Æ=Ø`=Á`Q=ÃÁÀ€ÂP=èA-ژAìä0Fb@FÊþ§k(@yÕD]I°AŒ%@j¹x"#£AdâXAoÏAœ½$@¦RÃ8–ĆA®{;CìA€Ý"?ÑÎ@YôØ@à?²åðÀÀÀÀÀ@r;wCžºrÀŸ4ïâ'@jžmÇB½ÀN€+'Ü%ÔøøøÀ,ƛò£e‰À7dÒç?ê¬åoRÖ|@L¼/فÀb	k|Æ1À)|÷äÁ˜À§&=ԀÈ@+ÄAåêÂ?÷ë‹ÁÆg@·NÝP¸?鬌YÀ?ێ·a¸@@@[
TX@-¹ Üë.E¿Ç`Á§ ?¿mNÀ?Ñèæømëd@lÌëÐ1T´dGaia EDR3 5240111236449348096H¸hª(–@Ÿ€@eÃY×|ë=1nÀPG';å°=-×ì@kýÿpB®=:îBCBAªDÀ3XõËÒ=;;
@ Ñ=–\=;½h=
"á»®0î¾,ï=>dv»û#>#é¾`'ï=}כ=º‹¤<"ç­?>ÀsC'j'#µ‡F?†ÀÀÀÀÀÀÀ$=…ˆ"*<xõyCså?ku‰=ÿls>
S=rÈ>=ï§"ÂÒ²Â…ÀâÂíA®ðLFb@±ð¦áÛ.ø@˜.Dqn´A"Aö'@ƒŒKÄ2@×± B¹›zA'È…)@¸¨cº%YA§xÍC–ÄÚAsõe?Á]>@Fn"?èhð?¤t8ÀÀÀÀÀ@rK¿É¹(ÀãW–íp@jɳDÂ?ÀN
?`ÁøøøÀ-A€_À¡wÈ*"'?Ö²ë)íëÜ@NR7b»âÆÀb?Á>zÀ'*üað\Àœï¯òÖ@+79Ú	õ?ðAÓÓáÖ @!³èòVÍp?×°¢Xî?ùll¼}÷ð@Bzô Å@-n
"kR¿Í±yerœ@¿tþñï"È¿±8¦Ïv?ïñÊ^>T´dGaia EDR3 5240322823719729408H¹]Ø/¹M;ò@Ÿ€@d‰t¦&v?ÓÀP-|	Ðo?+@7ú"L}?-6tAAúåÀ*Dµ	Ë߂?_!@(›ô®£ç?@£1=›œ½­i(=ëîA>ÔM=6X>"Â7=Êüì=ª•b=±"|»£ÝhcB'5mF	æ@ðl«C"õ—_FÀ?ð©+>"UQ=4­í½Ày½ a¯¼",[>n[0)?›::3>…SkC±A@˜v8=^^~=~\ð=ªÁq>[nRÂÀpŒ>{&øÂ;@aAÈgF>@ÂFûLU÷@p0dCl^A–hZ'@vÝ¥EüW@é[•BFA—Ž&@‰¬¬•B"AÐÏBʅøA‹°¬'&@03?½Þ@>?«zàÀÀÀÀÀ@r1³˜»¤Àôš·¥Ât@jt´6"ÚÀN?›­øøøÀ'Ì-)¹rÀùœƒ
@Ø'q91@Lxz˜Z)HÀbp"§™ºÀ(ÓéÝæ<À	dÝÂQ4@-~¡±@3ÓÊÏû@™ë'ŸÎðÀ^琫r@?èIý],'à¿æûXÏ£D@4ôcby•®@dâ¤ðÀøvÝÎ@	Gx_›¼(@µ\ÓÝrªT´dGaia EDR3 5240261392808453248H¹%ùŠ¤€-]úr@Ÿ€@dÁâf?(¡žÀPCßO}ð?V¶@÷+§ÊÅÒ?R«@ò³eA–9xÀ1ŠÆZ5·?vš@¯Ì¼~WÛ?ˆÞ>5R½ƒÖ>nˆ_>‹m|>p©a>‡øå>ëà"½î£à>ˆT= •t5#Bˆ¦ðEì'd@émÒC=yÞ_FÀ?¥ŒÂ>0q=.(½v-½¹9G>(¹<r+#?ÊßÕ0 >ÄcÞB­¥Ô5
@ž¦<ÿè>
>p…>²¸Ã/©‹Â¥C"BóƒAOÀ"F[@{¿}LKØ@ä}èBxÒ¦A˜ŒD@mr©iôe@ɽByQA›Cõ@';(›÷*@ŸÆBê«ØAŽ©ö?ì¯?ɟð>­ì@?ž$àÀÀÀÀÀ@r>ì×Ô~ØÀ÷Lùæô@j¤ÆYá2—ÀN\µ¶Ì¬ÉøøøÀ*wân\{‡ÀãÞ%-$¿ç6×Î="@MÔ·¨å,ŒÀb…aâçøñÀ)jCd\À	³5F¬Ä@,×.ܽ¤¿°e-ۂÁ@{Ô÷éÀ'vdc€?䤊ä¯à¿ÿ²·_.…:@1Õk'yÒl@àÅe
À"Ïí.0¿÷^´7"7@±}Ñ»"ÏT´dGaia EDR3 5240049938681078272H¸e¨d¢UØ@Ÿ€@dêû@=O[aÀP]ÆSqv€==*9@rKÐÐE=i9Bß.íA§…YÀ3Uv|ð-=Yf@!+ý}±þ/=rG=C*-¾L•ü¾'ùu»¦œò>$Y½<a'?¾4S=ù(ª:¡=¼¤.~{¾qSYCËìj=‹KÂ>"p?F?œS9ÀÀÀÀÀÀÀ,=·ü2<¯Í–C¹?}'Ü=ýÆ=ÌF²=†N=îz"Ã^~ÁÁÒA0½AööáF¤@¥%!ãEˆö@)ÕTD~üTAˆÙ¾,@t–ÒBrQ@œVÁB†Û6A˜Zj.@­tØçÌçA'/CÖ¬EA|é&?ÁäC@O.¸?ø
À?¦R°ÀÀÀÀÀ@rIRÕ#À«_®ÇØ´@jÏU'3x\ÀNHBôZ¾nøøøÀ,ǃÐ)YÀb\ñâB?Û‡@õ"@No·ÀbDbŽæÀ)"îG/LDÀ¨`.h@+TÁïvc?ñ[ºÙiXŽ@ ¿CÍ&È?܉ç¸?ØsmxLbÀÀÌÇԗˆ@.î«ãØd?ÐXFWbDP¿â(3‡J ¿Æ8jsÒ²@ž™tÚ¿[T´dGaia EDR3 5240334231151081856H¹h8y€5½1Ï@Ÿ€@d±öG3<©I=ÀP,äxÕcü<´Ú˜@Öaùz	<Ε¶C€/A¢Ï.À2'ñͅ|€<ÝX@ é,'\¾8<هÉ=Àúa¾TB½âïè=oôö=Û`°=Ê`F¾[å>Q}Ó=֛'>å¥ Af€DmÑ>bÌàA‡F?¥êCÀÀÀÀÀÀÀ0=#Žñ6<X·+C'¢n?Å16>Oè>nœ=;i>
œÃÓæÂ^XJÂ'kAÚkFÆ@Û,ÜÜÅôA¤¦´D©.Ai80@¸x.«ôòéA¼W,C…
A}ŠÇ1@àH¨'£'Bp¨ÅD
"AW
ú?¶6@ÿ4?¢•Ø?'hÀÀÀÀÀ@r9eJXϑÀDOÀÐ@j‰êæ…a‡ÀNWÙÑÿ€øøøÀ+Å'Í¢í6À‹–µå ?¸C.ÿb,`@Lf‰¦ÈÒKÀañÏÓ9K!À'Ä7ŒÂÐÀ¤=óӐ"@,_-R"a¦?è2—ò¸ûÞ@
d?ø¤è?úŽ+Û'dPÀÀH‰ªÔ@.RG6ÔYù?Ù»Êð?ÀUþË]u¿×ÃJÌ{°ø@Ö}$ùHT´dGaia EDR3 5240336468867166848H¹jAZ2€®ñ@Ÿ€@d°<=_°‹=[ÀP(GOû©q=
:)@d9£!'=+AECÓ]Ažü2À1µŠ!©Ü‡=.³h@"	Sk
}=,=Ò
)¾‡ 9¾1="ÖŽ=q
>¥
¾Hz>"ýµ>9G>F÷À'Ž¾ñ*wCË3ÈF?ž°ÑÀÀÀÀÀÀÀ-="'t3<mmOC|m?{~Á=í¬K>Ô¶=jÄ>BÀÂÿyÔÂ"ШBPƒåB&ÙF@³âÔ¿.@ƒÚÊDšj†Aƒ]H/@‡W‡¹~é@Í´ÐBèdA'>-@º·~ulSA0¸sDÏ.Ar¼?¾Æ3@?­ð?Þ
@?¡N ÀÀÀÀÀ@r8ÁN	î,Àдxˆ±@j…ÁmðˆÔÀNSK7¥'øøøÀ+‰BR DÀù¶=v?æûg›¾ä@LÙ½î<¾ˆÀbD&HÕ0À'…"CË`À,rü¤ö>@,cg›"5{?öÌ×EÍ/@¤@´xð¿ð‡Cy5€?ú!uoÐÀ!éK!@.âÛ	ª×?ãžKýþp¿ÀÆ9|ùX?ϯqå+H?ç":a1ÙT´dGaia EDR3 5240343817519314944H¹pð'8háð@Ÿ€@d™žP‹¯©<h\ÀP(¯­E4<ˆw@%˜ÁŽ¬< 'rD >LADˆÀ1xÔ¸n¾±<-à@">9ŒÓ<2n=¯lÉ=Ü%Û½¬Ð»=Ò¿=>'Sd>
š`½0Yƒ>~ü;¥€I>
\vvt¿MnCûÁü<Ê,Á?,§ˆF?¹çÀÀÀÀÀÀÀ+<'cw0=SÈCjË?zvÀÀÀÀÀÀÀÀFšA	Ô£í-Dˆ2C¹"'AEú+@öv,RÊ&xD©jB‡Ä ANÝY.AÑyBqWÛDì&BÅä/A9t
?¨¹²?®(?4@?N
A<œjA!´HE«à@@r4`'8ÎÀWKŒËf@jyÚGE8ÀNrPï¬èpÀ#šy临À0`¸ˆ7½¿ÐrWâ˜À+™*xŒBxÀ²UsÄ?äJ­õœ"@LΖ*´BÀb)LHÀ(zÕ=;ÀLCI¦:¦@,†²s'T?ôºp4[º@JÈT&ÀÀD=‰UÀ?ò(ví£¢0À#B2Ã`Ó@/Sůã?âôœzò8¿Ò¦ËhÄó`?¼‰NMôé€?Á¥G‰¢æ°T´dGaia EDR3 5240349731725474688H¹vQO{€<¥›J@Ÿ€@d'9¤YtÓ<–`ÀP!Ía'¬}<‹PS@î«\Jš¾<¦±«C¥qæA¯€¬À3…¦®¬C<Ä{@$Läµæ<¬HÉ<¾+ŽÃÓ7¾ݕ>Qaœ=¬>€Jù>%¢š>cäD<j"ß>ûwol@3҆Cؐ=£Ž?èˆmF?¤{ÀÀÀÀÀÀÀ*=
D1<YK?C:?‡ã>1°±=¹©þ=óép>ª[ă«âÀ˜hB+øAÍömF"@×l7Ft0ƒA`eHDÕÅãAkÌæ/@³cõÍAM3_CÁ~CA€Ë.@ÜPMøtfAô0ÀDmvÉAYyw?µ6ù@ r´?®Ið?'›xÀÀÀÀÀ@r24ú}?%À3ƒOÏ@jpB}ª±'ÀNsÞ
VOøøøÀ,Âøy*ÀlŒq´»?âV`KšX@J´dš¼PuÀaDƒëëiÀ&*nT´¬¼ÀŸÞfƨ
@,)¬åLØ?óÀI(U?ùäî'Ä!`@҃ǯñ@¸mxô
x@)Q6ºh@/ag,˜ö)¿Œ3¦ž{Þ¿àdòThu ?°HÅI@²@
&€í¯ËT´dGaia EDR3 5240351587151737472H¹xUr€Pªø8@Ÿ€@d ö_H<cÇÀP#â1\<Z·u@ùŒ£†"¯<"ÏCÆ
uAŸäëÀ2D+"[»¹<šu9@ 9¥lØä<ˆU>="É½ã~ù¾'J=ÅçŸ>"T>½o½±4q>O˜<R¡> 3k—"¾zCC»‰œF?¨ÕçÀÀÀÀÀÀÀ/<Þü5<#C	Hù?}"?>
Y²>
Û=ìéú>s8¬ÂÊGãÂpBHßýAÉ5$Fª@àt{a>%&Av0BEâêAeä‹0@ÀÁø!¡å®AŽb(Cñ	žAxÊ2@âMªyk/åB c Di·AU
?®÷}@C?'yø?‡ÀÀÀÀÀ@r5 FabÀì©ÉH»@jyq‡¨$LÀNc»:|¥øøøÀ,GÂ+NfÛÀ>Ù?ff¿Ç¢›²*G¸@M	^§7&°Àb™e¤¯õÀ'¢#ä{íÜÀ©r¯*ƒl@,]Ó±O¡?ރL"HÈ@!‡º0À
"fÖ,?õ³.s®ð?÷atE‡9@&ÖàW³á¿ôeôe‡@—Ƽ-|¿×iow†@ü²:¥T´dGaia EDR3 5240284894897063424H¹;Y/F	¯±@Ÿ€@d¼¥§Ëþ="'9ÀP/`
ŒÔó=*Ô@Àc°ícV=KïþBøãA¡²²À27¥?áh_=Hx]@!'î¿Ç¹o=<}=¸¿<¾d.œ¾@æ²=ƒ"û>|>B‡'<îXï>¡Û>#^K>V<db?ßÎoCӏo>ÐÊ?›þýF?ŸÛÀÀÀÀÀÀÀ*=˜)	.<"ÑaC;²?ˆpf<¦Ã>Bûm=Š§W>GïžÃ	'ÂS†[B:šõAõ:F{@±R}'*ª(@cÄoD›ÁOA"ã(@…y›4ËMAS$·BPGvA'÷¬(@¸­góuAÏIfCm͗At`Ý?Å°H@>9ì?Ö|?¥÷HÀÀÀÀÀ@r;èéÀó9]ëË@j'!^±JÆÀNKe+æa§øøøÀ,¹rkõ)gÀhʍbD?ßü.)"ˆ@MÚ\Ø釢Àb¶Mlk€À'áòSxÀŒÓ0x"@+×>¸¨£?òXXðÀK@¨ý–ÁÀÀf¬b"Qà?󴽎šß@I'þ†$i³@-ÚY	´
¯¿¿uùªó@?¸d`8€?¦VúH @§åCAvT´dGaia EDR3 5240353133339993344H¹yiUåY``Ð@Ÿ€@dšòƒº=/°ÀPrzW%=kÇ@ìÁH‰Ÿ=AÐC	xÑA©ÑÀ2ãã\iDå=[}µ@#]f±ÑÉ=[Õn=ä/½ÛÝV½ÛH=Ó½7>%)ÿ=å÷†¼ø¼`>½¢ý	>Ç®hd?ø®Cßéd>9Uó?æ['F?âÀÀÀÀÀÀÀ*=«–h0;wñBøÊê?‰Y‡=ëu>+Ëâ=ôbm>X¡¿U ÁíÌ4Bž~AýöFŽ@±Ð3!†l@€CDŽxA"QÑ+@'wB¥Q§"AžBymA"G(,@¸·ˆŽÉôŒAuUËCÎTÃAsê½?Â3t@JŽL?ïUp?¥Ç(ÀÀÀÀÀ@r3JAjP.À±B­.Å
@jqwƒíÀNcÏ[,yøøøÀ,äSHD^ŠÀßÕUÃè?ä+A:†5`@KԽæÀaîÕ|ÂEÀ&t©ÂŝDÀâ"érÊ@,3DrB?ôª¹¦©uÙ@ø	ØÙ`?ú!€ìÔV?ÿÿ`°@ Ôõ·@.|nåàu÷¿ÌrHÔóž ¿Áëm._	@?ÇZWcLW@6ǺT´dGaia EDR3 5240153876885812992H¸Ä0*7
§À@Ÿ€@dòä¤7]N=ĞÜÀPLZ+úÿ=©Ô@µàtL9=ÓLBy…OA²¨À4°ö2€=òu@#'Ì-ÉØ=Ö³ý½Œv
»—Θ¾·=Ïf=!?@=Õô¢½ÏW>e¡
½/œ9ìï³ZY?ŒÛCâcö>Ö
4@	_G_FÀ?›jå<ègU½˜E=pç¾/àd¾0':½¼r'>,ÂB,<Áù'BÜ?…Iù=»Öð=-s+>¼{>ÎR³¿#7Á½zBAŞöF{@"OQïÈPÔ?Þ):D2/A¨æ)@[XòG—Úí@°U¢AžÏƒA¡íÆ(@œ÷ößnB@ÎiãCµóA"žû?ËZü@jvX@'?°ž°ÀÀÀÀÀ@rIS¶·ËÀytÉ"6‡@jÅÕ^Z°[ÀN&ïYO¨øøøÀ.LŒð/ÿwÀ‰Š\¦?ð.â}@MÉ%'eèÀaçpUÈÑKÀ'³¤$XR"À³8í´¤@*›gXÁ-?ú¦!7~=¦@Báú"ð?ýÓÙÆÌÓ?õ',tÊæ°@?W,r@-GHøëï¿ê8Üםj¸¿ÆDüÄ´IÀ?áF-¬>€@AÍÝM&T´dGaia EDR3 5259528031991576320Hý˜á7C|Z¾@Ÿ€@b¥×y.¿?m4ÀLt¡¹[œ ??ú@=áàÔì¦?>"½@¹HïA7!À!ùÞ
酉?YÆ@Šm®	®ö?7F=øÕ=¾p*¾÷ݼ(ž>ˆ˜<Á»"¾Q{~>£ç$¾>ÅK>\cA£áêDJ@©²¸B
µ8_FÀ?¦EÆ>3Q= h½…S¾˜Ÿw¾‹|=ÛW¬?Íà22=µa¡C!@&^>Bº>9ÝK>8~7>\Ɍ»xáÂþÊÁ¬ËÿÂ[TFƒ@mö¹tþ"Ó?НzC7Aç¼*@Pôêçpft@Öé.A!–êA¦,@wpŒ
Ù.i@ÓªBcfžA'€r?ìzi@ è?'Í0?¶t ÀÀÀÀÀ@qŒY
¢'Š¿ü_Ö@g©&ù£jÀNÑV,Ú%ËøøøÀ(ËicðÙÀåaE>f]?¼%®§Œp@E«_bŠÅÀlyž'þÀkp6é~@À
a'=#.Ð@1SMfOÝO?è®Õˆ¡§àÀ çwm©`ÀT­Y&:@E£.ùàtÀK¿ñOëûT@3ÅIü¿¹½,…+Ҁ¿÷4žÛó-`?ÇÆ^Š/áÀ@ä‡÷x'F´dGaia EDR3 5291723038110168064IoúN´ÙÓF@Ÿ€@^°L'Î4<øÀLÔ}wG'<š†¥@ )û˗ß<›ú CÔ;A›äRÀÔ×.R<·T@2øK['š.<¹—E½iÆ¾ñê¼Üä@>;â>Y)>E¾97…>h¾%AF¼M'lk@¨CØI]F?¡
¯ÀÀÀÀÀÀÀ*=‹.<{SCŽ?‹ˆ@>8éM=T8?=þø´>
}€Â'ƒkB˜Ü9A"&Á¡	.F"@ÐÌ›AŸ<A°ÂDCUnAq"Ž)@§P{Ïâ5AµpCYuA…Nù'@Õ¦'û3–ØBE¦CœëèA^#?ºï+@1ë¸?ÈS ?›"PÀÀÀÀÀ@pý×t	†À)̍…$}@d¥$·
àÀR$ùæøøøÀ%¹~·"žo¿ò^xP@
ü¿¹D•ä@g52ÀÀ^"å†6¬®À;ŸBg{žªÀ׏iå(@2‰}'–@#¦ûá¼ÀGîÉÕuü>@8*1ؤÐÀ,åûúÀ?4ÅPzy@2Zò¬ñ¹2¿øâ~ãÙV?å³H!ÌÀ¿°ï&im@)ä°=ÜŕF´dGaia EDR3 6001414741106215552SINémʀBÖ¨@Ÿ€@m²ræ?zä®ÀE£Ë¶p?0‰
@ï®Ü"ð?¨¥¼@¯²CAõú&À8'O]‰Uü?§¥À2{°£?y½¾MD§¾×sw>6®>•ÒY>…ÁÜ>"F>ÐO¾®w½a_¾)ƒä?åw>CÄËP@Oæ@FµÕ_FÀ?5µ>!ŒK½£î"¾)5Z¼Jé'9´žn½Þ ?﹯$=0mÊAºka?‰ÛR>ʟê?°À>Œ×f>À/ŽÃx,A¹&^ÁÖœB#
F@Xߪ›¸?:ÎØCXÆA¥Šý
@:3!"4@á'@nbòA®W¨@cL
y±Þá@­¹›Aã|âAš6(?èO›@!?ŒÊ°?µMPÀÀÀÀÀ@tµ†ßÒ«/@%2:·ÑÇ.@n+.9¤T›À7w"òkøøøÀ#)D^ããÀ1·õ ¥Å°¿Þsª*«ø@]Ï+'àÀPJXüè$@9lŠÈ¯¿ëc¸¦[ëà?ÿ€FåF°?Ǎàö݁X@PÜs˜~ý+@Sü(¹¯í¾@CLgÑÃdÀRÃ,S°"?ÿß0«^Ý?뗉"Õ*?ðz‰lA?ᜪÞJKÖ@/Ö¸4G®F´dGaia EDR3 5336417773504231296JñÌ÷€#Šú•@Ÿ€@eÍqÁ>"˜?s8ÀM†•T"Á]?œ@Š…i[+?)'7AÐA˜[ÈÀ2yÍÐ[Uª?0š
@{}þ"<®?&ô>þ8½áÁ̾
äS>~Žª=¬éù>¢Ô>¬t>TÔÅ=Ö×Ð>‹@ªƒƒBÿá•FÔUt@Ó¢Dc«âF?¸²ÜÀÀÀÀÀÀÀ,?ˆâ—0>>Y2BÄEœAô>KO¥>@ŒD>%¼4>šÂÄPŠÂFêÎB:½Aª±F'@vÿhºÜAST6CÅËA‹ý@+@2ÑÛîÆb@ÕÂfCß ALR*@™¯l»üÍ@ÁÿCœ>	A"o?Àš?­Ôð>ÓĀ?qÇ ÀÀÀÀÀ@rXüP‹›@ÆqqçeO@j?[ê@gùÀJãɲJ³JøøøÀ-RÜ#;v"À²©€x»{¿äÆCÑ&î‡@Q·"·ÆÁÀdPB"Ÿ1@$\Y.ÀÀ¿¦Ÿ¢Ü@*†ž]²öx?ˆûiqòÀ@3ԒËÀ0À1iTMQ¢@4Ӎð#]À9'Š¥XyW@.è}êC¬l?ÎNq€¿ìww^±MÐ?å¸'@-f–¡F´dGaia EDR3 5571239441010070400MQÁ
€'Š|6@Ÿ€@V†.Óþ‰=|ÀF萻3=HÔy@-"Fíçb=+
žC®hŠAÞ"@73ƒNМØ=1)3@.|ÞÏr˜Å=oQW=&
­>2̾J€Ò½ Eç=
td½j?׿6
=J~p¼Æ˜ø¼µG9&&¿"ˆyEA™L>Þ¼BÚg_FÀ?™#<6¢=cé/½øN™¾E2½†VÜ=üª½"=¯Ú)<dCB§?sn]>@†ú>.FÙ=ÀZ¤>M;ˆñ7B®á»AäîþÁM ›F-@êð!óZCC³QA]çº@ÇùõT'D…ÝäA0¾±ArA@ôfú&ˆœ¾EŽ÷B¢AG¶?äÉr@-¦,?¤¼8?¶ ÀÀÀÀÀ@oZÍkÚm¢À;FbÐ{¸e@V‹˜'<HºÀPݐvóR·øøøÀ>»O}/ÀÆQŸûh@m¢——ÔÀ4Bó]ÀLÑPŽâ?¼À?u~6º˜@§VŽ"Í@1/[*®@ SÙòx—OÀQôoÞÌ@U݇Ë;¶À2I9*½âëÀO6~Áþ…@2¯ÐÛqý©¿ð¦EµàØ?ömcôI"¸¿Ù"Ú¥Žå`@#0ÚuÎ#F´dGaia EDR3 5253473944885208064H踧$5pp@Ÿ€@cì?RÑ
=ŸÀO|ã9Zÿ=Pï@1Ìž¡=#ԋC(ÐIA§`À1Ò?{:L±=K8L@%ŧBb=5@f<™O¾<ƒ¤¹¾£ô5=X^>D¶o=VÕ󾞉Ƽœ6»ü—=« KI>ßc[C´ëèF?ž<£ÀÀÀÀÀÀÀ'="5,;ÿ¸ZCjh?'V=é\˜=¹¶>"sà=ökEÂÖ÷>ÁÑQÁ´'B5èFO@´Mޙު@È~°DLü&AƒHÃ)@‡ôïKá®An»ðBM€·A'm)@»ùŽIAHÇAø¶ÝCfZ½AqÄ?'n@Aü?Ûº ?¦kXÀÀÀÀÀ@r1éàÀšê;"È@iÀyÏ‹ÀNàႃÞøøøÀ+ÉГÐîŽÀœÁ¨ÛV÷?ߨ*ÍjÜ@GKÕêùsúÀa†»ü¾À$hPÑ¥lÀ­€/'Ò@.'I¨º?ò#¼Àß ÀË9Ùeۀ@‹"@@À欀'¸À6 S2ùðo@/Q×:~ü\¿Ï
N¿I ?ʺq›þÀ€?³¾IT¾ø`?ôJc!¶}T´dGaia EDR3 5253477591315539712Hè	ÖgLvÕ@Ÿ€@c÷TåjU‡=Ñ^ÀOztŽ!=¨@͌gŠ=%‰C%ÍsAŸ™¨À1¾ÔŠ^Y=>!Š@"ê©d¦ñ=F8à="P
=rðo½Õ/À=w¼:'@<­'ƾg=ãü='/´>#»Ñ"""Bwz­FŒ>õC‰ÌSF?³›ÀÀÀÀÀÀÀ/='w6<Cñ-BãÖw@w$ÍÀÀÀÀÀÀÀÀF¨A
›JìÖw<C"ÍDdJRAC›R2@ö]fªPZD0ÆéC‹ANðÏ2Aô_ìD;p›C™›	A5xÓ22?©ç?Ë¿à?5WÐ?b'ðÀÀÀÀÀ@r*ý
F&À܈6›äú@iƐM¯}ÀNϚÍZo
øøøÀ*Åõû[›Àݳ—hý¿Ë—ÕéñÙØ@G¢Ûj{J(Àa¦F—¢æ'À$¶Öe¸äÀ¥ÚNÈlì@.qR:Õ¨?܈y0 ¸À
ÝW*@4\láÀ@	Kr/ÙØ@Þ¿­¼F›@0è$	ûó?æ0v»Cu¿è̬¦bp¿æ!Ú¥?jê?ðmœ·…4KT´dGaia EDR3 5253435191415247232Hçóyב€j5;@Ÿ€@c¼ÍÁg=/'ÀÀNcgKÝP=4NE@ß­|ÇOo=G›³Bÿ5A'6\À-Ò"'®=M•@%#ƒ|6Ñ=]u—=Bu¾	½"g‰>:=–M>{ä¾$>(jl¼GGÜ=£MUNN¿7;C¦ƒ¯'­ÀF?ž®ÀÀÀÀÀÀÀ&=œ1V+<š$BùQ?xœy>R¯="˜=@ô>?Ôè"†Õ;Á³œ±B!ÓîFS@­çþ4–*@jrD'×A…Öê&@€\pÊ_Ì·@©.xBƁA"T?%@´C"blo7ABÐñCÕAAw^%?¾÷Í@E)d?çÕP?¢}xÀÀÀÀÀ@qÊ{¤ÍB³À
#/°Ñ@hÉ'žÝ¾ŸÀO^N«§nøøøÀ*ôGVš	ÀAQÓl¡ë?¼ÈdO0@DLðºfˆTÀch7Á…l
À$º²2¬\À}³È@0'ÏTŠÞ?èÃ>¤v˜ØÀ&a1®þœXÀ$Qû'ðÀ@w^KøÀ/Å#Æï·¡@1D…1¿Ù*okèrp¿àr03íþ@¿Õ±ò™97Ä@#ŒvҌª`F´dGaia EDR3 5253541637869760896HèTIóq€jGv=@Ÿ€@cÉPÖÓuA> ä#ÀO`ºáK>"Ž°@IsJ"W>7A˜BâÙA¢U"À1Qíãà/Ð>Rþ#@%%RÐÊá>NŒÀ=0T·<‰Qn¼š&K>O¥»=j²\>Yä|¼à
> §R¼¦ù
<lÿ2"'B­*‰FAì@VwC !F?|SÀÀÀÀÀÀÀ/>"Ì&2>üÛC-ƒ8@ªFÔ=æ"ó= ÛS<1fy>]ƒ¥Â–Õ¹ÂvA;Â)žTAöèF—@·Ê·×'AAï6"CK«¹AÎt@BC_ö*AûáBÃØ0AG»@ÃÚ|iA­ÂB:9CZWAk®?éRÅ@Kƒd?הp?¿rXÀÀÀÀÀ@qýjPÓx@À6º	st@iŸÅㄗüÀOŠrÌ(øøøÀ+Ú0µE€IÀ
zs¾?Ðۙ[|°@G@¶Ä¡Àbéö'À'À%D?^èDÀÀÎOöH@._ì`µu4?í:ßztªÀ)å#{VH?ã..ªo@Q)P%ªhÀÊ(K#Å@/|.dšä«¿Ùpöšà?Îø/Š9€¿ÇæÂåÚ½h@ö4X4T´dGaia EDR3 5253333349145893760Hç–ٍۀ¹J¹@Ÿ€@c,]%Eâ=Œ)ýÀN¼´ó='õh@9¨V‰û#=šùÞB­HPA›ç\À/`™;¡âÌ=ÃÜ%@'¿ºm=¸ki¼È<¥û‰<2a>‹ß¾¼mÎ>˜Ø;Ø=0Î:51¥<:69@??5_]C¼†¢>`(?d|-F?šÖÈÀÀÀÀÀÀÀ%>	ÌS,<fÙÕCǁ?ƒ§>Ñ=)Õ=ïáÃ>˜[Â*¬ÎBƒàZÁûœñAú»¤F=@=	r™@Û¿DAV¿AŒg&@fð±ò&@²ªBéõAo%@¥Çã–÷A¾ECš¼
AX»?Åp.@`¶ @À?«ZÀÀÀÀÀÀ@qÓRreµ)À Ðñ<@h÷j…
¯«ÀO'·¿²ôøøøÀ+)Öv"B¬À
ÎGW¤²×?ܦ""à8@CóÎê`+ÀbY~
ê'àÀ&þ;WU¼Àm›E´;@/ìaH'€?ñ¾¡®j"7À'Ÿð_<ü¿û3Ê÷€@ò-ÞifxÀ5—©vN<@0£ÀÒ¿àØ_zeP¿«(Ö³A`¿¸Ò®B^Ü @vpž'‡TF´dGaia EDR3 5253546997989686912HèY)þ¾€Jãl@Ÿ€@cÓûKì¶=õ<dÀOL²Q{øÉ=ý=â@ä$/ž‡×>ž¶BA—A¦dÀ2
@&Åèº>'»@$x'­ÅFÆ>÷ =²3]¾,]$½O…>E&´=¦~ä>aÊ=L
]>*¯½Ãý=å¯Ï†††C †ßGÉ)ð?ÎL'E7¾iF?Á8fÀÀÀÀÀÀÀ,>d|Ý.<ÐïÝCÏ»A+7½ÀÀÀÀÀÀÀÀT‡A5nm)è¦yDÖO2DLÍÒA%Á+A$ÖXú°KàE	úsCš¤ A,‡+A/ƒC+ÚEGgÿC¡Ó`Ah¬?œTò?…Ø>ÞXÀ?PA}…@ѳ@E«à@@qþH"ýyÀ^¿‡2
@iñZY¿MÀNååê
ç?À"#·ø•©¬À3ˆ*#QB¿óG'=½úÀ+Ú½
K2ÄÀò
v<¿Ârc©ì8@FÌ× ~¥Àa§ÃækúÀ#²bÇÑêlÀÏhs$>@.fíâÑL­?à­ùâ;DÀÃ0-<R @պؽÀ@
˜›¬¸?è=ìMüÃr@7…6nV^@)^·À‡ÌÀo°r¿ð£­ý´è@#à
ðmT´dGaia EDR3 5253452062000579200HèÑ'€#f©Ê@Ÿ€@cÿÿ°Tä¯</~®ÀO b•ë	ü<â@Ô§nšö<:ÁD´VA¥jZÀ1×â[¸=<S˜Ø@$å*Àu%'<<S><¾‡M!=¢£>g,=—Œ½ä½=;E7»8IÂ>9€!''ÀoöD)Ôe=œH@ÙRªT?ÆȑÀÀÀÀÀÀÀ,<™ì2$<ß}ñC€Y?m.«ÀÀÀÀÀÀÀÀF˜A0ÐÁ8ÔÂD¨'ÉDLB¤A)P8.A!ܓŸ'xE'_Cl¨_A.¸Ë-A&Xü'9é"E¶4C£ËEA!a?™Y?U{ð>­`>ýå€ÀÀÀÀÀ@r0Ž¼+À9ÎM½@iÚÚå_Á7ÀNڛ"ã̕øøøÀ+¥þ`'ìÀãÈ;β?ÖºS·é`@Gê=9Žš
Àa™Ùhž[›À%'ó¥ÀeëÌَ@-îû4?ðC­÷`³.À¯þÉyV@'ÔêÀ@â·ø)h@1^ãu ‰ö@0&ûÓB·Š?µ#_k.ڀ¿Ò›Œ|DĀ¿À#Lê¿(@dÑ À´T´dGaia EDR3 5253400144484473984Hçәûœ€l'@Ÿ€@cËTgÝ=g¥ÚÀN"C¿_Ýs=e5É@øÉTÔb"=…ZÑBÏ>A™x'À.[\fÿ"|="<F@'v‡M¥¬=ŒW±<~ó½Ç^½´±L=ÑG=rÔm=ýlœ½µ•>lû=­$Ö<÷Òqo¿Ä«C½£ˆF?šãïÀÀÀÀÀÀÀ+=Γt0<†v—BÓÚ1?u'ö>/<"=Uw=¼Â>:Ǜ±eÂO^ÂQ^B(‡(Fr@¡æçýÐ@$ äDTÊAŠ±6-@lZ!ð\Y@Á€éB	BA›˜G-@¨¦Ë‰ÈîæAÌC¾A€ˆ?Å»M@\½ø@8ˆ?«
àÀÀÀÀÀ@qÌEŒ<ãÀUA[Âl@hØ4ãŽÀO‰Þq«•uøøøÀ*—æo‰CÀÎãóڊÐ?ãrF3ÉÖ@BÚ5'ÔjbÀaáL°"÷À%¾ßҘÀ+%lÈ<@06|XÁ?ôN'¬€@À,,QG @s©y~€@ç+OsÀQºëG!A:@0½
ýÄþû¿¢¯îµõÈ?±Ø1^?³Ãžú¿þ@(Llß"ÉF´dGaia EDR3 5253459346292846592Hè	q½°$"]š@Ÿ€@cþÕ£ì$<օ¯ÀO'½*¨[ð<ÅÐõ@@|M´<èÁECfý=A¤Ä"À1™ò©Õ
=
 +@%cí'~?<ñYÓ=ø0â½Ó
=(5>OTê='pÿ>_©íº9Ë =ñâ<®nP>ƒ…||>"xCÈ&F?Ÿˆ´ÀÀÀÀÀÀÀ,=PUÝ0<åì~Cˆo?€–p=‹ý^=ðg(="|>0w-Ã!ÁîOÍÂQ¤èAéßFm@ÁªCÌ­+@°¥ DÌÍýA|¾-@–X́ԬÃA€ŸC2sA‹™´+@Dz"šý>tA¯‰.D
=oAh›ˆ?¿ó@:_€?ÓªÀ?¡@ÀÀÀÀÀ@r
ûÆØtÀÏ1§@iÔâ—.ÀNÔè/"¶AøøøÀ,"Õ]
.²À4¬@ð£^?âêpÁœ	@HYŸÖÖvÀaÿ²
ӍÖÀ%!'ÂûŒÀ_™¨@-Ŝýw‡?ô
Qj4_¶À¹Ôôû•@?ñ²ýÁn€@ÛßâÏ8À$EGàI¿Î@/Kü‡9šá¿Õ཭I‰à?¹¡Áºš?Ån|o58?ï«Í° JéT´dGaia EDR3 5253511951059697152Hè9I.¾V$ Í@Ÿ€@cøs½	Žñ<†vFÀONNqy«ð<ŠòM@ÚB'Ç¢<'ÓŒC»F£A¥C;À1Õ͗*s<·nÖ@$Øé•WûŸ<­×±=Í"½O8Á¾Ž®<øØ=(ñ=<RN¾ÁÚ%>f>w>Q@[Y?̬êC»S%;¾/<2£óF?¥ÐÍÀÀÀÀÀÀÀ(=	¼	.<váøC"ã@?‡Ìõ>-ÚÂ>/Ê>Ní=ùU‹Â†"•ÂÓBQªÚB!Ff@Ùvõ֜Æ2A†ªŽDÁ¢AjY--@¶}òaCA† ñC«¶ÐA‡-@Þ)ÆæÌèB,úD3ysAX`
?³á¸@…Ü?¥BÐ?ÈèÀÀÀÀÀ@r°þÏÀb6fU¡B@i´›<n…ÀN²oŒ>cøøøÀ+¬Vgb$Àp÷Kú?Òú'	Ӑ,@GiÆï"Àa£ÇÌödÀ"oÈDðÀr›'Qñþ@.'wUß®9?î§{¶~hÀáÚù¸ö¸@âb]#@@£ƶe¨À5eáùÈQ@/c"Š;¿Æò§¤–vÀ?ÊöÿµÄ@¿‹uH@«|c`÷$T´dGaia EDR3 5253362829803832576H籩²Å+I‰°@Ÿ€@c:ÖyÒ0š=A~'ÀNž²8'Š=8 ï@·³6PÿZ=T5ÞC¿–A¤W˜À0Èé›=Üç=Œ˜(@'°—©Z=n^i<#x=LÀë¼Ü'È>X)ƒ>éÆ>€LQ½¾ÿI>U™>/k½¼k1ŸŠAŸ¶mD£Ñ>üpEAÉN$F?¡I¦ÀÀÀÀÀÀÀ/=ÆbÎ5<Ó*Cð÷?å«=H³0=¯ X=Ä­¬>+¨
¹ώÁpo'BC?BKšF•@¾ïZ—&0A+ü¬D6J•A:Ô.@š8Š\°Ì*A®enB™õðAŠ68.@ÆuÒgõ…B
þC¢æLAiÏ¢..?ÔI@*s8?©Œà?«YÀÀÀÀÀ@qÔgÑ)ÀÁpÅ­!´@hôTJÕ-ÀOZ±îÕÅøøøÀ+Xf=µÀ
¶"Ø&"?ÐNôìlD@Bò4pÀa]7Íû`ƒÀ#Z
¼ó}$ÀNžoZ1 @/òQúyJ®?íQ@
BìtÀ+ÌäˆOëè@¼kaMÀ@ùï×øÈØÀ2ÔNhzP@01[1VM¿âf\{$6 ?خߡ³¿Å´½úJ)p@Â)¢ÇkF´dGaia EDR3 5253575241700335360HèrÙUß"²
@Ÿ€@cÜxœ\§<U
MÀO'²üUÁc<WÛ³@=îÜPÔi<u™èCÚÒúAk!À1©ãö¾Ä<@b@#†Œ×Q<…ÄØ="ö}=á,¢=¥n†>K^ä>]í|>k=$.>F¿Ž>1È=ëÉo>Ó>@,ND HØ=ÎLAøÄF?´)=ÀÀÀÀÀÀÀ%<ÐÞµ)<ŠcEBɋ?•
°ÀÀÀÀÀÀÀÀF;A(l¦—%C­µîC¾AAN {(@çëHc²áCܑBށAYÐ{(@ý"LÍÂçòD7Ç£C$vÕA@«N?¤H@?É)h?;?WRÐA€wt@§Êø
Ez@@@qý–ëÀ朘'¥@i"£VÔÛòÀNà \
?À!>S³öŒÀ3œñ·©R]¿ð6·þ"À+Áó'w¿Àl†ÌùâÚ¿¢®¦ðÊZà@GQ3üƒé&ÀbP?ÖŽÀ"‹hÚú,À=r?'¥4@.©¯·rbÉ?ãÿG£À¤À IM2 ?я'ÿÖÆ@3é(ZÔ¸@*áPsƒ¸]@0: 1æŒw?ÃÈÌ¡´l`¿¶zòA€¿×.¢à¦0@
ÃWØœÖT´dGaia EDR3 5238230251248798080H±î©cɀEÐ@Ÿ€@d~¤‡1Q^=_}»ÀP®t­ú7¦=N'±@R}ÇG´=n–wBáò)AµnÀ33«Õ9€>=Œvõ@("›ÃG˜}=?$¾^Ž½:¶/¾A==O_>å¾â=¹:}=œ+³<ô*rZZ@	FCã'`>›O@W/F?›ÀÀÀÀÀÀÀ(=Ä>Ã.;þ"wC¢æ?Šƒ§=ög>›=ʂð>€Ò¼fuA¾ºáÁËX¹AÌ¥¸F'@¨ºú'þ @EƒÓD~HA‡'«*@yúš¿È^A-'…BD'A–Ua*@²–Ö,0§A"{gC€3AxÝÆ ?Ó%R@O3ð?ì;`?²,€ÀÀÀÀÀ@r=¦Y…AÔÀ~á¿ZYß@jÝÏòšÀO4
™+õøøøÀ-úšL|³FÀîRÛ:'á?ýiúCq£÷@LŒ#ç¨Àa…y…Ü|‹À0ÞÏÇ´Ó\À"ñ‡B@*èÉ°RF@ÿ‰¦kÿ@²wîÁð@³Ðo=ÌÀÀ
"WqßÝx@†ðP˜@.×g>d_ƒ¿áíwgÿaà¿èŸi‹y$à?é5ØÉSYf?øM¥RdwT´dGaia EDR3 5238234374418466816H±òitf©WŠ@Ÿ€@dm÷ìæc?o67ÀPµû/™‡'?\e@Z8n¤ƒ?…X°@¯üAƒuåÀ.ŸÞ½ô?œ©y@Ú¹"DÖv?‡r§;çEѾšnQ½?uð¼±Ü>}a;=Z¦ç=ýÍa=Ñ8=IÔÞ½‰V¸k;0B®Š-F:2JA&,mCçI_FÀ?½4z>~ÈE½™óc½»?罂v¾‰ž>˜y&?Ú-D66>Ì#áCÕ>9@ÃL	>ŽÝ=Æ­O=$kv>#lò@ÁŸô!ÂÅAüdvFƒ@±Çñ,JAöPB†ÌA–»[)@s5
U=
@Á2"BK›cA˜ôè'@‡ËIÉqU#@á‡wBØ,AŒYÍ)'?ùßö?ɱ°>Žc@?¦àÀÀÀÀÀ@r;€v4kÀG†i¾æ@j܏úÂýÀOR?kÕ ÔøøøÀ&ש£¢6À°
:¿ðsÀúKuU@M;v2Àb3Ÿ-IÃÀ2ë*ùÎ^À'ƒ?£ˆD@.‡ì•'·,¿×zŸÃ"h°@×ï2&@¿à‡#óXÀ'™FÚÄ¿ý™e	lUõ@0ʯa°3@ÏÌ¥eXî¿Í¬¦«L@ÀM®uÌ‹?åÛÏpFXT´dGaia EDR3 5238107724418379264H±9/îœÝª@Ÿ€@dS°Û´$U<ý(ÀPÑ53$÷B<ó@æ½EWÀ6=j™CNy;A¶À2º{;30=ÀŽ@*}^ûë=s(½€c¼X`¹¾Ÿùù>r=U">x ½¾gOV¼^=÷ãY½Æôa^@Ž3«CýÀ>:ò@RÍF?žá{ÀÀÀÀÀÀÀ)=c8:.;è®aCq?–‹>íP=s†à=àæO>4¤Í®«&Áì
:BJp¢A؇AF"@ZX¾\í@¶ZÏDÐqÅA{âL,@•þ~ùÅ{A/¾CüdA‹½*@Èçí¹1§A4DE­•Ag¾O?¾¹î@>ï4?ܾ€?¡èÀÀÀÀÀ@r9ð©ÖhxÀ_þ_ޘ@jé#æ,@wÀO'lJ±Œ[øøøÀ-i«.Ï!À€ó…«´b@¿—š8…@K/<>ÓoÀa%&åô›À2\0êàçbÀíDˆëSø@+y[z@
$ë²¢@Ÿî¡Š@P@³NÊÀÀ¿°E >Ô@á(‹¶®:@/Öª&…MT¿Ä–#ҕ¼ ¿ñýȆïà?íA»¦
—~?ý	`"çT´dGaia EDR3 5238108102375505408H±'/þ2/üb@Ÿ€@dT¦¢'=$7ÀPЂæ¬Lý=,é@Û%p»æ=.CöAAµöÅÀ2Ø$72z=Là@)y·Õž a=>pĽrPB½"ëC¾ óì>X\0=žAÿ>c5ð¾W?š;9äa=³[½ÆÑ.sr?ãfKCõIf>èC?'˜wF?›#éÀÀÀÀÀÀÀ+=–Þs/;'À~Czý?ˆc{>
{‰="YŽ>kÃ>½¾;ÂEŸB4ŒAÒ)'F@±ÔË:ø÷,@lÑDš°ËA"O~+@[¤î"©@ûÐB։A"²ð+@¹š¡QpA':šDÇÖAsMù?ÅÝ@X_œ@?ªˆÀÀÀÀÀ@r:!¨wÀOÊ>²=@jèð)aé&ÀOk©À<øøøÀ-p&#¿©Àiâ·ë%ú@^J¥ü@K<öÜçªÀa,îÀÃÀ2ZN^GË<Àú¤Õ5@++ÁùÁ9@U¨âýӐ@{›_›"@Å=§•EÀÀ¸&;Î<@ÿȗÒá@@/|¡\Äbý¿Î5'Ç<` ¿îrþ?çCˆÁä¾?ðÆó›ösT´dGaia EDR3 5892541713883533440Qƃx3€$ç$@Ÿ€@kC2ÿüå<'E>ÀL5qiâ–<GÅ@½q¼t<ƒÐ˜Cö'NBœ<À>÷žu.\<e½À+ôèÞ%F<ˆZµ¾ G½"(õ¼ÃÐ#=Çþ=6G§=Ç°A<XP½ñ¦æ=†nü¾¦K««¢	@é,DS	=ãÌÌAr¬æT?·Ý÷ÀÀÀÀÀÀÀ0<Àõ¶5< 5bC"z'?¡»'ÀÀÀÀÀÀÀÀF¯A˜E4éú1BJ'ÝE§ÆlAAŸH2@úü‹ûRÅBZòöDüløAK­)1A@.M<=Bˆ5ET˜A5cº? ý®?²Kx? Þ?C¸àAŸ?@PEŒ @@@sÉ°Å@ƒF@+îôJ@m~ã*A¶cÀCx²Š'Þt?åÿ÷ÕižÀ;àÿ¸‰´?ÙM#Ç@À+î%€À,՝8	åo¿ìzËq+WŒ@VØ/æñíÀU™C™º‰@ yhdÀMÊvظ¶@«ËÊݎ¿ÍBeyz"è@CË"§½ªÊ@MYÚ&6²@5lY¬ç_À_Zؗp'Ð@1BXà'?Ò5F©7.À?Üï´Í0€?Íʺ,SyŒ@"Üm_[¨F´dGaia EDR3 5449734060293471360K¡XA#¼€Þ4:@Ÿ€@dAe8j
í>±ìÀA›0#> A@"xãÙ<êÊ>M×ÙB7ÉAA˚ÇÀ9qŠ×6M>7W¥¿ã/™½ >agD½k¢½Œ#è>…ÚO=On¾¢8¥<Çä†>¸áÊ=ˆž«6ú¾2¬BY	YC.zKGK:ë?Ô¶¿D¥<=F?¦¿ÀÀÀÀÀÀÀ(>¤Çâ0=#~ÓBÂsAL èÀÀÀÀÀÀÀÀF@ä*
)‹²	BmYJD-ý‹Ab\ƒ-@É	£;›AÇKÅCÄyAuÉz*@臥e'¬rAñ×+DϺ€AOìâ?º
Í@r`?›g¸?"}ÀÀÀÀÀ@q;‹' ñ@6âÓæŠK@fgÈ$c:iÀC
0ö€ìžøøøÀ%Ò]Ï5"Àù¥'G+SÀÎú=J‹ö@$%!s×ÖÀXõ8"á @DYÔ´ì˜bÀ}Síïm¼@0ÄܮıÀ)³úðõ,ÀDäóÝÉ9t@F¢?µè"@Jï÷!©8ÀQeêûPX@0»ê§}¿ä}!^4^?ä[z
BE@?èZ´ƒˆ@!$eˆËF´dGaia EDR3 5238563128393218432H³iV9€&²'@Ÿ€@dV¬=fG=\A5ÀP¦YŒ‰ÙŒ=^Ta@ñ<9d=w_hBà3.A¶ØÌÀ3ÎË1ÿ?!='u<@&΢šˆXæ=•E¼¹×=½Ñl¾2E=ëÓC»ý<Ù=æ§ß¾‡•Ñ;ÅΝ>#=Öãec¿"d˜C¶-¥=Ô©>›ZëF?›™ÊÀÀÀÀÀÀÀ)=×Ü
/<PC?Ñ?uÑ$=CãÆ=uÒ=Sõ>c/ÎgÂgî u$AÏЏFŒ@£Ò§w¬#@w¨D€è A‰iR-@rqf‹=O@©JoB_IA™O0-@¬$í9Á¨@ú°¹CåäéA}´Z?Ę­@S¨?þ]à?¨òPÀÀÀÀÀ@r?Ç£ê\hÀ®èWh¼¹@jÞ·O¿CÞÀOùÝýøøøÀ-x¤ÿÃõÀi} #è4?õ
¿WÈ@K}Mu#¥&Àa.kÊÀ/ÁHBn"À8W©= @++4Ý`?ÿ§#Èå²ñ@	ï×[À@!ُ'òpÀ¢ú<zü¨@&§å×kº@/Âs¢%]¿Ì@œÇPQ¿è8<°zà?ӗ/Žp?ñNŠ›™ËT´dGaia EDR3 5238668028678488832H³|Ñ"Ã%:€@Ÿ€@dv.ˆÖP<®*QÀPx)Ìeo<³´d@U-í@á<Ëa CÈA ÀïÀ1뷐œµv<äØ@"-ð˄Ž/<Ý%í½n´½TQ€½¡"°=ý(þ>aø>u8¾75¸>W§™=kàr=²óLeb½Þ[C²O¹F?¡±åÀÀÀÀÀÀÀ)=#y›+<˜ã+BϦU?oÈ>)é•<b:9=­½æ>%ÂÿÂA˜
ZB<øA¶›Fp@ÉҖ>G€®APõD}¬Av%¦(@¢I
]Q×Ag³FC! tA‡Rk'@Ð{£¡'KèAëµD7eAbßw?º˜@/|?Ãù€?š1xÀÀÀÀÀ@r6.Ž‡ì(ÀŸ®Gë´<@j©ìõ`ލÀOðӕÞ4øøøÀ+üMd|h×À	h~9½?ѤMCÈ@L¦+HOj˜ÀbIíp*ÔÀ/ŠÛУøÀ‰!†‡d@,[>ÞÒu¯?íüXŸnC6@qIÙp¿ój³_ßñ€À£{ÒxÀš,¦î@/Zuñd~ø?Úë÷H@¿ÖDÅ2q€¿ãtZänF@
Ȝwj5µT´dGaia EDR3 5238584156554932096H³0‰r/€\0ÚÌ@Ÿ€@d¤˜¯F=钁ÀP£§žJY±=â
@éæp̯">U.BC½øA£ü\À2ń›@è>M@ x5¼®$>½Nú
½œ4¾<
û>0Û>_é>%ýѽÙ¢=Éêª=¹Î">@GsrAÌâ¤DèOV?¡ÛB)©ÚF?š=MÀÀÀÀÀÀÀ+>]61=	.B½öÜ@YC>32=šD=؇>aÃ%~¿\ýæÂ
|¹A¡-"Fž@¢¯Öi"£@á³5C©€A‰ìŒ,@pcÉ$håA
©BPAšU *@­Ù}Aý,ÜA\ÀCÂ=HA|®/?Ú~¥@_ôD@H ?¹WHÀÀÀÀÀ@rC?šñzvÀìu"@jæp3j´YÀN÷œ7áøøøÀ,çµFáÞ.À{.(Òu¿Ð|Vhé¼@N+"£Àbz'Ï~ÎÅÀ0Ù¯ŒÌìÀéXæQr@+¢\	†¬?ÚHçÏ0'è@!{ï¥ÐŒÀÚ±ŠõÀ
kUšš9øÀ6Qܞh @1²ÛRyZ?킟#ÃCxÀηÙ>¨¿÷$°jºR@PŠÚëT´dGaia EDR3 5238698471410066048H³˜Çb€Npu^@Ÿ€@d¯JY*Û<ŸF@ÀP€ÉiÑ=ø<"§@0â0|ûF<²ßÙC•ï\Aªµ)À2ÎÅ28&<Íèd@$(Îf¢"Ú<½6½<ï/½Vµ!¾3ä=®8='ÿ=Ã<;/…`>a0:½	‡d=HFvvu¿"ëÂDËbû>Q‰AókgF?ÝßÀÀÀÀÀÀÀ*=˦/<<$qB×Ã?vìÀÀÀÀÀÀÀÀTAqËÍeK;E·›"EF€g@ðR^-Ai[4DÔ´EôîËDÔ@ððá%A_Ê>5é•EG»YE"ûÂ@îD&-%?"Z=«.À<žƒ=ƒŽÀÀÀÀÀ@rA±0¡{ Àá&þ‹N@jÎ"Õ<Ã#ÀN¿œ½ÑWíøøøÀ,{î"À'‹Þné¼?ðÅÉÜa_@L›û–Î7Àa›P ÐöÀ-º‡å\<Àʄ´½Ú@+–­.·ßX?ûZâB¼ˆ@®V«"öh@øýV³?`¿ö)†§g¿ìhXšv>@*—$ö´(¿ä´ûfð®(?üÛê¸р?ÞÓrŸ°@-³èå`T´dGaia EDR3 5238615870594344960H³MaèÐ5õ@Ÿ€@d|Û¦MAª<ŸIÀP›ôÝÎq<›²…@á%Ãrë<±µ¦C\[A 5ñÀ1Iÿ"'¾#<Ĩx@$6'!šÐB<¹iÃ=$Z€½Á֋¾f¹û>®=ï¨d>&¦"½F%=êԀ=ƸI=¨ù<ww?Ÿ"pC̛¤F?¢£FÀÀÀÀÀÀÀ,=4º2<í<­CÔÓ?…Ë7>H0=€6v=Vª6>|'QÂeª"ÂÈzBf'<A¾-uFœ@Ï×
°*B+rAC¾+›Ar'/@¨
¸ZB-jÅBÕvA"óä/@Ô	Ç©Ñ óCâCæ—A_zà?¹@²@)³ ?»-`?˜9àÀÀÀÀÀ@r;Pôµ‡À}à1>Gn@j̊þïŠÀO!^<¡^røøøÀ,+ý¥­ÁÀþÏèçÎ?ó–Ñ0)@@MFhyØÀb³ÌpïÀ1&	Þ!äÀqé£é7ä@+à‹){m(?þ+ê9z"i@VYSpÀfðÆ¡
ÀÎ%£*Q¸¿ÐY«iEï@C"©A—@"
FP'ü´À6/çQ}ÀH",Üyú@Þú+ôÜT´dGaia EDR3 5238732418809173632H³·aq–€¢™@Ÿ€@d£{"?^,ðÀPeˆlJhX?–6Ô@…ü(•Æ?›†@¬A"ª·À,'˜œ5ǵ?°ÿ+@'àâË-@Qâ¾>xA¾iõÌ>Ú|é¼vd={8=­›
¾#ú¾@¤>ؾ…
€w	@U6C4¤@lòe@I:ô_FÀ?®½Ô>ú'=¸ó$¼+}]¼¸ø/=óê¼Õ"o@J§=rzöA®ÏX ?œô‡=™TB>±}>OlÝ>˜Y±ÂXóB"ÆBâA+}yT@_é˜6Áù7?ÍVyBŸ$þA£`ç@@MŸz‡ÒÈA{zŒ@ÅHA¬q9@moN4ÓًA×Aǐ«A–‹M@hô@//`?' ?ÍY ÀÀÀÀÀ@r<¦
YÂgÀ"7ÒŚ@j±2®ó½úÀN®ÑåÕPøøøÀ'µØ*òPMÀ\
ø´›@éÁ Ji‡@LNMH}/—Àa³nt(èÀ+vªC: À	=\䬠@-1ìUòùè@'~ˎ@H¸h@êeP'@¿áÙu¬`¿ê"ž¥k"Û@*½å¦ðÂ?ýüþéW¸@Û-K£'ˆ@œÂÕ8@U6UgT´dGaia EDR3 5238451218731007616H²·¡¬~€ZŽ©@Ÿ€@dñîß=KÙÀP"oî#E4=4zO@ŸWcëÎ=X~¢BèéüAŸ¢§À1úçN 4ß=…ÑÛ@!Nòüóï:=l™<¸¹:=¨cö¼A°>†ïÙ=ÒÔ×>‡éѼŠáH>.·>S
>†Úih@³oCêãó>g0®@	àßF?œ3ÀÀÀÀÀÀÀ*=¿Ùp0<:¹C
/?ŠÐ>8Ô=Íå=÷YN>I"ašËèÀì¸B'E"AÝYFŒ@¬c³¡Yf@nÙÄDsl'A†J¦+@{^;êå±@»5^B•²óA•áŒ-@´*õz§A}´ãC¢ÍAwsL?ÅID@Q?0?ùn`?©ÀÀÀÀÀ@rOæB'¨Àžõ=B§£@jþÔ§_'ÀN¢Ôl¿øøøÀ,/<¼ªéÀFQCˆ?ë›ñì8Fì@O—}3fÀbœeÈÚg¯À.›u·žc<ÀxgÑ­ˆ@+<ʜM0?øcÿ'~Ÿ@&ÇÝ\ðÀSoàÿ/€À°²ÏˆÀ3V¢®þû@.>Mùýž?àk aRmè¿Î«Za"…€?¹ˆF©…•p@•Ž¦ŽF´dGaia EDR3 5238707748541380992H³ ñå9€;Àèd@Ÿ€@dÁÒ )ti=¡d"ÀP}''Ö=˜œ/@æ8ðE,=­¡‰Bœ›
A´"ãÀ3ƒPDx0≠«@&²í17=ÄÞ¨¾ar½¯¨Æ¾ø§=»Dp>%9~=î‡
¾!s=%S»ÚtL=rˆƒ€?òCéEa>ÀӍ@ÛF?˜ÜmÀÀÀÀÀÀÀ->¦ß1<ŒZ•AÚÙ?'‡>C34<-í=Öâ~>‡0L¼äÜBz›ÂŒßAÂJF@—QL-zvY@QPD**QAŽŒ-@a}ø~€eå@¬†AÏ¥.AŸÊ+/@¡oåúQA@Þ´cC Z,Aƒm?Ëq#@f=ð@$ø?°1ðÀÀÀÀÀ@rDÇç–ÀöÀIÍÆoóÁ@jÔlåUTÀN£F‡ÚìøøøÀ-ƒmk¡ËÀíÑSýOÎ?ü¬š£Fƒ–@Ltze6ÀÀaXœ°$k‰À+ñªð÷¿`À É/ÑL¸@*é
sð¬O@ ÙÖVo`@yé÷P:°@Ok&?í¿é'àa`@
;À=°@0
Ž·áô?ìëٓ¿õ(ôSÎ}Ø?îæ–åʐÖ@>$>¥XµT´dGaia EDR3 5238636383359706368H³`	—¥Gš¯_@Ÿ€@d°Zә<Õ@ÀPšÏ²X…<Óå»@ÃÉWÄ<êžKCZïOA£bÀ2'UÍ x=	s¾@"»QHÎ=C_=
"½v@¾Žõ§=pö=¿"—='²¾¥/q=À–=ùœû=âã%ˆˆ@#SûCñÌî='˜û?BºF? *ÒÀÀÀÀÀÀÀ,=I­è1<OjðC
<?‹Î:>ƒ=Û8Ð=â^=óÂéu–ÂxsB"<pAõð'F"@ W`•@ÚgÚD®¨òA{Òm,@˜Fô%RAîµC6ÛÀAŠáÉ*@Èhâ.çOQA¦µ\Dï…AhÑ?¼˜0@6¯?ω(?ÔàÀÀÀÀÀ@r>ʃZñÀtå²¾›@jÕDõä"ÙÀO*ÛtøøøÀ,…æaœÂtÀ:¼Ÿ$'?âúA´·â@Mœg\6o
Àbdh(ŽfZÀ0«ôÑÀ%»Ç:ž@+"Î]®?ô9ãÁè@¹Q°ýÀTÍþÚ@Àý~wËxÀ'®ê½[–@.ÐE(Ÿá?Ǒ=~Ïà¿Õ\¿Aà¿ÖÉçÅ·=4@ˆ›¶©#›T´dGaia EDR3 5238718537478935168H³ªÁ¯'€Çc@Ÿ€@dÇþ0ß«Ã<s~¤ÀPmˆ™àì<'˜3@ª
áè½<ÙCµnÖA¦¢ÄÀ2ŽåDûj<¢["@"ê¯_"÷¨<¤é­<]G%½ªI½'*=Ç÷>/ìq=ξľ8lw=)ˆý½/=Š¸»qp?EuÂC¼3=F?¥JiÀÀÀÀÀÀÀ+<êJ0<"DÒC®°?ƒ!>#jË=nN'=èz> à—ÂßYdÂWŸRB,•ºA‡hF—@ص¨,)«Be®D$òÍAjß
-@µ'I¡ß>ŽB6¯øBñÇãA¼-,@ÝÙoPBæÎ?C"l¡AXŽÉ ?¶Œa@µ?¦é?''ÀÀÀÀÀ@rD^YÝ%ÀDr™Z5ž@jʖÿT،ÀNˆ6"ULøøøÀ,^ü*b§À—"7íƒ?í9«"6Oš@Mkà'ó†ÀaõT¤ï´(À+‡ÀbÎ_XÀ×æ­SØ@+"bø'¬?ù1'ö@5Ëf à?öá²3[d€¿âójýÊÿàÀ&=TšÇk:@.¸"!¬ö?ˏ_
˜¿±•&Œ6Š€?ϙI@Úg @Š°I-¾ÿT´dGaia EDR3 5256611508697370112Hó<Q#Cóa@Ÿ€@b½A‰=±¹LÀN%¿pfœ=¡WL@Òç"€=¾hBŒ3:A'Ž¬À,J¨.¥[1>€_@'H
puô´=ɦ2=›œ<¸…5>+(&>Ó@>€ú>¦rç=ÕË>@T>c3ž=
ÔgLK@%GªCçªU>ÿê@ˆtŽF?™ÐMÀÀÀÀÀÀÀ&>80.<bdÔC*К?¿=ƒìã=Éx=Àèf>֌CÚsÁc¥ÏÂn¶ÓBeBF[@žEÒÖsãÃ@ãÃDCwA‹Á&@e&5l÷@áñ;A¿³ÊAž$%@¦"_MWA>ŽøCrA€ÄF?Êx@jýØ@8?¯Í@ÀÀÀÀÀ@q²Sp2ócÀÌoï´@hjÃÆúþPÀOÍyÿŒúøøøÀ)ë†Z'ÒVÀ~˜P¤1ˆ?Ý˗y¼‹È@Af…´ƒ9cÀb o%Kù…À&yЋtÀðû
±Zb@0 &"ã#ê?òþçÕ~À0ýnãEìÀUÆýc¥?þüñ	0ÀD³a­˜y@1/b{j
¿ÕšgÂTŐ¿°sPmI¿À֋ØðÒ°@ $´½KF´dGaia EDR3 5256845219315413376Hôàq€d[@Ÿ€@bPÓꘌ> #]ÀNÒSåx&±>.®'@P}h2>5'Br¦A™ú8À*ïºî¦Í>b¢Ã@+ø̆O>bÙó¾öÈ<Ý®û>Š™ß=X"ì>8\}>	ÜÒ=¡+ª=©%š>të¾&h ¿°µC›š>äN??Op"_FÀ?Žœƒ=E)¾3|‰=Fu=žîº½ÉšÊ>‡›R!>©•d%<á­PCý ?pš»=Ÿ¯>N¾=²F>ZŒï¾ŸÔB'AÎBHNBlíF@ú5hu0?ÉÛ}C¶düA–M)@Fëœjϊ@Ÿ™@AÿA©{ê$@vàl´T¦@×bÁCÍAŠ~…?ÛüŸ@wë(@v?¼ê@ÀÀÀÀÀ@q«;=tòÀ'#œâGë@hn»L¡ÀPo7;ìøøøÀ)ç¥Ýââ~Àq×î)Ê??óHÕCí¼Ž@@¼dôÞÀaÀIƒ,˜®À0
|œèÓÐÀé:Sz²@0¡¾'2pÓ?ýÝîMT·À3ÈRӂu@³¡ŠtÀÀñ¾áÀCŸ²™3E@1Æ#_è/¿ß¦†€7\`?±¦Éžd÷¿qDLK²­@ü#>ÿã1F´dGaia EDR3 5253643475840038016Hè°èþt€+L×@Ÿ€@d
dÍӁë?2ÀOï—V,œ?'@–ìÑ=j«?2+
AÑýA¬†¶À1|f ?A;0@*JÕÁÛ0?>'t<¼D1½;B?½¤$Õ>¯Æ<¹'>*Ѐ½Äí?>–9—=×®=êkù}|C18DHjJ@ôS}E«{_FÀ?‹®ä>³^½ºÕʾ	À¶¾~½>ؤ=ñ",?'1>IYÊCê[/ADJ;>	Åö=ߖé=‡ÙP>ˆmµÂ‹Ô©Â'$Bd5BŒòF8@´#¡ûžÝA=CÚ'ÙAƒA&@°OÚQÊТA-³ˆCÀRÊA'K(@º®WkA¥î'C¤©!Ar–ƒ&(@¤Õ?ýȽõô?Ÿ]ÀÀÀÀÀ@rºQLÀ2™ ðzÃ@i õ .¬ÀNhBŒ;œùøøøÀ,ÆH'aÎÀ‰/%ƒÞW@Ö°½@G"õÏ÷žVÀaÔ¹ëzõÀpÓ	"èÀ¦~§QQê@-›[‹-e
@Yc5p/®À':±tˆ @—‡vÝv€@@@\RÉÌÀ¬ÏtÏ«@,ÝkX6˜¿ò4bq:h?ñ㣶úïø@'!²ÔÉ?ü§‡Ž-¾3T´dGaia EDR3 5253603103116099712HèŒ0 €LhÅ@Ÿ€@d
-ú>Ú<¶ßÀO/§oeøT<Ÿ@î×ï›</¥DK>A˜¤ºÀ0Åa6²<A^Q@"2Í3áI<@c>1r>¾ÿ½©O'=ßzŠ=ý~=û·c½²š=M'<"‹®>^¿ŽÀÔ0¶D'.=ñ+@§g"F?¿uËÀÀÀÀÀÀÀ.<"/12<!²àCÿ½?E´©ÀÀÀÀÀÀÀÀF™A–ß²­1 DV ÊCþOtA9nÊ0A	dä/4D­TùC³ÞA@ö`0A©|OuDÕåªC?«A/U ?œ‹'?
>ðòÀ?!š ASÍÍ@->ÀE«à@@rȽæDÀ	‡šŠ@iµ°&OÀN€×"?O–À"ôcØÁììÀ1ú¤~
Í¿è67¨HÀ+Xy)xÄMÀMpü <Ê¿"*ÔÍ®k@IB™ïŠ{ŠÀbݟ'PðÀ!¿]
;¦œÀÊà«>P@.9:Ÿß5Ñ?äˆÛl_Bú¿ôTfÓv|ÀPáú¿à@2YQl|@3å6¬ò@/X5?
"Š?"d8§öÎ?ÑyÆUÿ>¿Í‰DVB`?ðI¦ÊÔT´dGaia EDR3 5253690106316273152HèÛQ÷69ŸyÈ@Ÿ€@cä<ú=`ÀNßòr-Œ=©Ä@¦'÷ö¤=-´ŸCQAš'ÄÀ0">/jûˆ=FS°@#Ù˶œy=H-ç½/*!½*휾0h:>˜Ï=³6@>»"¾@Èl=½˜íC½H²on@~CòçÊ>]"@Lz"F?œ¸)ÀÀÀÀÀÀÀ+=ú?1<¥IC®3?‹îh>`Ë·={–•<œõ#>AœtÂï±?ÀëÆB(ӓBàèFq@´æëýûÙø@¬&DxªCA'î,+@…Y-å9ÙúA"H­B†´æA'Ÿ'@½ô¥Ù' þAÁ£CØcµAp"Ü
?ÇÈÃ@MՈ?ñg0?ªCàÀÀÀÀÀ@qúË÷I@Àˆ.g\¯m@i{Ðr³îgÀN‰ÄØúæøøøÀ,:EØcÊÀn¼zv?ÖA¯èÈ·"@H™¿´k,®ÀcLîb5f$À §fËÇhÀŽ&ä>}J@.W»¿²+?ð%…˜‰
À·×°+ÀÀ"eï³0@bG(KÏäÀ'Ôk¼~@0ÅÍ¥š'¿Óg;ÉfoP¿é;ŒÂ¸öÐ?ÃlþÊg @	þBŠrvF´dGaia EDR3 5253732368746910336HéÁ!'€Kt¶@Ÿ€@c¿	O«Ò=Î)jÀOI©Þl=ˆ¯†@QÚÚXA=ÆÁëBŒÀ`A§ÙÀ1!Áz0ü¬=øØû@'ç
7þ0°=¤ɽïòð½ŠÒ¾nÐV>#/>'ÿ>eöG½Z¿Y>Ø%¼‡š¨½"ä_÷÷@×'ÒD5c?(ð:A'â_FÀ?¡c<¿'\½w|X¾	ÉH¾ã&¾"ÿ
½Ü^>2F$
<n=ÇBìcC?¨ñŒ>nª>Ã\	>Z}3>⯰ÂÕ.Î@"ƒðÁÔ4×Â(wF÷@±(ýI!üfAÄCïƒA"¤ÌøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@qùîr´
,Àl'¯ó%*@i™ª³ÀO;÷`¤øøøÀ+"M¬oóÀÉHz-†?ñʕ-"@FÚâ!–öÀafñ">ÌÀ$E"²Ü\À"ˆæ•œ@.{O2=s?û›ãž"î7ÀK $à@"Üã	" @	%xûKøÀLÁË]~Ù@-§ rÅá¿áɯž} ?òFò)?æ¶ûï–ä²@îuÙäVF´dGaia EDR3 5253732536249023488Héèü(‡Ç@Ÿ€@c¿ü›Š£^=#7QÀOCµõî[Ž=(F@.Àg
Bì=?Ò¥CÅAŸêyÀ0ïÐЭìÌ=W†´@%<÷hêh=RôÁ¼ß¤½Êj	¾n¥>bE>,ur>&ò¼ŽkÌ>ÒA=µ,U<—šùok@,ì¹Cï†b>kâ…@F¿ûF?EÇÀÀÀÀÀÀÀ+=—42/<eNFBÛȞ?\>bh<¤À=èðÑ>Y$%¶ªÿÂuŒ"Áƒ—gB)åF`@²	{öLñ.@q…D™FµA"5ù'@'Ó¦šëå¤@æ^÷B§^¾A")@¹}6 ²®AH°hD^Asaî')?ŕ‡@KY8?îbP?¨P ÀÀÀÀÀ@qù»EüöÀù×VÐS@iŽH¢CÀNý;»:°øøøÀ+'ÓBßfÀšØ™Ö`à?×ڜÞl@G
ï–3¹œÀb)¿WTÀ$®¸âsp¼À?"ÞK'@.'†Ñ#Æ?ðWO°kÄÀºl"®p¿Ç !£±Œ@§CAøúxÀ3‡ô }ì@0ý¿ìÓ¹¿Ì†æë€?šäÄ5šœ¿°:QI€@Žt†ŒPT´dGaia EDR3 5253616026675070976Hè—ñDH]]" @Ÿ€@c÷'³[Íå>³ÊÀOYä^êj>ÖN@Î`¾¨ê'>-±»B"A¥ïÀ2)
y]}>>@#ŽçóŽÿÈ>02Š=™ñT¾ûÕ¼ï\>7å³=Eþ>[ÃÈ»†]»ÔÍÓ<ӄj=z3ÎTT?œŒCèõÐ?=Pí@#Û"_FÀ?'x=/xç¾F]½#^¾Ag¼°Òf=¾h'>…Ѳ+
;W–A	öb?…ôø>Cƒ=ã	
>|z>Lûµ[ÂC•ÂgEB–PFf@'½A‰¨? *pCïMA•ðÞ"@GU|(àb@n%%AH§JA©T'@ŽÍnyéŽ@øðnBó+eAŠw{?Ó۔@vå@ø?·–0ÀÀÀÀÀ@rêݳS À	7;4ì@iœIÀ~ÀNŽ…c/KêøøøÀ+¼Ò¿ÊV)À€SiÁŽ¿Ë…óÄÈ@G+?³¬BÀa³Z[×ÞÀ h½æ½àÀ""Ø"b@.R²ô:so?ܑפŸŠ@ÀÏðK"@@ï^þ¤ÄÀ@ߗ™×âô@¦äZý¹ä@0â
§¿qê?¹@N¨X}@¿ë"zÔþÍP¿Þפd@-Z×.Ã#T´dGaia EDR3 5253742607985183872HéJŒ€®ü@Ÿ€@cÆøl­<õ^ÆÀO,0ÀtÀ<Õ¹@nSg»	Ÿ=C?CI•°A£3À1Š§D¸À=#Ó@$ÓäÔ)w™=(™=´à¸=­WI½s"¤=–>9\6=ëÒ\½7¢Ó>sk9šî=Š´Î""?âÓCäŸ=ʜ?€°ÜF?ŸÀ%ÀÀÀÀÀÀÀ,=daÙ1<7È,C'–(?ˆ$/>12V>0‡=Ÿn2>hU¦ÂҌ"Á_êdÂ_±ÓB+ÂFƒ@¾ ¬*ªË@Ñm—D"O*A'z0@"h'º¼-	A:§B՜AŒÓ-/@ÄŒJ^nAÃë+CÑÈnAk~±?¿$
@8ž¤?Ñ? HÀÀÀÀÀ@qùrƒ;‹À
mT¯ãð@iˆk˜öiÀNåɶTàQøøøÀ+æ;»BàûÀ´gJ?«'Cy"¨@FÒ$tr`ÈÀaþÙ±w'ÜÀ#kUéx\ÀæeÏw¬@.…¿xïn?æãVJeÒÀ˜Åžu?ò+ït
€@µ¹t ÛøÀ%NH" }@.À"år,¿âÐѺWS ?äR¡+îß¿ÑZ¶ÏÈR@[†·ÆL‹T´dGaia EDR3 5253760234532237696Hé]ñ€gþ@Ÿ€@c·´SZ<: ÀOÊ6p<} @'^´oª<2&ƒD•/A–äÀ/å3\fÎ<F}e@#ÄV•däB<@¾q>*ˆÎ»Ä³R¾:ÿÃ=Ä!<ˆ½´=ם8½µñ>F™srÀ)*C~D¯F?²œ'ÀÀÀÀÀÀÀ+<"8
1;§¡"B³â8?W$6>@dË>ÃÐ<zïP>e©Â')ñÂ<êxBU"YB6ˆFt@ùùÁî0¶¾BùòDTÖ¼AQë¼/@â…êùÂ5‡C'ƒ8CbvqA^AB0@øFÑÙubÖCŠØ'C³SAD|?¥D!?ц0?EX`?]´A™Í[@°ìEz@@@qôñXj…Àê;‡ïO@it«U€U^ÀNêÎéîÀ'8XýžÀ6Š
D›Î³¿ï~¬"îÀ*þT‡óBÀâmiE›º?Í'cw‰è@G›ô"°¹=Àbð—T¨À$»o÷4À—f³œ:@.î¼iL†Y?ìt
Ùê˜ÌÀJD"«±hÀ¯éj6 @	/9¢à˜@Bh^v2öÀ@0žê¯é?t¼=ÙZ˜?ÁŠPóÂÀ¿Àìz+¨à@I'ÂìqT´dGaia EDR3 5253796346624992128Hé;ñÓã€nà&@Ÿ€@cÀ0™¾f>Œß¾ÀN×·vWݙ>™†œ@ÆwiŒ-ô>¯øäA•ý"A¨2 À2YُY>À¨ë@$ˆiè¼€>¬>™[
½'t>ÿÉ>Hz›>f4D>œOÿ<®Ó½>Ì/>%¦ð>¨‰IÍÍÉB/2¯Hi@#°¤EáXý_FÀ?Ô8¡= õÉ=("=…tÌ=I±Ð½`b¼"Ïv?[ô=ÈA|Îõ@yæÀÀÀÀÀÀÀÀFÂAÌ4sízJ?±·C–ªƒ@OÑÐAÃŽ
"æK;°®BP"@T² A¸Oýò–DJJ}Bõæb@N-o?´}=Ж =œ
<Ò0€ÀÀÀÀÀ@qòáIUö.À	;.°f.W@iaÛE%øÀN¹!ÃÿÀyøøøÀ-Ž³yµŽTÀ0™ž¼z'¿Ø	à
KöT@FâoßìۀÀb=¢jf¸À!…A•øÀ7UKøÒ^@.G¦N'î?ÒJ"MvPÀj1ʟPÀ‰fDþñÀ@Šâ¹FÄÀÒ°§@0…åtX½¿ò湤˜Ý"¿ãÜÎg(0¿ãñ8¶°o@&@ IÎ÷T´dGaia EDR3 5253817099902461824HéNя'€0¥˜R@Ÿ€@c¤§Í>5Z=;ÀÏÀNì:fE0=.E'@ªY]ƒ¬%=JíîC''A•U5À0BàbzpC=hŸ@"TõE<˜:=[ʽ‡[³½6½ƒå#>Á=ò(È>ÊD¾
™í>
ñw¼6u¼+Ȩ¥»°cCà‡=•È>O~œF?žOÀÀÀÀÀÀÀ1=¢:Ð4<:rCéI?¿K=UÀ=nQ	=™Ž°>,t¾Ã3I‹@ËÏìAÎ÷¶BäF¥@¦ÿ¢&zÚ@>-[Dw¥•Aˆ.@yèu±¡–ÞA5å»BÙÀA–[t2@¯õðP?õäAtLC†A{~H?ÃëÚ@Dâ€?ãŐ?¥ÿpÀÀÀÀÀ@qîœ+J~ìÀË\ËIÈ@iXÝZ]MwÀNîuÊÁäøøøÀ*c÷D
<ÀÛ°aK1<¿ÞÆÉ»Ý@F Ãø8ÜfÀbš¢ÂJ=À#¦²ÛóÌÀáÜà¹Ð.@/iœ‡ç?È:·»8À#Éoj˜ À
â®<ô‡@@
?ŒVî8@~ï˜@0WrS?Ê?¨Zš?Õ"°;® ¿éVç÷Xtn@€@<%^_T´dGaia EDR3 6101888006256002688T®BЀ"›@Ÿ€@k¾K|°=Í9ÀD›Ýă${=·!@‹´¨R3=÷*{Bd=óAñրÀ9êHùvôø>cÀ/ ÏEš>8=ã<²<½ÔPß¾"«{¾Ej;¾–ó×½Ðm¼=ü¾ t>O×;ì`ÁÀÀ"CZ¬>hø|?A:?_FÀ?Ì<݁~;'Ç=Ɲ¾M¦Ú=›»¶¾F)>>£X<"{OB½"l?JǦ>'%L>	3>"n»?LñüKÓA4(èÁ=¥£Áå/FÊ@{gýix@@đDFA‹ûè@qÛ°M:@ç 3B= A™–Ö@¤^º3á3A#çC|@ŸAÈ¬?Á¼I@>qP?Ù®à?£3ÀÀÀÀÀÀ@tUŸ[¢|@0ˆþ&z@mçJ¯ãÀ7Ý-²¬b¯øøøÀ&äW¡Ô{ÐÀ1Q€"Uµx¿÷.Q*TR@\¡G?˜ºhÀSÉOthrK@D©ÿFünòÀÅ;8mZ¬@óËe¥¿é2pBQòR@O]QYEf@P|àžDc—@K@!³¸ÚÈÀiÉjK2j"@dl&t?ѕf—ÊÜ ?ÓÙp0?ÒÍɾM2D@#2—˜1XF´dGaia EDR3 5600819911571199616Mº	"ր•õ@Ÿ€@]܀"{'?0ÎjÀ</þÿ=V_?kHå@0 ž,?¯eÒ@¯fe?ìA¿ü´Q£Ú<|?dr?ÜKnÂónÍ?‹!'>Jh-=¾®z¾†èC½ÆA(>ʚý½žÌû½º F½'¦Ö¾V¹ >D
@êÌGCðëï@Ÿxÿ@䨔_FÀ?Òú>mb¾;Š¹½2òh=¼,㽇=õ´¸?ÈéÅ!
=1¼+C¶±?«P­=¨ÏY>•"±=ßí?•ÃJ•3.Â%¯«A""F@Y‹'Ü	Q?'‹BÈ^A¥Oæ@FÊáªþW¤@þ"@·\A©ˆ*@]$Un1¥ð@€ œAçÿ'Aœ¦Ï?Ë#}?ΰ?€?Š'pÀÀÀÀÀ@n© ˜5ë?ßIªI2ö_@`@×4̄ÀGÏfˆ‡¹øøø¿è0îõ*?ÕƆ¨VYÈ¿ê>ÇéHoGÀKÔøPŽ+BÀ^<Ç<»E?ò,ÿŒÔj0@ßóÕS¦å@4©™'¿ÄRWYîãÔÀZÝ»Z-V@8(E-Àjt@,ž)¤Œ< ÀWAã¯Ôœã@5Ĭ$Eb¿òúq'ˆL?ÐBëK`À?›ž,!kH@'çäPÀeF´dGaia EDR3 5600855886219179136Mº<Á?ô€hÄùÉ@Ÿ€@]ôV£™ÍÒ?8HKÀ;Ë_'Õ|"?'¼@$ló[F™?ÁÞ`@×ÅÞ@60Às±åª	å?wÒV?÷¥WL7Ð?×*™>šŠ¾H3=¬R=Wíä¼×ãi=¢=_ˆu½¤a<Ä û>'0ABŠ|D,9²@Ý3~A'¦_FÀ?«ð>yÚ½åÜ¢½ƒú½¤ž=3Öa>?ë•"@"G$
>›BôN?ÇÃ(>g®Ž>ìu=ær4?(E(‰ÎO–"ËBAQÓAŒ`F@[=>îs)¹?–Y)B¹…ÀA¤Àû@GNØ÷¨n½@"gÏA!ê£A©Vo @bdÄúÖÊl@ÑùAÀ÷Aš Æ?ã¡f?ëZ?®€?¢PÀÀÀÀÀ@n£é§ÎH=?ï1¬«?×t@`I">}gÀG"y©Æøøø¿ñ#zïäg?ßh›VæÛ¿ã;æÓ¬aÀD—Èô´áÀV4TF|Â?ú§H°CV @2ëyB°@4,?1e¶?®ä³òTÀÀW>ƒ
mˆB@L#·˜`'¤@-­rÈú.ÀP'¼aƒ@5WìÏФǿõ//*¿oP?ê˜p¨€?ÛØw}ÑQ@,ä ò7ÝF´dGaia EDR3 5245619587849287424HÌ/9–w`0f?@Ÿ€@bÏÆ`ÛÌô< Í^ÀPÅ5Xî…d<™•@"»°DŽU<¨x
C­WÚA³rÃÀ/¬¯=ó
ô<՟k@/ÅJ‹%b<¼âû=½-νÖO>Ëà>#‡=&O‡>"n¾¬=â댼¬ýI>vOWW@ÉîDÂ>*@šÃcF? K\ÀÀÀÀÀÀÀ'=,
<ÆfÔC#ä¾? L>%uÉ=ælÛ>)EÜ=˜ÂhюÁûfBMDBA̓ÀFI@×ï1ËáÛA~ÏDÀé4Aklä%@¯_OóµDA«TC;0vA'¢)%@ßm;sfÝ&Bh§D
¤ÞAW©'?½R@6k?λp?žÀÀÀÀÀ@qø
ÒëÐÀ"ÞX[÷¿à@j*xNÊÀPÇó.äÙøøøÀ+ÿÀwoš³ÀW8Ÿ?ÿP_0v@DÎîaø"À`~•C÷¾VÀ6ý§Žkq&ÀoGlë@-Üǒë·æ@ò4?ÅÐÀ$Y<gۘ@*H,UêÉ°À#¢Åiå2òÀ%ÀM­(‰@-›D>‰µá¿ì=ÛécË(?ðûW½P?ȑ¸6¥žÀ@(?"ÀøF´dGaia EDR3 5245493178380614016H˼Ay€Kº@Ÿ€@cNx(mŒñ<ùõÀPd'sÇðp<<º@½ޔ]<-ˆëD/~\AºÜ6À2lسmA<S_:@,¶"+]º<H©î='Bc»tÇa½PoÖ;ü¦<n<IzP½-s>G+½*yÕ=Ý Õ{À¸¸îD'…M=™{@ðÏÕF?Âñ-ÀÀÀÀÀÀÀ+<—€.<ŒŒLC)Ĕ?K´ÀÀÀÀÀÀÀÀFA&»'ÃòæC±ý:EÈÎA0(*Að#M²A¹D#xªD¯¡A6jê+A '¥©ÏŠD$P™DHSˆA'Ý?›ß?uÐ>ɸ@?$°A"P >,ýE¤@@qþ«w¥RÃÀµ€¼à@@jGŒ"ÀP?£˜'pYÀ òå»	ÓtÀ6°-6Þw¿ô¡o잉ÄÀ,/üÛµ'#ÀÉ`Yí~.?ð¯6U¿€@D…ø³ÜÀ_¼fóJõÀ1º'á1jÀyèøÙü@-ûBðø•?ûDO_%ÛÆÀ%~ô¸Uî8@2'(&æ+´Àã­ÃBÍèÀ(e©¯ð@,ÏÒÞqQd¿ï"lIEh?öM4gøØ¿¾Îƒ1¡'@`D"Ö3F´dGaia EDR3 5246241567840740736HÎdé	%€j+–@Ÿ€@bå
¨–qï=]ðUÀP_]kM6Õ=YÃ|@3ٞ"w;=ln†BôK4A¯i`À0¬-ô7áa=©_@,{/8äÓ="s/½šŽ'½Þ¸ ½Èõ">Z}›>=¸>jÓè¾ê]=¢á¹ð²©¼pÕTT½mTC¾¡F?›ùÀÀÀÀÀÀÀ'=ÇTË+<5MëBÈs?,Y=ÅUÕ<ۏÛ<þëÃ>GùÂ|ËÃÀD'ŽBXñ°BAFY@£¦ó=Ž@"®DxChA‰|¹)@rF3ÊuE@¬ôBY"ÆA™c '@«î9²rSË@ý'dCá£ÌA}Õ±?ÄÐ@SÆ<?þnp?©ÀÀÀÀÀ@qëþr°ê"À Ê1C™ @iÄlÝõèHÀP‡Ó®vÑ6øøøÀ,&©T¥ÀyÒkæs§?îÒ#&SøX@D<óÕ°èÀ`ϵMøT—À3¿ft|g"ÀIü¥à_@.£	çüb?ùþ*œWUÀ&¡%D‰ú@%6+µáe ÀL†l?\À'¼=ô[Æ=@.€ÂÒ)?6¿ïËá}0?ëf•ªJR ¿ßï×3œ?é'ãY #F´dGaia EDR3 5236712577293190528H¬ŠXa…€Z)–ˆ@Ÿ€@eÃôûÌ}Ö>pèÀP¶Ü{X.	>buž@±*E'J>‹kA¦«(A"ܲÀ1›8†ýÛp>@¥óÈÛf>p'™><(w½üºÈ=±>JëÈ>¾ªî>>[¦ã=·>æ="[3>±s @>?)êCÃÈ?u¸`@¼Ä_FÀ?•Ð¹=€z=ž×ľ#8¾$t¾!Pn¼ÿk`%>Ý	D*=gBógV?…=°‹>[\{>sv*=«DÃØzÁùÖ9Aûõ:@ñ|sFW@vž"­wl@?…ð}C¬îmAšS¯@@äÛ2Há@ywA
éÄA¬"*@'8ÛèüJ@ŸG'Bíî´AŽˆÔ?Ýa @lÉø@s ?¼­°ÀÀÀÀÀ@rzj²h(°À3ÿf,H>@k'0–~ÀM£—)t#1øøøÀ+÷xI<ÖÀJéýÐ?ãÐKs-@S«»,ìÀcÉ1ÕŽÀ/	¥Î8$øÀíI /b@)ÓìøzUN?ô/ä@@881ö TÜÀ*_â‡êÉÐÀÄpmÖxÀ2"é3ð@.RߟêA¼?ôwœNPL¿æk‹Û¾ ¿³ÏHÃ{'`?ð²òë7f÷F´dGaia EDR3 5236825831325925504H¬ñYŀ€fv‰"@Ÿ€@e"íôÕ-?@óýÀPŠ&Ó>±â?u9M@Ώ'på?;@×EòA¬•‡À3ºHˆ¯œÅ?ˆ†@!uÉ®å.…?Àg=Q~ô¾ŒÛT=AØ<>‡Ø‡½t+>'ø¾\Ҋ½°¾"úr½ÅÃ7¼¸@ƒ%Cð€@z?|@sÑ$_FÀ?·%'>y£`=!/辍¾T×7¾s_>¥@Ñö>w!©BÒVœ?œ‡œ>¹}=e	>•6>µ÷Â}}©Á/AH'iÀÉ^ÖFÓ@ZhPáýý?ËÄBƒOøA¥$µ
@JeWžåÉÑAô6@½ÔA¨AÌ	@g7y[½@nèBG±þA˜›@†£?újÐ>ÇEÀ?ș`ÀÀÀÀÀ@rjIhã'ZÀ‹Înnž»@k?!¼edÀM½±×"SÀøøøÀ+†1sÓcÀ­<y¡ ?ö¿"ñÈäA@OMO܁ñÀ`æ
?À( & $¤À&Q[u\|@*~œ²ƒf@ªV}—Ÿµ@$t@¦ÙJ@#φÃõÛ ?ñÃÜfŒU°À Ð\sÿ@+AcWC?ä
º-£˜?ì՚&O ?ïiÄUº@!Ø–Ú{ðF´dGaia EDR3 5236845553796952704H­I¦²€]ªó~@Ÿ€@eaüMıà=˃™ÀPÀccê¦4=¹!@0À"üv=à¨Be£ÁA KÀ2ôóê¶éÛ=íÌB@†"÷¹=ÖÕÝ=i§&=­Ö㾍1>"È=U6>	¼ËÂa;J>HU!=Š+ì#"?¨ÉÏC¯¡->y™b?#ZF?›²ÀÀÀÀÀÀÀ">(í¶'<Q­C	K½?†ûg=ªe=¼]¤<¡œ>JÃ'"ЪwAû5A"½úF=@"Ïí'$¡?ô¶bD%ÏAoÊ@`õ~ÈåÝ#Aš
AežA ý@¡ý
»Aj=†BþóA"˜?Éoh@[·h@ù˜?­{ ÀÀÀÀÀ@rhÔV$ØÀA/nG'@kZ@^ݯ«ÀN'̞9*øøøÀ+g~ÂêӜÀós÷^(¿ÊaúpÜèL@PjÔO9ÈøÀaøx»IÀ.Ê<qbäÀèëÞc\î@*æoãó¥"?Ý#fí*ø~@+Á­á5Š?õHjWÔÀÆɱþÎ(À @¼Ôâ@-Ĭó-J2?òÙ;í¿™!Ð.¿<¿ï›¯÷…@…¦×ØF´dGaia EDR3 5236685918461366016H¬r.(Y© @Ÿ€@e'V"͏ð=bãÀP¸Tى€=Dý¦@)‹É/L=nŽBàš›A®ÀŠÀ4¸€›•™
=…Vú@¨¦aqí=wüt;ú"N½æÈϾÞHR=ې=Ä=ýý›¼¸È%=õñ><Ӭ‡…>'…9CÝ>W¬Â?Ū¦F?›¸ÀÀÀÀÀÀÀ-=Á÷ð1;²A¢[P?6k>5=@°=¹¥>yt·àÂo¿A"A¢:HFœ@¦6ɚe‰@e
»DF—÷Aˆl\,@vÄJO@ÿh¾B11pA—½',@¯drÚÆAE(	C¤3ÖA{®«?Æ&@O.Œ?õ°?©PhÀÀÀÀÀ@rn4n" ¢ÀF)6ëŽ@kc˜‡ÜÐÀMö§Õ:%øøøÀ,¹x'ÚæÀ¥Å×øꕿ†'z'Ô+@P?½{'ÀaC&¸UúÀ,XyèTÀŒÞ¦Ãk'@*
1òÞì?äÐ(*-e¦@(	PCh@|Sžà¿ï÷¦ƒ À#ê9"ßǼ@,)m"€~U?ÐÑ0ò䚰?Ó©ÉÊc€¿äóüÓÒp@'šýŸf¯HF´dGaia EDR3 5237279792173016832H®Ž9Íç(#…<@Ÿ€@eÇÿyöL< š^ÀPQ[ÒsR<p@ÝòÖ¬æÍ<5ĬD¹A­ À4°24@"½<RtÁ@

oôVÚ<Brò½ž¤½Ð—c¾u˜">d¬
>:~>ŽcF¼ˆÍÞ>1vå=þ	=N#X""€ÀsïóD-à•=ˆq¦@±0VF?¾9XÀÀÀÀÀÀÀ-<–.0<·sBí®?],íÀÀÀÀÀÀÀÀF†AœSýìD|D$1ÁA:Ʋ*A·~¥e‰òDgÎ#CH³ëAB '*Aç?ÂúôD™M C|ˆ8A0Sù?d#?'dÀ>û;à?'+A}qÖ?©ÝEœ@@@@rsî×ÙÎÀ!\²!VW@k9–-ÆóÀMZã/ü2ÀƒM®ÒøÀ5<v3V²¿æÍ.¾\8ØÀ,¾,ÚU0À-a›íÁ?Г­¸6@Puã#!¼ÀasSÄ?q À"÷ñ>@@ìÀ–G\B`@)ÉBOøÎV?ís¸i¨Ãí@,'€€P8@øˆ¢ß: @
'aÒŹ¸ÀCböïr%@,=ŽM£~2?×O^hWà?¢<ïuÀ?«ÓºòØ?ùå/4û
ªF´dGaia EDR3 5237036559587196672H­±í¿XÏ@Ÿ€@e]7E6â<"ñÍÀPugGS<–œM@(EY§5<¯$C"A¥J;À3ƒpz
ÑÉ<ÂÆ@)Ÿ{ç 4<¶vî=5Re½ö(¾Šø>€=·¸g>&O=ou¬>búB½Q\
=NXÕ˜˜•¾‹eD°¸Z>Bú*A¾
tF?ÛTÀÀÀÀÀÀÀ.=
5=([B‹k?}UuÀÀÀÀÀÀÀÀT®AdX³a¹5*E4?tEg-òAà 2A\Fâíìò¾Eƒl$DÜSAž).ASôòʃDÉNEB
LAÌ/.?"ñU>'@=>	=ï*ÀÀÀÀÀ@ra©´ÊÀê'ìw@k?ÕlEÀMÐëÎð&øøøÀ,oiH'SØÀjz¢ää¿´÷+("2°@P/!ÙÑÀb)"3ÐiÀ(ÔõB•¬ÀøÀé²]f@*ªµÌ}D?â‹L­¼/ü@)ãäv5Ë(?ÙÝ
E5?è9G
!šàÀ"G?—°¢@-ÝûÿHQ?âÊ}Ä><¿ÐhõŽ?À¿âÅ£f^£¸@$=G"¯ÈúF´dGaia EDR3 5237332323890283776H®¾&Å%Ð@Ÿ€@e¸ 0âÚ¢=+J%ÀP0‹@ñ´•=(C$@ÔE"Ä"=HAYCˆAªˆ5À4o"ŠÁ4=Y¾H@AU`ØC¢=R	>°~½ábô½ðËë>L.Š>%º*>†jÂ>L²Û>NA=ÜñÑ>'°'žžA…BDÖÅ>Ø.,AœåpF?ŸpÀÀÀÀÀÀÀ0=¨þ&5<\^C#S?Ñ@>vQ>|ß=!ä>F;Ã$ôçÂ!DÎÂmáUA:CñF¼@¿ 'ÌŽCA-ôDc^ºA~ñ1@"(AR/Acß^B´¼õAŒ":.@Å6{=LÐsAý"C«´1Ajˆ1.?Ã%@:t?з8?£K°ÀÀÀÀÀ@rnYÀ¯v%n¦D@kç^"·›ÀM÷03 ÈøøøÀ,eOÀT;ÙAZ࿾S'bbK€@PF™ÇÕìÀaˆº.û˜À ¬D
º—ôÀä q+×Â@*5Õ1N¦Æ?á_¿æ€lâ@*ŸÙ¦1¸@K¿díë @X‹Pn.ÌÀ2"åÇV–@,€{Ḃ?à"Aäñ€0?ÉAÚÃ퉀¿Ì±Þ)Ô(@#˜%œ—~8F´dGaia EDR3 5595846202015284736M¨pyÖþ6¥m@Ÿ€@^1ódMy?«RÀ?Õ3i±fo?¿@(ð!Îw̝?÷2{@ΛË@¶-ZÀ#òÛÛ¯ ? Mà@z7úÒx?Ój=í>È©Ž¾¿²m=:	>íú‹½Ì®¿ÃH;¨£ž=@E>Yåðgf¿FæiBÏÔ0?®Â>'«x_FÀ?œ¹‰>¹d?¾¾¤1>–½NXK¾µ¿Ý½RÃu

@!8>ŽÃlCi$!?pè¶>•R>˜í> À?5¨¨ÂÍ(6AÄÖÂQmCA˜æIFm@VŒñ
sñ@,!£B&èA¦eøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@oÅÌ5пÝc("Xyr@`¬‡LÔ&ÀI^õÙe\`øøø¿ÿâ†ôÜ*Ê?藵øZ Ö¿ÖiÝ°:WÀÀ<ÁöÓ2b	ÀR·7ø É\¿ä''>¤Ð@íoê;?˜@4t·>º"?Óê†u_äÀT#Gß°7@QŽøŒ†@)w?bZÀWP&6@5 )ݖ¶½¿êü½
UlØ?çŒXîÞ: ?Â)Zbâ^Î@
)I$F´dGaia EDR3 5257760150420250624H÷QàhôU•@Ÿ€@b>ý8G)Ó<ï.ƒÀM‡9¿í׳=¼x@d0ö%Ç=IòCGÁŒA&ùÀ)ãƧDF¿=!b;@)´	Ú¯=,ð´=©Ê'½ÈÀ¾q=rÙ=&A¦=M¼­¾¢Î>,j<?½Å>>Hj_^@¸–ÿDsB>@Å*@‰®5F?ŸÞ0ÀÀÀÀÀÀÀ)=z
<<ÂŒBªT?œû?>|Ø{>\œ=)‡]=òY•Â"ªÂZå[ÂzrB+õFÈ@ÁœÝ'ú̍@Ú+6D¥U»A|ËC3@–½ &Š'Ÿ@ê,ÀCFÝBA‹s4@ÇkB/;A hDjAhÐ134?¾ÙP@8Wœ?ÐÖ¨?ŸØÀÀÀÀÀ@qŒýµ£x Àùçn"N@gÈZO­ÜwÀPªb½føøøÀ)]¤JÜl8ÀÞ'
p?è†@R¼@<X}V{šÀbSÜߚ:À'ÀUîC˜Àªm܍L@146¶gí?öØ92içÀ7rhÎõã:À
ŽôâKÒ@?ôÄè^ÀA}V¶jÌê@1ªß_ 
¿äô"(Æ ¿·â€Kß?¦múo ?á€ã7ÿåF´dGaia EDR3 5257788501530319104H÷jÉÙ7hG.@Ÿ€@bbëЎOi=íÀMCâ˖~4=x£@3U9""=ÆcC+Á¡A7ÔÀ*g¨³Þ•-=9Î@(ŒÕpóÊ=!'>t×»¼ˆë0½vã0½Ð=X1¼µý¾nC>·m=&ž²>…äh	hB$¡ÂE1ð>¿FB?GF?¢ˆñÀÀÀÀÀÀÀ)=‰wx;<X1Cäè@8üþÀÀÀÀÀÀÀÀFØ@áöÿæx©AÅLbDºzžAd^$6@»?@/‡ÐA®æ²Cž&ñA{Ó
6@æÊ~íN7ABD6÷AQ3Ý?ºqÜ@*|´?»§0?™R8ÀÀÀÀÀ@qŽ¬KÄÀ
»+¯Üó@gÇ(ú^²ÀOÆôm¼¦ÅøøøÀ*©@ߎÝÀøMy9	?è7q3ïZ*@>u·>E´Àc€müEþ{À$¤'"ŒÀln|LÓp@1ïßЈø?ö°Ñ£^>À5³• À%Õ_.ù8 @Ѳ/˜«8À1u	ÿ_
@2$È1¹"¿ó"3ùƒ'¿ã¢XA`?ÏÓQ.À?û&'Q͇¼F´dGaia EDR3 5601703914628355968M½@V—€Dy×	@Ÿ€@\ë8ìÔž?ÝÖÀ;™1ŠòÑË?j–,@Áq‰ls?ˆZÌ@îz¶?:ÉÿÒQ]©Æ"?SFé?åz%ªxË?—èE>†þé=Ñ b½ý1û½À±=~`Õ½Ž¬¾óg=¼ ]j>h¹hÓÌBÎFF‡²A "7D·_FÀ?§æ>7-î½9v6½ñb轅œ¾m=þL6?Ú2ì9>)[%B蘟@¾4Ž>: >Õ9)=Ø£¥>ž9ê¯k'ÉÛBOLðAÁp"FÊ@€ÊÂ~Óº`@¾µ^B´SøA–äÕ.@hVw#CÁ@Ùb"AåI§AœëÂ.@ˆ:íûvŠAr¼B¤ë0AŒ1j..?ç@ÒÀ?@Ý ?«6°ÀÀÀÀÀ@nb££îÝÀ£d±&ù­@_?€ê¬.±ÀGû¶kÍjøøø¿Ø¿ÎÖe¸j?ÈÞpüwqU?©¿*~"‰üÀL~?°6µdÀ\m¼+	'ÀI©_d$@ ­
]÷b@3á¶pð˜þ?æÆ$ºµîòÀ[1¾k.rg@@m"­˜À@!4	^AýHÀQ]O5ð¨Ä@5ÊN^ñ¿øR'ùW1?Ý«‰6¿´@/6EÒ¸@,ج•¸M—F´dGaia EDR3 5601749308144950528M½iQŘE@Ÿ€@]¶=	a?XºçÀ;,Aæò›?Í8p@$¿ÍîŽe"?òjØ@¯Kf?Íü¿ò1Ïù\?—ø?òXWžÏÄ@»L>â/¨;Ñàþ<G6½àS¾¦+¼¾R>…¾ 7Ú>¿@|>E×ë>þˆ+¬ª?ᦎCIÖÑ@J?M _FÀ?¯…x>ªÇ[¾'9+¾¦0x>ïJ:Ñâ'="¹o
@dÛ>J)C~?Œd>~=3?)¶\=I?È Âò"Â˜"'AuA™ØzF§@T²,ñöm6?šh<B‰@‡A§#Ø@B]_PgA ní@jo	A«hv@UtôŽhœA–ÕAçáAŸO¯?½|±?ÁŒp?"À?z… ÀÀÀÀÀ@nY°<‰¿÷?š:ß-@_UÔñ÷EÀG¨÷ êÿøøø¿ä-ºµòh¾?Õî…Àd¿ÇÀ<Éˬ=ÀFÆ3:´–ÀUl/¹yÐÀE˜aB@ 0-(Yþ™@4YIªI?ÞtEÀ³–†ÀW÷¬°r@M´²f¤@%u8LÙ^ÚÀKöQÑ©B@5X'ƒ_c¿ú¤ m™H?𥆆N`¿°½F›ä€À@-Pnú6F´dGaia EDR3 5601921450423466112M¾á!¸€gôÏ,@Ÿ€@]'}Õï2?jÓmÀ;
á´õA ?˜$­@.P'ìu;?ÝñAÝé?Ú|
¿øÉg0Y@ü?¤¿Ä¿æîô–yñ?Ê r=­Øz=¿U½ÝnƼ"?l=©ä/=&1¾ŸXW>"ãç½ô§³¼xº£˜B<!E'*ANKÄC[!_FÀ?š±Ú>™Ç"½V6½ª½
v½ÒL>i1@Ix3>uËBÉ%Ö
@C~«=†,¤>gk=æ>ìšø–¤Âœœ@»É A¼6¯F¨@bž.^nsÇ?Ü9B­#äA¢	Ý,@QÏÜwrš÷@°¿gANcÀA¥§%/@kz	·­»É@ºç™B‰–A—$_,/?ú"…?è,`>çR?®WàÀÀÀÀÀ@nubÖ¾•?m÷TfŸ@_ðãٌýÑÀGqZhxUnøøø¿©€À¥DÚ?™4€í´ÖпàýpžŸÇÀ=Cž­ÝÀM"ÖbðÂ?q@êP°@!Yˆ—à@3¶F¯3Q?À³Ñ4Z,ÀTC†>Š^ü@U}í§{]@*Z±ÂîùpÀ[âü_ـ²@5'…P¨ú¿æ¬@"ïà?èBqµ€?ÀßFÖ7g"@DE&èzF´dGaia EDR3 5601933613788265984M¾ñ+~>«Ñ@Ÿ€@]~v¹â>ڕ>À;ûñÕ?&^@ KY€r?S—`Aôà?»ˆ¿ò\ŠTŽEÖ?ø;?ìø*ó8ls?eHK>(z½éTÒ¾)¡l=Õ»=ú˜r=+¾ƒ½‡ô=õ=Ë:=†ÿBÈìáFÖͦ@ô©;D0¸™_FÀ?ƒ3ï><<Òµ½2ݪ»u—¾qX».õX=?žÊ–AA>-ŜBÀôF"@¯@!>8•>ތ©>X>èÎYÂÃöIŸõÁAò©A¦Ú°F@ÞÊ.ê|{@òÉCϑA'T7@µnVí@œ8*BÏ֘A"šL7@+"ÈT "@µ%C6ÜèA‰¯t?Á6?®­€>ё€?t'@ÀÀÀÀÀ@nsEï ¿²ÆnB,2@_ëqÂñ£ÀGmie­—øøø¿éx[XB?ÙJ–ïY­¿ÕÈxÁ3a{ÀN‡{b'ÍÀ^ÀáÔæÏ'ÚT&@·<p	¢@4#êµÏ?ԋëdf)À\6\Dàœ@68÷Ð@*D†‹[4ÀMiê2ƒEW@6ÔiqÔ¿ýÆW›À?×5â»€?Ô%>‰Ç5-@P·TÏ F´dGaia EDR3 5601255902294343040M»¨'P}€W(•@Ÿ€@^¢~`EX>Ü:'À:¶Ûguóº?˜»@& ÖPo?aœ¥AMh°@9]+ÀÀ®Ã È?I-¿õ'¿tr?98ÿ>[?ì=ÍãP¾_Ëa¾
¹å>d^ý½£x徤Út>¾¤ËÁ>¢àÜB€‹ëEßø@ËQBý'_FÀ?œMê>Ú¡¼+;¼€X]¼l҃¾65=y^+8?ˆäp=>ì-BÑ»
@m†{=¿	ê>£®æ<Z΀?DTÂiÐ]"š Á‰~CA–¼¯Fê@q…"mÓ?ñx@C—'Aœ‹Å7@aNÒ¬"by@þa€A‹X4AŸá´8@rcáÓ³@²¢‹BR͇A"œJ78?Ő?´V >Õ{À?}ï`ÀÀÀÀÀ@nŠˆGÖuÄ?ûò8ÄÄr@`E¿Ú2,,ÀGÈí®–Døøø¿·š•tü?k«¸šÉÍ¿ó\,!)oRÀC"¥ZØ°ÀSçòz¹Öû@:Žyθ@!CÓ¨Ðû-@3°Ö케i¿áŽ&/†(RÀVƒñ@
@P^=—òþç@/»ØV#Àaá0B'@5\:/Hša¿ãºrÝà[ ?ܨUÁºH?º:yÔàÞ@bŒÕ'ÝF´dGaia EDR3 5601288058710375424M»ÅмIë3‹@Ÿ€@]ÃêIÊZ?†33À:»œzvÅ:?«vv@,݀ÿ¬[?ùÞ´@ì–T@P¢À	‰FÛ
j?Á'?ãÞúÑví»@ûÇ<â
½Ë>Æ=uWɾY :>Ð
¾à½e=É ;´N¾ ¾ñ"ŒBDfîE‰õ@Ah¼Cìu_FÀ?2Å®>±üƒ½^T¦¾pu¾zº¾Pj´>a%M/@6Ôë6>9'ùB¾z@LÊû=À€6>`™V<Ý@:?ÃÐÃü­Á6@ƋçA¡ÜÆFš@`ùâ.ô`¶?ÆâÏB®ÏA¢×#(@PÆÊÿçþô@©PAJíªA¦,P.@g¼.7£@©ÓBHA˜iè(.?ò5?Ü&€>ÕK@?¦Ó°ÀÀÀÀÀ@n{²Â¸´»?Åöª)@`Vùƒ/ÓÀG)ZâN­øøø¿äÓ¶~(OA?Ó‰ç!ÉØ¿éIG™WâFÀ>ƒò;~ù>ÀOø§KNJ?òy½Rã®@ %ÍkÖ 1@3ý÷¶"1B¿À|V,¯ÐÀT"›!òÖ@T¹³¿ò@,§Á]N%ÀQK÷D|Êþ@4÷¶*ٙM¿ò'!$4yø?ò»Bs??Ì>"§4@Šø¬—F´dGaia EDR3 5256459810465826944Hò²YîȀgiû@Ÿ€@c	-¼vdk?¬5ÀN;l‹'Û??ˆ²@¾Å}`w?:DA†)A‡NiÀ*O
쿊T?A'v@%C#c?>q?Tì˽àd½‡#½Ò9¯>_të='Ï>uû'½'²½<6ý;_c>½hwðûóAì"DÔ|¶@ÇbBUç_FÀ?¿'5>:9ú½ûö½ç=1œG½"<Á½¹õ¬?–LÒ++>¹¿BÉ?ž(@(8y>'[æ>I_ä=þ–¯>¢ýÿ¨ãrB™;OB^òAøa)F@rZ' "@"ÜÜB~09Aœ$'øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@qÃçØÔÀ
ED›¨@h¨ë+]
ÀOfÛ?;_~øøøÀ*îƲÀ
Ù\Œµ"?êF>Ÿ
,@DœJ¤)dÚÀd`!a*Û¬À%c'NrçàÀUÊn¥C@0TÎæi?÷¸8XìÛ?À%#Êó*@À1èJ¾£…Ø@Չ'ûèÀ4r2ow@1§ï\=0¿Ž[æÈà¿çñ©@sÀ?×*ö$œ›¨@']"Ê"êËF´dGaia EDR3 5256409645238871808Hò"¹fgÏ<û@Ÿ€@crL[±<ÒÔÀN~‹})µ
<Ëm@œ·ãn!S<îõUCdŸAœ†À/"yûÔ8=w@'€+í'3<ëçÀ=䗴½fۙ¼\Y!=+œÿ>ˆG=ß϶½ûð¢>W9=T™>3±rr¾ŽRÏC¾ÞŽF?žÝúÀÀÀÀÀÀÀ+=M.o.;ÂÞþC(Ëå?}#D=é­>ZH=—sæ>9LžÖ­vBMjÂ'*
Fa@Âs¬ž£¥;A	œ$D‰NdA{üH)@–H™Ý¬8ñAPBÚÐÑA‹ (@ÈÖŒO€ BúC°'IAgÊ¿?¿œ¯@=Õ?Úà?¡ŒHÀÀÀÀÀ@qÇ4Ðü…Àe‹Åe@hÃç*)•ÀO–íG¾øøøÀ*ä¼;8O˜Àî«>2û?ÖÒ&8sûD@B´º#Àb%¿¹Ý€"À%} ð
¸ÀãfÎþTæ@02$,ã¼?ðI¢—ƒYúÀ,Â
œh¿µ="8­@m£žbˆÀ5~¼Ìxs@0¹rz@¿áåâŠ_%ð?¥~öU@h¿Æ¹]ÁÖP€@û ŠÉȊF´dGaia EDR3 5256413729712660224Hòˆp_TyRé@Ÿ€@c
·=°ËkÀNw~'æ¨&=©—@u0"ô-=ÆÜ~B{àœAñRÀ-)¸¬rÄ=ß%"@%äôn=ÊN:=¸Æá½i˜¨¾ØC>Ci>_¹ˆ>=5~½žÞÙ>[K=hP7=œ¾D	DBvÏÅEº?y"C$rF? –yÀÀÀÀÀÀÀ&>ñ¿)=åíAƒµ¼@ˆQ€ÀÀÀÀÀÀÀÀFA@Ìú~"5_îAÉë§DõmAt$à&@£Ç4ÿµ.A+æcCk¢ˆA†£ó&@Ӛà1°upAÎÜDBׁA_Ü?Ã'@5¯L?É0?¢FhÀÀÀÀÀ@qÈLÙRÀÝÛayy@hÅq¬·ÀO†>'ÔmøøøÀ+.ҕ]nÃÀNa^î£L?Ð~(<·ÿX@Dsƒú÷ÂÀc¾;#àjÀ&¸_hgpHÀw"ƒH"<@0&-cÕ²?íiF1(µþÀ%Æä°,Þ À)²1¨›7?ýRTQøÀ0{½¿f—e@1q"Üǟܿà"é7ux¿æKR>tDÀ¿Ò¸ÅE'î @û\¯¤ÅåF´dGaia EDR3 5256374048552759552HòdY'±°yÿ@Ÿ€@bÜvn€R˜<ûãSÀNƒ›Yl>B=`D@œB
º×=
{QC@˜úA˜4À-té‰Á|=/þÝ@(ÑÃfs='/)¼"°1=ò¾_½ÃOº>t¥<‰w>is¾ŒX=À°ì<w¿Z<Ráea_¼Þ¦·CÁWŸF?RÀÀÀÀÀÀÀ)=tðó.;:à¾Bžê³?}2>[='¬ã=óy>C¢(<ÂLÁÍ B^FR@¹3ŒsD[g@ã¯IDb¯AN?*@‰Ï
	ìkÄ@ü'ËBÑFSA^·*@ÁŒÖXå"A™²vCéÚ¦AmÓ?©È@K©¤?ñ€?¦KÈÀÀÀÀÀ@q¿ˆÂ4$-Àüç ¶µE@h©Š0¡IÀOØ4˸ÉvøøøÀ*=w~Ú>¦À
€Ûă+?ãDß>jÒ¼@Bð'¬¹²Àb-}®¥À''Zm7À"ÝVB3@0_ÞgD¹?ô7ˆ¨›Ä‡À/93ùåÖà¿ÔËJL&?ö1z.þPÀF\Ä@ë¾û@0ë¦êÁ5¿Ô©£S@0?t¼O>7 ¿°(Ži%P@œ$Ž´±?F´dGaia EDR3 5807594819910967168P˜¸¸1€TäÔà@Ÿ€@oè'ÿ}¿£?7[GÀQ³o¡qy•?:²)@Xð¦vÚ?'õ"@åzAð‹À1ýðÓÀÙH?^ñiÀ8xzÒò2?^>௼ÁP¥¾˜Ä¾µ|=ÚÎƾ/Ö¾Ók½Îu>Á!=±ƒØM:BñàE
Ø$@íòB|ÒQ_FÀ?›9>S"¼Ðž-¾Vf½æpŒ=§Œ¼ú9@(?¥†E0 =s•ÙBWáÇ0@#è=>P·Ý=¬à	<׆^>¦?aà "Âd%ÁÕ¬.?'øÚFo@ig V½³?¼0jC
9°AŸVé#@RÏÿþ*Ù@·D"AIáÏA¥‡²&@}=?5Wò@ê'.BHBA"ä#&@*à@'–p?F ?ì PÀÀÀÀÀ@tÍ,ìXÀ1)½iÍj@pm¾ø-ÚÀGÝ\¡LähøøøÀ(*ëg3iLÀ.K'×÷¥R?é'ÊX¼@Y0¹9ý¯ÓÀT *5ÑÆ!ÀD96Ë<7À
ߊMéœ@(À‹ï]È?÷]™îh‡‡@H|5MÕ0<@OL¹¶'À;-" ÁÀLÏU¹·ß@†¬)&Ì?ìûïŠü+?ðÃ|¯åz"¿ÎûšhnáP@+L…¥%—F´dGaia EDR3 5246463875346657920HÏ/ôò€ŠÐÈ@Ÿ€@b͆p$´V=ŠZ+ÀP7ª"ê*=–ß,@'6ëÙ@=£òøB¸¬A¹lêÀ1H	¡ÞÂ=Ã	r@.äd….&¼=°ž$½~¤ž= ¿w¼ê">A2ý>SÆ>€öR¾@r>œÀ®=õFE¼Z§WS@SñCü¯Â>ö—1@¯ˆF?™ÒÏÀÀÀÀÀÀÀ'>
Fº+<aá-BØ ·?œå>
›h<¼Ë=TÛÕ>uÕ3ÂlzBˆ«¥ÂöNBóÿFH@¢Ïzù:6F@'4²DfeÐA‰Ýã'@m˜l¯gšA×AØ·jA›8Ù'@«'EqúA+^dC¤¿8A~Z?È2½@a‰`@
×°?­c`ÀÀÀÀÀ@qáû‡LŒîÀƙ>¸^@iâހjÎÀP"G®Šö øøøÀ,b¨d8>?Àq«|"?òrú&†ØÚ@BÁ²«VÀ`a·ùïÞÀ2´…˜›dÀß? þ24@.Ø:H1Gt?ý/í4À-î'ÎP@0M²ŠãؘÀÁ¾°ÜÀ%¬û
¬¬@-t±ÿ¥Ñi¿ö¢vêXfð?öjýfH¿Ä#/"-ÍH@ù[8VF´dGaia EDR3 5246530498881512832HÏk±å€DN€&@Ÿ€@bº0V7\<Ø+ÀP!ur
*<СX@v!Dù‰å<áôCŠS~A¸ÁFÀ1.=Ÿ"â=À2@.Ý«í¿"o=pµ½F‡Ä¼=£S¾)á>0—p=ûdA>@e¾Oò>­6»²Ad¼þ-Ø^\=ŒÉåC´]ã'bÑF? —ÀÀÀÀÀÀÀ)=GmÛ+<tÔ]C
±?€6->+æK=(žÝ>Ï>#sÂÍn¦ÁªÌ
BM:µBlF]@Âè >†@Ü	[D¨ŒéA|O°(@—¤ûJPZAoé…BÉ×A‹3'@Ç¡/‡á/|A—ÅyDmÌAh¨B?»é†@6@?ÏE°?;pÀÀÀÀÀ@qÛCz›¬ùÀN½ŸFG@ikޢ΄zÀP†¬úßÿÍøøøÀ+ˆGy‰À
 BØ?ðwRLâ@3@A²ÛIÀ_S½ªu:äÀ1P%´›?ÀÀ*}JµÌÈ@/YpÎGÊ?ûkVH›\À02•ÌÌ@3ÉÉ ÞkøÀƒl‰ LÀ/È~·¡'Ò@.Cu¢/m»¿ïi£¨Ø?óÂ9ÐW˜ð¿Ó}>¢œšˆ?òÃcîÌ0F´dGaia EDR3 5246562419080732928Hψ¹8¡]jÞÑ@Ÿ€@bä‰À{á˜<Ä
‰ÀP)saȋ¹<Ë
@ü•}O#*<Ôº?Cz.®Aœ!IÀ,Ju+)><é‡N@*äFäó³<ä>ÿF="lq¾"ê>F"ð>6ý—>V¸«½½Ü>/Ÿ=½¦Ê;ˆXXXÀ:€ÈE,a >Œ9B™DF?ãÅ?ÀÀÀÀÀÀÀ'=%,<ÉC]Cµ?c¦ÀÀÀÀÀÀÀÀTiA‹g‰ìþFNöESó¸@Üê)Aw}ƒ&Š»fFœ¥D™ŽÇ@ۃ©%AiWÇ\_EõäDÐ{¾@Þ})%?"#½¾VÀ½3+€½I'ÀÀÀÀÀ@qãǤü·(ÀT~áè@i‹È-W`ÀPl¯îtøøøÀ+Á€&È^À¥ðzÑ´ò?ûÌב@EW¸ã\™ÀbR|Ý«9²À3¤Ó!dejÀ'qXÛFr@/úà†y½@Ôò…½™]À"6&Y8¿÷²j*g`€Àâ9®6ôÀwÙÏq;%@0YöÉzÆ¿ÐB¶b7ý¿§QêÈÿ°?Ñ ôýF˜@&C"¯M'F´dGaia EDR3 6648149404693583488\Bø©|V€E¸'@Ÿ€@q\Èk'yÑ<è$<ÀLuk ®<èÚÛ@ m¾4''Û=R—}CÄÁB_À$n'!C@-=-y"ÀAèg¾¹¯=ßô½¡¼½–z½]'ý>uOؾ#1|>®¬ú¾Ou¾Ïàƒ>;¾¿¸œ¾Ov(Dˆ''}Ç|F?ŸíŽÀÀÀÀÀÀÀ=='0ó=<·¯£?w¿?~;E>Ža0=^G>š!5?@5íBׇLB+ùAÒæýB2ÜFú@µÆÆ¿[@D_D܏"A'×Í1@ŠÔF1@ÙDKBüãAA•3@»±Éä&ŒiA·D7j¦Aqðå?¼:"@8?Ó€?õ¨ÀÀÀÀÀ@u#ÛÚöˆÊÀ3Ô('Ù¶ž@q1¥'™ÈÀ@ÎÜÛ	¼®øøøÀ¥àPèUÀ2ä—/Z>õ¿î…WWñÀ@Z—5äƒtÀE9õÉg²þÀD¥½!ø{?ê&9¨?élKó­dÀ¿ÒµÎ‰vÜ@KHÿE¢×~@Y©5-øücÀ<5hÅIÀ[j?Qž¿Õà¼cóû.?ày€Ëhj?í<Ø«¬J³¿Æ"ö°J/þ@"y¨ñì0F´dGaia EDR3 5772502982894032000PáH€Vå·ä@Ÿ€@k'*ª‹^?ŠÆÀT"'Ë£HE?Œbw@_#½ú
^?š(`@Ã?A×ǸÀ:þs¬¾Â?χGÀ{ªäÀA@=Ö¾'¡Ú¾}_>í"F½Ì°.>Íü‡½l¨ì=§£">½Ö¾Ã+¾³ä¸­A%4OCÙǼ@·"àA2m_FÀ@
D¢>"(>==\ËF½à"`¾ªOºÛ™@]Äû>ˆÓ8BĊÂ?ÒÐD=̪>X†ƒ=ãYg>FÌìBÅdBZ nÂByA÷˗F¾@a¬É\â$@8ԝBC؊A¢}o@JSt]—@í
—@ãsÓA¨G±@p¢ÁPSAgTmA"AÜA•{0@I¨@d?9H@?Ð#ðÀÀÀÀÀ@s$ÚFÖ*ŠÀ4"Uµ—ñ@pã—¤ÒÀN¤@$²ÂÒøøøÀ*Ý"΀I8À%¹Š§؎@ŠžŸ›"@Rî¥y'páÀYŐˆ·
ÀG`íh¹ÐJÀÔ3õŽH&@!¦hvß{¨@Ԝ#RÉ(@7ð™½d°@E%H=°À@ÊÊûýdtÀAK"VÂ?‰@$)s†þ?ì½rÃÀ?óhAüᬿãm\$s– @,ð+å'F´dGaia EDR3 5212511780901385600HVÙ*u€T'¥@Ÿ€@Zæù å­m=îË|ÀSA¾á %ã>ú<@1ƒô¹à>7ÏB®xA'Í@»=PX>"€Ü@2'ÉŸ>5Hà¼ÃS²½îF¥>	Ó
>d±>ôgè>F³
=°—ý<òŽH¾ÇÃ=§ëÞÝAW4ýDØd`?ŒâhBq-_FÀ?"ì
=	u=)G8¾¾''†½ h'=Þox>€…J=
EÆB9©‡?Û4=_t¤=•ôÉ=Ö@ò>«ˆ'B)XB™¾Âj
¼¿ÀGÛFÙ@·UÙ½áö™AB–MCõ™àAùNøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@r	 ØÁqÀ9T³ÁøQ@oN™¤µ¯ÀS'_Ei¿vøøøÀ*nGŒlÀˆr(\@¤;ˆ'@Iû áâí¨ÀcL¹WôÜoÀSF±è#@Àö}qeÍÂ@)›¹Ý(À@&êҕ\?Æc»¼¾>À"šéçàÀO÷?ÅÚªÀOñ&kxÉß@.YÂÈ©¿½œ‡C&ˆ€¿ÈëÞmIZ¿î'ò±ôA@!i½¡
×ñF´dGaia EDR3 5237676544067023872H¯÷'´KiZª@Ÿ€@e?KÑÚ<ì<>‹oÀOàÔª9Ñ<@²Æ@Æâ§"{<\s[CøÂQA®ºÀ4#ðm8<€\r@ðè:x,<t<z>=cU'¾h]=c¡ï>ˆ4ß=Âí¼¾@Þ7=Iƒ{¾‹>ª-ƒƒ~À¥3©D2²ë=¸?åA
­
F?ÔfÀÀÀÀÀÀÀ,<ȝ4;ø©BÜëZ?Q3ÀÀÀÀÀÀÀÀF±AX†qR¬{ÚDÇpJE{Ø8A
«û0AOn+¨ÀåE¤uDíI*AÒS/AJ+âAatÑDº@EãÈA‡?–Q¦>ș€>	–>ƒÎ€Aª#:@°EË @`@rPL–ñ	ãÀ;£ƒ¿Ì@j©»"°åÀMKØë±lÀ©{qíDÀ9—¼T@¢z¿ð¥ä¬v(À,r
G­BåÀ(ÒÂ8G{¿¬ƒhI¿ @M,àÃAÍOÀa*çµÌ–ÓÀ«húÜêPÀþçè;€@+K‰¼Ó0x?ãaû'¨`@=èÜï(@
q:ƒÀ@ªktdÀ8[à:Br@-\ùm‡?Æ Œàù ?ҙïI‹à¿±)lVªP@ v‰Ëց F´dGaia EDR3 5596456499692059136Mª›‰:>K@Ÿ€@^Éa¥0¬>íÂÓÀ>%`l«^?A\@ àÕQ{Oü?B˜§A1¡ù@‹&êÀ¥Ïí‡b?'Ø@vC¾MÅ?Y'Ö=ö@l¾49Ͻ®	q¼á'=±}w½ÂZ¾7èÅ»¸–½J=ÌOáÜBӜ³F™åÆ@ðZ	Cù4(_FÀ?œ\Ì>¯È½‰ð÷½"²Ü=iÂ;½¬Ø¼¨¾9?˜O>>>°ŽB¸Wƒ(@¿Ù~=ŽB½>'²¨=Ω¢>ÊIì¢u:b'AÉ´¤AysFö@ˆécÿŸ{Þ@Ïm&BõölA"wÇ5@}OÓÛÆ3@Ï<‡BÖ	A•Hû6@‡·ÿÐÓyAôýB±OâAŒ£?Á˜¹?Š]Ð>hš?Z• ÀÀÀÀÀ@omçåû@[±9v³=@`ð;4Á,ÀH=¿™À²øøøÀ#\¿"ã?ç²›,S4¿ò•2E(¥HÀE‰?©ÆÀ[")ÏTr@ñýKA@@ÔcGá?Ø@4mŠSÑµ¿à2w"">ÀW·-²çú½@Af†±¦à@1¨Ä,\çýÀTi‡°-Õ@5Bv¤"¿ñ¿™,Þ¤Ä?ÚDä6Ë@?ÔH¿Ùå`@"8ç3F´dGaia EDR3 5529854334446086144L½ý8P(i/@Ÿ€@_÷{ž"bv>	tÁÀB«Ó¿J®¤>9Î"@\ݪaÿc>R>AãÃå@Û@‰ÀÔÚ[Š>>9 ¨@ê™så³i>} ;:Tb(=Ip9;y®à½Q>…7Ÿ½+N€½®ƒ¨½Mé=ÅN½t¾€~~¿WH4Cäó9?=4m@"\_FÀ?‹£¿=S½G}ˆ½Ï®½ÝŒ«='ß=˺Ê+>°†/<†§B…ï¯?w÷>
Ìk>]™N=Þ	>–>—¢Հ¯åÿB}û?âFŽ@~͊X~/?'CFCÙ#}A—¥%@KJ~}8S¨@Ÿ–çA/–A§÷¤'@†Ë NqÜÞA
B¶WAAŒ¹%?Ë \@Yóø@"È?®¾`ÀÀÀÀÀ@p
%%yZJ?ô¦5A.ãÛ@b2++æIÀJÜ°:'UFøøøÀW"#Ù?ó ޕÊx¿ïLñ6Ck&ÀCƒb{klÀdÕ*ªüD¦@م`iPÐ@ßÀLâ@4éúìá¿ÔE~Fíi¨ÀV´&DPÍkÀ5•
.ͨ@1u…†ÇÀLÍgºž@5Þã:áÍð¿ù†jŠÀnÌ¿ØèÍ»À?Ƃ>°y'@ë<r$ÆÇF´dGaia EDR3 5626621974847903744NÆà7Xi
xå@Ÿ€@`O]¯-?;Þ}ÀA"áA¸QË?u‡ñ@&¶püï&?•¼ÁARãAFHóÀ%+Éîy?w0î@ǯâcxQ?žjB=ƒËï½
Û°»ì¸¬»ÐìH=­H4¹¯Mv½‹\½DîÍ>$ªÆ;ÆQ㹪B˜Î6FFháA:°aCà°Æ_FÀ?P48>kf?½-F;¦½9™À½¤«œ=
ê3?Ûù†7>«rúB«g³@'{.>Ãü>|m>,«>¥•ôŽö£åB}g@›æýFÑ@zÏuAìæ@©7B¢kðA˜Ù¹/@j•Ä)Ì@ŒäÚBA7yAœ'_/@~'HìŸQÂ@³)ÄB®ºÔA1È?Ñk?¿Yp>Ói€?ŠÀÀÀÀÀ@püpv•]@qò·1@beB&ºŒaÀI`òÓ +øøøÀè/Xƒ"?ð1IïE¿ý{Þå{»À4ÞÙL¾ÀUR?éþ¼@Èýˆ!qH@ûĝÞ]l@4³-è.k¿òåíÕ 'ÀR*TæBœ6@Mçá酮L@3ބ;3ÿÀSõþ-\@4"æiçZ¿ì*Xär°?èªÎ• ?ؓq·á½P@&T+xH9F´dGaia EDR3 6170301956197694208U¡Pð»dç´@Ÿ€@iݨ½ê­="¬þÀA&z'»mO="Û@æã—.	=¨îùB–ñÁAÌ°¸À7"1}&	=²kœÀ#ã7Hò…=¯Áú¾S7=(o¾£Ž¦»wb¾f¼»ôeâ½µw¡¾™[\>Ù2¾ÇQ츸?ÖX3Cbû¼>4;÷?xR'F?žªÄÀÀÀÀÀÀÀ>­%=UqKBË3,?‹?­>SŠù>pÇl>s²ã?Q4¨Â¦Ü‡B:&£Á,Á¥ì…FÈ@®»uت°"@°a%D2kÕA…šT@'`5óVw®AhbQB!ò2A"R@´ìÞúI/ A§•C¹…AvÏT?Áq	@?Rà?Û{ ?£* ÀÀÀÀÀ@s¿.ÚaÞ@;$ie_W@k3|¼ c>À5›1›ŸK©øøøÀ(Φ»…ÃùÀ-"ÀÚ¬6À8n ÇeÞ@Y±¡Ìø¾ÀXÖ
Ö8@RQåÿj™¥À
nwŸ2{P@˜eþ)P¿ÿÛÄ8(p"@I~sÊÔ@FàAñCÿT@Uœ÷5ÈϐÀQè(è;œ@ŽÎyåc2?çTóԈJ0?äiÏ!§à?òmÞ­~÷‹@:'ÈF´dGaia EDR3 6170340168521519232U¡s±€–Fu@Ÿ€@iëҐÝá>%ÖzÀ@é6ôjý>Ý@!‰1]¹û>2ÙàB!ëAãkYÀ:6âß©PÓ>Xù~À%þ6Ž˜™ä>Möî<`xS¾²å =œT^½ò¾.)Ö¾/"E>i¯y½´Þ—»¯ÿ½®t&–•¾¾ÈC"‹?V9AèV_FÀ?‹vM=LZk¾WÒ½%÷¬=·Âp¾R³Ë¾}z
>›
<©£B,…i?yÏ>¶Ëw=ܜ¦>«??^¥òÂÒÛ	A!¿ú?ß4Áµ9ÔF•@®»tDÞA]ï'CÇAŒQ@¤çaÄØWûC´Æí@ìÑA†(Ý@²"ÉØ=ð)CŽ´UA…U&Axß°@®ô?›P¿>N€?ú·ÀÀÀÀÀ@sÇ¿ɲÉ@;…0ãSÎ@k8D~~מÀ50"løøøÀ(GõÖMZÀ-?¿x¹—6Ànü^ÿg@VܤTÞÓÀUµ¨(™Å@PlæÝ\uÀS´
Q¬Ô@@gJkz¿üHß´˜§¥@CÔ
䃎<@M"RÕx:@S·÷?;'`ÀLàžRÖ:@AµémÁ?éȅ\}0?ðßW°ü³¨?ô>‡,q@#0…ªŒ˜F´dGaia EDR3 5245270630356264960HÊñÙ,¨[¡ò@Ÿ€@cmjžnšó<˜3ÀP‡6/K*<Ÿ/™@¢"åÍŒ<­—&C£/A§ÆÀ0óÀØx
<Å@(`ÌΖ<³ÛŠ=Ðb
½7ý€½t?>9¼M>Œkê>zG²=¡1+>Y|=PD>šnnj?bUÀD–áú>@GáA¸Î+F?ØbÀÀÀÀÀÀÀ)=þ/<žSrC'^¤?"#=ÀÀÀÀÀÀÀÀT"AbzÔå"#ôE(tmE`«dAŒ.AXÝQ~%¸EœòD¢:kAÚ-ARA[4mõDÂ>¬E@y
AÄé?•U'>'¥`=§€>1ʀÀÀÀÀÀ@rßê#tÀÿZ˜¶@j3ºÿËtÀP<qáÿøøøÀ+¾P*]ÀŠ»üG_"?äúÛ}¦4&@FÔà¶O³'Àa]¤°ÒàÀ2íÿ	‹ìvÀAjøÈ
p@.•ˤl?õ†È9u<À'ã~³ß@@"¦JYÀèÀLS$À\Ê™¢@-"P©û¿ÌÁoæÌa`?öà%øX¿â»ù1ÜÔ@QpÄÙM.F´dGaia EDR3 5597074287786500352M¬Íiü¡dMÔ	@Ÿ€@]û"ÉÞô_?0gÀ=ú@Ë*ùc?P@ŠÀÉÆí?‹Q@à})@Kø½¿ÿp:5$Ó?"Q@B¿cZ?"¶ò>̾<\ÒR½ü?½=Wè>"U<~'½µ‹=ž½@>K•úF?AŒ#ÔD†ïf@ÖÂ(AÓ-/_FÀ?ľ>dÚR½3Þ?¾VqŽ¦¨G¾ê?½å=&?ØJJ)=³à.Cïº?ã6…=
‹>+æ>I?¾GÀ
;#ŒRŒB	£Až*FX@^«î~Ɖœ?ŸÇBÅg,A£¹%@KNÃ48ëž@£ÑSA*²8A§öI%@dq‹0³âA°ßA¢«'A™µÓ?㜾?ä`?¦@? 4@ÀÀÀÀÀ@ná	;Rü¿¶M`ÖVXø@`mC¡ŠPœÀHšãY¸ïøøø¿ü÷·—È?萤óõþ.¿ÌG¾ˆ%(ÀIhÍôg8À^%k^"­¿É}Eå2€@¨#ãNdX@4t~¶—Z?ÜN@FUZÀY¹Rú
KQ@8ƒРLÔ@)ò"žŠÀN—θWž@5ÐœŠ]¿ùŽádp?×ÆYê€?Ú.ڔ½–ð@*dßöú¢@F´dGaia EDR3 5597619542464215040M®½Q]8&@Ÿ€@^uµÃՐ?$ÃÀ<tilàCÛ?qÅø@/ÛØ	n®?°
A4cx@¹ÀòÄ®m?<»?ô‹TÔ2¬?Ÿ	ð<½0–>`Òô>Ä
$¾™Ú¤>ÍN¾—
½IeÈ>'Ó>ç>¾3
A8·QD-«†@Ÿ©öA2ƒ"_FÀ?`™œ>[jm½YÖ¡½rvŸ=´—²=Ïáë>"œ ?ã†R%>U3Bˆbg?ÄÒê>5">±ÜÑ>g•?@ÁàŽJB²ÜñÂhQÞAW«=F-@]H=RßÃ??¸HÌB¢µÔA¤ ,@Kéâ³öʞ@"¾BAAw¾A§Å| @bÞ&íEO@ßÔJA¬£Ašh. ?áõñ?ÕÔà>éT?›àÀÀÀÀÀ@nÔ1Uîí@6ÖD&o@`¢œ'+ÅìÀGŸŠ×kqãøøø¿òÌ%~§^ý?ÝJ7&ò¿óÔ§k´x×À9'Âoo%ÌÀM"b,ÛÒ@$	'šW¤@3GÈr‹@4%"kB#¿âĜ;\ÀSW.îá(@U{þü?Ly@/!Œ˜ECÀWýttÚÀg@5GläZ²¿èñØ·nGX?ëô¯íÅà?ÉÆõyæ'D@ŠLW.åTF´dGaia EDR3 5351116762157153920JBüXþ€-"'7@Ÿ€@d@ˆÛ®8<@ÀLn•;eË<ÍC@þ8"ƃ<1¯D
DúA™˜À/ǟÖþ¬<<@!:Ø
Ñç<:U‰>WY¾*ùw½ó›/=cwç=7¤«=¥AM½©¼>	ý=È4!>~^@''ŽÀˆDD%Ã=y5·@™×F?ÁæÀÀÀÀÀÀÀ.<'&i6<s§C"†È?YûšÀÀÀÀÀÀÀÀF±A²CÜÆBMX Eâ\¨A<.Î5A$ç8B¯ù`E³¥AC}5A'SžßB‰ÀµEum'A2®‡?›w"?ƒG°>Ýà?pA¯…?ÍSKE«à@@qêV™yû@q"Gjȑ@hݍœáÀLTCQ/ï¹À›®Ô@éÀ9/ó4w¹?ñÅË_óùxÀ+_gSöÀQá:rÌ?Ô´¬qà› @GÝ&_ãI¼Àcô'¼†@êÞã8Àؽ"Ö@/7RÐ?K½"À@¶2-pÀ-øva²À@3&èÑ1›{À(Dc+fÑ@1ip7Ð`Ž?—|÷F¿ñ'l¤Ûp?ù¿û{¢x@""L?à»F´dGaia EDR3 5249665309613240576HڎÉ014@>T@Ÿ€@b¨Œ÷ÖÏM<ÇÖ®ÀOÜÀú%1<Ç)@`ádíÃ<ÚN±C€lA¡p*À-FK¹ÑXj=¦Ñ@+Èm4k6«<ù²¼S!8¾Í¾*ý§>Ðý=îœ>G¾
>Cóu»D Ñ<$8J–'@Q[·CÿÒ;>%S@†ŠSF?¡	ÃÀÀÀÀÀÀÀ/=8³ƒ2<‡V>Bó>?
=²;¹<™PÕ<íGê>Uß#€k!ÁþÇ®BšDÂ1כFˆ@Æöm«ÿÔHA¡ËøDT&Ax/¬-@Ÿ"ÂãæA»V³B©íŽAˆ»Ÿ/@ÍӞQçÍîBgSÖC"Adœ'?»ìq@3jð?Ê<?œ™PÀÀÀÀÀ@qÐGu"uYÀaŸ7^›¾@i,ÇÜB3\ÀPx'±¸$ŠøøøÀ*̬'x$ÈÀ"¯›ü?ô'CúA†	@BȇG£?ÔÀa€õÂ.³§À2âö­®À³F§}ÿF@/ÚÑò7?ÿ]§á2À,r×z¾X@DHäöé@À~tµ÷XÀ@\m7}@0x¨ÒpÚ¿Ü&Ô;?Áú×ó{€¿·bMô¡À?ÿeÙ²F´dGaia EDR3 5249783644555618432HÚúid¨€c¹y6@Ÿ€@b"«À ßò=0ÀOs6AžoT="á@wü¡,z=+ØÊC)£žA¦ÂœÀ,Õ=Žµuˆ=DW
@.ž)ü=Ks´;Š¼hz½ÇI´>b>%Þ>vót½Ó|C>/#=¦½S½ôBqm?''RCÖu='_ã>Œï}F?#éÀÀÀÀÀÀÀ*='Z{0=Ô¿Bå9?"ÆÞ=pW==&òÑ>,t'Ã
É2B±\=A@ýBõjFv@±´ˆøÎÕ@lÓ°D"ÒA"©€+@'RO혿{@¾ÐBĤ×A"Xš*@·³ëEaB¡AЗD'šÝAt¥
?ÂKè@H0œ?êñ ?¥o˜ÀÀÀÀÀ@qÄP¶ÏÀ}Ó͊÷A@hëJ	6ÀPi'"¹YøøøÀ*''ēÅÝÀËý¯ÿpP?ýÕb\AL@A6Õ¿kÈNÀ`è%Bœ~nÀ04zµ¬þÀ>=áµAp@0yØ÷¼@Öw5áN:À1\ÎÍtÎ8@#¯,kžÈ0ÀA®ÜNªˆÀ V°Åò @.‡
ìêÆâ¿êBٖ¯`8?öO¤â'¢0?çr.F"ˆ@+õ˜ß>F´dGaia EDR3 5249684310549059968HÚ 7ـæ<l@Ÿ€@b±O+[<?|\ÀOæÄuL<<³@"ùP<Q
1DVAŸôŽÀ-MkØ'<€26@+6.Žä)<r{<·E'½®§2¾&·\>ÿ¢>;>#l˾HJ÷>l<YU^=?ŽA""@+@CÕ×]F?©œ:ÀÀÀÀÀÀÀ/<´' 1<€0C8V?‰7T>Z"=\K>؄>$£zÂÉêÊÁÃ|BEˍB1"‰F†@çc"B%£‹B"0ÈD5.A_ÈÃ.@Ȓ
V·åB¡%%C"3Aqmé/@éÚpޕ^C&pCžƒ AO'?®[@	m\?)0?…±ˆÀÀÀÀÀ@q҈ÜØàÀO‡¢W@i6²æI+ºÀPt6ÌwâøøøÀ*ކ¶ÓšÀWy;î¯Ò?ó
(ä
ŠE@C-À½?>PÀa²·Ç§§ÉÀ26…ÂTUzÀÖûÆ4Ôê@/ÊÎó¨B?ýŸAípånÀ*Ýñ£›Äh@k°ÊÀ)£m÷4À=ºœY".
@0x`vã#¿Ûç0뽙€?¾`zˆ¡¿ÆÈfÔgW ?à"Ñmýü+F´dGaia EDR3 5250277462705441664HÜ»‰Ì€%C3@Ÿ€@b,žqN=,¯àÀO8ÿ|Š;=7¡¨@&Oã)ã=A7±C
–A—v;À(#"{g¤W=h­¸@-,Ó.Bc(=qwÓ> Bܽƒ‡&¾ ¡,»F¡ >#oª<¡G½ïš>2¡=¡Ã=«Vom½#Õ(CÄÎ`F?24ÀÀÀÀÀÀÀ*=«Æ‡1<¸rúC
§6?a±=)ؕ>ñâ=û§Ü=õ$ØŸbßÂoúBD³´B-0?Fi@¬.‹àÜŽ@neDr9A†Zø*@~QÕMŠ²
A%ÊsB;D£A"ýÐ,@³Î[0ì
1AOqŒCÉmAwÃÉ?Å!,@Hß\?ê-€?§'8ÀÀÀÀÀ@q°»·ö¬0À 2ZÁ·u
@h­WŠ$taÀPÙöÉ~±øøøÀ*ZdqãÀ
®§'ǝ?þçÍ{ž>@A£ãÀbqŸc²À5ŒvÓµJÀη:©ñ|@0Z$œ¾¶z@¾sB4|´À1›4†0šÀz¡Ò>0@À ÀcôxäÂÀ5{_:~Ø@1æç_Wì¿äj7Ëü¨¿ÃDíR?ÇTò#Z@)ûôЧɋF´dGaia EDR3 5249996228254294784HÛ»Á<ãïێ@Ÿ€@byZû)1<žñëÀO<Z4'ß<›m@¤­´-…3<­š}C'ÅA˜dÀ*–åî&ñ<ۉ@+HÎQ{<ºK<Âp½<€¾Nò=…4>"µ!=ôƗ¾R/^>,â=oƒ=°ÝéZZ=¯ÓôC¬¦F?¢~HÀÀÀÀÀÀÀ(=•»-<VF	CÌ?€K¹=‡"=Îò=s/>§DÂýZÁq/B"ݕÂPÆF^@ÑWýKàAKo\D¬òAqGj(@©©ÁÍgÛAcÉHCf»îA"`Á)@ÕtX9`BTêýCÎ]aA^K*?¸¾œ@)Ù`?»ÐÀ?—âÀÀÀÀÀ@q»@ªÀ%OíÕíC@h¾ŒÐðÏÀPn'MªZpøøøÀ*ŒlZÀ
Ý´MU?÷ò—XGՍ@Aª·]JyÀb ¤Ue,À1¢"\dÀKÿqeÒj@0TCV@CØ0×[À0u'·#â?ÇݔÀV®HÜ%¸À:»S÷C@0äKÛ Ü1¿ÖQCãrð€?™qšmŒ$?άïÿÅh@(í‹Í"ÁF´dGaia EDR3 5250136312891070976HÜ;)@Z[î5«@Ÿ€@aî6ÕÞ
?@ (ÀP!åS‰¿?]öó@ˆM¡"í?`Ñv@¨ÒŸAQæBÀ dÔ̘5n?•˜8@$|6'2v?§—Ú;(€=Ëg1=o~¾ñð>…,½ÃG¾RŠ;s=Úí½"-íÒÒ@ŠN C¡Ã@T@˜·`_FÀ?RJ'>x¾P9«=5þº¾a?;e;=ùVé?êÝÍ=
E¿A´)?œ½>4é°=šÃ =	r|=€«)B¦V(Áï8ÂÊøFÄ@Zž#j1®?ZáBùóÈA¤ôP
@A‡‹;Î'@ÙÝç@¤ÇüA«Ï÷@l£.ËaAVÁAˆŒßA–È^@Éz@(<È?[tà?â¿ ÀÀÀÀÀ@q³îPP"À!úòtéIø@hÑè¯G'óÀQ
|†ò9øøøÀ)»<œ-0À
«¼3bu?þ–ìªì"@Hlb×$¢Àiðy?zÝJÀ@Ý&÷uÀÀgçà@0Z‡wq=Ì@Q×û£¦À°Äð¬€ÀO5"Ø'ÉdÀ4Ž	r¨SÀO¦SÿÛó@2þ+½°û¿¯Ë¾œ	À¿ï1Uî—$@¿Ñ±iº&…˜@	Õ¡>tÃñF´dGaia EDR3 5250317045125172864HÜ߉ÝN€,|ìÈ@Ÿ€@aáäE"=f?ÀO'‰¶¥•=aÒt@õ™?û|S=tõCk"A±ŠÿÀ+ñºtë·=Ÿûæ@1>Aj¸=‰Åc½Ztâ=¥<ó<ÌìF>6¤Æ=i‹)>R'0¾SC³>X¿°=º?콖Àw¢¡?J…0DÍV>qLj?¹õIF?™™šÀÀÀÀÀÀÀ0=á‰Ñ2<•{¼C)c7?ƒpq=¯ãÖ<¦¢C=›/>/¡<ƒBâÂNmƒÂ3©ÀF…@ ûøÿ°L@Ð\DZú"AŠÁk,@t»fXûH²AÍ3QANêlA˜K	+@ª¬%*¡B$ٗB¥®sA~¢«?ܖ @G͜?ؙà?·XÀÀÀÀÀ@q¨(՜ZÅÀ î;ÎZސ@hŠ‹ZÃ
ÀPùL]Ÿ6ñøøøÀ*1Ê2Ž4À	h?=$æk?üT%)™Ì@;®oSL>7À_0¢®–@À3èmÐÀ}'^òÒ@0'ñ§S
N@tŸ€žÀ8
ù @4V5<þˆÀc8;Óá¬À<j;-ˎ@0j0×þtm¿ëaé‡×nH?å&ã|Xõ?Åt@ä²IøòF´dGaia EDR3 5249762096682731520HÚæЈOxîJ@Ÿ€@b"úsn<¥švÀO"4ªW)<¢9'@ Er>\<´÷ÓC™|ÿAžx#À,Êz¹S¨|<Éãu@+6צÿÓß<ÂOø8ŠãÁ½b$¸¾ÿ6>$ÚË>[zw>1Ë»XØ(=Áê<J6,¼j…?ý•,CÞÏ=œÃù?™‹CF?¡ÌÄÀÀÀÀÀÀÀ,=
º3;lIúBݗû?‰1[>5oa<û+=Þ>h/˜ÂÉ
¢ÁÆ7âÂZVLÂ.ϐFƒ@ΌB°´A'@®DUâ3As:R/@¦©šßA}©mC1ÇÄA…µ=1@Ӗt¡åòBbmóC±*ŠA_ßþ?»7‡@.)ð?Á@?šÒ ÀÀÀÀÀ@qÆø.T\ÀR!ý.¯@hûoz†CžÀPsaScLøøøÀ*©Î ŽLPÀµc'?ñöbŸÜ£@B@¿F/˜Àa¹f¹]ã0À1‰'öQÖÀmŠ™ªNV@0âîK7Ø?ü‹,l7ÌÀ."Å›ÿH@
lSþ!ð@Àu4t'è¤À=7ëÿ<~@0¢R0»uP¿ßVɔêÐ?¿F="þæ¿ÈÝÊF18?úuP­úhF´dGaia EDR3 5219259827361148160Hn‰)Sí{±$@Ÿ€@bdUÍ®/=jcCÀQז2μ=rAy@5æ^ã®k=‹ùB§¨‹A"QÇÀ"¾ûs™[=Ë@+Aj‡‹¶2="¤R½€TÛ="'w=H>|5>ã>,­¼×‹Ä>"ƒ¼"sý½o}po?o¥vCÐѪ>9t>áÎF?žëÀÀÀÀÀÀÀ+=߀ 2<ì¨BâÿŸ?"\>GMs=hñ9=zéŒ>TPÉ–¤=BTn¬B`Ø´B'MF…@ –Éh®@kDu‹ÒA‹;+@rÒÄ)¬«áA!­AïmA™!Ì+@¥¼Ç+ÜA©‡C¢°ÃA+&?¾W©@?µ0?Þk? ÿ`ÀÀÀÀÀ@r
QêøÀ,@,྿È@kM¢ö#ëXÀQªÙÁy¦>øøøÀ*ïuHZøŒÀQOæéò×@ÏIKC¥@M4pû;žæÀe©Ãm_ÀGö&´ÀøØéC¦Î@,·K*zZÊ@
—Íþq:@yž¨«{àÀ<5ẀpÀ@lÓ¹H"ÞÀZ¤A´žâ»@/Ã_Bh`?Ƅc»Pc ¿ÎNE<f'@¿Î€ãz̟@-§~ÕF´dGaia EDR3 6111190600482781568TÏOy{y€ëbÏ@Ÿ€@j@tº‡f<Ë4@ÀD"ÐÐ&=±@ÍöÊ3¼V="CLAAÏÖ¶À8üÍK<=:ÈÀ#È̪üX=v0¾o3¾"¿ý=+Ýð¾Hc#¾Ÿ£S¾»×@?ÓÍ=okýäš¿Z²®®®A˜Y¸D'ã>YòBV-+T?º+ÒÀÀÀÀÀÀÀ
=¼`s<©ÿ½A€"œ#@ƒ¬ÀÀÀÀÀÀÀÀFÕA'SzËËC¢D'1ýAHR
@ó–ïÊô-ÄC\ÅÅCµ¹$AQ=ÃAÚ
#%¥C®æxCܾ¨A<j¬?¢të?¦˜¸?»`?>vÁ|ÕÂ@1í¦E«à@@sΕîOŸ@4ê<¼dçD@kÐU§BìÀ:gØúûÀ79/¨c°À;È@ªÀ6$¹âÀ(ãƒËæ0À,µî#Úµ¿þãÓ*‡°@Zo¾"nF–ÀXº' N´@K«
¥sË)À
¿úÀK,@T	ô)>P¿ó…ÊÉÄ,‡@Jú@¶]Â@G:åM\@Q ˜	€ÀIå`¶…m@æ"Í/…£?ð¢0¿¯?ì1ÿt‰¨?ôQN®õ@(Ð@"dF´dGaia EDR3 6110809516624632448TÍôá|ڀ%úp@Ÿ€@j)϶¦'æ=ª QÀDM͗æa"=·³´@©kZOÒ=ùMB:L¬A¸"sÀ5H¹ß‰õØ=ÔÅXÀ!Ð+¿¼£>ƒ|½‡¾Õ
~=&<¾ŽÀ¾¶1Ì>P￾¦íí¾¡ÝV>ú;¾Û<@——@dLBCfžk>£¢–@0)nF?ž'^ÀÀÀÀÀÀÀ>Zë=d£Bþ›Û?›QM>þ"Ñ>,{«>'ðÿ?HŒ\ÂÖÞBU‹¹?½ 7Á´%F¿@«ç¥AfI@¶Ö]DH¿A†pî@€ñæá/€A:ϓB9Ä8A"I@³àeÂ5'AkD€Axhœ?…ª@>Ø?ÙU°?£ÊÀÀÀÀÀ@sÃCB·@4õØg@kŽçpLòÀ:³¿esîøøøÀ)OWÁèåÀ,ÐÊxЪÈÀÜe"œr@]ÒrL>›øÀ\˜-@äÀR@NÿIpióÀp#@QJ=RÜ¿ù#°üÞÝ»@PßÓ¹+"C@>¸G V@@Rʵ¾jåÀPx»ØM>@›ÚQÉÆ?ñ*Usjˆ?Þèÿ‹IF?ðuGÚéeq@ !O»Gm#F´dGaia EDR3 4619599615929858176@`¸€;–^]@Ÿ€@AèºÏnå>a§ÀTˆ
›©§í>dM¤@߁C¤Ñl>~tüAðo	AáPÇ@;õx\Òi+>‰ø @,m'ý>§T»¼·&¶=à,"¾«²w½ú¼¸=he½ƒ§¾;
%½­f¾áz<>~ÿSR>ÍXCÏy0?sõ?ðë\_FÀ?ˆ¡9=ŠL½Öôc=yB0½¢Ù>Fq>ˆ—ë'>ñ«t,<xÚçBpþW?€™@=\?¤=µ=tί=ñ''?b˜Â£# B+"A€aîFv@vցǺÍG?"kC±PAš>P@DDõXDù@ÅÔ«@ÑՒAª
)@?š­ÁNAúBqë0A%)?ϋº@[?@uÐ?±'pÀÀÀÀÀ@r³ŒT†ýÀA*0^¡ì@rå«^ÀQ‹¹´?øøøÀ*¨g°3tÀ&yÛQ]@.~^'L@@Jý¬ÁÀ÷ÿÀX 6ÀòðæÀRàØg|XÀj½¸"ž@!YyBãÙ@ÓÄ Ûã
@†ù¹¬‰P@HKò£sÉøÀO+Žb;ÆÚÀNdÜ
 »Ä@&8ցS¿ÂBí!˜À?æ~¯#\ø¿ð>ÙºH@(æܛõdÆF´dGaia EDR3 5302217803579706240I•Cˀhy26@Ÿ€@_¤%¯P…>?z#ÀNT¡˜x>BôŸ@ U®>¢m®>^Ü·BµA¬&Àw ˆâð>uD=@4p̏U4>}qP¼Eœóº§þš;?á<¦ž"=ÅñC=wK¼–µå¼r¾žÎÉ=OÓ_¾ÎâfC ¤Î?PqË?ýüÈ_FÀ?×s=ÁȾk,©¼Ä.¾ÐSð={}ì>x
J>³K5<xï×Cå?{8>Vq=>û=)«Ï=¤] cƒÂ¸PA¶Á¼ãFÇ@|_ÒÐ$é_?Š8ÛCÒ5A˜[¨@EZdùvÓ]@›±PApÐAª82@ˆñúØÎ|@æîôBÕmwAŒ@"?å,@nÅ @
ì€?Á²@ÀÀÀÀÀ@q8…õçÀ)«Œ©ÎÉ®@f%ր›ÏÛÀR@VÓu±øøøÀ'õtÙr
˜¿ýï'â›°@ԇ´¯âµ@'
~KuÀ]´±ÝNí|À;2ýº°ZùÀ
	°ã•Ì@1Ñ	5ـ`@9cJÀD#ú†"R$@:EøÕw¡˜À,
qÂo˜À9Ä*"/éë@1p"±Uó¿ùØL(ä?ì‰9*( ¿»æd…O( @'"òY'+ËF´dGaia EDR3 5301369843897865216I'?É€ pD(@Ÿ€@`¨Çie@<Ñ]«ÀNm~µ#Ü<Ӏ-@?Iè"Mç<Û¾HCƒ¡¯A–açÀ ìvZkÒY=:¾@0ÉЬªË=Äg=ö­¾õî½È5î¹äŽ½Œˆô»ò=ï¾'¦>+0<ÍXÉ=ðrkNL??HàC´|£=	;m>™8F? ˆÀÀÀÀÀÀÀ&=Io¼@<‡b
B%'?ƒ X>‡mw>#=»úÆ=³êu™ãÂ$ßÎB\AiBUôFú@ÃTä÷fAeD'ƒtA{-%8@™ŠÔÂÕÅÁA!?|C"4¡AŠp…9@É›úÂuUA°Á`D€ÅAg™?»p*@5 ?͟(?œ øÀÀÀÀÀ@qZ"ŽV`«À$›0auÒ7@fùÉX'ßÀQ#ÔL§ºøøøÀ(WË]Vz†ÀࠊL%4@›= Ö@2'пdÈîÀaBŽŽGÀ9SÁr»ÿÀ"
&uU"@1"å}®%t@	åÊ%@DjÀ@›ÔÆsÊó@/aê\ À(NøoóȤÀ=NDì–Eî@1Þ°.º©¿ñ¥¤Þp¼<?Òø O?¥ò (†€@+>ŒSzÖÒF´dGaia EDR3 5301627782455154176I"*a"Ö7ëNm@Ÿ€@`"Y~ì*4?I>GÀN;±Á]NÀ?KQ_@iG5?[U†@òҚA‹¨9À!á)u
óA?iJ^@-ý#!éG?X9ä>C'=éB.½lt;3Ÿ>…ô=áKþ½ˆDÃ>n÷Ù½¨óº=֕º
Aÿ…Dö"@ù`·B"Ò•_FÀ?¨hÄ>^6¾$(Û½¼×ľ$‡½£›>fߕ ?¦H
33=ÞçCh0@.->KÃ>5z™>M)>>%Ç6šϖÂ:|Å>_Ë Â´âFs@qÔÔoPd@¯5B÷F]Aœd'.@a@¬feC@¥¬,AÓjÌAŸü>-@y‡Ûì"'@­Y.B–˲A'¶?ô¡E?㘀>åë@?ª°ÀÀÀÀÀ@qRT	w
À$¡¼[÷×i@fȍ|ºìoÀQŸtÑÔW_øøøÀ(ù^Éd2¿ýÍÜaÏê¤?ùï1¹Çø@2ÒÓö[TÀbÄÜ¢ˆL¯À;‹O~‡²ÀWÖ¬3´@1ÓÈÚ«q@B%a—)–À@{Ó*ø…cÀ8"&<7ÀÀ,¾R`
À3	*ˆ¾e@2rŠ™œÞŒ¿ø¦0Dïä¿ÇEa \¿ðV½A $Æ@H¿‰ÀâF´dGaia EDR3 5301288514397718528I'õшÈ0ÿã@Ÿ€@`?cb¹>#GÿÀN`ïÇ:ÅY>¤@ü)Á¯›>!ÄBD#¿A£øæÀdD&=ð>;4h@2ï@gÆ>*BU>Ëq>qó½XK=	]U>•í=êF7¾xM&>/Ïf½Ftì=`Ù»II¿ÓlC°Q_FÀ?v=DÓt¾ªÄ¾8P½l—~¾=f&>'¾ã==;ëŸf@œC"?oI^>‡>J;ß='=ѳÕ¼´Â¸ºB}¯Â+–ºFæ@'Àbr'?{[¸D A—n/@IÃÈÔô@'ëªAC§CA¨¹M5@ŠŒý‰	R@à½KBñîûA‹f6?ãð@j˜¸@
Yx?À~€ÀÀÀÀÀ@qIbñÄ"À'Ckrò@f"þ.IZ#ÀQíiÎÝ­eøøøÀ(覌í¿ÿ³òÙÝmì@<TH9'@-Ý/ ú¨À_j ÆNÝÀ9É17;…ZÀ
"SµŸ @1´ºaYÓ<@NÈØûgÀB¤Ú=ðÀ@3p=1zðÀ)9Ø»…[ZÀ;ѦÆhâÜ@1—PŽ_°¿õ…ÈŽSüº?â©M.ae@?™Y¸Ì…=€@+\æ"qOF´dGaia EDR3 5302480243262875264I–1°5æ€/''î@Ÿ€@`\pMÅ=à€ŠÀMÝiâÛ܌=•8‰@ƒ"ûÑ0=¶á0B"uNA2À 	¦/n>ó>@/ôU««5Ä=¢L¹¾¤éj¼Æx¨>qŒá>‹cD>Õÿ)>Â<‹¾÷I4?Hó¾"+v¾¯L9œ?õDª‡>þ(LA¡…_FÀ?›	h<³A6½X‡m¾A¾}óã¾^Ÿ>šª>H˜W<<•C"BÑEÄ^?ŽJ>"×?Ãt>²†Œ><KŠÂ˜ŸAŠ¾SÁLF‹Á`"`F'@ÁµŸì;±nA1TDLß7A|²è@¦Û
ÃKÓHC (A!"A…b`@×»lá՚uDºé®A'(A\Šv@@.@8é(?a€@¡ÈÀÀÀÀÀ@q@Zfg1¨À%Mû<@f^>?‰¶ÀQ®ª'‹é«øøøÀ(íõnS_™¿ûÆl÷"t@þ¹É"uN@/áÁw Àboÿ'^¶À;›7{äÀ
ë²jhéÐ@1󒿅Š@IFMÕ¢âÀB"µàQ¢À9âBÆÀÀ,ݦ¼´À3ùA`{@2‡Þ"ÿK¿ýBÛ9?Õ÷¿Å;8Ÿ*s€¿Þ¸Í˜Âû¨@³;×8ùF´dGaia EDR3 5697259996297853568O»È`z€DˆÖj@Ÿ€@^ƒÛ×Ã>݁À9¼h÷‹ð?î@ y»˜2R?hN
A9º@Tc½À
‹2£×?´Þ?°kŒ­
?8$>i¡à¼åÍ*¾"¶½Ôx'>"~ë½Ò©¾¾;ʤ=΄9¾/">(4DkkB¤0zF'|à@øk@Co1_FÀ?Ó¤Ý>c,=ŽÊ²¼QvؼÌæ½Îv"<¯4®H?"ÐkL'>2÷ËB¸µ?@ƒG¯=g›Û>Ãvö>H!$>ðŠYB»õq˜+mÀ…A€^Fo@z€Šön@/ÖCUA˜ópB@a\C!fNÒ@ƒ­ÖB¼AŸÚø@@'BbmɌB@êEÐBŸŸ;AŽ¦†?ÚM1@	£?\ñ?¤Î ÀÀÀÀÀ@nŽ1
XG@Éz-þ@`…Ã2X•ÀFKåᨤ1øøø¿ðÐÀûÒ?×A3Ð9"¿ù\Õ%Ñ)öÀJ!ÇEÁFTÀ[Rñ8-@ã̌TV @ä]woKV@4þ^8g¿íx8՝šÀZ'5óºß@Aæ}´ÿ"¼@5%7üí5ÀNåµÅÑR~@5§ê9õ?¿ù–^qæáè?áÉ<׀­€?ßã¬TÝÒ@&÷9‹^F´dGaia EDR3 5697448081504993280OfØV_-ó@Ÿ€@^†õ!P>6À9­P~5³ù?	"@"ÐzvÇØ?)¤GAcm@GÐÀÈMeN;5>πۿØݩκP'?'ñ—>á<'ͳ½"H.½Ë"ܽ•¢½¿=ë½ÒÂW<Ñ	м…¼E>·¡š‰€	BئE9‡@@ÁËAò>–_FÀ?àÁ=ÄcT¼Õ£u½"›½xš¾-̤½%/K?qëO>†Ü™BÏ«þ@µï=¸¢&?µ<>(¤û?äSBÙ&"ÌrÁf°ÞAºrF@k{­|ã"U?ÇY³C
,Až§äF@R{E¥ø@}úlA•ÃA¥U0J@m`áF½Ó@UxBŒéA–Í?³Ù=?ìV0?U©€?pÀÀÀÀÀ@npÝ»·§@aLև¢Ô@`>駱,ýÀF€ôòډ…øøø¿ã¦eFt5š?΀eµy¿öÜÀ¸@ð.ÀG¬ŠómÀWÄû1k7@ù_þ_<Ü@ 8¢QáË@3ìøÃJ¿èO]µ*
ÀXÈä–Î>@IiÃXÕV@1ªœÙ¦äÀPÖ_jÑèÔ@5w²)à調÷5dWÜXð?ç="vèqà?ÁèEš"Ø@ ¿ÐÂÞF´dGaia EDR3 5696912623641416832OÙ•Ô€F'þ@Ÿ€@_u¸2>c±À6´™«[Ê,>‰@a"HxK>äùBAc
@˜7^À¹Ê3Òû°>·¶9¿û©ž<*>±k?>|ô¾½ÐJ™¾YÚò¾¶U½ÐYC¾²é¹>ƒ˜*>m%9½Y7_>ˆó³ððC:Z»I'³@‰Ç¥FHÅ(_FÀ?•¯u=…
½3`=L`½‡^;½a-"¼"ûW?^H__>#C_f)A
'sÀÀÀÀÀÀÀÀFô@ãM(8MÀšC%b`Co½AcR@Ïë'AŒ—A úÐDKëAlâ[O@äÈÖn–ˆB%ÐÈD€[ARÍ´?¾Àç?Ð¥8?5?'ŠpÀÀÀÀÀ@nyÄûó@ ž'•Ð­@`ìèøÃþÀDTì>G"}øøø¿í¨ô5˜^俺*I4ÎØÀnôOMÀQ5ºÀa}ª<ê63@6ÆËM×gQ@0ó ¿>n@3•ÏEÜuLÀ$gƒ_!¸À^(.M2,6@­¹†—À@Aùˆ¨ÀPœzësè÷@5úÄC¬g¿üשw+Dˆ?±í¿µ£?Ú)ªa;d€@!…ô\åvUF´dGaia EDR3 5250562614173717632HݾáÅT€CûL@Ÿ€@aÜb<»ÔÍ<¼¦íÀO3øÙ+(æ<µUÐ@"¯äÿÚ#<Ìl†CŠ#`AœZyÀ(˜/X`ú=Ð@.aøXÁž<êL~=e¶¦=Ò2û=üÜ=ˆ…>ÄB=èÝ<¾LÕ§>"Fæ=€må;ðéd@qø D'Ú=à®?ÿ?¬F?¡@-ÀÀÀÀÀÀÀ0=9Ø\:<¥RÄC
…r?'3`=V9"=_߶>=hí)®7Á·")BDV­Â,¾F´@ÇDn+¸4ü@ùYœD¿EAwõ
2@Ÿ·²`ßÕáA.ýÖC9šAˆ
/@ÍèZgyÙA·Î÷D&¬Ads?ºWY@26"?ÉH8?›$ÐÀÀÀÀÀ@qŸ¶ª‡Àô'sfùŸ@hR«×è}ÀPãþÆGPSøøøÀ)÷»FÌ°ÀøéÎċ?û௭:îé@=º^ýˆÚÀa'Ş\ðÀ4(¥žþüÀ	dYO@0°ÜU¹@:ä[P¥	À6NÄ@ú@BèwÀ Àñƒˆ<À<~Ò
G|·@1¹t–ë…¿è{lو?¾ƒ2†i?›=_oX@gEoˆ{´F´dGaia EDR3 5250663288209460352HÞqè̀$)ނ@Ÿ€@b,äA=GÖ?ÀOs_sSF=BŸ-@Ð吹=Lâ›C2A™ %À)PÛ¯Ç=j`Ð@,ãcÆѨP=ik|½ƒÊþº¹–½Øħ>Ä=páS=ùU=¾½7A=1.ú=$4>¼("Ò?>>Û{Cµ›>Jq?Hm;F?œ4HÀÀÀÀÀÀÀ$=©:ô)<&îBúI?'ð>U¯=ÒJ<ÃÁ(=Á"£ÂE:'AêÂ$3îÂ
qF>@«u8µ¹@ŽƒÈDBňA†±j%@z+·b?
@Ð"cB€ÁíA–E&@³7ƒ}xtAt
fC¡BÍAxJ?Äî5@PÿÄ?ù9°?¨ÅØÀÀÀÀÀ@q¯¿*aø¯ÀÚnRÏ@h 9~4eÀPÃ+´á£»øøøÀ)ÜTTË\À	³ÑQýX£?ú¦2k"Ó€@@y!¿ÃPÀaÜ]&'À,À3ÜOÂgVÀÑñ7Ln@0yd·ÿ@¥ºu—TÀ2Ø6Î4Ø4@®¸Ëª±@ÀÀ+£¹ùÄÀEgöÁà¡@1Y¶›Ã¿Újú0¨?œM;·¤?¤ó\?Šy@!)_®o'óF´dGaia EDR3 5250906928809610496HÞøUh¿,)@Ÿ€@b0±²ºÕ>qµ)ÀNğo9´ÿ>LWÊ@B²šì>g}þAæÊ>AÃ'À(r–M#o>¡"@*X:O">i3"»ëuK½¨Äâ>鉳=¦˜–>«Ê>6tû»¨ž=ç©=åùÖ½XŽ11½ï÷‰CÇyX?‰Vã@QÊm_FÀ?'0¿=e•Ï¾ â?½eSð¼Ó"½'"=;÷˜X#>è@I1<Y‹C
..?~}N=¥F=Òx=öÉ=ã¨Âj¾'Aþ͔Bin•B¼öFˆ@z5Kˆ±ŠÁ?ƒöéCË]ÞA™<@E9%à#@ÒJ(@α$Aª&É+@…uøv…]L@¹BíÃA?K?ޕ³@g;ð@Ôh?¼ÏÀÀÀÀÀ@q¤kOûÀYèV¶{@hRc«ÑK.ÀPƒ*_Ã}vøøøÀ)S$@"ÚÀLy°Y™?õzmŠl@@2*^½:®Àb›‰é3À1cЁ"*À€m³.ÓÜ@0ÆwÁžè@ürÊÀ3f%ŽÑéxÀw÷E"ÀÞ.žJíôÀPm?kŠÛi@1XtóÁj­¿ÑþÒ4I¨¿°uöT?¢¼(IÀ@&˜¢>˜F´dGaia EDR3 5250910609605276544HÞûaÚ3€²æ–@Ÿ€@b0°šq¦=LjÀN®®U2=®ïè@öøí5§=Ä'ÃB'S!AM1À(kxbƒÑé>›Œ@)†ŒúsÞÂ=×ËË>(©&=úU>£'>I3C>9¼M>"x—½Àå.>Erb=Ä=èC³FD?¬ZCĜß>²Xv?ō	F?›iÀÀÀÀÀÀÀ&>RÁä5<ÀCJC&2u?†»Ô<œ|=ëåX=ºÕ"=áuXBåËÁÁ¿æBf²B	F£@"ˆò)%	©@ä£D³A 3@e%É=ǀAtœA¥ÿAž$-2@Ÿtáé¢á‰A=COIAƒçÄ%%?Ԏ
@QãH?ð@ð?³… ÀÀÀÀÀ@q¢—ûýPŒÀ‡ñÃòv@hG{'c¥²ÀP|¨Ü	–øøøÀ*ë̆¢ÀŽCÆ+?òâ±ööã@@ÆòwÀcuí§2À1ÏòʽgŽÀ=þ0&Âú@0¾8–V?ýwÊ
]RÀ2>xg-p¢À%Þ;SÄÀŽ·Å?"À<΍$Ns@1›ô¤!›¿ãõß¿×O|¶ÕßÀ¿½©n5‰P?õ-Ú$1›F´dGaia EDR3 5254528621364286208HëÕñŠ"Zÿ€@Ÿ€@cÄKÎ?QؾÀMÍCVK~š?P*j@3mÒËÜ?|®E@£ºßAkxJÀ)PéÕ}7å?'Ou@‡×Éd?{0à= Æ>0Q«>HN>¦ZÞ¾'
²>£Ë¾PdÍ=4•¦>ÇkÕ=]Qà+AÞCQDÌÍ@Ò­ëBLPø_FÀ?–ä>IP½W#~¼Š¤Ÿ¾z;r¾Œšã¾Óf?»Á²*>¨ƒÌBÆ.õC@%Äv>+zõ=äH>Ÿ‡Ë=ÂBÂQèÒÁâ"B$ç<AÜÕtF@gP[;jÅ@kƒþBJ½~A ¥
@OMPžlùÇ@±ÐhA4CEA¦Æ»@vx¢ã'é1A§oËA‰m§A'ÞD
@ÙÌ@C¸?V"À?ÓvÀÀÀÀÀ@qâ£%Mê¿õ]¯4¶Š>@hý	ò'ÀN˜˜øøøÀ*‰­ô£¹ÀÆYï3®G?¦%6è£þ @KŽJpô¤qÀgÄ1½&©VÀuN`î×pÀ,´vý(@/®\¢"h¤?挅Vö<@
Ô¬çPpÀF"fÏ@ù"@!â'zC¢À8•NbxÛ®@2=dÚÌÀ¾?áõºÜÀ8¿úÆ:ý"°`?Ñä°K™\Ò@%V+Ú¥—F´dGaia EDR3 5311608496200510976I¶ŸÉún"ç¤f@Ÿ€@ao\ÃWê?ÉÔÀJl¬À?)p@ã¶]Àj?'J»AxwA|2<À%ì†ö%T?I?ß@'8ò¶	»?P`=8p=T"˜<¢´P>¼7½ó>7Áô¾´;=¡è€>XÚ<`\|'|BË>G4«¡@ûò9D¸¶A_FÀ?u]f>!CÑ=v%¶¾&¼»p½Œ`=Sôí.?•,??>h\HC¶=@Ïm>5\ì=öu!=@À=Èá—ÂÞ¾ÂpËÁ¥
!Bà+Ft@›­ï'4Ò@ýé1C_AäAŒˆ>.@ˆI­Eý,@˓RBôQAåü5@¤òL‹Ë9@û­yCªs$Aj°?ùá£?÷´À?·À?±ØàÀÀÀÀÀ@qMÀ¢ë÷ø®@eÔùşÜÀOEpˆ@¿øøøÀ'úµp¶¿éŽ1‹ËÐ?фKG3p@%"ëþ|Àc@*LžÀw­‹Ä£XÀOÅñ.D@2㈛;¼?íìWápP
ÀD¢ë&ªKÀ!Ïrc0ð@9eÚ»\À;ƒg…^.@3C^ƒlޏ¿÷ Ò–mË¿ÓöJ²‰1?¼0Êjðz˜@™å³m™÷F´dGaia EDR3 5356643839629730560JVŸ1j#nƒa@Ÿ€@c<Í>¥óð??âéÀJrRˆ¸p?SÜ[@0&ä??~4@ëUÖA¡z÷À1‰gíP­?&@#ýgW¯!D?tNÐ=ºgî;µZè¾
óœ¼]r>±'…<ÀY¾®TŽ=]=°R>•íëA¶RD¦I—@»æúAÐр_FÀ?a£›>ƒX)»É›0¾,^1¾L¼¾Âì罘TR?äÀ¹-=å!B4z@û>uÅâ>P½>"a‡>)›¼ÂÐéíÂ!f0ÂÏ¡Â	ÂF3@fnkº63@ õ"BŒ·•A Š¸øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@q‰®*T`Þ@³Q'AM™@gwò.¹7oÀLmM!án4øøøÀ)®£Æ÷ñÀ­{Ó°¢¿ðfœ

@9/.(&¿À`Ð0yò I@†"°­™ Àw5æ{ë˜@1:Xß}4¿ÖÕtÖǐÀ:›L$-8@%.xö<ª€@4æ¤=õÀ=cc¥Ö@16^%:Y3¿î_óÔ?Õaö*±«À?â¨Ó
X\@öŠÈJVF´dGaia EDR3 5302665652713695872I–ÚQª*€a£@Ÿ€@`k?û·T°=?ã™ÀMcs,;=4Ö@IWÈÏÂ=AéDC>ùA|À³À
9…
vÜ=t»@,OcÙY‰´=k©‹9ÅÜ$=IEÚ½eEb>!$ù=À)">*çD¾þ=Ä ¢½_Ö½`fú?Þ>CC¤1µ>y'?m´.F?¢üÀÀÀÀÀÀÀ =­:·7
<8ìjC+.?‰|5>ž5E=¨Ïž=èÀs=ÐóÂäIôÁ¡l§BX®äÂ)FÈ@°,±ȋ@@d2D¬-‡A…(P0@‡
ÊxrŠA*<æBŠ™äA'ZÙ1@´‹6«.5AjçD
½¬Aw!'?¹^³@.R,?Ã(?™{ÈÀÀÀÀÀ@q6U¿u [À#)£—@f%׀®˜íÀQ|š0åÀ¤øøøÀ(à:éƒr¿ø£÷0؃ø@¼i'zX–@.†ú'‰
$Àd3ül½À;ú"ï"ÔÀ
K]œÁy4@2%ºê!Ü@õ¬-†*ÀBC~Ãì!À0˜¬Æ`À-›±tízNÀ88>­í™@3<Ìôy¯¿ø‹†~—K¿ç?ôÞ­€`¿Ðéåï­ð@ îÜFè4F´dGaia EDR3 5303154724924498304I˜— !€7q¥ã@Ÿ€@`ø`‡1³=š&2ÀM›ÌûC'R=˜,A@ÄÕJu=¤OB ˜A"ÈJÀ!Ÿ€à1tý=Ð|÷@,!¢èà~É=¼³{½€Z=UÚ¼¼À#=ó«›>L1·>$và¾G3[>se¾É˽í«hh?2Z›CÄ£À>JIê?ö«F?¡LGÀÀÀÀÀÀÀ*>=C=;$—¾C,?ƒ=v>'ö<œ)L=ð]Ý=b‰lÂß'¨?j÷@¢€ÁÝh@F@–«Å´Žô@‹Ã[C¦eAŽD$@r"5hGñA@@AÅ@\A™FX#@§i¸'_A"õÔBË×nA"k?ÁÛ@&Ú?°$@?àÀÀÀÀÀ@qS®‰´@À ˜†Aym¤@fƾs(rÀQEøi±øøøÀ'ßâo–kÑ¿ü'	ËCŽ?ýè6ÑíúÈ@3<ìvë4Àc†á͜áÀ6f÷	…ä<À	³fou°@1çØòCy2@>§íª*øÀ@FÆë%¹ÐÀ-Ûæ>À"ud`ÀAy¹àÎ8@2w€5ó¾¿íªYÂÄ,¿Ì©£bؔ€¿Á8cÚ¦¹à@7XtŸ-F´dGaia EDR3 5302983514654466432I—ûi»a€+qQ-@Ÿ€@`^Ê«ÙAü<ìÝnÀLɧT¦•<ó£ý@—ÙG_?d=ܜCK`FA|P|Àî{Tû0=%Èî@,…)¸]ق=sf½JäÒ>Wñh½X=ªhy=,ߐ=Ⲕ¾¦Š>so½Ľ¨jÓ_^?YC§*F?ŸmçÀÀÀÀÀÀÀ)=l(æ:;âø<@šÁR?"#=íd;<¬ô›=RLÀ=³ÙÝÂhSAÝå¡?íOÁçFè@¼±çŸ@-˜@¨ÏÐD®ºA€-"7@'º×ä†/@Ö?C)sïAœ³6@ÂúŽr-¢ÊAibqD&ŠãAlw?½@;	˜?Öò?Ÿ!0ÀÀÀÀÀ@q$Å7q€À"k¿ÓŸÎn@eƈTÀQS¢nÖËøøøÀ&».]ì¿óí RèKØ@?(CŒÁ×@'ñ*([ÌÀc:øhiuÔÀ9(­ÈfzÀíÔã@2q'‰É%^@‰´È?ïlÀD@ۜwÀ!~ñ0®0À'¯Ç¨ŸšÀ?uKã,A.@3ÆÔG}¨¿ó¬>þ؝ʿÕGIT`€?\¡PýÞ@)ªª7ÁVF´dGaia EDR3 5299752496659635712IŒ€ÑãÃEa@Ÿ€@aO"x'h<ÚÝÂÀNŒÏÍV©a<ßs€@¸è¿ÝÑÛ<û|YCiç,A›ÇÀ&œy;øJ=&T@/µl_i= !þ;5Ò^½°Æ"=ûè<èéV>~ޓ=ǽ˜ŸQ>,Ç0>dƒ=[ºLL¾ÒC¨³'F?Ÿ™LÀÀÀÀÀÀÀ&=iWù9;]'9Bˆr-?|òª>;¿i=ý2="CE=75dÂåÏrÁõÿ}Â#´ÂB#ZjF¼@Àòájûoé@·!1D½‹&A}v)4@•#0cxKX@ûqC,*DAŒl5@ÆaÞÖöõƒAƒÞ]D-Î2Ai™n?¼ýJ@:E¨?Õ¥x?žåØÀÀÀÀÀ@qxYzpìŸÀ!~Š¹wo@g'VcáåÀQ"r›DYøøøÀ)çp<ÀÔü¾úm²?ú{£½o—|@6È
P©¸dÀ`ú.›'RÀ4¶µ¸^Àoyی\@1UY÷\e@ˆ^cjùRÀ=oû¢¦p@"Ž–ÜQ@À)ÀüþÄÀ=‰bÂ_'Ç@1sªÔç$¿îcjBÙp?ÔÈ S£À¿ÑÝR®
 ?òu^PÐF´dGaia EDR3 5299940203899778432I+‰Aõ€ ÑD¦@Ÿ€@a#¸´%²<#ÑÀN4÷
(Vä<BÈ@Úöh_eÿ<%ÉðD29ÐA™À%ükLG|<S'@/xàý%J<;½>G\u¾ª"¾= x½Ó¼O½´¾Kñ=5Šæ½ÏÅ>OkîGGDÀÐN"D	í6=Šú}@Ó{ÔF?Á̕ÀÀÀÀÀÀÀ%<špgF;ÿ§`B¾u°?@³¤ÀÀÀÀÀÀÀÀFüA$ß9ûþÓ|DˆH·DӁA1˜ê:A´`¦ü+DÑûÒCIïRA82|9AÈ~LïÔØDóˆFCo¿A'Ûd99?àª?'¸À>Ó2@?Ø`ÀÀÀÀÀ@qhë9OÀ!(¯ïéÑf@g>RIíªÀQ*êèiùaøøøÀ(±"<±ÁóÀ·ž]ëXÄ?øN¨ÜEO@4ep†;‰ÞÀ`ñt)
MîÀ4®=âÓ0Àùí£âs8@1™Ã:?@qàòÕÕÀ?e	ÆÔö@#>ÁÐ0À'§îÀ;S´")$@1›Ðý¿ð[ñÙkÌ?Ø|³ßî@¿Ü‰+ß. @î_ º'F´dGaia EDR3 5299949648532548480I4 =+€!ÛDö@Ÿ€@a	Lx±'m>ãœÀN?‹;ò­>äŸB@J!JZõÖ?)³Aj¯A ÝÀ%þó*W?:Àù@0ÕqMô?M®½Ÿÿô¾à½÷'6=m°
½2‹=»Ç¾®V>Üþô=ݬ
½ ß÷@?@ÇÍCÊQ,?þrÙ@C_FÀ?ŸY¤>
ºÚ<<N¾wLy=¿ÛO¾F=öùc%?ƒQ³5=_rC0¡?Š³>1›>=X'=ð!†=OÚÅÂÖ³Àâ]Â3dg=҂Fœ@bI‡—eE›?;géCGØwA¢1¶@9}D»Ý@'b@Å kA®·+@o××}'~@¼þ¤B,‡ÕA•Ün?ôØ@FÔè?ÈUP?ÅT€ÀÀÀÀÀ@qe‹3Þ¸øÀ!à±2X@g.rÏÎò2ÀQBýG×ÈøøøÀ("à—@KtÀ¦¸6­
¯?ûÿŸ~ã5@2ïÊE¼ðÀ`"VR‡ÑÀ4"ñ'G³âÀ‡_™<@1›"ˆ"e@J\D$¸/À@mXH,r@0
º?Àb²ã;pÔÀ=–ÛÍ­©@1u]ƒ€åˆ¿ñ"Á¤^?áZ¬+>À¿ÓIþÎL4@ªrÅÇÚÊF´dGaia EDR3 5300145022313149056IåѲ€O>&Y@Ÿ€@aØv@1<	ÛcÀM¸iµëúz<ÅÒ@W¤¦ÊW°<>DJ®ÛA™À%ûÌB/à<=Pƒ@/NbT¨Õc<!û>Wv=Oøz=WZg=tNÆ>3
Ž=Λ1¾1>7"=œR<>«ÉIIH¿½6CÇ«G<Ü٘?tÅ]F?¶ÜŽÀÀÀÀÀÀÀ'<…ÞU=<Õ-BÐóù?pÿYÀÀÀÀÀÀÀÀFëA
¦ÞŸHYCN@{D"R5AEnå9@õ©%ÕyC£~ÿCƒ›AP8A y{\CóÀçCÂ
zA8ã?¡bÆ?¹€?)j€?H´€A¢Sd?•<Ez@@@q\âí,Àå´|&´§@f÷÷{ÛTÀQä넎À"ÑY¼11À5ÆLºý¿õ¡ï¼"èÀ(BööA?6¿ýØ>jÓwŽ?÷gö,|xO@2IrˆÑȲÀ`¸KÛÓúöÀ2éllx{8À?¸Š hD@1Òu¨Jr¢@þ‡šñi¼À@Àƒá½K@&¬ÂØ&ÿ°ÀôžKþŽ,À>'QYè…Ê@1Âflr¿ðb:ú¢?ÙvFÛßI€¿Õ¶Ç·ô
p@ðMhŸ žF´dGaia EDR3 5300145022313149696Iåѵ:^Sg@Ÿ€@aó¬w=ž>ÀM¸Y2'==ˆ>@Ýìõtð=˜‡æBÃW1A–B3À%×~íÑ¡=÷Ώ@.ãƒÜà=¢x¿=úĊ=¸ÊØ>´èõ=Ä¢0>ì>=Ë¾q"ö>Lá­<×
:>4;û@Œt>Cé¤>ÜÎù@¤ÅTF?™»ñÀÀÀÀÀÀÀ >0U¬8<s>½B–ÂQ?˜†=C€'>#L¶>;ÿ~=¸þ™<ÇÁ¡ÞÐÁQ	'B	í~F¹@¤¥˜2üç @¦ D‰™¡A‰Ã4@q™{ªÖH‹@ð:ÀB
A™·F3@¯.‰XwNAnUCC…"±A{ù	?ÎbX@]Ö@D?±#èÀÀÀÀÀ@q\'CŠÀä«éy@føV!oÀQÉÁÛK‹øøøÀ(
hñþШ¿ý\Xñýð2?õ–CÙ\V9@2qc1͈'À`Ü`Ì÷"rÀ3=熎À
i€y®@1Ú3ÿ×Ë@®qaX±À@¬‹?k!@$ksÅô‡ðÀ"ä86یÀ>_
LÚ¼@1ÌbgèEß¿í=
êÍ ?ØÝ,ü·5€¿ÝQlç¤È@#͗³
OzF´dGaia EDR3 5697718393862741120O\±e܀4úý]@Ÿ€@^}%ãjˆ?QO¹À9D~í?j«í@!:&ÐL?¦"s@ÒOù@s<WÀ	Aû/I ?k'XÀìø5î0Ì?{†¼ˆ8½5ŒX¾­Üо3Ÿ†>—r-½Â%z¾jD=Á
¾3Èõ=‡Ïøc\B±dFE0òAJC¡Ú/_FÀ?¬±ý>…·¨¾—Œ|=H[¼ ù½*OZ>
?*?ÈøY.>‰'Bî¨u
@¼`y>ÍAh>#e>ŽqH>˜)¢ÂzB§¬OB ˆ¦AK™ŸFg@xõQ`Õ}@Q>B¢tðA™xå@sÔÛ"à8$B^"A('A˜­È@y¶úxò†$A¿­A‰Ç¡A'²v?é–)?_j@½Ë?xÍàÀÀÀÀÀ@n{µ'™µ@š<Hd#@`ysÅÜw"ÀFc<Ìøøø¿–ͦªê2À¿Ã¥JßR†\ÀÎ3ÿ/uVÀI¯'j_zÀZ-üZ;H@ c¡þô^@!g¢c°@3ˆ®ù9¿÷NôøƒÀYÊgÈaÇr@D2.,¥54@5^cxQÜÀa1Õ(UÂY@5~}î<ˆ¿ç½´¬,p?Ò8´öë€?±6*½''P@(^z‡_"wF´dGaia EDR3 5698376692087511424O³i=ـDåg<@Ÿ€@^K¹~Qü>Ò1pÀ8š=Á6¬?)-@°ÍòÏz?D7ÈA *6@YÀ‹Ü'cÝ{?Ê>¿ñ¤<KA?'¶1¾ðW;ªÔ½£ º¾Z>J>ün¾Cž'½™½š>‰´k½97¾Wt±(&Bõ¿±F˂@ŸoýD!Ù_FÀ?µÁV>ÿ¾‹‡<ª]H¾I¿¾Í='ˆª"?q"G)>:ÁgBO^=AL>ò–t>Á
F>"]3>-DŽÁB'çAÃ*¼A!}kF<@¤—¶2‰LäA¨‡·Bú>†A‰œ@«%¤€UEAMÍ?Ë§Aƒãò@¹ô³ò1E€çØ?Î0)As;@u³N?¥µH¿&@?ø¿èÀÀÀÀÀ@nV©OI]@	#‰!0D@`9žºëÀEözerçøøø¿¾óSN¯9 ¿›dÊ®]@¿÷½Ô$6ÀMÕÛKêEÀ\é oqU@"èèëÇÔ@!5"-Ʋ@3© \LÖ¿éIےÀ[݌9:6@=r>Œ­'4@4Q?³É¢ÀSv>¦0@5Á'DTBO¿õ²Øõçó˜?ÖÖìv케?ÚO•OÀ'Œ@*Ié]€ËáF´dGaia EDR3 5697823392924313216O¼0*&€O'õå@Ÿ€@^Ô}Ol0¹>ÄÏÐÀ8~ºœ£>ÊÓË@ßß<]ŠÍ?+
'@ùî=@&'fÀ
ÀͅÁ>ß@§¿æf• ¢,>û‰C=ˆpÌ=Ֆݽøo2¾ˆÝŽ='|¾e €½?4«>ŒÌ=³èo<àC_¸´@À—KD&¦;@;Ñ£@åj–_FÀ?«Rš=êö½¾Ž.¼Îœ%¾¾ñ½s>"=¦ÑÂ4?2l&7=Ì:	C3ÙJ?›
Ý?
ç•=÷Š'=>RÍê…p
B°mÌBMô‹A¥ÕûFÈ@c¶rfd2?eäC/œžA¡ŠÏ+@O´elÓ®S@œ›AOs+A¦ªO.@eݟŒ|×ô@™oB:¿A™ G?Árt?Ø €?#ð?†¨€ÀÀÀÀÀ@n€£Edˆ@•‹U±§@`¥±.x`'ÀEˆê›Äêøøø¿çp`ý'­?¾ÿ:ïq(Àôߥšâ›ÀTäpŒwYÜÀeoήK+
@2èÙxn@ø£²—ô@3ÎøÉ™Œ¿ùT¦AÏj
À`뇏Å8ÈÀ:eµ'¦È@?1aÂRPÀQ¬féY@6‹Î×g¿ýrÞ%ýü ¿×¥6g˜(€?á/—SWS²@ î:l¥ DF´dGaia EDR3 5698061918225949440O• 	ã0þç{@Ÿ€@^ƒÑè(÷?<`'À8Pq!f?HyÈ@ü¸"-Ër?¡v«@«'@;E¯À¦—¦z×q?zë׿磦½ë[?—Í«>JÒÔ=¼eŽ½Û¼»°~¾?€>=ª:G>ɨb=`1E¾ÁÔ½>ñ•ÜÛ@¨	CŠw¸@Bðr@š4e_FÀ?p«>fIB¾'ð¯½ál´½=Ù½ôñ¾zn?ëAo=÷AšBql~?Ž)·?WM>	Ð?>›¾>ªC5šEQÂSܳÂ]tÖA¤Œ"FÙ@Y}‰-)àæ?ŒMBº[ïA¥T‰@MƒE§3@ú2õ@í×ÑA§l>@b¨Åã;§A!SVAlØAš1@)o?ΰÐ>…í@?­5€ÀÀÀÀÀ@ngµ
 ·@Š˜U@`s5½$°|ÀEÄ)^îhøøø¿äIÓðJ\I?ÂÄTw~ÔÈ¿ÿ4NOmrÀP¡¡þ¢ãsÀ`}ÑAØw@'j¸@ßô@ .k"´`@3Ղ7æ§Å¿ôŸ5E¢IÀ]"@'µû(@*ToI' @8á Ù™G§ÀO«ÿaVzþ@6•E?饿üò³<ôV ?ɱøAî^?ÝFå~ @ò&ùḒF´dGaia EDR3 5698074566909234048O ¡P€0¶n@Ÿ€@^°­âè?gàÓÀ8;èf}c?Š*'@(¨P£¸?Ã"ûAeÒ@ÓnZÀÖÕi_Ê?ˆÅÀUƒmÓBÿ?§É=´ <ñ´Â¾ù|¾,¿j=²¾#c½Ö#A>HÒϽórB=ʎËÄ«B¡ñ­FHš¿AUó°Cåä=_FÀ?Jè>#ç½À­š;Ëão½[‰4½Ùý<Üþ4?íhz:>ªs‹B‹}ø @šÁì?e¤>[ў>t½=ð©JQ5«`yB[$MAoFÏ@s¨Yԏp@gU¥B®MA›‹Á2@fRÐ6š…§@©/üB¬A«Ú/@}ù7uFs@¹ô&B¥
A]ž&-@íÛ?ÔãÀ>ˆ@?²â0ÀÀÀÀÀ@np'²rt@sŒ½ @`Œðå¿ yÀE{Öû#°µøøø?Ý`¯Ú‡ç¿ÞTQpÇXÀ D¯ÁÀB
øÄGÀRÃùäan@é¡$ÚFX@"^Ù7ùd@36¨I7.þ¿ü«pV²íÀUô%yØ@R2lÈtt@4f­"¯iCÀrÔÈ4*P@5J
ù¿Ñh5,Á—À?Íè–2|î?ºüT²#p@)ëtIQ!F´dGaia EDR3 5698293232292515584OgÎÏÒÞk@Ÿ€@]âÁ?>ºJŸÀ9 SjÐ>ï;@!aۓ
Y?,`AN…@¨±¿þE³-P‡£>äÒ¿÷¦.zþ\?2õ>L¸½¿"¾çU=ã…=Š½Ü=ò뾫%="ˆÿ¾ =Î0VSB	|EAp@«U¡BˆKü_FÀ?¨­=Õ%¬¾+ðE½¡€÷;¤œ£=@@u¼Ç¾E?L
¬K/>o¶_Bô½>@
½'>é>˱Ù>lã>Ù0iÃD"îX@†àA·jrF`@sB^"D‰y@+EBüÓA›¹H
@cT—•A˜>ºA7Ažëõ@~ˆ×Ú¾A ¼˜A¿›(AV@m?é]ð>Ì«@?¶3 ÀÀÀÀÀ@nSÔúBc@¯îŽøz@`3û×ÙãÀFG*îY)Føøø?¼A߅Âx¿½ú">ˆ¿ôÌÙümªÚÀJpš1´ÌÀY†3êT@À|ú$ @!«;Wx0ª@3'ô"dÜ¿äoæŸbÀZ*­à+ò@E€S½…«@1œcùw`µÀWÅ&;N6@5ã)Í¿ñ0獆'x?ÜE'‹EÀ@?ȶ$ïù%¸@£íÞê¿~F´dGaia EDR3 5254576931160631296Hìáʨr@Ÿ€@c†4hìü=XýßÀNä]z€Éy=¨à@Q8¾Ž_=‹øjBµAŸ¦+À0§{\ÊT=™3Ë@%ýN4\ 
=§h=Š4¤<Äû0¼1è=¶5»½´=µé6¾ƒ4#>Œª'>mjÊ>çÄhg=ñeCїY>V4e?•m	F?šÒÀÀÀÀÀÀÀ)=óäP.<N¤B+j=?€r^>ä>\=Ñw$>OŽà–§a‹J]ÂúëB
'=F]@¢ÑÆõob@¿[kCÉjGA‰ÜÓ%@o_^Øú§"@ìxÙBÚjAš·.%@«€Diî˜õA»ÝöCæ!A~?ÈbJ@]Nü@ÒØ?¬øHÀÀÀÀÀ@qç÷@¾˜RÀ
{î‡£Ò@iB\¯uCßÀOOŽBÓÞøøøÀ+?YqóùÀ9-1"'?ÓÞÙà…ð@EKËc!õ´Àaùލ-µÀ#RCd~ À˜¡:ǝ¨@/C\…i'í?XÀ"eÇæØ?ô䞞@Á¾4ÂèÀ9l®Ë@0@a@3˜ç¿ÒÈÌö•2p?´Ỗ#뿲»˜°@@Á6ê	³T´dGaia EDR3 5254610809829173888Hì ±˪€(Q´Æ@Ÿ€@c•`ò?q¹ÀN½DwýÒ?Yñ@yX2¯pv?ˆnÜ@ƳrA«ò1À4tÿu§¬?ÄýI@5¼úÄð?˜<Û<æ"Œ=Æ÷õ¾7Q(½­¬ï>•­Ã¾ ý¾¡ý¾q«`¾¤zÜ>ŒI­êá	A\)DSé@Ü#"A¨j~_FÀ?–`'>e»">ú;÷@½ô¾›N<×ÞØ@2 !=‡ÊBÜ
?îwÛ>b(1>K>6C>«¦|1Å@µ÷nÂhçBЀFã@bÉصD[?Öi#B³vƒA¡õ•@Z"lÉtêAnŽAHø?A¢-
@mטeüAãAÇÜ)A–lé
@ê0?¼À<Þ?¸ŠÀÀÀÀÀÀ@qè^q&YÀ
yêºAîÝ@i;©Ðâ`	ÀNçÆV0ÔDøøøÀ-
«œ%ù¨À"dlÂlÀâ7ëä|p@EstãWgÀb‹o…þÖÀ!qï"Gê8À5EÙ©@/ÀçŽLÀ—«g1NÜÀ!È®Å`?ß3 Ø6@Í4=SŠD?×%¾h½û@9.j i8Ó?õàf/›À!wüšÀ8â³\@"¥žÚÞT´dGaia EDR3 5251283717703939584HàN¸‰6/َ@Ÿ€@c(°Ïë8=¤"ÀPeêçOÀ8=£ç@ô%<]‰ø=±²YB•¿Aœ;À/LI¦âWE=Õ4ï@'LpO¤"=вÞ;E½ôQ«½ì$
>8þý>í6>Dº­¾E֐=;ð;b¼@P)gf@4>D¾T?‡@™QF?˜ZaÀÀÀÀÀÀÀ*>ˆV/;Ú
C&®î?«*=Â	'=":}<öSî=ï8Þ¶àùÂM~½AÃöA†ÖFn@™÷\$|º@.;×D›AP
@gtçå!BAÎ~@è¤ÝA=À
@¤Gç
!A‹¾CëÿAÇj?ԇ|@[²°@;€?´î`ÀÀÀÀÀ@r
cuŒTÀY:`)@@j#ÂϓSsÀP®Â}ˆÞøøøÀ*Ök}æÜyÀ¯ƒêg² ?ò'˜-†S@HwxGRUÀb­íÀ2Y×DÀÆÅT[n¨@.1(»zæ?üª¡"á|ÀÜMíAáP?»XJŽ¨À²ó÷,¥L@	q6mՆ@/ævwµÙ?ׯrw`?†/Ÿä°¿¼>—Áø¬ð@ô´'MT´dGaia EDR3 5251382334462450176Hà¨ieZ$µL@Ÿ€@cÓÜá<s<Ðt ÀPDDnNÿ<¹~@ª—†€V<ÒúúCƒÙA±CÀ2e¯^®±=™Ž@(²æ»œÌ»<óoH½ÏªD=€ê¾'‹>TžÉ:'ÒÁ>Jë=¾¬³O=ÍÂ+>G+‹¼…|XVA'D'r>(‰}@ʌÌF? ¾·ÀÀÀÀÀÀÀ(=@h00<»`VC{u?¯ƒ>1ñ=ðÇ!>
Ñ=óo.®Z¾õŸJB9uóB!1FV@Òñ&O°EnAœa}Dx›Ao}%.@©‰#Eõ¯A¹²GCÐ?A"kÓ-@ج9#½¡ÂBTÈËCíx/A[ݚ?¼K‡@3è0?ÊÔ?œüXÀÀÀÀÀ@r&Z)«ÎÀµóP"#@j'Yk(ÀO¡ÃëkDpøøøÀ-F›LQÀ¾ãg
z(?ïzñTñ@H%ïnµÿÀafrôVz˜À.˜´˜Ðt€À¦•ÄNX@-jh—"?úR'³rÓ¬ÀôÛw@@"¢Ÿþ À«—{˜¿ø\žX#ð@'&Ó¢!‰ÀÎo©u@ü>oSD\?ÜÇ¥ö¦¢H@ÂÉèH6T´dGaia EDR3 5251303955584028928Hàa 0'jJI¬@Ÿ€@c–zU'8ö>ËwÀPgŸ]>
>
|@Õì¥ô›>ĈB<ÒEA«Í0À1g¢üô8>S¤ê@)(šGÚwå>9Ò¹½3Ù,½¢*¾ˆVÉ><›ºJ‹Á>]S.¾r-z¼<¤Â>
ºw½îÅnn¿¼"JCîe?3<ë@_FÀ?…<Ì=!K½…¥¨½4¯½<>k<¾Õ,=¿)ì*>˜]k.<QÀ"?ÏûÒ?q×Z=ÄPx=&T=¡å>ä"UÂ'"B£'AÊi1Fl@ƒõ0ö±¢<?C«_yA•dÉ(@ZA¼·©As˜A(ŸA¢HE+@'U2'>ÒArNTB'¾A‰
?óa
@I™Ø?Î7À?ÄûðÀÀÀÀÀ@rºò½ëHÀDA'y@j(ªã:%ÀP7mFWøøøÀ+É
$¢I0ÀZ#lŠ?ðKåÐõ@GëœôÒÀaW.¡ÛÀ10ê¤EÌÀ¬¡ÒH@-²á"oñ?ú£dï7PHÀi	ÔIÔÀ@!Ì
´'`À"¼­¸|À6ª¯Jä@.ÈqKYL¿Ð ,›LDÀ?Ø!Rú@¿Ä¹²YiØ?âPÇ>	\CF´dGaia EDR3 5251403156463504384Hà»Y_L=Ĉ'@Ÿ€@cÀîQ¬K=;eÀP0²K¡™=7Æ@JÙXÞô
=MïäCµ[A«raÀ1•Õ´s›l=nØ@(å²=l
´=m¬¡½ÿf¾Â>ƒÃ<‰wr>ÀÚ¾Jî¾»ÒM>	%=1)ø˜–>é§æCä{³=å5.>ððiF?œºÀÀÀÀÀÀÀ.=§Õc4;¥mðB¯ˆï?ö=ÊxB=êù=¯0Ü=øïÂtÂ3ö£B<
AéÑQFœ@§˜g[ì$@…8ÅD5]%A‡åò/@xE±¸8*@ÐqòBnzSA–ìz1@°È*"	ý.ANߧC¦#Az¤¢?Ɖ5@LÑH?ðh€?©:ÀÀÀÀÀ@r å4ÞÀ%ô.Î@j
ð¹˜ÀO¥pº`o=øøøÀ,
åC\Þ^Àƒë>î?ñ5¥Tã@Gqæ6~RÀaB8 Œ‰~À-9Ò£üàÀ5¸ßGrr@-žc(d4¿?û«N®ºéÀš¸}ˆÀ@í<.`¿ù¥€ý'l0À
ŒS{i@*éùVP›¿ïèi«B0@t|?*@?×Ù4|÷¼@
	ïœÙøéT´dGaia EDR3 5251209951651340672Hà¡,¡€ZA½i@Ÿ€@c¶(bÔ|=#ÔÀP'íþÂÂ=™ì@ö¿:1=°/C2ÊìA¦(À0îdfj=.Àe@*n7á«I"= Ñ<*ē»Ç¡S>	+>¥Æ>ˆV>­Ð1=Tí>J;>"¡>&‰20@Šû7C猾>B³@\>F?›ZÀÀÀÀÀÀÀ#=''Û'
<"½ÖCÖo?—>(>S=L=Õ>¬g>…­¾Â¦'gAí
Bb "AøÅÇF?@ÁàwDhùˆ@ö€ÓD"†;A|‰#@"¹ÐÿdwÔA¬'CìòAŒ¯"@ÈxўÒbAyë˜DH‰ÄAh}?Ààs@EFì?æ© ?£ä¸ÀÀÀÀÀ@räª/™ÖÀߨ›12û@jS!51á—ÀPB¨ëÔøøøÀ,zÆ°5$ÀÙÛ¬ˆŠ@¶¦uÑiÀ@IHk ÖwÀb
Ë~YuÀ2±ZPE ÀVãåîþ@,óp0ñ@2ú"—T¿ó¦×P«`?èLŠüÍ|ÀUÛ0ùÌ@"‡ÇŸÆƒ@/~;ŒÓŒ¿ÅkOûà¿Ñ§Mnƒ?à?îâÀv6$B@1ól±ÍT´dGaia EDR3 5251215483568781440Hà©%ø€hôô@Ÿ€@c¡ÿ6ÇŞ<ºOÀPŠ€A#¶×<µ¦h@Í©b¿Z<Ì]kCJ AqgÀ0@®§O <øߒ@&2:¤të:<ó+#=8r7½¸}~;ú×>>V0¼">.B¼Î)>f¦¼"P@=Ő°"ƒ@h1Cåå=»øÙ?± ùF?¡|ÀÀÀÀÀÀÀ,=3…9/<"RYC!<?Šš>A[J=Cç>.?,>FR[¶ҰÂ1­·B2ì^Aë"àF†@ÇerzXA‡¹rD0"—AwÜx.@ XT‹h¬AF&BÔ×ÂAˆKâ.@ÎLßVd
ÁBB¶JCŸYÃAdVq?¼ "@1L?ÅÚ`?œ08ÀÀÀÀÀ@r_}j8ÀÏ {xpÅ@jPvÛT‰1ÀPö— r{øøøÀ+=(§RríÀF^.djÊ?åtåúi3†@I9;£¨Àb))nØA=À3oa櫞À"?§2›@-¼Ä½Ñ?õOŒšôì¿õ€0b0í@¿ÈE–Y0Àp·OÄÀ1q²¬˜à@/†½¯Ð?ήŠÆÀ?¸[»®¿äž~ÌOæž@G‰JdBT´dGaia EDR3 5251326018850218880Hàu1Uc€K¿¾·@Ÿ€@c}t¬'y÷=cä'ÀPT²¡!°±=Hæ¶@1Rû=dÍ,Bód¯A©ñÀ0ðhèíð='y@)I@QҞ=t?¾>0½u­¾vcð>zu=>G[€>_T¾FÏ©>'V=ííx¾
@dd@-ôCã`>r€@ÞÊF?œx&ÀÀÀÀÀÀÀ)=ӆ°-<"60C
x?Š6¶>ÒÐ>""C=¶Ë!>KFlÂ΄°A¢
'Â$¦qBë
FT@§‡Ût0c_@Ož¬DhoA‡ì*@xC¦EÕZp@ÏqÑBoŒ›A–í6(@°Nnֈuõ@åù3D6æA{$v?Áç
@J×Ø?ð°?¥ÀÀÀÀÀ@rîÂî`Àõq!Tl¿@j	WæøŠœÀPc ¤ˆÏøøøÀ+ÖD½W"Àïþ®sá0?ðó€Ý1Þ%@Fî°¯œuÜÀaVi÷"À1CŒâªxÀÆwÓ<ÞÖ@-çóƵcž?ûˆ™æ˜9NÀ´c´MÌp@•àËÚþÀ]ù§K,À4 C›{@/àãsZ¿Õð|0Í>à?Ò×⊲@¿ºès£ôŸ°@(º>#JT´dGaia EDR3 5251337013966892928Hà1[o€H™"®@Ÿ€@c†¨HS_<‰ÏÀPB¬$Ë<ܬ@T⇒]<%v5D) ØA©²¼À3U4Åæµm<F(4@!upnï<>f':®m[½ !½Èœù>šŽ=¥9¯>&,Y<ê'Œ>RCi¼K§½ã&ŒŒŠÀϝD)3=†;@µ'}F?ÅÎ2ÀÀÀÀÀÀÀ-<‹]Ž3<õdcCÇE?j¾áÀÀÀÀÀÀÀÀF¡A,‹5¥¡qD³2†D#A,(Ï,A	I'°`E!©aC>AžA1»ê+A#[ŽÓ¿Ý‰E&TªCnXãA#ßÍ?š'?]ÁÐ>²c`? AŸ¾|?æEfE»€@@rŽ¤¸²À¼0Ù'L¡@iûö…½'´ÀP(¹bæÀјȪ®~À7/îëh¶&À å[ù¥«À+ÓèBŹÀ]¹†%'ÂÀ[^;˜ÉÜ@FÁП*PÎÀaD†=̍uÀ0f·d¬\>ÀÁ¾ÜµA(@.±Z܊տö!£mË8Àd7Þôà@Ò9q;¯€À	ӔYœ$ˆ¿õ%¾‹Ã¸Y@#јÑÖÒ	ÀÜÍøñWP@ùMSYÞ6Àòç+óòh@ù+>CqÏT´dGaia EDR3 5251533753516311680Há2 PD€)j­@Ÿ€@cnfIç=\ÂÀP@åk³â=^fÌ@Héþ^ü=pjiBèmŒA¨lsÀ0ÓTR²ÉÑ=Š%@)Nõ½´VF=‰Ù̽'¢¹½bÿ½•ÍR=ìQ+=í >Z«¾¢Æd>BU¼=ë}½<¨–CA@PCÍ6Þ>'ÐY@@¬<F?œ¼'ÀÀÀÀÀÀÀ%=Ènª,;'.`B{?Šœ¾>:'<ŏö>#õE=¢Q'¼tÖA'!äBx¢B"ÄæFK@©¢¿s].ú@e78DeñA‡-†$@{H®ús¶@õçâBc;0A•èf$@²#y­:A4õûCË·üAylá$$?ÄÈ@I¬?ë®?§qXÀÀÀÀÀ@qÿR@ÉÀ[eï5rð@iîz%ÊhÀPk|
­$øøøÀ+²Ë3³<Àq&eÌqZ?ðãUén@FsL»[!ÚÀaQ<ÖQ*À0Қj*öÀ…Võ.@.'_ë	‰?ú¥ü^|D—ÀƒVXl€@;f`¨ À
2¬…òØÀ5ìžRL¡i@/P ñý¿Õ<âç?Ò\Gí¿Àǽ@՘?íƒ×ƒç&F´dGaia EDR3 5251340930976542976Hà'ÁSq ë°@Ÿ€@cÇ(ó}7#<…AÀPaŸ§ß­¢<…Li@ý©²É<P<—GkC¶³+A©çŠÀ1NÎy#<±!@(ÖôN§‰<¢Ï¯:ÿS½Ìq½é':=ü.>QþX>)J½åu>R˽;íjë>el'?ûTñCá*wF?£ÂÀÀÀÀÀÀÀ/<þ)q2:ÂÜ,C$»[?ˆïP=ë Å=¥¼=,'Y>.c
ÂÞ¨)Á®"£BbµAæVF†@ÓÖZhÐ}äA¢'ƒDz‹OAn¯Â*@¯ÍÎ?‹MÊA»
TC.cA'ƒ¸,@Øfͤ
BB]hCâ A\À?·E@#âÀ?²½p?•ÀÀÀÀÀ@r›äCWåÀ£º.:iJ@j<󼎭ÀOÔ~{11€øøøÀ+üN‹<\À‹¹/¯?óïO‰&@H?V‡/RÄÀaaÞy±âÐÀ0‹€ãó
Àõ¤.n@-Q­AW|´?þ"$Xï;À
^iïmÊ`@'1ô' À
ùٓXÚè@$QëF]@0N×KX¦?±[J¯*@¿äy—3Èp?¶C¤"
Î`@
§ÒCmÓT´dGaia EDR3 5251429819621824256Hàәs×iê]@Ÿ€@c"+=ßKp<É*ÀP:~kh¤<¾s*@ǥëp<ݕLCtëžA©*¸À1B‰(=³™@(ê‹5t<àî¼È¤Ë½9Úº¾Ÿo>@á=·3>a‰»fý>w;¢}<֏ÏVTA!['D.'>SN A-7F?Ÿ=œÀÀÀÀÀÀÀ(=8"Ÿ,
<Y ÷Có!?´Öl>-y[=h§Ú=óÔ>…ÄÆÂÍ~A
oƒÁæ¯gBÚ(F]@ÕI\'8ñ–A4ZkDñ¸4Amv.)@ªC¾´ÓqAQãÓC€#tA"-=*@Üh"$*õÌAâÝD€µAYj™?¾'3@;¿"?×"`? \¨ÀÀÀÀÀ@rOŒ{º›Àï§åøx@iüb9ÃyJÀOïüXž æøøøÀ,"£ÇàJÊÀp'øêa?ñgÿO"f@G™
=…~RÀaÎßÁCÀ0d7Ab· ÀA5èNKJ@-§éÜrß?ûýµßÀaEˆÀ@@
eT«€À	¿"?Nÿ˜ÀŒ"k'@.‰êhè¿éCèd4Àè?ÚÔkŠ@?·XFtÅ­ @
øªK){¿T´dGaia EDR3 5251238229716589696Hà%Y5\€(ºa1@Ÿ€@c«t×4ï±<8²0ÀPx
Jö±<I›˜@ËíÄ~Ï<X)ÃCôgÆA¢
WÀ0#¿1Ø¡^<s· @({Q#4ôˆ<sߗ¼Cç$=ó雽¡>*>\¾=Éì>eª½ãôÞ>Fê=ÔØ=c3<TTPÀQnD!D]=ÀçAU©F?҈±ÀÀÀÀÀÀÀ'<­²Ì*
<Y¡–C¨-?YpÀÀÀÀÀÀÀÀFaAUÌE'Dš~EŽÿcAô!'AK±aîi¨EÉËD½¿	AsÔ%AG›ã²XhD˜UE­öAXl	?–£i>ãm>ìÀ>"v ÀÀÀÀÀ@r˜f7cCÀ"+‹ãÜØ@jC=ÙböÀP	™–8¥:øøøÀ+à–LÿØ×ÀWlûm›?÷ìI˲A@I/o¢©ç´Àb.ÙñùdÀ2œˆ4H
ÔÀÛògd@-VÇgqh@@±µ¿ö¹°oˆöÀ¿×'-7æÀÁ
k<؜@+ê9NÛ¾@/Z'm[\d¿¿¤r¨áÀ¿£
ì†~c?јˆä°Lˆ@ælô>
sT´dGaia EDR3 5251242937001076992Hà)¡:ia;D@Ÿ€@c¾!oé
â< 6ÀPp;H‡<¥5@Z"ÄËï<µ¦ËC"Œ¶A¦ç\À0¾ñfû¨<ÒÉs@(ã
ü"¨¹<Ð÷=ƒŽV½Ï"E½àz;=Óî>Z•>
E»
G˜=öý=CÊ>¿XŸŸ@œžDÃ=ûŒ@Y;zF?¢"ÀÀÀÀÀÀÀ1=6<:-¢C|c?–M#>ª]=ÈÎ>Ûë>[ˆ¶ÂÿúõÂTkµBJ˜ÓAýžþF°@ÏƱmpA:bDÎóâAr‹2@§È"©ØCA0óC‰¢[A…	ã.@Ô"QŒF…AßëD8îA_yQ?¹qR@*iÔ?¼F?˜˜ÀÀÀÀÀ@rèþÀڏÀ­,æU<X@jE{1qÂõÀOñLƒp×ÁøøøÀ,©8¶B°ÀZOdµ ?÷ï6»ÌÁ@H؎ÆΆÀaÊäù¨ßÀ1 á(òpÀG@Éú;@-2Ëk"Ò&@B'â™/uÀÊæ)ö@@Ãëbû@ÀÒq=æal@!A!K(-b@/ýå?vÁ¿µcÅáüÜÀ¿ÙŒ6GP€?Ó/׏ @Í^M¾T´dGaia EDR3 5251365292012065408Hà˜é1ҀØê#@Ÿ€@cºØgg5ï?'cEÀPLü'Íëõ?m/t@ÊØñ¯†?jÆ@¸(lA'BâÀ0<]¤ÑZ™?¥´@ B¡Úu<O?£ãS>"Ö±¼OÍÒ>}>A>0Y>"gy=Ôø»6oI;ßiD¾"óÏ?eÎáØ	A¨D3DŽR@ñþðB Ê_FÀ>úÎþ>"ÙÓ¾U­*½·ÒÀ¾÷½¸h<Ôùþ@
[!=Ùy@Bøx@Á/>M¯^>€>¡D>%î®ÂÔ¹˜ÂfZB5xiÂ'%RFÚ@fA«`³a@1P>B€…A }(@Væ;§Å (@úA;ƒÞA£x~@nܲþȨ†@ïgFB§A–"?ó]Œ?Õg°>¾Õ€?¥²PÀÀÀÀÀ@r¼3=S©ÀÛõtÔÊ÷@j"SbËúºÀOΓ-bøøøÀ)A!ø9)lÀڛXŸŽ¿ïó.i~â@Hÿ×ÑúÀb:÷ë"À0ÉóƒßݸÀ8d'@.ò¥qŸÍï¿Õ'ø­i' ¿ü'nʢŽ¿ç߆"•1ÀíuS80X¿éݱ۾ð@0jFO?ö9_+ۚ?¢ò†B»ÀéŸÌ·tŒ@—D_ÌäÊT´dGaia EDR3 5251452187812769664Hàçñ‡/€d9#K@Ÿ€@c¥Ò
ºÛ»=^E"ÀP&D"ÿÓ=p©D@V|`a3k="gêBÃõ%A¯F=À2<vá="œ§@(I9˜‡=ŒÛ¼Ã~¤½Öki½ñ°ÿ>JçÛ>'§e>‹¦O<¤Æ >\ú³=бO;«Ò%xxvBŽ´ìFŠ$¤?8øçD™gF?ÏlÆÀÀÀÀÀÀÀ+=Ó=8.
=©ÊCøò@'÷LÀÀÀÀÀÀÀÀFtAPb¯'húøD5,ÎE¹8¬A­‹+AC¸¾öMêDž7"DÿHåAë%(ACTÏd#¥D">%Eó8A¹?—¨å?fÀ>Of€>µ@A'??eÑEÒð@@rÓݔHÀZpRu@iòé,üBüÀOÀÌø^:À$a{¹n{À5ß:wÓw¿ò¥}!3tÄÀ/`õ¤=Àä.¾¾µ?佸£ˆˆ@H½M¼IÔÀb¡˜*E/´À0÷%]DÊÀ7ïxþ0@,íÜôÜ?ô¢wå¸mÀ~öÊù`À ;±0ÀÀ'_#hè¿ÿ3o-Ï]@1•–qH¹¿ô±^Ò­ª˜Àó¹³k¿ßðKáÈ~¤?þü@AæÝT´dGaia EDR3 5251455520707702016Hàêù‹íUb7•@Ÿ€@c·7qjš<¤‰ÀP"ðH;<°IÜ@‹V	½º<Àæ7CŒè×A£AÏÀ0´ÚVœ³Á<ç"6@'p[*Âڔ<éÛg=d^b¼
 ë¾B$–=ˆO«>]p8=\8¾ &X½ŽÜe=öX½CLGdc@¿éCÔb<=«Ew?³8F?¡ËVÀÀÀÀÀÀÀ)=&<Š.<g9ÛC
®|?‹¿´>\íö=µ¿Ä=<Ô÷>)Ÿg¶Â`ÿÂh»yAâ9pFb@Îq/Y‰xA›ýDm8As‡-@¥hÐ‰ÀAs`'C4&"A…óÓ*@Ó'SáÐÒB?ñCÌJA`J³?¹Ý'@.sÌ?Ð?™ãÀÀÀÀÀ@r¢Ò	QÀ´Wz]¾§@iù E'³ÀO£ük£ÿøøøÀ+÷
npÀáÛD2?ðzùäi"@GÖôè$ÀaÅv0ü"À-Îë•USÀÜl'–@-ï{ìL?û%JÄKÀrAðñ
0@hv™×@¿û³0@.gK›óÀ@0!n˜£%?²ÿ
P€¿ÐÛÂ7?¸¼¶@úMdø(T´dGaia EDR3 5251269909397054464HàB)O$+©Ô+@Ÿ€@c'æù5ÄX<KÂ^ÀP{S‡â1±<DùÍ@»ò»Ø³<_'‡Cì%6A ³À0äècD²<‡bw@'êÎHq•<€ý<Z_ê½ÐŽÿ¾	=Í=ü±=ÝNª½ô£>±>½öp
=þ	==¿Am›C‰,rF?«W_ÀÀÀÀÀÀÀ%<ÂFL,;£"¤B¸Rá?xq>(À=|Ut=_Ø
>Y"Â'tKÂ_BO®BZ
FV@é\ @†BOZDzy¹A^a,@ÌnU9JƒBrÃLCoٙAnäê,@êýÊý;ZBìÁdCé{ŸANCž?¬@…0?"8?€ë(ÀÀÀÀÀ@r
ŽÙOߐÀoIšh@´@j9‡,!{ÀPøt›JrøøøÀ+;K³ JÀ—3¡áéö?ò|†´[³'@Hê°‹~€Àb?§
x"À3<ãîY—ÀµjïóöJ@-"YLþ_;?ýŸ½Â»¿ÿQ¤sV@¿ì!¡1ÀB|S'ýÄÀ?‰Î£E¦c@/›Y>;͍¿¼sÎvµ;¿ªLǬ8¿ÁÇkdÀ@2¥¥¥lT´dGaia EDR3 5251379203409512576Hॐ€dd@Ÿ€@cÃï‰60v<ÛôÀPGùk<—@"‡‰·u<$ŠÀDÎAÀ/çI—IJþ<EÒÑ@&ݬÈfö2<6@.=¹Ä×½Xðÿ½Êž'=¾¼c>F~½>(í¾—ô>d~=œ˜•>K€èllk¿<óCðö-=G½?@;7IF?¸á^ÀÀÀÀÀÀÀ*<'ó0;wº;C%.O?x¼.ÀÀÀÀÀÀÀÀF"A	ªaI¬IOCIöD'!³AF˜/@õQ¤%a•rC‡F*C¡aXAOō0A}è—O°^Cß]üCÅ
±A:#Ê? X‹?­?ïP??,àA]Í?ès-Ez@@@r¡!0ÀL³ybñŠ@j!¯Kå ÀO»W	x	XÀWÈù|°À7Y#k^r¿ênðCeË À+d>îÀgc(×Êô?ôMæöÅa@IX«¤YNÀblÝv¢5KÀ0–ËÆ
°ÀâjŠ®Ñ'@-¬A‰ƒn¼?þ¬fð] Š¿ñ¥ÏP:ÀÀq[Rò–€ÀT7e!˜@)«¥Žuº@/15öߧ?²q¨•ZÀ?ÅÜ~ˆ^À?Ñ—(¥´?ʇÆOhC´T´dGaia EDR3 5251380307238001664H঑gh=tŽ@Ÿ€@cÊ6ì+¡<zÀPD+v°,<›+_@8£›NZL<±æC—±ïA¥€À1ð~ó`,<Ì,Q@$^QÍRªÒ<ÈÝ<¼L–½Ÿò½ü¤Œ=­M3></Z=Ü!G¾BF7>"Ã=ìeo>&Ý¡ffAߓD&L!>2{A´F?¢ŠÀÀÀÀÀÀÀ)=Š=1<›
pC
Yò?²:Ž>(<¡=g­=äžJ>°ÂãöhÁÊ¢B!2BñtFt@ÛÑo2,¿"ASHREÒ¯AhÐ/@µ)Hcü'As@,C²)¸A€`.@á	æùó BOÜAD-"AU»À?¹íã@)T?ºp?˜¢ÀÀÀÀÀ@reÖñ33Àù˜h:@j"NM"êÀO¯H«œôMøøøÀ,7Òû4uŒÀ[ÊñSò¿Î–)$h@HºP4ŸVuÀaí«"2~À/Ûu˜ýLÀ‰"Nö Î@-²k¸vª=?ÛPZZ"ÚpÀ®ÏmP?ú¶:'&9€À	ç
7ÈÀb'µ‰@-ïÂi'É.¿á–q8Õ(?èÎёøp¿ò-b|ø¢ ?ð"\%"þT´dGaia EDR3 5251380307238002048H঑g€k±'I@Ÿ€@cÊC¥Ç`è=ýÀPD3yN-¼=¤+@$^Æh=!g•C%sxA¡ÚÀ0†~šÖLº=:sÊ@'X
þŠ4=2ƒ='½Ä'´½ÔÉ=°V>8hò=é?2¾,ù±>$L=ð>"‡ff@¤TùDF™>44œ@‡_F?žý·ÀÀÀÀÀÀÀ)=ˆ¡81<#F{C¡Œ?™d>$òÈ=žFÎ=ßÔÚ>8¾Âߚ_Á΅B#{B-F{@¸$7oý@´È^Dˆ¾YA­Ê@ŽòÉéÇAi>äB‡ÞÇAŽÊç@Àÿ¤ç[Ö4BOïCjº'Ana?ÈÄo@<Ó ?ÑÑÐ?§ÔpÀÀÀÀÀ@ri/{râÀù/òO¢@j"\qĉÀO¯@	ˆG
øøøÀ+¢½:ïÛÀ˜Éƒ þd?ó]z¿3G@HÝ.çµÛFÀb½
÷fÀ0ÛóÔÀ_hÎkÙl@-"Ž\^Õ?ýò"È™fpÀ€ãçB@?ìZû_áÀ¼¸Í!8@)æ»1÷'è@/®éa.<?¥ïÑ»€¿».™µ€?ËÜüÊñH?ù]\óú½T´dGaia EDR3 5251470192315700736HàøQ‡–^]&ü@Ÿ€@c¢'"jý•=ˆ
ÀP!»	9.ï=
'@]zp`WÐ=ÿC)®vA¡Ì†À0RoH¸!=1
‰@'âÛ3mB=&.¼µÔî¾$C7¾#ùõ>4@>4‡;>RnU¼OK•=™©=ŒÓ½.[Ž¿*"CÌ?VF?˜zÀÀÀÀÀÀÀ-=z0<˜ÈŒC¢¡?y¼K>(œS=ç=Q¢>oÂÏ¿âÂID^Â*D"B/–F‹@³M`´>@£ÜxDnæXAƒ´÷,@…(Ôv~%¡As\B£–A'a-@º5ïà^=A'ŸDCÍyíAråÈ?Á;V@E+è?æ6 ?¤!0ÀÀÀÀÀ@r§‰ò×ÁÀ7¡aÞTB@ií$¤kxÀO¿Ëø¶ƒ'øøøÀ+t QW§õÀ§P/rdê?òÌdn–@G¯lû'²<Àaé÷þ&ֆÀ.¯·6oLÀ.û= @.K6!Á?ýa+mÔñ;À®Uép?ü—Ê5€À\·uÿÈ@ saoZu@0HòOŽå»?´âªcU¿Ö÷ÃéÓn€?È;÷1É@@́Ã3†oT´dGaia EDR3 5251470497233763712Hàø˜ý€ab"±@Ÿ€@c¥¾üÏÖÆ>MW¢ÀP}·`¸5>Rbÿ@s£ø¤'>rJêAߐÃA®ÕÀ1í'BØ«>€q›@+4*.JeÜ>j I¾á¾6¶;¬K=֊H>µ… >G-J=ŽRØ>"8=•Sǽ»[¼ol=Õ6LCÙ1?Wð%?ÜÄ_FÀ?Œœ={ë!<|â'¾dm]¾)¸½í©<àÁŒ*>¶6-<¨¦aCZL?€a>`B="§ =\¸&>P3ÂéïöBüÂN9B«%Fi@vLg aUú?€‡OC±§qAšsw@9è9(§;@':ý@µkA®p¡'@'™¼lÊ@ÇgB¿	ÙAŽ}Z?Þ×@š8@éP?¿aÐÀÀÀÀÀ@rõ§3XÀËV0$@iìݵ]ÀO¸ªW³Ç
øøøÀ-g'_yƒÀEHÚ…¼?þ•í)d½@G¢¹·DÌ&ÀaÛKY×ÏÀ.Pç6œÀè<_L¨¼@-=N°àX@•ƒÇßóÀw @ó+õ¤È€¿ÿ»Ù¢#r¿çbwÞðG@&ó|íK]øÀ`áð§/@=y·«8?öÄ]÷âb@Š@$²†hT´dGaia EDR3 5251471223107847168HàùA‡"S¨!@Ÿ€@cŸ"UuR[=
=EÀPªü5Ÿ)=œ7@ae™y°Ÿ=BwC+ÆéA¤HÀ0DC®6=/æ@).MæJýh=+®{½¹åܾNv¾³&>ÿN>M`>@ª©½%š<=õüU=mUs¼},û¦£@Í7~D*Dæ>'¯A·çF?ž(¢ÀÀÀÀÀÀÀ0=wD¾3;ƒÁ€@•àd?s>0Çâ=ú`<¶W:>c]@ÂÖÍBc¢ÂMëHBʸFŸ@¼`:·‡æœ@¨Ã'D¬-4A€Fp@"Ó3ÍK$AnBBŽ«¿AŽ1=@ÃO¯n÷ÿËA"ϽDȕAl)Á?Àëž@@âä?Þ¬Ð?£øÀÀÀÀÀ@rÔâÒ1À1bӅ @ié˜/
¾áÀOÁ«¹KgøøøÀ+Ó5+Ãg°À§"ƒC?ùjËN\@G›"f‡ÀþÀaè·¸ªä¿À.¢ŽKfØÀÀX°…@-ޟŒ­²´@ØAêZ[ÔÀMÅüós`?ý0(UÃÀ(`:Ýø?óÚo;gà#@2C[Bã#?ßðæÏ|ýÐÀ"c&ƈ?Ø®c°KVp@¯UŸr"AT´dGaia EDR3 5251471223107848064HàùA‡‡€,jb@Ÿ€@cŸ'Œµ~'<ݐÆÀP ªCúç<éÎÐ@Ü0n¸V=KLCNhA¡YñÀ0>‡`åæ=~¸@'êN_"=<²½†X¦¾V'¾°þ=Ó‰>S¤W>U¾
R=åv=k4=Ê1 ž?ãOCò5>Z÷?ò"F? ÀÀÀÀÀÀÀ/=KUÐ3;ÖPœ@;‹•?‡ìI>,S@=
`›<{Ս>JøEÂÊl=B¤)Bl¢BÅbF"@¾ó­…fVf@­D¢Î»A
r,@"#±SOAÚÏCgÀAŒ€ù-@ÄW¸.aËA²w0Céq¸AkB]?½Ø@6þT?ϼ?ž@¨ÀÀÀÀÀ@rÕõ{3À0,OYãÞ@ié•ù"µ¹ÀOÁ@-¥øøøÀ+êýA%üÀëÐÛò ý?óx›.D«@H7—ÙšÀbDøç3À/?òé,ÀïèÚÙ­ì@-ê
¯öC¸?þ
´7ªfÔÀ
Yhå]¿ðð^>!ÀšTÿGçHÀÚÊs1@/ý"»Þ>¿Ð9y{$;°¿Ä
ýšàπ?ÐÐýbtõ@s¡ð"ÇZT´dGaia EDR3 5251601240360059136Háo©=p{±@Ÿ€@cZ Š#ëž?!#¿ÀPj"ƶ?kçk@ýuêÝ?afÑ@ãAråÀ.|$Â)\?xi[@#[ÕûdLh?§úÀ½ñ=»m©>'Õo¾Qw?¡¾bN\=áæ¼¾"¢h=­‡¾HVÐÓÒAýÛCò3Q@—:øA>e_FÀ?®s*>@)Ǿ0"¾B½"œW¼Bz‹>i½?î´×>h8kBʕZ?¿m> •>3V>š;@>s-hÂá/B¨1ûB"-A³¼-FÉ@`ÉoÎ;@^ÄB€ã2A¢ðøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@qöþçÛÀ"Øʯÿ¶@iÂ×IâÀPs²[$:øøøÀ*'Ö7?gÀP#	56‡¿ÐNú$P@GÖò@ªÀbù'8R²*À1…g><´ÀišÇ¬4"@/7á™T¸ò?ÚjueTÀrW1+ÀÏ%߈ç Àd‰"
¿í˜õCšÝ@67ÇrÄT@ʅš;ÐÀHò…s<Àûvð-î@ˆÜÇÍ*T´dGaia EDR3 5303781382149287936IšÑV°0‹§@Ÿ€@a'œÑ<'ü=*CêÀL¹SÊEG=*F¤@?õÏ]Ö=:8fCX!A‡À#ÅW×<Ù=l4¯@+ZQãwJž=H0H½æÈ澫"=\ƒü½Gwˆ>‰¸½hó¾)Á%9#Dñ<Ï)C½twö21=ÞÖC¬¬rF?›ùUÀÀÀÀÀÀÀ#=¤8;€¿C(x?€l¾>4Æ=¥íf=Ød€>}pÂäµûB[ñÂWPiÁŒ†FÅ@±¯÷Q@ŒÏeDwhYA"¸E2@òv­™›@²ÍBµvÇA"¥0@¸]ÊdÀAP¿4Cï~At*D20?Æ0ó@TP?þÌp?ª20ÀÀÀÀÀ@qFø"©RÕÀ^ȍ°]¦@f"雓X¢ÀP±üýlO÷øøøÀ(	}Åx¿ø9³ÅŠ<?õÊãðk6*@0÷œ¨®'ÀbÍsô1ˆÀ1~¤*—•ôÀ
YÒè1K¼@2,^Rž±w@/þ|èȪÀAinæQØ)ÀK}VøÒàÀI}DzùÀ;ëÃl5
1@2š¤kë|š¿óŽÅ'4ƒþ¿È{Ó:»|¿¼Ê"V‡"`?õ@3Öê¶F´dGaia EDR3 5303672118179697664Išm±>"W®]©@Ÿ€@a&•:+A÷=­:;ÀLܺj8e=£''@7W¤ð7s=¼`åB™aA‹®ÒÀ%æª"Ÿ=ô8@+âì›YãS=Ð0m=<¯p½‰Çú>~W¼õ.L>°«»×ðœ=
/>ˆ^f½d0?=šœ.?õ/wC²'þ>×̇@A:fF?›ÜÌÀÀÀÀÀÀÀ >,m84	;ƒ(øBÙqú?Št›=<]Ã>â%>	=øä~¢"ïÂ<B_0ÕÁ¥k›F±@œ´Þk#?ú`¯DjÏAŒ7:@l™‡¤ùj´AÇzïAÏéA›"ñ@¥¤Ü(þ•5B=ÒBi…)A!Ù?Ðõ?@SÀ?ôÛp?±VÀÀÀÀÀ@qI4v­¡cÀ÷Õgò0J@fBx¨Ó·ÀP»ƒÉîÙøøøÀ'/‰Js=l¿÷j×I Ü?ñý¶Ùø@0ïîiZ¸Àa{f›êŽßÀ0¤ˆE*èÀòÚèa@29Leª
?û³5!ÀAÕÅ.ñ'@ö-­{'@ÀÂUvb™ØÀAîÅãF±Ü@2D‰ÔíƦ¿éNV¬ÿp?ÉÒÄ¡ÙÉ¿ÚtïùØÐt@+KM)5"F´dGaia EDR3 5859100759323643648QOµµGbÔ@Ÿ€@hë'çµ¥?¢+ÀP
;áÇLÇ?Co,@³]ÁãW?˜À@¦ckA»ñâÀ7]Ü¿¶?£¢NÀy¥I²1X?˜¬7¾óU¾T\«¾ ™¡>Èrd¾˜—K?­À¾û˜÷¿-z=Ñʙ¿
̤ƒ~?CÏC	yî?‡Þ"?ë_FÀ?Á&>*{I¾fo˜>gh=WÖ<%&d½8
@->RÍYB|´h?…ü¶> ¾3>YÅë>˯?-)øÂfè°B=ðÐÁ©¹ÁÌÔYT"@gi¡S´åÛ@gnÜBO.çA SøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@sRhþà¿÷¥
¸Ès@lÂT¾XÀIGÈ	
øøøÀ-E§'d¢À%@rN[k¿ª
x"£¨@W¦B,TàÑÀ`k×ËoÛÀ´=õ£ À¥<²~ú@"L²« øË?㉊Š'…(@EgG2ƒ'8@+t¯±`@!þBö݊ÀO£%ÂíC
@&4\‰³ÌÁ?â_	‰8?ÂW»†Ø€?Ô¿û³Ûº/@,ÐëÀ¹F´dGaia EDR3 5300714706782455808Iëñu^Íø/@Ÿ€@aoθÎMÁ<¯1'ÀLÚìÐ><«Ïi@G~Wß^<®ÉLC'Ê•A ÄÀ#¨óyÑ¿<ã3¼@)Ã*!:ù<Úúã> Äo=j_Q¾Ü	v¾oˆ>Šî0¾uE¾`P½³¨«¾˜ž>¨/''?(Ù¢C˜éF?¤Z6ÀÀÀÀÀÀÀ#=8üÛ7;þ¯~B¨O?ƒ_'>
]#>S4½=Çŀ=ÞâsÃ2Â8y+AðÕCÁÂ?F°@Ò¦ÀÌSÈ|AzåeD˜?AoÁç1@®Õ]M¥AŽ÷C]a&A'Ȳ1@ÖürØ×ÙìB4ÔëD*A]€&%?¸2¨@!ã?®{è?•K8ÀÀÀÀÀ@qVJVÇÐÀ]£Ø"2q@fÐÔõíÆÀP€®-±…øøøÀ(ñ>]ƒW¿ûs;À¹"?÷-VÚ­'@4y²ÊÀc¯¬	?è{À0?v)lº|À
§¡ª'xÈ@1øÅÒì9@Ë£0 "]À?Qwš/W
À(É?þ—Ø À™ŠŸxÀ>,ü»@2¥z©áyw¿î¸&I´¿Û¦sº€?ÉАú¢Nø@#>*ÿ€Õ6F´dGaia EDR3 5300512465356361472I4?ô('@Ÿ€@aK,»sî×=,ñÀM€Õ‡Á®£= q@÷¤Ül=;ßC²yA}o8À#Gٛ¿€¯=síî@)"å›\‹
=Kf~=§7'½KíݾIrŽ½2K>'|$¸&(°¾'8}>¡}z¾-?=ZwÖdd@ÄÊÜDÊ»>Ž¹@¯Ù'F?Ÿ5ÀÀÀÀÀÀÀ)=«…æ@<n­;A¦¤Ì?ž³R=Ñö‡=òM=Á˜ >T"ÂÊè7Á© ?îLrÁ¥SFó@µÆ˜m®}Ó@ш'DT×A'"=@Šî'¯­ÀA×BÆU[Aÿÿ?@½‹c¬nA¸YCéIËApÐ?Á€Û@<¿À?ÖÎ ?¢±`ÀÀÀÀÀ@q^ó6®RÀ®FQn*+@gsS®{ÀPÓõìv3ÎøøøÀ'¬Øtì,O¿üÃ
KªÞú?òojÎ+I@5ñ0™SŸÀc­èY5à.À3ÿ0Êó£4Àç>"̨@1ãÈê<ü+?ý2ˆt4†rÀ=ÙI²ø¿ÀÀ(­ý÷SÐÀK¯Åë.ÀBGøéAá@2xȽa²Ú¿â¨#‹âŒ\¿ÐÆ¢\هÀ¿ÞÄÄé:m€@+ÿ¢Z3™F´dGaia EDR3 5254925819940789888Hí?1™^€fHãØ@Ÿ€@cNaãÞH<ôžÀNL—"m<ÖºC@‡q¦Z@<þŒíCMb'A"u¯À.éj27g=Ë»@$A*-ëP<øsî½­¾FÕÛ¾£_>d"8>AsŒ>‹L¾F‡&>k°¼¼Rw¼Š..ws?#ovCËAÁ=ÏØ>äÆF?ŸR£ÀÀÀÀÀÀÀ+=^Â1<¶›Bãym?'ê->)!=Í,Ë=¹Z¬>ŽÁÛœ§ÎÁdPÂ<ÊvB,PF'@Às0áªJY@û-'D† IA}û+@"8{'ÕËA$ïuBûIAŒx)@ÅóÇPq0>A°ŸDqAiïµ?¾{Y@<\?ר`? ZXÀÀÀÀÀ@qÎJfÑTžÀ#HÛøW­@hDŽëkSÀNã}é%ŸøøøÀ*wµwÐÀ҂ÝìQ¿Â:ž'ïh@Dâ‰÷¯–Àb膉ÚÀBjV™|ØÀ'Ã}UÔ@0,ß>›ì'?à›ŠnŒzxÀ'!jp¹ÿPÀžÏ¦S} @n©IáÜÀøPaþÄq@10N•~¿¸v71_¿Ú›¦[|8@¿Óä_B@+Ž¤ßF0F´dGaia EDR3 5254873661854326528HíÁb$Ãm@Ÿ€@cQü'‰<#œ¨ÀNV¡þ ¯š<˜É@X-Ï(%<6!ÞD~gA"_À.öe	¤ñ<Y#µ@$ló®JKó<;<ϼ
~Ú½;Öº½ˆœ¼>%=H@ã><¾Xm>g:Ô=œi7°Y%>ПiC¿¦ôF?°.ÀÀÀÀÀÀÀ.<—ïP3<¢*C_Ð?Â>L½Æ=m[O=í|—>Q§ÂÁ?AÔªBWýÿB+ç4F"@õ$‹c!©%C
ÔID¦MAU<1@ÜM¦)ä½C-¤¥C&åLAbî½2@ô¢jN.ÀC¥pßCo>AFãc)?§ÁÂ?àZÐ?Vø?i½ÀÀÀÀÀ@qӕÛ
¯aÀ	'Tä7yx@h嵏ÀO‰ã'ÓøøøÀ*ÇW%4±ÑÀ
"~VÁfò¿¡Æš|3Oà@D°£œÇʲÀc¡ö¸ræÀ!ŽÀ§ØÌÀ¨œ¢÷X@0©Ä}=?ä
Èk	TÀ$Òf%y'àÀÑ=¬@þ @""`"­À&†~j,@1
2ÁŒî
¿É7ÅÂé ¿×»­¦Ñ€¿Ôr29ö@'"TU&öF´dGaia EDR3 5255083565488877184HíΩõ.€*\]f@Ÿ€@cPí,Äo‹<îw"ÀMʖÁŒm<ê6Ä@†k_`=ºQCBcÐAœ€À/ÄÃb9¾ý=%½¨@&¦X5êñá=ïƒ>7ÇÓ½ÓvżÅ(¦½mÞ=2V½'9¾²÷> Ö½´Z¡>=n><>MïªC©R=3È$>LM¶F?ž³ýÀÀÀÀÀÀÀ%=lùn/<¾UîBáV€?€åa>_#i>9<T Ç=ä´´`Â.ìíÂM¾BGHFT@À©ðBLy)@ã"gD•öA}Á+@"Ø™|bùA/‹CìAŒ¡™,@ÆV"=øQA­úzDwAi¢¡?¾ ,@>'D?Ü
? ÷pÀÀÀÀÀ@qÉܗËðÀ:"Gˆ‰@h¬Þ™87¾ÀN°ŽÉÎËøøøÀ*ö¡Õ‰‡øÀHtÔN&n?Þm‡R¾¯x@Cn¦.Àb9ÂàÛø•Àúñ>&³ÀÀ2 Å¦@0&êômåM?ò0zÞÀ+ˆÂàZ$ð¿æª×…¤@¶"'¼ªôÀ4ˆµó‹@0·Ã&z™¿áZ³GÎ:`¿ƒ–W‰€¨?Þ:Éé8@
iâ]'ä¬F´dGaia EDR3 5698741352002030592OÿéOˆ{À@Ÿ€@]ÞZïZœ>ªI¢À7jp÷ê
>Î^´@ Æê#;#¤?=®An53@+­Œ¿û6=¡‹ö9>ÊGÀ˜[m'`ê?a½'ßÙºüðÕ¾Ñ '¾5§&>5T´¾5Ùü<ö¤Z>$˽åÌ¡¾CAÌìëCZ Gæ£@šÒœDJsô_FÀ?§'"=¼×-¾ì¼( •½Ô*ý¾Ÿ7<Êa9?9/®<<>ù`Buņ$@ö(E?í>´÷>·ö=¤»h¹†ÂB–M+AÑʽÀ^ٛFú@£kd4uAMØ´CA1`A‰—49@•tý~QKÚ@æÐÁC>b²A‹ô8@¡Meù…Å£@×̦C¤4LAƒ®?¸Æ3?Ž>—6À?PpÀÀÀÀÀÀ@n'/ޔ=:@ýhãâßÐ@`¬Û7L§ÀEƒÞÑÛÊ/øøø?Ù͊'Z:¿Ó¢ÂY5ö´¿öÜÿÆu3ÀL§Eô&ÀZ12Td@ò
Íè	€@"Au$óõ×@3an…'Ò@¿èÿìÀ4À[FA
È@D_þ"õü@3hÈLòÚ
ÀT§±s@5šM$ƒ:¼¿ôo~~ø?Þ+é×bA€?×7òýú« @'Ã]XòÎÏF´dGaia EDR3 5698857968952496640Oi!ÑR*N¼‡@Ÿ€@^F8Ï«´­>¼œJÀ7¼rænŽ§>Ôêq@¾ ÂpÃ?'ºAt@rÅ¿ýÙ"š/é(>åÄ¿ðƒ¤› &Í?lé½C=bç)¾z¾6u)=	¤®¾  Ö¼‰•
=äÒ5¾i¾½j"äîíC¹"FýG@·¦­Dye¾_FÀ?£Ù£=ÔÌû¾$9ù½…{¬¼t4A½@÷Ç=j3¾8?4lr>>=Ú³BÖ~&@ðL•>ݳ9>M•n>Vf>:²Â¡ûÈB"¯ B"W@Ô~KFñ@ eʛü}ARÌCg;A‹"8@'&ßɧ @áëªC©Aëu9@žÝz°ÆA×ÄCoøA"Kr?¸,]?š0>·À?XvÀÀÀÀÀ@nHýv¶@b#³'Ã/@`G:/8QÀEwÅiŠøøø¿Ãö D€€¿²¡±¬â@¿þšÛÇÀV
bñàÏ4Àdù:ý7'ï@+%*LFt\@!#.S¤#@3WÝJÈ¿ôÂ¥¾žÀa~€ÂyótÀ6±Ÿ¿ð@:¾ÙÿœÛÀRšˆ]™@6ý›tï¿þciî‹(¿Ó³G¹€?×‹d&å@@1—z«3F´dGaia EDR3 5695526547491254784O
"8ò)}ë}@Ÿ€@`¼ês
`?–PúÀ8ñÓ>يv?ŠçÝ@'¡ušB?—Ãë@©[@§6ÜÀt䘡±e?š™¿ñ)ܐ¹Ið?uAØ?#'½)¿E"˾‰Ó¯>9yL¾öçž¼­Û<ÍÀù=¨ÂÛ>›–ጆ@mS[CN+n@Ic™@'
w_FÀ?ÕE§>sÁ'¾î·¾fë³>Mvi>tÄ=CM	@	Ñ	>D`þBŠL.
?žlø?û?	å?
šz> /­Â—9Âb3SB?mB'òT"@cY~5@ƒ¹B}*žA¡´[@Iéß®ÖrA•ç@¤ÄÔA¨·ƒ@s>íâ
'òASʞAºÜA"6Ë@M@$À?`e?×ÙÀÀÀÀÀ@nã3Õ{ J@"!á^3@ao»øaÀDþ¡5r¿oøøø¿ûKôÈޜ?¸ÕN·!°ðÀ…ùD*9{ÀNžZ{ó\ÀbIÄ*|@9–ÿG@!¾ª@£@3ÈÎÝ®ËÌÀ;l¿wæÀ\AËÑÅü?ÀRþIÔ@C$m|»úúÀTyÊ&*%¬@5¿&JÐØ¿õ,ßA`l?_Îme"€?ລÃH@'ƒH+^fF´dGaia EDR3 6125118148631106432Uʁt"€&†=ž@Ÿ€@fÓF‡™›>ÿ'
ÀJkmòQ•ù?å®@à –®?Rg&@ÊÜAÍ°À1öÎǗ?/Š¾?äpAÕY¡B?PR@?±Ô½Ñe=»šað¼hµ¾}ª¨½=©½W<]>)õ><u™?òóé
AÒ#ÏDð/\@®ÜBMçI_FÀ?É`=ÑMY¼ÑZ"<y`ä;…Eò½NhX½€:?ªzˆA>9Bá¿
?úÅ>™¶Ñ?ë@=þ;>·ÌÂE(ÃÂH"KÂU-5AöbæF@k"^éK/B?Ñ?XCɦAžÄK4@Pð'{ƒÛ7@•ënAghYA¦Ê9@rþÀmïÜß@¨k€BfûuA"Só?Û*^@¸?jOà?§€ÀÀÀÀÀ@rŠ¹ÒΌd@#ܬ ?@j1ÂÇ»úÀG	Ú£Ÿ²øøøÀ,Í<†7OžÀv;wý'ÀB·±Aï@URHoÌñÀe9Ël#@?è*"ë"À´gdüTò@($Ֆ3U¢¿õîòeü(µ@@¾Íj¹jxÀ8¯û¨	@FŠ7¯A ÀFˆyxbk‰@,ªîjŎ?åfÿ£Uø¿áë&°bP?ðƒ§Û¡c@
ÃëÿT1×F´dGaia EDR3 5574022579819360640MZè#±€Š	@Ÿ€@Xz:H>ük<ÛÖ¤ÀC>Õ'õã˜<é|@&i÷Æi†´=«‹C±‡A}K8@)?œ¡³5¿=
c@#»¡ÜkÁ=°ž½P.
=‰¥G¼6U÷¼°5f<à†Ó¼‹Ô¾"×=ó\Û½½]l½›æŽ@'D%¹Î>në}Aô;F?›BIÀÀÀÀÀÀÀ.=JøÛ1;%ÀzBv×g?'æM>+†•='P§>²Ø>.#¯Âj,B€_ÿÁæMxÂÌ2F"@Å5Côcè`@Ô¨DÌÝ8Ay')-@'¢ëõ¢ÛÏAPÎðB¶É`A-p/@ÎoŸ-ÂPîAÖAÀDv•AdB?ÅÁ/@Xa@@&Ü?ªtÈÀÀÀÀÀ@nÙ6«Ý‡À4f^#s@YÄéÕÞÑõÀNÉ)"½VøøøÀ	T'Nm¿ó@6y¹'@ï[Ib\À@ƒ'}œ¾ÀS@TŽÀ>¯¿ù–iþ@áIý1#@2{ö'fƒ@"¡‹»§&ÀU4$&Ñæ@QÛu§½TÀ1ƒ{ 'QÀL¡'bÈ}@4ü–87Œ¿÷ejéŸô ?òuÜGû ¿Ðµê²lj@
A?ɯˡF´dGaia EDR3 6052920298166454528TJñö‰F€/X@Ÿ€@fª7òö@Â?eµÀPjæ+^ã?#o@Võ±šX?€UÈ@Ò*ÏA¬MÀ5!"ø3܆?ƒºb@²¶´·z€?p~é½Â‰R¾9%†¾ÇgM½Q7=¶°=ÇÖ4»…ÈV>¼ÿô>š|‡>"Ñ=A¶@JDž¯'@Ę8A¸~à_FÀ?ãJ>jˆÅ;–÷+<ïi·=¿¾!¼½°ä?Ïà©'=㈠Bß]m	@	ÿÏ=NVV>a3w>||y>º'OÂVÊ@EÞ!Â$oE@õìF1@byy¼[Ý(?»žÕBÉ©SA¢@U´8ã@@Ôï$AP¿³A£ïµ@qˆðŸ"Ä?ABì‰A•Ï@y?îž`>jS€?ÑSðÀÀÀÀÀ@r£%ÖrúgÀ	ÊdÓLÏ@kÀ»E'æÀL*mFlløøøÀ+PTsËaÉÀYu™÷G>?Ï? X1Ä@Qé¾žùÀ`´ <À!—¤ðµäÀº—@$yH@(³8Pó°—?ìùú"ÂÃ@3Ù¸®.@&ï~³õP@‡äòìÀ.fYn˜ñg@*\輟*Í?ô",E݅(?è	Ô¶2à?Å™}hNX@,ðãF´dGaia EDR3 5922547527961436032R1™'_€>9ù:@Ÿ€@p4K°cFX?aÁÎÀLÆ\6Mr?9~Ç@®u6×é?¥"A@½¾ÀB÷À1?¨Y;J?`ŒkÀ:ö uÔr?\OR>ÃЃ¾IL¾Nˆƒ¿)Ûó>1ì>¿˜H¾¥02½‹é<…¿=å¼éæB'FE&B@Ü©ÞBKqO_FÀ?•y™>0l¶¾€¡½¯‡½éå¾V>=JÄ3?½9Õ7,>7ÆB£/õ	@LÃ>–|">h">ƺÓ?-ÄôÃ$ä*ÁÌ'Ð?¥öIµèFøÀÀÀøÀÀÀ
@hã-<§ìBÞÛsA‡"CA"}`€€
ÀÀÀÀÀÀÀÀÀ@tä¿ä<
À$£¢ÔA›÷@pn)×ÀîDÀ@mnþ馔øøøÀ!Nù‹v:À1ÇôÓO¿ÞEñÛ8€à@\䖬ýwêÀKÐz@7=ÂÀ7Zʆ|E(?²¤!†õ€?þ€K½Å¥?Èä"Á׈@Oãð3ÔÀj@V]òò'7À$]ZÚöÀN4r|©á\?ñȺ:up¯?ðä^H‹ ´?öé­î:²s¿…ú±'oÊ0@#Úb]ûbF´dGaia EDR3 5791493129263030016P_"Q֟´)@Ÿ€@j
ÁG¯Ÿ>Åa·ÀRnMz3ùŠ>á¹Ã@"㐠Ûy>ü…qA™1qBûÀB:¨Q¡"Ó>õ7*ÀÆíáß;?‰Ù>Š½"-¾¯p9¾
ˆ¾qù¾ ª†¼:–q=Ëe	=À/S=ª1ØutB²¡Hϓf@¨àÑFgª_FÀ?‰`­=Ü1§<¦I¼¶Øé½î­"½¤Hù<à™‡+?MÑe00=ÑK"B³`UA@·1p=o݂>O>!ϒ>5A´ÂPEzœÀ4ÁyͨÂU‹FŠ@æÉÕQÀ†'C(…fCŠx§A`<r+@Å@¹ŒB'‡C"aôAtÙ-@ñØg<EBÛþ¬Dj"AJ ˜?Ýû@'Õ?žË8?°ÞÐÀÀÀÀÀ@s5TèG²À&ÅÏß@n~q'âüÀKíœÙéDøøøÀ-)¶èáÀ&åÆФ"?ô½™ìó'A@Oye?ùåŠÀT¢`"HÀ4çJ‡‡•ÀkÿÆ_xð@ z,MJ¿¦?ÿR²öY'j@&P gN؀@OH?e@£4À춖¿ Àa<½ðOÞ@$ÃöÈ)?·. K›À?ÜU·º`¿':•–!À@ö¼îã4xF´dGaia EDR3 5467282128434227968Kß°!)ëÐ+é@Ÿ€@cL_O‹??-«À9lW0Ä'?å@dUógQ?C~@à'ÑAEúÀ(
Ömû¼?N²›À¼SsÒùÙ?6¤÷½€ON½ô&t>Û
>À{g>4Ó¯>•˜O¿	7#;Fi7¾(Pþ>4Þ©ÞÖD¬£Irߥ@Ó55Fù§F?ÀŠÀÀÀÀÀÀÀ7?•É"8!>HAž,B8ŠV>Ü Â>PÈâ>Ù§•?T|"C‹ÔÁÙÒ+B8eŸÁ³öÞFÛ@êÅT/Vü=C8oC"ˆ{A]p.4@ÞJ¼˜N9CA˜ñÆDÊÏ×AaÀh2@æç)KüAð¸DÃsAQÄ?µî?… >Š@?E& ÀÀÀÀÀ@phí5Å-ð@8b
V7@d˜vxenTÀAØÓæ5øøøÀœoÏøÀ¬Sò
ÀDÉ
©§nÀ6YzÀeõšê²×@SLní¢-?ù&‡]è¼è@1dyf:ÀŸ'ËP¤ÀRve")]À7Æ쌢?0@V—€$cÀ\3ã¹9ðÊ@3"&
H¿åân‰Ø©H¿ÌGèÅÙã?çŸÑmDx@DD/ RF´dGaia EDR3 6085086888768092416Tr'Ih¹h²ï@Ÿ€@hÃO[s]'>rôÀHI"YŽü=´±Ý@f¬0[B–>»'B+t¤AµDòÀ6%0?¦>݇À2|êÆûŒ=µnì>Ÿð¾¥vx¾©™Î½®ÿ½žét¼«ö=¿Â8<­Â<»ÙY>°`ÇľUçÙD)Û>Ë}?õµ"_FÀ?™X·<âÁ^¼Ú…ܾ
²=F²¾Nȹ=®dd4>Zʙ:=Ÿ-C½6?~M>äR>ÿ`=Ç	?'«ÓÂÊv¥Á¤GVAB'ÁaþFë@¨?vâ¶}?²¤D5ÿâA'bð5@]ÅÜø•m@£†Aºp:A¡0Ó5@–-âJ‡=x@Þ¥&CLýA†ðÍ?Âg@R0?üÞ0?§"0ÀÀÀÀÀ@s(¯ñ/@,M®)§"Z@k7çÒœ™ÀB§üZ‹ŠBøøøÀ+h`KƌýÀ%«9ˆyŽÀ¡g¤iý"@W¤,~åvÀ_ðÎ!.¢@D
ö‰ñïÀê®ðÏ°@!´¹•v8¨¿ø­¶?mŸß@Ecכ'@1U‡ÅúÝ@J 3cF]ÆÀDF°@%{$pì`¥?ów¶Î,|h?ÞرÓ9…€?ñV0Ù1@'Y-`âF´dGaia EDR3 6126109732021300480UPX1maë!V@Ÿ€@fcJ·˜V?¹gÀJm~¯ú"?g@Íô¶?‡¸Z@ªyA«iÀ5fa)ÌN?Yì»?÷ÞÂRT_ª?S²Ð>ŒÆî¾¹'½ê1½"6þ<²±ü½#=kÁ>‹è>£åÿ>'òëB–uF
1A
#Ccª¸_FÀ?´áå>^D<Ò
¾Ž½¯‡=€x*<°¡è??­£+D>•îBÉv@€Š+=Ö?m>b+= Cg>"ô¢Â$Ÿ&ÂH,Á'<	Aº'jF-@våGý/í@]~¦BÓ²ýAš8³<@_¯oϑK"@¦°A¦pA ¦e>@'™Øà}3@¾˜ÐBÇÞóAŽ}M.
1?üCö@HÀ?M¶@?»¶`ÀÀÀÀÀ@roܟ¦×Y@#×nÈÏH@i䳟a³ÀG5Rñ¦1cøøøÀ,ÿW?~ÀµK‡À_Ñÿ¶ü@P!@÷ZÀIÀaMY‡mb@:µHÇz0pÀ'íŽ4²@)…Mí®¿ö*‰™Ï@)u"=D @·Ð=)'à@CðÆÐy"ÀA%nƒ֔@,ËÓøž:?áQ¯'X?Ð)Å5ˆ€?ðréqÀI@Ĩne¤F´dGaia EDR3 5890816275226408064QÀb1õ´€
´;@Ÿ€@k
0	Púå<£·–ÀMÅ!IÓ'<¶
Ù@Íd%ö<윦CYvžAË À7_|ðm–<ßÍÀ#֗㮞[<çgE½&I(½ü '½àÙ/>U¶µ½J?>mÈo¾aڊ½á0Ø=@™K¼¡?ž¾£©'CÌÌ'cF?§îìÀÀÀÀÀÀÀ/=$Ñt5<';2C‹?|î°>`"L=˼c>9l>m€Ã%yj¦ÙBó¯Â ïFÇ@Æîz¸3^A@ŒîE'!¤Ax5±0@¦b°ʀx@öQ˜CºhA…—1@ÊŠSA\'Dr€êAfë?±@Ø@?—[è?ŠT˜ÀÀÀÀÀ@s©ò?3U?òӾэ>"@m"‡yÎĶÀE;3ñûøøøÀ+=Û=9À*ìG¿qþ¿çR0¦
@[ó¹õÌa&À\RÜë3N¤@
'ãoGøÀ"&´(@çV½ÏÄp¿®âÓnû€@N6År'â@?ÍLæø@0qAGaÖ­ÀR%ËIÜ
Ø@ EæïDJ?ê8y‹"%À?Ûåh¥¢s@?»Ue®óʜ@!^Œ#F´dGaia EDR3 5890817718335496448QÀcöák/Հ@Ÿ€@kí
wöÊ<^¯—ÀM¼´æ¨…:<úL@ðáKö<­uÍC"<RAËì¸À7€¡êËu¾<Æ`À#½àܘî<¢F¼‹'¾GýM¾´=ÒÓ'<%ïÁ=ˆԽ»hW¾³½XK⻞©ˆ‡?¹CýCÐ}ƒF?¬MÀÀÀÀÀÀÀ.<áM3<bEWC&h:?†œí>‡­]>(Ç°>
¬>B¸«Ã%
Â±Û;AûYßÁÚÈ
F¯@ڇÀ'«º@úïÀEX†`Ai¢Þ1@¾ônøï&AxCôÓTAyu<,@Ûðd¸sFTBEDV¬«AY´´?¬"1?þ@?}%à?~â ÀÀÀÀÀ@sªAËuÛ~?óԇ@m'%Ú±—ÀE¬îÇÆZøøøÀ+ŠÔMk­À+=K6f—¿åx¢Ýrú@\*Ÿ¡»™ÖÀ\…‰¾¤U¤@Àf÷nPÀ/–óeð@EOÏ«Û>?d¹oïCX@NpQB@?™P"ø@0¤Q¸[%wÀW›ƒø4ë@ (´[ s³?ä#ÂÚúø?Ô‰¿Rþ°?ƱV¥'èË?÷某 f–F´dGaia EDR3 34784366365630549760E㱡€^BÉË@Ÿ€@e¢H)?
À?ÞÐ.%¿?aò@ß8¤*¹r?m4•@Ö½¾AéÀ3w'HXÄ	?sO}ÀoÿÓ7íÓ?,¬&¿÷¼âýv¾v4¾eìI>Qü×=Õ >‹mj> (h½ 
Ô<HйA;»D†Z@…}A\Æë_FÀ?°3;=áð¾áÜ<…#½÷y:½É'O=µw>?©ýÅD	>5B"Ó?°k®>ím?J?¨>Õ¼ÂàWB "ŽÀÍSÂîEF@dd"òØ?!åCgA¡e±3@IË9Iø5@¶qA&R"A¨"s=@mT»‰y"@ÏÛÅB=A–"(?ä2c@ŠX?cØ@?­(ÀÀÀÀÀ@q¾­H¾Ú@<å¨`Ùß@gzÅÜƨõÀ?®1û/'øøøÀ(:>;×.RÀa$ÿçëßÀYVg@A(TºÈÀa8æM4û@Réûø@<ÀÕ x$´@*¯`û^FÀ³ÔÅüÐJÀ1¨)¢ÖÎÊ@b$a&¾À@V5
.žN'ÀHhpou£µ@.«þÒú¯·¿Á*Kþ¬ÓÐ?Êxq±],@?üŸµ<\@',µ
߄F´dGaia EDR3 6397196076193725440XÇgð¼ƒp@Ÿ€@tTûiS">]ЍÀPå'ÖN°E>ƒÌó@"šþcQÝ>¾wA}wnAÊGÖ@%õš1ü˜F>›½À6ÆڝGÁÕ>©Š^¾sܧ>Th^½Q¼Ø/¾¼:>ˉ¾;y¾ú–=¢>a¾hnÅÅ?šÏ§Dœ?²Ôí@Z_FÀ?yM=•8½¬næ==½îüÜ>w¾j¨Ã4?wñ:;×rZB琿?…ž>3ª">o¦ƒ=ÁBe>aëKÃ5ByŒ€ÁÄїÁ7'WFâ@p1T¨HR?5!'C·
A;	%@DöŽb"@ŸýAó"Aªa.@x}Ø¿¶ê@ªVBòÜA'A ?Ò|Ò@BÞ?Ö%€?¯–ÀÀÀÀÀ@tJé=n9‡ÀDKU꜁•@r¯<áÍÕ¬ÀHÏ»ûQ3øøøÀ%ÈEý­ÝÀ1!ëèFž¢?ó-k$0è@ZH+R¤ÀRžþ»F<À[˜œS'7¡ÀTô§Òßl@pm5ˆ[È?ý—FtŠŒ@J«ãöuÞ@Q§1øñ¦ÀXM‹3¶ÀYŠnðN~B@+WÈÚoŠ?ߐ«‹Âh?åt…8ò«n¿î/ù*^@ª
iÇ:F´dGaia EDR3 5863722384556765184Q` q0<Ób@Ÿ€@iràæØOý?ä~ñÀP€#JzÇ;?ý@Nêø¥ò;?¦8@¢ÄAÈVûÀ8ºÑ·N"@!Ó9À§f¦Åå?îã¤<W­¼t¾?OPÖ>>Ư¾‡Øa= ÿø?¥½h;ª¾u&k>»Ë!›™@§¹CˆÁ@ŸJG@¦F)_FÀ?ÆÅ¥>žã©¼Xk»–½‹=¼ÎG½¯r÷<O£e@~x>{OBÔÈ ?¨£>UI->ÞÅ=ŒL¼>žíC.Àÿ˜°ÁA1XÁö+eF"@XÌ_)x¯g?ÝLŸBe~˜A¥'½@C!"ò6ÛxAç@~aºA«
‹@e#Äїm²A:ðA¦8ºA™k\@Í{@
x?/yÀ?ÂfÀÀÀÀÀ@s4†nN çÀòÿ±ÀîÅ@m?‡ïþ:ÀITç??÷øøøÀ,µ½h†ŸMÀ%á™Z°y2?ÃÎåMl@Vûv¸V§À^/ô¾4œvÀ"‡Ê3~ŒÀ…i)šôP@!~YÃ>Û?êëWԉ­@D°J‡ž@8XíQàå°@BýýÎG8ÀK§‹Š/W@$øcäˆ]ó?æ²q{Cþð?ÚÜØ'ÿ ?Æ®Í,‰<@ON³¦F´dGaia EDR3 5863891709402275584Q`ºqGß6éf/@Ÿ€@iÂ:St¼?iÇÀP2&U1¤ì?÷º@q
G?S‡@Ϟ)A¢õlÀ3û"[ Œ?­HÀžst™AÈ?}˜>˜Ð'¾| ¢¾":>59î¾%E7>¯Á>7Á=Ö«$=õ8¾>˜Š€
BnµEÜU.@ÔóbBÿ$'_FÀ?"¥«> "꽛]M½À­\=¡ý½×?ñ½On0.?´×þ6>|9BÅA4@tAõ>Hè>®Å=øñÑ=û®†Âá«ÂoiÕA‹»B¥‹F¡@wò'Ð]@K-MBè&rAš+–3@j™î
6K@·ÉGB6ÒAœ&1@¿`Zü²«@˅B²—ŒAŽå»31@˜¸?Ô€>}6€?´]°ÀÀÀÀÀ@sHc¿fÀå¨2-'@mHԐÑ,ÀH‰°aöûøøøÀ,,ðÉFqÀÀ&skÙEB?Æo;ž$@]ki!¡jÀb9õK˜`ÏÀ 0äœ6
XÀsÏë™6@ ì‡Dª ?êÅõá´V@PÌÖ‰µ¿æÝBAõÞ@OJ-wDÀDæ%]åÙ@%ÜÓ쒎«?÷:ȹP¿´þ&5Ҁ?×/줜}™@&gÝÆ¡ìtF´dGaia EDR3 5547001218281821440Lúè8XÕOP¼¼@Ÿ€@_"™†?€ˆÍÀ@G¬q´n)?®V@%‡©
z?ÄX@à×ÜAC·À äIX?°Y®@bÿSbèV?º½—>Ë1‹=ôú>–¿à>q'">Vt>¢Y¿>ECI>v.ß¾{ý>¼w$ZHBÁ™ËFv šA*´ C¡_FÀ@¤h>‹i;º¹U½ÙH>¾Y¯¼ßkˆ>HâÎ'@é6>¦vJC Ž¿@ÕW'>€t¤>´E²>#/">¢•c«…¼Â\«ÎB|JAOAFe@gíß@sØ@(nB'ÆRAŸÛÌ$@U[ÅŽÎ£@¥—ÐA"ÊA¤c&@tÞ4ÄÇ»"@ßpB?EýA"'Û$&@0@"@?òà?ŏÀÀÀÀÀ@o'>íij@þE…KÏ@a‹'ðè~ªÀHñŸ­R¢"øøøÀLA!ejì?òNK/ܺ2¿ø§p/$.­À<Ð/žÅ¹ÀV\gBmF@¡òÍÿÒX@¿ñ¿"Ô@4ÔÞAõu¾¿ì$®K{§ÀT'žúÉ#@Li§VÔÑ8@1ÔÁŒøÌCÀKÿ»øe§@4Ø&W¿÷Š"[Ä?ðf,^€?Å6º¨â|Ð@!ç<=æƒêF´dGaia EDR3 5547497171050448512Lü«IòF€&H@@Ÿ€@^æ±ífà?TžÀ@g{µSÂ?€e¢@O䡜/J?¢§J@¾Õ!@¢"À6Î~ø]f?¢˜Â@/w)¨Xv?¹õ->¶€‡>ÓU½¶ì=Ò>¾Ü9>H>·_½ÉƒÆ¼•"2>·IQ¸²@DICußË@$Ё?¯1K_FÀ?(9¥>€±P¾6ùF¾¥¿Û½±a2½l^¼ƒœ

@Ål='¼OC=K?•zN>ZŸÅ>Uðï=yEƒ>¹v
ÂûäÂl¾Bý|A$…F½@WeMä¾?tæðBÃ¥¯A¦4@E'—ZXי@¶VB@òM|Aªz@bÁ]p~ˆÅ@ñRMAŸ+IAšux@X?øÐ >ûр?¹ÛÀÀÀÀÀÀ@oc[§)F¸?ðn?:—Š@a.íxÏwÀImT¾¦Ü©øøøÀVÔã#¿Ð?ïyáKD¡¿é;ÐÎDÌÀE]»b[À_5=Yׅ@늻?â @:§5àjb@4«È™P@¿ÀFzìÒ9èÀW¡ ðÄ^b@4D_UKùt@/laÁ§âÀSWò-T±@5•§RsÅæ¿òçDZïÍÀ?Ð.¨¼J؀?ОÛõÒÏ@ðŸø²îF´dGaia EDR3 5712035718889575936OE:9Á–Y‡'@Ÿ€@]¤øÇû™?'ÍuÀ5ädáüã?EW@!Ø
q1A?"ŽA
_Ú@lçÚ¿Ô5.)7?gÀ
Z\CF?"œü¾D½><¥õ>J㬾;üµ½yÁí½ò»½>}¨‡=ã¼¾¹]½Ì%½qpB5ˆE«ÇAB*C``_FÀ?M>H—ð¾Oóô½I¾LÙ;¼œ0$>(M*?Óô-
>BêB'àÝ@F >³â€>kì_>7ó\>‹…ž"uBaBO"AŸ#ØFz@uÝ+þ˜~r@*
/C¨…AšŸ9(@^f~³¡@•ñhAϝA¡n*@}Õ	|1>@ÀµPBž…+Ah5?Û$¬@ÑÈ?Lf ?£p@ÀÀÀÀÀ@mÐà œ?ögUŒ¯­@^ÿ{ÆÀE þîjÏîøøø?õÀ¶	j™Ú¿ë±€'‹)É¿ò	™™áÿÀME¡Ë[öœÀWâzuöÝ@èäˆQÔø@$+"æx`@2Òm»PÍ¿ÝÒ>ŠXÀ[•oxÁ@HÇk9m|
@/ÒÂÕ$˜ÀWÑ£/Ãw—@5{ý
=¿ò3ÍÙ¨Œh?àH™[U‰@?®8ƒ
è€@$ìKQÄF´dGaia EDR3 5712954940664052864OH~@ü€=äN.@Ÿ€@^:™šTq?[ÕòÀ4àe&ëšT?LL@ e§žJ"Û?¯¹e@¿@rÀlL©çZ?¡ïÀüŽ<À€'?Žµ<Â`.>«>'jý½Á‡(½".Å=õ@>Ú¾™ì>.¢ìf^B[ªEÃ
|A$S=Ch‡Á_FÀ?Xfð>wŒ¾î<Aྍ"½ïs>¥)?èz+
>'Ú¯C)àü@m;?>т¯=€Ò¨>0"æ=ò-ŸÂnZ[ÁÓ¹·BoˆcAö±+Fj@t"2`?ïñ@QºåBÈWZA›,­'@`k}tHj@×áèA›ÅA VÒ#@z#ÄzÁA6!BMòA'Ž?ÖMõ?ìŒà?%D ?™êÀÀÀÀÀ@mø3|ð&@ÜÒ°b?@`¤œ¥ÎºÀDøÁÑ­nøøø?ä."!¤¿äbéÉhwÀt§S¥NÂÀN"óýL$!ÀZ97–ÄF@'<Na0ÆÀ@"µòÉ&ÿ@3â@¬i¿¿üT5äB[À\<˜'¹)Æ@D-¶,#8@8Êl
;
ÀSo:m.@@5å'±Bd¿÷:BËÝ0?àvH":ú?Òâ#+@
ŽÚDÜ}ñF´dGaia EDR3 5643761269482696320NRªùŸ®€kgq@Ÿ€@`*»ß
0?Þ
À=õ¡¥ey?<@Þ9
 5¾?~ØL@Ïáè@ÆlÀÎß-Ó4?R¸ï?ûÑ5ÑQ|?zÀ¸>M%½rU9¼ü¬à½Ùûá½²çܽæ¹C¾,íg=kƒ<ÑÝ¢>LuoVBÍ®FÐ6A,g	DEUh_FÀ?vÄ>6Ï[;6`m<ݯª½vRq».O‹=©Î'H?µ1/J!>›¨KBSÀ@¥Ÿ>BÍ>‰ÊÄ>›‰>"e[Â/I‹Â‰V,ÂŒ9A"ÄFW@ƒ›áN2@®ææBå—bA•Œ+B@s«DX}æ]@ÐØÚB@àíA˜À?@ˆ‡H a»@ɽÔBùÈAŒ6?àS‰?ʝÐ>Ìú?—_PÀÀÀÀÀ@os sð@£âW¤Ãw@aÚÓ|;>cÀG9[Ʌ~høøøÀVöÀÿٖ?ëÉ	œà¨À‡¬ª+"ÀH>­Z¸.Àb7m
áF@1ïûšF4@º–Fò]@4ˆ×D' Àwû'öýŽÀYõ@sÌ¿äU‹U@?QÕáÀMÜÕA,Ð(@5̦ڢ¿úrò	y›œ¿‡£òD:€?ÞgMh@
SßÛFF´dGaia EDR3 5644000963008348032NS"ù?€㒝@Ÿ€@_û³+"o>íLÀ=ËÏëG?
õŠ@.>†ùž
~?QªA"¶uALÛöÀ(½œ9‰-ø?"f=@
l}öÛÇ?-2O>¾ô»ãz½¼oP½<q=覽5p½‡j=‡[Á¾.ú~>ŸüBPtöEºAº@Ý=ªBÞSe_FÀ?ƒ¼>ô½ž<¼§k==1½œ[¶½Z><>?…™"A>Ÿž>C ;´@>m™>1Ä&>¬l<>'6 >Á"µÂ'ð{€¤MÂ#Þ£A6@åF@s3ošö@5çBÙ"°A›À+@^…Ï(S£A#x^A?2ÊA ù…@€9"OS4µAà_BrÃtA­1@š"@
b ?'+@?Á/ ÀÀÀÀÀ@oWšR¢:i@¬å''U@a£¿çÕ=ÀG^HÍõ"¦øøøÀ+ä'iB ?é$|B¬jÀ.8ÿĘÀ5´j¥7ÀOm3@›uäҐ@Ð^½¨ú@4yq
&¿ýÇWö™.ÀR_¹7<ez@T¿+Ü)<_@3Ó" 2QÀQs:°'[J@4äÇE°¿ð»[ÿÇ(?ò'ÐТw`?ʄG8,¨@Æ±À§àF´dGaia EDR3 5644018005437814400NS"y–€ï˲@Ÿ€@_ìè¶V?-2*À=© ú‰q€?g«•@,âŠt:‹Ø?œ?¨A=MGA!ÏZÀ$5À"Wßû?no¿ÙõëFB.?•:Þ>'w%½5B¨=ï¥Ä=U?½¤ùù=3g=Cʏ=~ù¦¾.5G>Žý#B>uŠE'ßA+eBäÔ8_FÀ?‹W">[Dÿ¼€ûì½4Ó;½U>¿½ÉÉ\=3b3??Ù©hB&>ÁéÓB»î¿@2Sò>'[>¨¸ú=à‡>³ Z‰µè‰ÂDXADr¹T+@gU,³@"A@9wB¡1SA í7@Sâ>¸Bèü@ª2AoCûA¤²y7@mιìm¦@ÁBdB&ÍA–¥F77?Ö#Ñ?àÓ0?р?–êpÀÀÀÀÀ@oPtÌÐÅ[@É_–ü€·@a˜{"$!ÀGVѽln—øøø¿ýÕtN@Ý?ÖwÄ™Z¸À'GwêÀ6û‰œÁ,%ÀP<ïÂ'm@}ÚB¦œ@¢J^º@4	؟V†ÀÂÂļ†ÀR±€úCb¾@T	@P…hÞ@4»`ITÀ–`qSj@56áR`ñî¿Áîqi'À?Á§QÖ?†›ºiÊ@,
dÞïF´dGaia EDR3 5644046249152947712NS®)£&Eõî@Ÿ€@`ãédq>ÅÊòÀ=DFLÆ>ñÝ	@è'ÍøA"?0ciAh3@º$2À^+ï1†?á^?ù¡àë>a?*b7>—¢½ ‹¤¾4Z½€f=$F=½‹ž½=Fš½¾>žàcssC"ÉH81@à"/E›1F?ÉÀÀÀÀÀÀÀH?z%VK$>4«Cì Aˆd†=ªØ>µ¦t=Ô§E>¾«¸ÂqRÔ€,oÂ¥PAn©F~@·L%Š"ïAãÑ9CQo£AüìB@®n©ß—ªA
îåCئ;AƒhD@±¡•c0ó@õuÖDˆAyɟ?³Y^?CÓ>>?#ÀÀÀÀÀ@oSÚn?W@
qÊAYD@a±O5-Ì ÀGļòM¢øøøÀ
'æ?êÀОä–ÀÆCy'ÀIs;°j«WÀb$(o@1ƒ@ÛŒ¤@Ò i¾J@4…ùí|¡@¿þñó}‹×%ÀY¬<kHm`?Ù,òd…@>¯…´˜dQÀLe´1½<¾@5ãÏxod¿ü/NËí»<?|³ÔšÇ?ᐼÎð‡Ú@æд>¨GF´dGaia EDR3 5644115002987141632NSì±€Z[Ă´@Ÿ€@`r}Ê$? \¾À<ø¼ûíÕÙ?S6"@Æ4}Uw+?"ä@ÌÅí@¯Àó¥;öý?]`?ñD¨¿ûÑl?"K>©E¸;FAѽ*'½_â=ýì¼Âxƾq·>õ<¾ð>²Ñ{Aè»E[¼Aô5BW=(_FÀ?¿Q>U9¬½Ï
ؽº7½';øõŸ¼%6t??ØkNA>fCUC"µ2@®­>´ß>ƈ­=Äzã>ÑS Âw†‹Â<^ÙAuF­F"@b;1ÕÄ;`?{<´CdA¢8‡9@Plj'n‰‰@¨å:AKwA¦+í;@f~ÿŸâªl@'ÿüBµA˜á?ØØÈ?Ô­€>üـ?•w ÀÀÀÀÀ@oE%NWFG@Œ<27I@aœ‡WDUöÀFôLÁnїøøøÀÓü\|a?åV¼uԄÀYÆDŠâÀF§ÎƒlÀ_eˆôØM@-ã½ àŽÀ@üy4Ä@4Z¯¤ÛX¿À9¿ÖÞNÀXF…ÔÉ_À@3'œz7öT@<#©é
ÀRÏkoˆ@5€"†4[ˆ¿ôë"€D?Ð<™«—›À?؜.ôJø@™åƒ|%F´dGaia EDR3 5643483402272347008NQ®AA"€(p_O@Ÿ€@_Ä
Å©£?n'YÀ>¨ÉóÞÙ?œt:@ › Ýb§ƒ?Ó`@@ é–@Ì¢³À¥<$¹Ð?´Jñ?ûes·­ó?Ý¡ã>I™¼`
=éf$½¤ñn=è½¥jÚ¾èa=eõ¾NÎ;>
p碘
BD]¾E‡MAULC;é_FÀ?Ÿ–#>"#˽f½™½¾$</';uF70@!°5=À)"B¾m·@JFö>Þ>›'%=>p«>îLý±+ìÁîpA>	"F¯@d¤h]½(ë?ÏpsBË˾A¡$[#@Rh"Ï:ob@¶¶¼ANQSA¥^*@l9–Q@"c@ÔùQBµZA–è¡#*?è¼?çW?7à?£» ÀÀÀÀÀ@o`7‹ƒÃ@ªWB"ê…@açá7*ÀGçlÚ£UìøøøÀòa¬Âbc?çãðÝ\ßÑÀQ¿§ýô&ÀCˆ³£é¾À\_hìäŽ@#˜0^,^@ìàÑ@4oâ'¿úfF•#ÀV¶¦lå"@?›
ÿÅP@6øFñ§íÜÀWøy'ñ^@5X'YDKb¿î+©˜Éˆð?ÔJF	u6€?»¨ûó֐@)HßÆy@	F´dGaia EDR3 5783152504623722752PAâñ^Laº@Ÿ€@h4Îɱïõ=µ©LÀTrv	+'E=´K–@ c¼‡ëÊ¥=ÇvB¨""Aó¦À>6?B^=ß0*@³àâE4=í¾­=‡öã¾!†L¾Çã:¼æ)5<­4¨¼¥«ß½ßû>BAÆ=ÕÙz=2½5lk?¬åCÔ">©'k?ëºF?œŽ‹ÀÀÀÀÀÀÀ*>'C1<–},BÈ"?…I4=©k=Ågk=_*=¿»u›ì8Âj¶	Á™ÂÁºï,F§@'¬Ÿ‹bN,?±_DWžüAóP,@c«µ0i&@æ³|A­¦ˆAžÑ'*@›È¹57VAp=C@ó€A"ü,*?Ï/J@N¬x?íä?¯tàÀÀÀÀÀ@rðÒ(ÂÖÀ2êÝ0W@o|Ç@#9×ÀO»ŸO­øøøÀ,aü¬ÂHÃÀ$\i/;öJ@"nW=¬Ú@Oz­«ÙôÀX0}§ÀòšÀCÇú›ÄâRÀÝç²G<@#‰î³]ì@ÎúÛðÚn@&U®ª(@H+dÕ×ƐÀ:c°^ì÷ÀJÊ~»"@%¾Ÿ™H{v?ÂBÓÈK À?ì[\=ޘ0¿á¾«‰-Ø@UØÉ‹1F´dGaia EDR3 5548166601819312256Lÿ! P€JD Ç@Ÿ€@^Êæõ"?>-•À?ʋ)­qÃ?"…J@ÄӗOe?šf@¤Er@Q±ÀÏÐ"<"?t{@Þ<eugv?¡"d>t@оǽó
J>$/;˜e>8ʽ·*ñ>sL*<ûÂû>'<9!@ØICùp@«4C@❕_FÀ?z²ð>¿…½ó­Ç½X¾>Éâ¾B¯O<ƒmÓ"?çóS#
>!ïBCÒ
?¦&>©åj>©š=÷øñ>¦v
¨9t˜ÉOB8°+ArXÍF@X¯Þ½Ü?1B³@YA¥›¾@Q#'؛²A4–Ï@Â]õA¥üÊ@bc1ΣAA<AŒ_AšÆ@
6Å?³k=B?­ZPÀÀÀÀÀ@oA·%œ'Ž?ôlO(i@aÖµ˜c"ÀIÐÓa"ëøøøÀ°Tì'R?ð!kʾåØ¿ènX•ðfÀKŠ]ªü`Àbø';ÀHg@È
ÿVÓ`@—9|ü	!@4²K£˜x¿¶Éâ.IРÀZ· Aè•åÀ¯FM;®À@0ÅF9c²ÀNî!éØ@6$ÐêÿúyAJp¿½^ÄáÖ?Ùßîd-ú@"²bΰ›óF´dGaia EDR3 5547708689596032128Lýk©¸$€
Cð@Ÿ€@^{õ™N÷$?¶mZÀ@2:äd¥;@©:@5Ùn&.˜@>l@@êýhA$úÀŒ¡}
ud?Öc©@½XÌiò?þ0>'›´>ÆÕ;3áç=A+ž?vû¼ÎO¾l=?{>Øç½+a%qpAUCË"@þøÇA.õi_FÀ?Ð~Ó>ÁÏ=¸"í½%–a½ó:q¾»C3>Ëæ
@2íù
>B§"B—Œ?Ì΀>t>§6=>»Rü>Ë£Á"x¬¯XÂZm¹Aƒ|ñFn@Vˆ™5<kõ?ÍҚB`7]A¦f°@M'ïPQR¹A+Wý@°^A§Iµ	@b²ŠØí'ÌAvëAX)Aš|Y	@M?ÌÕÀ=ã?¾¥pÀÀÀÀÀ@o?¯VJwÍ?³Æ '¶‡ž@`äÄls#ÀIy
L¸Å¾øøø¿ü¢}ߞ˜­?äÓÖófU¿åʶÍùqÀ/Rg³mØzÀE€§2=e ?¯—Ej¤Á@½r/Š¤@4V'¥¯EN¿"€`(càÀPÜ뉀ÒÄ@Y…ÜyŽ#R@*x ø\TÀk1*a$p@5'ö"ѐá¿ÓxFÖÑà?Ýccu{ˀ?'HA—	@D@'L¹Ü²çF´dGaia EDR3 6350305826575798912X с$Ҁ(*e@Ÿ€@v±
ÌØ>¬ùXÀT°çÛ;m$>ªöV@ˆGõñg>¯¡ÖAƒ_2Aµ¨Ÿ@1ü̖B¡¬>ï€~À+·Ô+ôÌí>à腾§íq½åœŠ¾}(1>kh%;\,E>bŽ¾–É´>H¾'¢¾Ñå|43?"wâC¾Ï?³¢K@U>_FÀ?‰üº=¾š€=õ"š=d½¼À:§½Ëø¼•w«%?C¡ñ++<GÖYBb,þ?…ôa>,­{>/¤½=vó|>êsA"Õ
BZÍBo›Á©xF[@l+5z$~¥?`ÉÃC€QòAžq@E_Ý÷:`}@嚸@¾§]Aªÿ&@uâóšVÎ@Ì%BRñžA"qý?×`*@5(?º^p?¯ñ°ÀÀÀÀÀ@s9ÉCBÀ@ðÓS/†p@qïM'ÉùÀP)JÃÏ"DøøøÀ*`Z DmÀ*G~aRùf@<½¡‹@U¡¡öóúÀ]Ó1PçÀX½¼j"ÛÀÛ

Î>@0éy8µ @âJq8U@A^Å÷¸Š@9ÊÅr÷ìÀUr«46¥!ÀkaLl&@#,nì}?Èûߨ ?¿§­h§&À¿Öì%UÁ•@@%Ï<€ª¸œF´dGaia EDR3 5644465919004711936NU+ÙcÊÔ@Ÿ€@_BðBi'l>¾FdÀ=ô‹£B+ä?$!@¬×'âß¼?,Q¡A0X@˜ÍÀ'ë%?_â?ò˜/
j?;a³=îã|<c?"½ϽxÎS<ÁÐP½C½l¾\=×_> Â=§VÚ@=C8qNGfÊ@àDÐP_FÀ?Æxc=î ~¼—§½6b1¼à©î½!k=~ÒòB?">EE>pBìð‡'A }1=Þpe>Ÿ.=…ª>>÷
5Ž˜™Â¡§Bn=6A"'öFM@¡7;ìA[k…C–LAŠ²$?@'[×MM®@ÓÌC2/æANÑ;@ wÅw³ÙAy€CwÈAƒ˜?À˜?œÓ>§+@?f€ÀÀÀÀÀ@o-¹<?ˆ"@
 CœD©J@a7{cëMÉÀGà«]ÂæøøøÀqüyAñâ?äµ
?0Ê@¿ýH̾ÊËfÀG¢–ô]À_|_I©OŒ@!i€þ&@­jÑQY@4U¡àñ0m¿ò³³µdp=ÀXî^Xd@3'C$X@5»y™÷Ù@ÀZôºtý€ù@5"ÖÜÑòÒ¿ì·9ÏŠ?Æ9ríŽý€?ÉÄmûjø@ü¸D"tF´dGaia EDR3 5644853977872389376NVŒÉÕAŽÇ@Ÿ€@_سªä.v?9jëÀ<ùǨÚƒ?'è@*í¯À¦³ß?´UäAètAßSÀ"8þøFª?ƒÌ¿ñÞÔhî§Ì?¸?z>¶H¼…$t½Îѽâ³W=S½äà@¾U÷¢¼f.e½D¶>½5Ûâ!B\E?åA-ÊþB žú_FÀ?ÞhŽ>p<F¾½¯ß=[Ã9½7Y…<åù:@Á$I4>²<"BÛ¥)@­ð=ù/å>æ"W<¢"9>ÉåŒ(¡ÂˆÖ*BmäA}T@cžA_«£c@7B˜+«A¡•~5@RØà¼Î9@Ý}A.EdA¥)‡7@gîbœc©ß@ž(ÞBñA˜W'57?Ù 
?ÍP>å@?"ÞÀÀÀÀÀÀ@o9d8™"q@|ՇÇe@aX'ÈÜÂÀG Àˆdøøø¿øÇÿ~#ìŒ?Ь+1A,À˜Øs¼ëÿÀ9"×ÐhFÀQUa)çØ@d *\D@´ÇéO'@3òª;¼®8ÀNKï	¾jÀSSԇ-Æ@RðÎéšî
@4Ålãù.¾Àƒ§)ÿãRî@5>U(ô,¿¿«QV?½Ñó1v?"¤øc¨·@-9RE•ÂF´dGaia EDR3 5644660876150355968NUÝ)|¸:ôe¿@Ÿ€@_,üÍ.ª¸?ãÀ=%0ÏxÒ?D—@ÏgG˜W?†
@ÌØù@Œ°À"Á¼Kë}?;]&?÷{uÚ±€?uÎd>iM×<Ò£,½§û?¾4vþ>肾7Z
½·²K<ꟈ>Ús>wwrAO`,DbõÅ@¸cWBžob_FÀ?¥tx>9ë¾
­(½×w¾j<†¬=$£W,?­¢Ñ-=È©½Bٝ?Â
>Kõ>²+[>
Àå>þŠ}­[ú–²˜ÂAC©AU×sFw@`£'…Äî?'y%C–¢A£¾@M*Æ
ïM@ðÀŒ@øiA§cÏ@f£"¾ü‹A©A"÷A˜Ó4?æ<??é	°? ?£ ÀÀÀÀÀ@oÚ 7=·@ÌhÎ0»@aN1 ÇÀG‹Ã:ØÛøøøÀI͟•›?éã Õ¿ýrûÄéÀK+–`ÙÀaRÉÏ
@c@$ڏ"¨@elÀ¢|@4|b‡Ã"¿òÝâ"^ðÀZˆÞC">@	ÇI…QÀ@70±Û@¢ÀOÄÒ{ F:@5òOãÒ#Ž¿úOéIÃP?¹œÓ¸å»?Ò֖Ý4$@¬ZÙukFF´dGaia EDR3 5644883836495653888NV§ñªì€|@Ÿ€@_æŽÚÓ=°>o3øÀ<¥²¸ús>–¥f@Ê$þ+>ØBÆAw/ê@"öÀ‹QÞKŒÒ>¦ÏÿÚà¯ú"U>É÷>²:½‰y½½ö"¯½…SØ6~!Þ½¢üö¾¿˜<íWµ¾AÕ[>²ò•"	CfqFÝÿ@"‡~Dµ'F?¶×âÀÀÀÀÀÀÀJ?ž{N#>1ρBÊûo@ÐìŸÀÀÀÀÀÀÀÀFy@ 
oß)òóA(@CCeˆA‹>oI@Œ ÿ×£1xA fB¶¥âAx F@žçJ¢»ÐAw®CkV@A"6?´GÃ?¶Ž ?6 ?eç ÀÀÀÀÀ@o4WóýfÖ@ÞtE+€Q@a"D>fZÀFáCMّ'øøø¿ûr¡±I'P?Ó1õ'ExÀ0ª)LÄÀJ¿žãøPÀaÚNÁ¼@0˜ boÇd@	i; v@3üÁc"À!Àæv0ÀZ3~b…Ý@2|jM@@=Äå;èŸÀoóÞcbÉ@5p9*Åö¿Úó-€ð?~êd›°?µ–ƒ\\§@ a#‡¢|îF´dGaia EDR3 5703155818159621888O%®Gə@Ÿ€@`Ç«ò©?S¡"À5_‹3"?a@#;äOË?É8A
éA\³ÀuŒö­|?w»ÀãZͤ?‹°/½B›y>,")¾ÇFI½‹Ú<¾ìg½.‡€¿ó=»+¾†T;CdUNBgE@©PA
Båw$_FÀ?R'ˆ>X©•¾@š	½[õ}و¼ç©@=#•0(?̞Z(>…$Bd)¹@/ø>»b=Ø\Í=ÿ)>9l8Ÿ¦)BF–GÂ$ɤÁyâéFO@qPJ
[@+o'BÎ҉Aœ¦0#@\v2åyæ@Ù»;A…ÛKA¡"ù#@x¢{(£@ýÍùBFÈÒA'Ú?ê½ç?ø1ð?Ù ?©E`ÀÀÀÀÀ@nƒ'BT…`@&.ûô[h@a<¼ÙìqßÀCPpÿŽøøø¿ãD«*½MÒ¿äÑå«"ÀN¨HþQ´ÀFG*…¥'òÀVó.Þ<ž@4y˺¶@ >¾!
PH@3	jaŸƒÀ
RÄ
IuÔÀX3Õå«®@J¦!ǝ2ˆ@@–¯©¢I2ÀZð<'&§@4ÿ^¢:ã¿ëþy–Wp?ßùcE @?×ñxH@ìÀxGbF´dGaia EDR3 5985032464532051712SQW',@Ÿ€@mùö«Lò<í7EÀGaž¿Ln<²¿^@#/CØ\=<=m@Cˆø#B)]À?OèE¡xh=c}À<cVÀÑÔ= 4¾Ë?1¾¼ï–D¾ÐªÒ=dž¾Òev?Üf½A7=XG×¾âA±@ðýDš=ÐXi?ãƒ\F?¡8œÀÀÀÀÀÀÀ==}ªB<%ºMA™Yê?ˆ>QÝÁ>âÁ='Ÿª>"JÒAŠ2.A°½AƒYÂ1‡F6@Å"µì6×@ƒY¶E#»xAy¼‡;@¯?"o!A®êCeY^A‰R¸9@Êò~½"vAI·DˆÉÇAf`D?ºY'@1°?ÇGH?šâÀÀÀÀÀ@tÑmTe…"@DNg€;@nñÒÕÀ9¦t«»OøøøÀ"Òg*æ'fÀ2£²"²¤¿àÝÂQÔy˜@W(犵˜ÀG'61Gö@!æÖ©	ü¿åõårÖÄ?ðÄo®/wp?Á1¿àòè@Dk¨ï;Æ@X…ú±ç@5í8DÍ\«ÀcÆ<•sü?ðˆè˜õ0?ͲÖD"?âžÀ+µ€?ÌM0¡¼º@-Ú;ˁ¢"F´dGaia EDR3 5704173587968915456O)K¨
x!DMî@Ÿ€@`mÓkû€>ý]À4²A^6ï‰>Ú
c@\ÖºM¿?$-,A*¥³@À9k¬~½?'Àùû-³›?ôF=€¹–¾x'¾Ñªj½å¼4àþ½°7¾ç›î>8¸í=a•÷½H/BÈÈC(MÅGCê@Ãg.DÎ_¯F?µ¥ôÀÀÀÀÀÀÀ4?dÜ<4=‹›ÅCÿ\,A$à—>£aå>mœ=à].>r–, vÀgAÀ»˜oÁ¥ÊÆFÆ@§¨ ü¦ÀœA;ù7C€ß:A‡à)2@•w0ºi¿QAÏCèäA‹ó,0@¨Êt®º<ÎA%3C™ªìAè?À5V?¿ò°?``?}…ÀÀÀÀÀ@n¦!
¦ù@+lX÷Þ<ì@aÞÎHÀB
r<;øøø¿÷}-¤Øú¿ä¼7$BÜÀ½¾W`qÀMÌ=Y'À`§Eƒ]²@ASÍôõ"‹@Æ><D@3
Õՙ,Àx|§À[ؽ!›Äv@0+†˜iø@Géða±ðbÀQù÷EQ¡Ø@5V®‡Õé2¿÷Ò!žÇ€?ÌlJÄÃ&?é]?bº0@&ð£96–RF´dGaia EDR3 5640685591865798656NG½©Ó0ف@Ÿ€@`5Àôß¾n>å‰À>yٓúÉ?j@=(9CÃ-?E‰0A!ð5@âsQÀvŸnŒµn?8»?ûlö†¹A¡?;§e>{£L¾£	½€dω½…ؽ•"m¾UI¦=Ղæ<ìgÇ>c›üYQC+DGOUA‰4D¹^ô_FÀ?ÜÈï>ÑP½<};±7=Yô¼{#–<¶˜ÇD?ˆ/¼GG>4gÕBę ,AB<>1£>¥š³=-ó>–n§Â\òt‰&Á‡¯AXÊßFe@—Á 2JVTA9èCoÄAÜ=@ŒæŽÎ @挋Bý¦ãA}î:@–s›P‰AC%HDA†Õª?ÅåH?Š"@>Pë?`ÍÀÀÀÀÀÀ@o†(P¾/&@`þ
ƒÐ'@að¿µ-WÀGh1Àõî øøøÀ
)'\¶¤L?ç*݇t-Àƒ§J–ZÀCs1HþÉÀ^F©ÏÇâ@-i2>–@ÑPyø$@4iJmãå¼À9Åã,tÀV¬7·—@7þt8@;àÝø†¢³ÀU®™µ9@5IÄ¥¹@æ¿ð4Ç(ë?ѽT4K?Ú¯šZeh@!ënMh™F´dGaia EDR3 5641190714373124736NI‰q2€G—¬w@Ÿ€@`‰›¶tW>÷!À?%˜{Œ¥½?!
@™t¢Ì?[ìð@ɲ@À÷\À"ÁFzv?*2²?ôX›»ó¬Ð?Nze>ŠÊœ={Ãj=?~â½éß{=""½ßöz¾Éë=jN"¼"ìÇ>p¥­[R	Cµ]4Hœ:œA
ê3FÅ8F?½rJÀÀÀÀÀÀÀE?•ø¶G>QˑCˆÿ#A¶ŽZ>OÞ°>·4e><«j>‡‰_Â"W†½9ÂW
ŽA(èFg@¹5i³hÑéB'¥vCúAM›@@¬MiE.ÄrA&lOC®$öAƒ‡>@¸O³óU	‡Al®wCÒ]'At4R?ÃL[?–ÎÐ>Ž^À?fn@ÀÀÀÀÀ@oÃÁê@²@Ún0Ç¥(@b]ÓHÃïÀGJa@^°ŒøøøÀCÓ{L]?åŽì3$/À
•
±£ïVÀI‰«ìÀf
QR:ÈC@9¨rGÒSî@¢>,aýí@4\pïÉC<ÀJ~,ðÁÂÀY!Wé
ÂÀ?QÊG"ê@Cj[¥•ÎÀT…œ‹ýÎ!@5Æayg
¿¿óä#¸È¿Ø[½7oÀ?Ö½Dsâøˆ@#5Ãn©RF´dGaia EDR3 5640630444485000960NG‹È?žzë@Ÿ€@`4#ä÷ݦ>ðöpÀ?.ÔÙN-?=¹@%"9¸q'¬?N?¦AU§`AÙ¯À"«=—ÀH? è³?÷Š†ã¨CŽ?UN¯>—JB½TYú½o^ª»ý<̯:ÿ¢½>?p=…ê"=D˒>©aß%	#B¯/uFŒ&@ÿC´ê¤_FÀ?v
>/á<ÕS¼×¾1¾!86½½+k½Mþ??›´µEE>vþ¶BÄ~á@"ê
ÀÀÀÀÀÀÀÀF-@'_/LE]@ž·§Bí
üA–ò;@n×ÝzsX@"ZåBTäAšÝ7@†oq@°lûBÿ':A'?ÏÆ?Ýh ?@?'gÀÀÀÀÀ@o"›¬G>µ@è Ëð@aø"y«ÔIÀG¬0™ùøøøÀe¯°q?âßû–	A&ÀÏ>ñÏhÀ;œàš
è°ÀV›µ†Í@$)Ï»®U8@3:$É@4Fùk§ô$À"±–>¡ÔÀSÙÖ¹•Ñá@Lu*îž*@7A,·PIÀeó¿ÿ(3¨@5
³c%Ê¿ÜÙ[†*8?Ô/LÄ?·©!o3_€@ƒà7F´dGaia EDR3 5329439688566523392Iõù)àFbV{G@Ÿ€@`IƘÝÜ6?‰äÀGo8ˆÖc'?¬3Ê@!›©@ÚÛ?Ë·û@±àAƒ‰À"Øɦœ÷?ìÆé@*ó
h'·@þª¾^ÎÐ=ä–é¾)Je=øîc¾'P>÷#¿
ÿ½þt­?3•¾¼GM¤¢A6ÊCíä&@á0\AˆR·_FÀ?§î>ǣȾÒD=³­½¾w²¾°ó1>@T•¤
=5B­¨?Ú¼,>](O>R]>£Š>kûÂøŽ6BUóA­jzA8%Fª@Y•ò£\….?Ö'‡Bt®kA¥L;@E^•ôQT~@Š4,AUyAª"@b!î¬&&AMÂ~A4zÈAšÀ?êáE?õo@?i ?¨º°ÀÀÀÀÀ@p˜N¬}	"Àþõ	ž@cžÓ¡Ê(,ÀN£ŽŒð£þøøøÀ!¢–ËÄš?åd¼Ut?ÛQ¼íæ|À!¹%7Š_ÐÀ\EA;ª¥ÀÆ/mÑÉÈ¿·Æüuº€@4[q£J«?ñiˆD¨TÈÀNS†tÇ^@@ݯ&Vz@êãø"ìÀBPfV6G§@3"»ã^2v¿ùíÂÌHÿ?ë'͹¨€?°KE­>!0@-€;0"7F´dGaia EDR3 6350968213611090560X#+ñ€šo•@Ÿ€@uú‡ÞÂÄ=²èÀTI4øÛ+Õ=¹¯@§5ÛuE<=#7(C¬AÄ1@3]	ø€¡O=O÷À.rÝ<g=3.‰=ÍÝ=Âc®¾49I½­ƒ½eý˜½€nY¾+ü¸¾G q½Ét–=áJ@??i]¿C¯…äF?¢ðÿÀÀÀÀÀÀÀ%=".>/<BX'B­ÕM?"‹ú>\K>'Äç=éÂ÷=ÐsXÁԙÄÀ*AæDB1I>F'@´¨V\$™@Q–6DÉۑAƒU*@Ï,Ip0¸AؙBËÆ}AŽä*@¹ÂZyÒ²EA°CDHM2As3?¸?›@'¢è?¸Xð?–ìàÀÀÀÀÀ@s-…¸þ‹æÀAªKO.·u@r#‹¤UÔÃÀOíZÄøøøÀ)é)'ÅáÀ*KÕæ ^È@{Ò¦â‹@SØ
¯"äÎÀZ{€þKTßÀWu2šÀìA|w¾@(:oêÜ@."+­@;•¼qÇ4d@C•^(ÃÀT)ðû°d3ÀVgl?²C@"°Š¨ÏÊP?Õьu$0?ÜÞ±¸É¿ëy"wÅK@¬ÊÖ,F´dGaia EDR3 5314453963548088064IÀ»¹sW`Åoî@Ÿ€@`f<ZÛ_=Ÿ‡´ÀMU¯8'¹=]('@!ÂÐU£Î=t2`Cô«A±"À r/«ßýÈ=Ü|À@4Š}_ÓÏ3=†Ô>Çk<ýåN¾£,þ¾®1K=Õľˆƒç¿Ý>­ÑV¾XC>nÉÉÀ&ˑD9ØN>؉A®øC_FÀ?—ük<Š~&½¸['¼ÿÒ¾,Ð;½æ5=¬‰>Ë&'<ÛþCØ)?^t>+Fñ>ï®ê<Û1ú>›©LÂWÔÁ5dÉ@*"SA‡¾½FÖ@Ç´®\¤¥A®°DpYAw¢øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@q%€òÊî=À&Ýáüœ@eºRftÀQƌ©ouåøøøÀ&ڙkÀr¿ö&¢áDê @,ˆ;â'~@ ¾"h²,À[ØeǘÀ5/òXâŽÀžB`Ý4@2M`ã[q@
wÀ•ÀÀEµ•Åß@Ap¯Y˄"À ©Ö1ÀÂÀ?kìòé˜@1¢CR»ì"¿öBWt)PŒ?𱿯$¿®lŠY°ú@@Òe4F´dGaia EDR3 5314680527360443904IÁ‰ÈFK:;S@Ÿ€@_°µms`<·šgÀMKñÚÍB<¹"N@!î5½">š<Ã'ÍC¼*'A±"ÀÀ&Ÿá•<ö{²@4àî¨1}'<îL»¨F<R_Þ½‡õܽZi>
ò*½%´¾Z'p>…F=Á§<Æ2u[	[>¤cŠCµÉT? –èÀÀÀÀÀÀÀ)=+óå><ˆ‰AM²P?s	ÀÀÀÀÀÀÀÀFï@Æ­AOì@Ϩ3DߥÔAxga5@ž'G‰êA3y¨C+ÂA‰'3@ÍOrË oA†ÝäD^‹FAdê)?º¯	@4p"?Ì÷h?›éÀÀÀÀÀÀ@qEVî36À'8ëÚwU@e¹'šÀÀQéNŽHñ©øøøÀ&¦ÞEÜÜ¿õHd͂Ǩ@9)4ï¤@0'!T¨À[@ù4ZgÀ6s+Ju¾wÀÏUÇZÞÜ@2[sB} @ƒµ™è8ÀF?8AöÕ@B
m¼¤ÝÀ"Ìáù͔À?¦Srü^@1¨ëš'Q¿÷"ŽU¿Gö?ñŽîH` ¿½tò¥™à@*†ó&õ¿F´dGaia EDR3 5314683624038646656IÁŒ™hÀΖi@Ÿ€@_®_ÚPw<ZL"ÀMGÀ"q®†<[f¦@ µÁ
òp&<_Dr'A¤•ÀHô­"<'´"@3QÔ8_Ð<‰?,=²R=Ò©c½¹:½ß&'=xb½ÔÞj¾œ×"=r6=V±(<ŸŸMJI?¥lCŸp8T?¤ùNÀÀÀÀÀÀÀ&<̺î:<òC3¯?'Ž>RÐm=a©=mA{= ÕÂ•Þ³ÁקA–³A"'×FÞ@ã•)F'ÅHAŒÖÞEa-AbÞ«6@À ñ÷T&iA¥½ùCÍy&Ax6(5@çâbÞÕXB4¯GD…ˆ°APŸæ?µ/@Y?ª»è?'ö(ÀÀÀÀÀ@q§<({ÉÀ'7¯6¶Ö@e}ðþÿîÀQèÚ¸;'øøøÀ&Ž—¸9*¿ôáó'ۋ`@­SŒ@M`ÈHÀ]>ü~ÿ‰~À8°äõDÀn;'lP@2aÚ\yñe@
÷ߌ?9œÀFz
-¡@<ÎNµ1À%ÒØøØÒÀ? 'Âqm@1ðÖW0D¿öEkzØF»?ëÙ¿Ä€¿Îœ_÷Lې@†Q¢-§F´dGaia EDR3 5314751553242673280IÁÊa|0€ áÆ7@Ÿ€@_Ÿ]‹q•À=ÿŖÀMT§½">v^@ölM¥>þ[BV' A"¶ÀÂ*D'Iž>2öO@1e@yÀáÜ>:½Î¼'xQ<ÌֻĆ=s]
>6]=ÎÃÕ¾QpG=ï·¼>65Á½õ÷ô\[B>E@Ää?Ő²B¨";F?™ùOÀÀÀÀÀÀÀ(>‡c¼:=Úù‰C`¢@-À>Pp´=ªª->[=ãÒE—`tB¥Æ˜A‹a<ÂŒ˜Fí@«!WÇ#QÔAA±ÿCm A†¯‡7@w°ã4Ñòs@Ð2GBi|A—"`7@¶)¦•Y÷A#éÿD
tLAuÏÔ?ß@aÓ°@–È?¼yÐÀÀÀÀÀ@qœûS¯"À'ܹŸ['@eZ/¹—0†ÀQßhC|XøøøÀ&Ž×eOEe¿óÝøä(¶ø@PT!‹U@'{š‹À`Rª\1ƒ¤À:£#âǽ¦Ào:FX@2rµ¬@šà¦>'¦ÀFMòÝø@-ÚÒNtÐÀ*í¾ËòÀ>~¡—§¦@2kíwÓ¿÷¬Rù\?ÛLß»@5À¿ÌÎ5èG¢@°{X‰ö3F´dGaia EDR3 5314808968365726848IÁþ™܀#xÒ@Ÿ€@_¶‰ª¾ú$<­â	ÀLÁxÞþ¦z<ª88@Ú¨cáO†<¹ÞCª¼DA•ï,ÀUð1ŽS<ß@1£˜G‰?8<Æ6=¶<ׇû½R'»ZŒ¯>)…>=N|¼¾sÃå>¥½'Â×<!~êcc?ŽNCÍ=Th0>ýüŽF?¡	VÀÀÀÀÀÀÀ)=`æ?<âfB46?…Jã>6ÐÔ=ý¿h>AÜ%=%Lã§6oÁðÒ[AEƝB^F	@Ë7ü³RõA;'äD"¤2Au;}9@¢–/	yA.ƒjCZ¢A‡.:@ыu0~¿æAöšÔD´˜AaÉ×?ºÝ‰@2I"?ÉØ?›0ÀÀÀÀÀ@qî/?À%ï¨ï¡@e4êÞ:.ÃÀQ¸ŸU[~‹øøøÀ&;ïË;F¿ñÔ°*ãÒü@di}Êx@ ßÅÒÇPÀ_Æ×æ¯ã¯À8©ÑßíåÀ#™HX"@2'®ŒIlë@®ö}2ÀF¡!-kր@1ý`¯óÈÌÀ&ûèTpÀ>怿†©7@2mpfÿcã¿÷l#¼–Õ?à/ûŽï`¿§*–"ù@$µq&ç1F´dGaia EDR3 5317714079946182784IÌPÈI€#'Ž@Ÿ€@`6_èç->
CÀKšŽÄt3> @EÙÎlC> ÇÏB4[A…D©À9…My>5pù@-wLãÄÜ<>5ò‰={Šp½á¢?»ÍÖ)=V>t·á=Š`º=J˜h=›–Ľ6'†>¥º75@ 5šCÞ@?<>ê@)
o_FÀ?—á'=,`½Çо½Ûc½
ƒG¾^¼¸N°$>…Ö§.;°œOB£?¼>r¿=ÐX=ž;F=ÕqžÂ¹¡çŠŒ8B6‹±ÁÖwaFƒ@"ÛÎÀ‰Ä?š|…D
BvA•ž%@KP"Áb?@ÏßÚAÇÄA§áˆ'@ß´hÇ@ö×ÀCùùA‰Q?Ù¢#@tƒÀ@÷P?»àÀÀÀÀÀ@pù;P{À!¼}857@dÝp©›2+ÀQ%ÕBˆøøøÀ& "æ¿áX`:è?ø\±K3Û@ÆB¨ÀÀawuS‹&À5Ï{dĸxÀ¤]g¿@3%9Kó°D@xå*?G'ÀGøÙ»­ž@s€[ù`À!Fm—Á–À7G(pè†@3<óÛ'o¿üú"}˜Ng?ҏ8›D•@¿èIê(0T@%wüÛ¶¤F´dGaia EDR3 5317475249712766336IËw'€G®çP@Ÿ€@`¬–Ü°þ<–è¦ÀJë–Kk<˜°@@(05Vrð<§ˆ[C"§AA[ÚÀñrPçE<Ɠ¿@'"L°3Æ<¸—=®ok;Ħ½ßg¥=)i´>DC°='ªÀ¾Îr>Cº½®ãM=àÔji¿ümTCšZWF?¨¼¿ÀÀÀÀÀÀÀ*=
/-<;ZLAÑ<ç?mÄ>K®=ì	D=#`=¿Jˆ7HÂI¼A:ŽÁè$iF÷@ϳð»c"Ê@ ‡JEJ;Ar•G7@¯óÏ'=çAF©ÅC¤²rA'y]7@ÑÎüjÒtßA6KÝDȹAa‡z?°(@
­?'ë˜?ˆnhÀÀÀÀÀ@púû‰ØèµÀ×Thт@eöng²ìÀPŽô"/ëKøøøÀ%tŸX^Ò¿Û¬á_o2?ðw=*¨äB@^@Õij`ÀdŽ¿oZÖÀ2¡k]IÒXÀZî|æ´@3AF	yíS?ûV4?kÀGyum˜þÀ3];-O(ÀԚCê¬À=¨\Ô'Mì@3ûvü&Uc¿ö³M£7¼v¿âð8%Э@¿áÙ]mîNÂ@(w²¶‰ÈF´dGaia EDR3 5937356987527087360Reº¹<EJ-@Ÿ€@o^"ðVp<@cÀI"€Ê±w<Úõ@+þà%£Zú<~cDabšBy'8ÀC±™¶á.<~(ÔÀH …àÆR2<9"M="50¾uÈ½©\ý¾Õ×w½³	´¾È#=|÷ö=Ä&.=QyÇ>hÇÂÁÁ¸	Àl½±D'(=]+@\×õF?²•rÀÀÀÀÀÀÀ4<·-€5;£ÎcA¤ï=?`cKÀÀÀÀÀÀÀÀF°AsÎ?'B–øßEŠ¸ñA=ýÈ0@üìžÜé8Bƒ[ƒDázáAJxÆ0A¹ÃªçBñI|E!¨CA02"0?¤sÐ?Ò1˜?G¯à?\³PAª$¶>£îE«à@@týrÙ<¯\Àò'gÊës@pó:°µÀ;º5Æ7r@%rl¢TdµÀ;ë¡zaU¿úP!~ÌøÀ!P…Þ5ÃdÀ3:)^¹¿ãoBÔæ¸@PFqô‰ÙÆÀ=3º×Ô¦gÀ™/Yú"°?±AzÁ°à€?Ýy£3'Ø€?°¾¾|Ð@*ž›¶ˆ@\ùA\·¬H@#2=Üs.Àn¶u™™ž¿ŽžJD:?«Œ›¡	†‰?Ýݓ\Êý›?°ï!\ρ@ fœµF´dGaia EDR3 5842235762688600832QÊy#+¾"@Ÿ€@há¤hUp<·Ë^ÀQé´}RÚê<¼ð@~F÷–<àáœCŠÙþA×igÀ:ߎüd<ÿÂ?û—™}ßXk<÷ªe=°€:¾ç¾·¼…Çj½š¾a;s¼É(5<åh>hl=±áŸž?¨ûcCæ÷]=—Ìc?LðæF?£3èÀÀÀÀÀÀÀ/=6}˜7<†¡3BÖcý?…Øÿ=éÒ=Ž0=–¸‰>«÷Ã=OÂ]Â@†àßÁ"Ó¤FØ@Ãöß¹"fV@É@·DË)Azë2@žÔùÙZlA×cCFÅAˆÎ4@ȵû뫹£A¨À-DòÚAgáH?·$?@&êð?·ðÈ?•åÀÀÀÀÀ@rìl8ó¹À!›-š)@m`–FìŒ9ÀLÈs{K/¯øøøÀ+ô'¢Ô[)À"W°÷ã¬	?íÛ }þþa@Q‹¡³OqÀ[?ósºÀ4#—BµÀž6l@%B&¨-?ù'éHeÚZ@2d€ñeh@By?V6¤Àgz÷'u´À;Sà.6¤@&7ls(íí?æX§)w?ô'ÿ7¿æÈ¿¹è"¼ð`@ÑØ©à°=F´dGaia EDR3 5708334139968758528O8¨£1J\Æ@Ÿ€@`*ÁfÙß?$é¿À3Ý%ˆ:¤?3\@Rï›ìï?oX@Çq9@ËyÀƒ¯Ùõá?E;CÀOöðÄ\½?R¾ÿY¾Ï&¾š›‰½brh¼8e&¼¨Ùr¾¤·Ï>yGí<Žü¾"Ëy¸²BÖ¿FŽòòA
Dµb_FÀ?µ"Ü>%?_¾ZÚ&½	«¿½E'¼•Ã–=9h4? "F6>yÚýB\\œ@̶6>ÇVñ>YS_=þš>h
±Â¾±BgáÁdÀÁãS8FÂ@‹láÞè‹Y@ßõ"BúʘA'¢4@z>OݚqÑ@òÞB^üA–>Û3@‹²¼"Ò@Ç0°C`ûA‹*?¾?³k>ç5@?s;€ÀÀÀÀÀ@nUÔû–1Ú@*	Æð^@a=¼ RÌÀBÚ¾þ"øøø¿ÃhŒ"¹Úпó¥d>A©æÀ¯µ+JÀS+›:Ñ<ÀbŽ‹wø¨>@CQ.IAÕ²@!%f¡f=º@2u£K}ÀnWm["€À`æòøÀ
ÜÛ¨S@@IçPµþAˆÀ_vñœ0÷$@5ZãÈò'¿ï1šHFìp¿™¦ýaéÀ?ÜùgI;p@˜·fî»F´dGaia EDR3 5710805154912821248O@Û`4ðs±@Ÿ€@]¡à{O>å?	¸tÀ7.	"m"Î?0¾¡@&'Ù®»ø?tŠ%A<€È@ZÓ~Àé)Ww?éGÀ}u¿M?jY켅¬8>†¾ã_¾`k=áÎ¾l¾Ç>Õ1<‹¶v½Î¼Ñ½­õ¯,$Bßé@Fœ²N@øò³C"­'_FÀ?­–{>Yç¾EJ)½mmì9"èÞ½¤¹#=ê[Õ@?¤"ÞG+>iz[Cێ@¼ë¸?ߐ>ÀÅs>½Ê½>I|f´¡B¥\AÌYËÀðÙéF3@x¯,ngï"@H™üBüOA™'q?@q|RQT;@íïB¤A™Å¶>@€¨[¨ ‡@ýŸ-B†'ÃAr©?>@¶»?¥0Ð<Ñ?¡ì€ÀÀÀÀÀ@nV
Kµ"@Ï'(@_ºšE"®[ÀE"7ò\Ùøøø?ÄÛ¨"èF¿ÄqjŸÊ×$¿öÀ´®Ù‡‹ÀEÏA<ÁŠÀSTã|g@
~¤íõyÀ@!ÆtÚ[tÆ@3‡¹¸m¿èW7JæXÄÀWÚ?1!øz@PñLüªY{@0Üw7†åÀNßÞ;]¿@54õîÚ#›¿ø\Íe9ð?ñ*sR¡ ?¾ˆÂD @#M¥IÀÃfF´dGaia EDR3 5487563960438881536L'¾Y1ý[íޓ@Ÿ€@\($›0¥=j}ÀKnnb¦ˆg=¡VÚ@A°xkg=¢¼B¸
Ai?ì(\;`¸=Éÿ›@/àÂþ<à=âx%½yÂ>b¼Ÿº#¼ûz=ì¨
<˜Y7½cÌÿ>"¾|&ƒ¾[þ**@¤C µ>šÕÚ?É:ÿF?œ…ÀÀÀÀÀÀÀ">&¸&
<!êÚBâà?‹ð=>.û>N=ॹ=Ö¤ØÂHöB"·‹AíþR?º¤F;@›©îèO @RܪDSŽAŒ‰Ä"@p
ÖÕ-nAXµ‰A—·ÛAšƒ¥!@¥ºŠÖ`¸øAî•NBº"çA*?Û¬g@KSØ?ߞ?·	 ÀÀÀÀÀ@pª8RLÀ0ž>ä-U@aùY_ŸÞEÀR"žßúQ²øøøÀ""΢.Ùu¿éxQgâP@ò‹¥a%1À¹¿—,®€À`Y,F$¶ÀCŒÿýÙ×)¿â\ç[E@2ä9dlk@—Ñ纻ûÀM¼uÅ:@,ž¿Ñc°À9í»":Ö¥ÀBzÇ^TIb@3o4ðÕ¿ú~zîZ¼F?ÓAwþPÞÀ¿Ú:{QNÐ@&·»8d4§F´dGaia EDR3 5318866303706052736IÐh¹1¸€C³ùÛ@Ÿ€@^Ü24pâß=ƒµÀL+(b‹®=€\@ Gûõn–=ˆÖBó­ZA€Àp4"êžô=¯*@1?Ãqdœ=«ì¼½‹O¾*`½Ìh*=Ñ h>8îY=Öh÷¾FÄI=wº½£À¨»	ƒÔidA†÷XEù[?:â‡Bn4Þ_FÀ?œég<Ÿ†$½Ý¼i<ì·¦=ô"+¼`_v=¡£)=óý†-:°€úB§ÔC$?ٝ€>;0ò=!<ºec<€j"Ÿ|ûÀõ›ÒA`&LAï[BFl@¿ù"á–ÁAˆrGCïö'A~yÝøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@pî|sN~²À'ɼ‡ÏïV@d`|"ØpÀQ×ì++wÑøøøÀ$[ëŠdöR¿æ]&ஒx@n™N¼/þ?þcÕÉä‰ÀÀ^ñªeÀ9Q]0"•_¿÷Gµ^‰h@2ýWò5‡@	¹%Óo]'ÀHòw×@8ècÚì­ôÀ(J0®5{dÀAÙ:#z³@2¤Å.ûé¿òªV"ÞYŠ?çë6á¡ ¿ä"ò‡H@*ƒµÉé¬F´dGaia EDR3 5860554824687207680QTߐ.Å ©Œ@Ÿ€@fÿèÐä˜>한ÀPˆûs&­e?S@Áë™o€"?îiA'÷æA¨À4µú¦™Â?™@
Ý(ᕂ?&È,½Íߟ=¶7†¾ÑR">L_¤½Ëd>e—½ÝÔ7¼Ë>w^<8­:"BVcïE´AÐ@¼ÞC4>_FÀ?"3ô>Mƒ<p#=½ͽ
½aÜ	,?k$6$>žú¹Bš3R'@^ô=äjQ>MW>%m>˜\'Âè'"§}IAù;J@'RTÁ@"ª{—ÐÒ@ú¿èB¨Ë&A•22@xêçs¨Ë@åìZB]ëåA–²h/@‡Á§ÎŸAówBœ-8AŒ£2/?Û¿d? ôà>M›?‡A€ÀÀÀÀÀ@rµ£>ÈrÀJ®5ùÑ@kÿö0t:¢ÀKð‹pòÓ,øøøÀ,£™•À¢=UŽX?Þ­UŠÊM@SÃO—uÀa'ï¶GÔÀ#Э{Á@ÀŸ¿Öà@'ŽñD
?ò@nLI
¼@;AÅÈñÿ@%
a郠@
!À׸hÀ4¾™NóQ@*ª^]ß)?óî‰M˜?Ç#q¯?Ô¯ç±ìã<@\¨+Ù©F´dGaia EDR3 5315151363158903680IÃ6…€;Â
¿@Ÿ€@`ˆF÷¤<2ÖÀL±ëQŽf<=ã"@èU
!<CzDÊA'9äÀžÛþÒU†<s‹h@0ÉçÄ£U<ƒc<Òó>d+<¡¬=Ëìm=ß9c=áܦ¾cÃ.> ½ž^=‰jbbX
<ßÇD7OX=Ã4hA.bkF?̸ÀÀÀÀÀÀÀ(<¸õå:<™Ï	BµàŒ?€(ÀÀÀÀÀÀÀÀFÜAGì¢(ÇÉ%DË!E¡dÔA$Ô7A;ÌïÌa8·Dmœ'DAþÏ3A=4[œ\Cïæ~Ex5ºAÄ.(&?˜%Ñ?#ª>v~À>ÌÀA§?y?"ß
EË @@q²Ð|-À$®eÎߌ‡@eYM\a5ÀQ"»õØÀ#ðæBHa¶À5±Ê«Úó¿ôL¯¯Å`¨À&Bhªx±¿ñPåۊ·È@߉Ù@…О*²À`W©èËå,À7䤬1À¸À=Zþ/´@2šë1>þž@	)'ŒL˜ÀF4ƒ`Ù*@,¶â¨\PÀ%p¿¥qÒÀ@9xúϪ@2†Ó¯!ßT¿öM%´r&?Ú"­à™ï€¿ÇâEÉô@@8UZwäF´dGaia EDR3 5315156585839287040IÃ:Á‡[%3ë#@Ÿ€@`À¢…'˜=|	ÀL›ó¾ãû¨=.6ó@ëÛ5NÇh=,mC2zA¸}ÀöVÊß`=\^s@0"îIý•"=\³÷<љ޽ž8ǽ¯½w'>ˆr¼Ðh¾£˜ò='‡½€£†<9?<9?ÍÍÜC¾öŠ>2Èn?ëßF?¨ÀÀÀÀÀÀÀ%=œb9;ŸSC&P?ˆ=Q>y¤=€«=Š&Ð=ks)ÂŁ
ûBFqÏBß5FÇ@´{K.›e@N¨ÏDÆÂØAƒIü4@…Êý½äGî@Òß¹BÓ¦÷A'ÖÊ4@»ƒÜú¹'ÙA˜OC¸ý$Ar
Ì?Àü.@F ?èÌà?¤1`ÀÀÀÀÀ@q¬ûõÈÀ$O†1q@e\Վ²D'ÀQyàÞøøøÀ&[uƒÆd¿ð¯2Íà@"ï̍+@©ý!ñLØÀ`mU(À7QŽËhðbÀ F‡*"ü@2¥nÊٍ@Þ{¡ºÀÀF/ýèÏ@+W«Ct.PÀ$J"ãà1jÀ>Ï޳̈7@2‰¦)ï(}¿öÌ`œ4܍?ÚãE#»@¿ÏüúÆüž @o\þa-FF´dGaia EDR3 5314943521103462272IÂxù¢¿€>â@Ÿ€@`x"œ€<;‹ZÀLÓ†Áóë</3p@õ»p+)<=òÿD!'àA'AAÀªŸ'›…ø<r«e@0ё&	$<j㣼"6A=Ù8¾ì!=»P=‹V"=ª8¾,^.½šÞ<…Ê­½–T NM?˜…ÄC¦YñF?ªºÀÀÀÀÀÀÀ&<­Y_:;ÓÚÇBx0î?…Þo>‰v=ˆy$=tûî=Â(÷¢ÍÓ@o£ÑÀÿ¶»Á¼FÕ@îœëØk©Bf·«D‡ÞÒA[Ä:@ÐZO0
Bb©C"®AAlvU:@ðà‡*|¾C™tCð²êAJaK&&?¯Q¦@T(?ŠÔˆ?…ÓÈÀÀÀÀÀ@qLÌ=À$LNߢÌG@e…òÚ;–ÐÀQ‹^ÒЎ&øøøÀ&{2)^ÿâ¿òº;z|€@Û]>O·É@ ìJí¯À`dÍLflÀ7†©¡E‡vÀ ¥V—jô@2"U×OèS@	%éÃå^ÀEª*jºné@+ä«ÓHPÀ$´É™_'À@s€0@2u6±ƒ¿õ‰Ðàþ-i?Ø­',¿»ãž€ @
wÐl;›F´dGaia EDR3 5314944311377441920IÂy±¢´€7	@Ÿ€@`œf
=§ÇÀLÒJQÐTâ=Åg@ ø>]F=&þCQ¨ÔA•À~ƍp¬=<¡í@1y™Ê
.=21;=Ç΄>
ŽE¾li·<¦Œ¹= $B<ÑP¼µ°½†ŸÝ½û=´>M0.½‰¿C #&="°K> ¨ˆF?žXÀÀÀÀÀÀÀ#=†–@5<>>zC1û?Á>Vs‡>0°¨=Ãv1=Ã}"¬™îÁ€(ŒÂ7¡iÁ+TF®@¸{P0r6@€&@DàAŽ¬.@‹™8ÉãÂ@ê˸Bðº6AÉ¢.@À¨‰_e¿A]ºgD݌Anºò?À:Ú@CaH?ã¯`?£0ÀÀÀÀÀ@q¸§:8ÏÀ$Vu؉T@eƒ¿¯ƒäÀQŒw¨{NøøøÀ&Ðcñr¿òÊÕ6ð @³Ï"Ë!@ ºÍ«I—0À`MíO•RÀ7pzzw¬Àuhí›14@2ƒX¡¤;@þ\~N®ÀE¶‰»Sɞ@-_¡ÀmYðÀ$ˆkA?þÀ<qÇd*@2`·²ôÕu¿ød	
PÏT?݁×ïS€¿¾Ò™!æ÷`@"ٍK¢F´dGaia EDR3 5316139171278914176IƸiž'€TM´ç@Ÿ€@`~ÌÂP›=.óÏÀKæ¡ü´Š(=HGœ@/ÄÀÿ3=QEÇCA?çÀ@ÔÝý>=pA¼@-¾D±ü®u=bŒ©¼œÂþ=ÚÙä<¡LÛ=&Ã>‰B}>nレ}>Šõ÷¾6ݽ‡2qJJ?°;¸CÄãÈ>U¿@wòF?'ÒÀÀÀÀÀÀÀ&=­68<"ÚôCû?†×7>/U='óN=P=©Ž'­=œ@:ŸÁ²ë|FÖ@¯.Ü¢@QZ¬D˜¸A…€Þ1@€Ø/é·»ñ@ÞÕB›b7A"3@µ!ñò¹Æ"A¥ÒD## Av£|?¿^Ê@F?é*0?¢òÀÀÀÀÀ@q˜V€ðpÀ"V$V*˜@e5Þ­bHÀQ>(Á1yøøøÀ%ðcƒâ¿éŽ'mMŠ@@£çð!y@I,6¸Àb$ïVü–ùÀ7qkPjHÀóê@%zô@2ã…{=É@îttÔ¦œÀG<
ŸW¿­tÚbÀ€À$ŠLíâg6À=ÿo"ª@36‹{€x¿øÉY=nΈ¿°íoï4@?¬:ç}@@(4ÕϹ1F´dGaia EDR3 5316160577396761088IÆËá«b)†Ïå@Ÿ€@`ՂzŽ=T~]ÀKçýM‡Gå=[àv@ttdøA=dóCº~AŽéUÀ¤ ù³=eÉ@0]»ÍÔ¸=']Á=èóå>‰x¼£t/=üZ§>Ä>!—ȾL1>
?=€E3½
ãÔgc¿–U«Cº…‰= µ~=5D…F?šaNÀÀÀÀÀÀÀ)=ÎN8;¼}½BÓÑ?tzê>V¨#>$2>H=õ5³Â¬¶8ÂAD-AU|ˆB*jáFÊ@£ß<Ãp0@ÙDŽJA‰cÐ3@pŠ
>Ö	a@Ìd§B%¸­AšAr0@¬ðÝsA~CǓCA}7¬?Ç»%@],à@í?¬ ÀÀÀÀÀ@pþ[qý;áÀ"î΢Ì{?@dèéÀQNˆBª±ÓøøøÀ%À^'D¿çUD™T
`@°2FAc@(Añw À`/m£en¤À5š
¡>"À6¾•´|@2õOj-	°@ú¾Êô3øÀGÀ4çò€†@/:¦_ÄÐÀ ۊŒPÍÎÀ>g1g.´@2»lËäuœ¿ø¢i'n !?ßr™@¿Ê­Ø–‡…@îP.îGF´dGaia EDR3 5315729259595730176IÅC™Z>,@Þ@Ÿ€@^ÓÞÓøQ'<²£ÀLÆÖ¤ìI<´1l@ û.Òa)<¾LC­[ïA—!dÀyóϹNs<îuÕ@2½vpÂÎ<Ý㌽µs¼2s!½šÃ­=K
ž=ó4ò=¥–2¾TôØ>Îv½ÆÖ¾	N!tq>ÒHCÅ`9F?Ÿ"¯ÀÀÀÀÀÀÀ*=,ê+<R
sC%?Õ}=ùÔa=o‹=°iÎ=¡²ÂÀä$BðõÂ^ïyÀÐ@«Fx@Æ['tNuv@ø"D¸†Ax¦e)@œTu$LA9uC±ìA‰¢ç'@Íp¨öϒ9Aºr>D!°×Adօ?¼˜ã@9½$?ÔûH?žÀÀÀÀÀ@pþÓɺ)ðÀ)-ÁÿÑ	@d²Ç¯c©ÈÀRjZ!ÀúøøøÀ%z%c!zŒ¿ïeN,¯.°@1¿Ã¢¨º@Q >VEðÀ^Q¡/À;×Ò_W9Àr=¡Uœ@2´Ï'0¦@|LHUÖNÀGÛ	[f¬@7Ò:wÌÀ+Ù%ñÌÿÀ?l‰#oà@2bEfÊ¿ö'×ÖÞê?èÈiƒ\m¿âD«™-›@ÿ]¯ôš°F´dGaia EDR3 5635697034583735552N6˜ý͛@Ÿ€@a8µ5Ê?»@À=Øg̔î(?p@Ë¢á{8?mºz@ՖüA
±À!>ŸïT%T?R™ò¿Î¼v™Î-Œ?Vu–>'}½"ƒ"¾u¾Ô½!6œ=zÆ^=€åø¾ó.>Ro«>>Z=ò-#
B+iEƒ­@؀ÇB«1_FÀ?‰8S>ñä½³(=[L½a¬½Ž–
½~š@?šµõB>}áQAÂÓ@#0¥>¶š°>¬¦>ð;€>$÷'ÂöBÂ;ìDÂ%©Á²]F4@p@J¼ã'Q@&TBùö5A2è9@b ðÛ¹û±@«AĊ:AŸ>/:@t¹8°ìÊo@Ò}5BI¢RA"'M?ì–Ü?º¾ >'ÑÀ?š	°ÀÀÀÀÀ@pK°]Ô@(Ñ<^Å@c
NѵêŠÀEÁ:óíŒCøøøÀ†Súǚ𿤶;36dzÀº6–"jŒÀBÎnàlÓÀc YÉ4zÿ@AU…Ln¯@_½¬ª¯Z@3¥žq^éÀðT9ÓÂÀVYÖNÀ¨7ûÂÀ@G맹;چÀfüZ(Ba×@4ÄÚ4®#´¿ßæÞd€_¿©ÔFª¯è?È¢²úTà@)bjÂíŽ:F´dGaia EDR3 5635200295846400896N4@ÐӀ0±dA@Ÿ€@a!†L'}>eOÀ>óå0'>¯›@é¼^>Ýõ7ATpÎ@çæaÀûvPh >—°º?À¤ŒC>ì˜-?øl½0ôn¼¼4/¾¯T°¼ð¦ò¾²Ûä¾åÊF=%8å<F?Ç?Ÿ3—–B³‰_FMð±@۞CASF?°?9ÀÀÀÀÀÀÀk?8i°l">.îBÉÂR@mþQ>Ô-ö?o¨>Ç-B>Ûn†Âh;›Ây%øÂl
¯AŸBZFp@ŒŠˆgŠd'@Z™C…¯óA'IY[@s–ÇÁ>ÖZ@ÊÛ:BEÄJA˜É$[@¦ø·®Î@îÙðBþ?ÐAŠpc?°èª?åŒ?Où`?{ÀÀÀÀÀÀ@pÆåÏ@%&ÏÃá@bâ<Ìè1ÀFŽÜÎ^•þøøøÀ9Lᒨ/?Å?€ÆË/9À€@¿¤•ÀD–wØRàÀd·Ñ…®rü@?áØãÇmf@¬ÄÅߢ@3Úx…@yÀ
µôú"ß–ÀW=Ú<‡ÄÀ4¥ËâÀ@X@F‡Þ "ŠÀtÔ
Ӝ'l@4๏k*¿ÑØ=a®*°¿¯½ì_|?½ö‡	À@à f¢eäF´dGaia EDR3 5240429480682812800H¹¾Ù•u€ZsÐa@Ÿ€@dƁ¢œù=šõbÀOô?¼©v·=´õ6@2¯Ô։Å=ÆxÆB'ÔA§Ñ\À3|Ø°÷=Ú7@âB}»>‹F=ø÷¢="Qv½£Cø:ÐÅd>(M‡¼~OÁ¾"Ì=¯ý½å˜F>§u@sr?!^ÉDå?ž÷@¸mI_FÀ?'¡m<ºŽÂ¼¨v«;4½7=;˜Å<©~…=uëÉ*>DÎ(.<+QøB0E?'âG>7Ã>¡<Ýý{>ŒØŒˆ‡Â€–À©†A¶Œ¤FŽ@—‰wÐDÈ@,[D1ÌAŽì+@c"
ņOè@¾ÊoAÒ(ÁAžÏŸ*@¡EFØ
îA
¬/Cy©bAƒÂ?ÍS@]¾è@˜?°B ÀÀÀÀÀ@r8€kÊÙ
À`nIVNÄ@jm¸
¨ÀMûDè,/bøøøÀ-`QÁölÀ_|è-Ê¿àT±ñ×R@MiËÀblÜ}à£-À"óy÷œ\ÀÚ
ü¢Ž@+ÙÃ_{=Q?ÃV×k|@v2SÀq"Ž@
">ï´Kø@Ӟ–bŒ™@-Èqzå¿äƲ‡ûéÐ?ÝE´ÝiÀ¿æÞàô0@Mo[›´5T´dGaia EDR3 5240490842838990976H¹ö¨€k\Տ@Ÿ€@d¤?"šËØ<'ÀOÞ')‹<—U@Q‡J%ÍÝ<¨ãjCŸ'ÕA«º•À3mõ@¡†<¿üT@"DYñ­ùP<³>¼IO‡½ˆÙï¾aŠ>J¤Â>#ªs>…ž¬¼[‹¿>ðW>Ó=¾Žý¬ª@Y_D¥=ÌI@*ÍÍF?¢çÐÀÀÀÀÀÀÀ1=
O4<3C•Y?*c=ó;=nc'=î?Õ>O+¯KÂ_uEBl…ÂAµ&‡FÄ@ÒïÐÉ«²AdóEK1Ao~_2@¬î0ÕrbåA%C³lµAƒVH1@גte=ÃA·7ÉDƒ¾hA\¨?·Æˆ@(?¹qˆ?–®ÀÀÀÀÀ@r0t<—U°À¥Àz—?@jQßm×?ÀNãù…_øøøÀ,Ü¥u`äaÀ<â>ho?Ç5Ȝ2ó¨@K7ÿSMøÀa³ZrQüÀ"RѬº! ÀÓ9CO~x@,Aþ»®?ê÷¤9Ùs<@,âÑèà@ïeÁ»À@pot@1r7$|@.βe0ÿ¿È1pœüì ¿Ì¤|«"óÀ¿µø7Ü5I8@
YʺT´dGaia EDR3 5240619146432888192HºkY>=€VêQ©@Ÿ€@e	•'! =ÀOçàlÔÚ=À@fGgŠ=1ÒC·3AªðÀ3³SQ Ä=I't@ ‹ðñƒˆ=D¢Ê½%š½•"Ú¾	ő>p–¼>3>€Ù…½¡v>æØ>I*z=–O]a`?´ÏCÅGa>Ì]?°¼óF?Ù}ÀÀÀÀÀÀÀ)=IV-<~QYBÙ%å?'º`>ºñ=bfò<Á¸>f'cÁý@+Š§Áÿ>°A¡XF€@³ñ¯œ-º,@iYàD¯	îAƒV~&@†o
GÚ¯9@óèJB¼^HA'–X&@»IŽ1î_3Aud­Cã»öAr2Ã?Á 7@Cç´?ãý ?£ÑÈÀÀÀÀÀ@rE˜ŸÅÀÑ)«£Ã#@jŽŠØöéSÀM˜Àǃ™5øøøÀ,_ݨšË*ÀdXÄ­õQ?ÑÈ)@8ÝØ@LÄmï~Àa~}ä¹Ó†Àz‡ÿ»PÀÙ©©ÃL
@+­Æ»˜YŽ?îF²é%>@ù†Gx @"D"'í`@6‹f(WdÀ@Lv…F·3@-¤Èqò?ÅÆo!š€?ÃHéŽM?Ų¡';?ÞÐw©k{T´dGaia EDR3 5240563449293873536Hº8±¡€Xhâ@Ÿ€@e!_w¢¨þ<jÎóÀPIcœdÁ<d™@{­ßD^'<‰ÄÞC®‹2A•Š×À1uXo=ÈË<•ep@¸oAՈ<ˆþ<=6¹½½lf律
ø>Ì= ¬¤>/-½/>	Šµ¼ïà_>«×``½3Q"C¤û¯F?©.ÀÀÀÀÀÀÀ)<Ù š.<>'0Bôä?T6>QŒÔ=àÛÚ>jR>…up¤píÂ?wÕÂ8‰òA™–MFl@àör»Q‹¯AÐ×ÄD¦WÜAe]i-@ÁŒ2ll7ÃAè'CšAwFò+@â¸@é_W¨B›)åC÷ÍATŸ?®\¸@
Ÿ¼?LH?…ó0ÀÀÀÀÀ@rL€Õç'ÀÿžµÏ·#@j©bÝÇZÀMÆxÆ.øøøÀ+ÖᄘŠyÀX"äȱ¿¥ÉÊ[iÀ@PržØÀeÀcšñQ±À"'or ðÀDZa¾Ê¨@+³ªÓ|ïÞ?ãØ¥v&ÿ¶@+ÿûv-E€À'}ÿ«@
þ9¨À%'Šx¼­@0F,.¼Zõ?ñsĝÓÃì¿ò%Õvx¿ÑRZ9!þ@šÄˆÃråF´dGaia EDR3 5240493836476489088H¹ùa΀@õ‰Í@Ÿ€@d§"ò£ö=ÎèÀO܅£sÛ=ØT@f² o Œ=ì‰òB[í£A±žÀ4YöM¤]>>@"Ý@QÏc½=úåé<œˆÝ<r觽¨óæ>ˆÙ=jˆ>«"Ÿ=¶º=Ú-.>o>+Ä†"@è]DzÇ?vžAw­/_FÀ?Ž€o<Û/¡½uj¿¾:?û½¾™R½Ñá
½S×Æ->L¹¯0<í}BúÞø?¢õW=¡·
<ԓï=ä\>™'GÂ×Ä.ÂaTBTÖ^A¦çFœ@–'±eš@'ÆÌDÏ}AŽ~*@lÄ8]øDO@÷oAîcA›x+@¢¥'rKAC†CCKƒA'm'*+?ìîÒ@HT?Ï ?ÁÀÀÀÀÀ@r0ñb'€5Ànì'aQâ@jRßps9ÀNo|®#øøøÀ.ì0¤UÀÉÀݟw4û?Ê.jjðX@L=Ø䟻}ÀbV)yOËïÀ"֜ðkÌ,ÀòO¡97H@+q#Ž³¹¸?ëµÌ­ˆÌX@ÄÝóÌ`˜¿ùˆ·ü°@³
Œ¸@±êÞÆMb@,x#øÆÈ¿ú®Ð{?Ý~•ž@?´¢1`–€@rúd^T´dGaia EDR3 5240380380614129664H¹'1nx$~§@Ÿ€@dƧò"¯<¢EIÀP'gm¶•§<³…0@¶ë§Á<<¿ØˆCŽ"$A®PÀ3«‡-Ç¡<<ÕýZ@"›™œpnö<ÒÝe=ÔÚ½´WW½÷|>?‡—=œ…3>l®¦¾Bˆp>ƒ-=ӕÌ>H…LLLÀˆ:D»ýk>WÉB
2¯F?à@àÀÀÀÀÀÀÀ&=	Í*<¡cXBßû
?VXÀÀÀÀÀÀÀÀFhAwsQ~¥ÏF¤æE1#þ@ç:õ(Apä•GþcfFPh"D¦@æø$AcҋÑuæøEÊkëDȍ¸@æ˜0(#?"g?<?¼È<¢ÅÀÀÀÀÀ@r=ÔÆí2ÀG\U͏@j'.OÐefÀN40[‹øøøÀ,¤¥Û}rtÀ	úÖå?Ý üΘ@KÁž¨~#	ÀaU‹ã,*À%A^(Àc:ˆšž@+Ön"qèÄ?ñýXìÏ@
Æ%9ð@±ŸgØà@\®Ëv(@çs³¤@0Ù¯¯:ØE?äÉb¼¤X¿úö")j_x¿²N¡¹›ð@üK0@;fT´dGaia EDR3 5240575543922400512HºC±aÖ$@Ÿ€@emëY–<ÁK7ÀPÍ	sq
<ÈÜ-@Ë=ËU{<êûáCi…¨A­ÔYÀ3ìÎfr>=Ë=@!UßX~¡M=Ó>Co½'c½°©=À2‰>vq=ùû1»u~Î>i=B>ž[npo@È;`D͵>Aþ@9N¨F? ÄÀÀÀÀÀÀÀ+=Pmî0<—ó%Bâ@?žÃÜ>	>k>…Ý=µ¬¼>\ÿ¤ÂâwÝÂIslB`ãAÍŽF—@ÉØ©"ÀbB5iCÎo%Av!'-@¢';ÙNSB!~œBk€A‡0+@ÑT‡ú‹BÜÛçC ³nAb-+?¤W@1~@?Áôx?¡ÀÀÀÀÀ@rGª/¦g–Àô¼;X2â@j¥z:x¨ÀMËGv¥ïèøøøÀ,bàæ'"À›%·Uëj?Û³üÑÖ»H@L|–ur	HÀa6°Ùò¤À"2ðߥÈÀß°%±â¾@+'`BD^?ñ'=Ü	û@ºÊz^Îð@¢K	 @K3:$$À;ï ùIG
@-a).™¼Ù?ÁŸx2u €?Îf["£¿@?Étç†ùÅ@³ïn›ÌT´dGaia EDR3 5240451436560789632H¹ÒÑä0€ÆJÙ@Ÿ€@d¢G@«Êï=&ÇÀPK"?¨µ=‰@fSÝ=11îCȐA¤çÀ2b¹ËA'=Uõ@"%HÇ	)=Ie+¼¼(6=ØaE¾CÏ©>=e@>"Ñc½»Û=¸Ù><÷rt|	z?õ¹D˜>×"<Aæ?^_FÀ?œÙ›<1륻'	‡½Ò1;⯊½,dS='š,=—a22<hMÞC^p?ˆÿ	ÀÀÀÀÀÀÀÀF¢@ǵ(E·AG}Dsä"Aw¡¬/@¡Iä9LA/–ÅCI¥ÙA‡Ï/@Îw96Bd†CÐѹAd>X?»Ñ§@-P?¿ä?› ÀÀÀÀÀ@r3f&Ù\À.¡ä@jgÍûœHÀNCgɹáñøøøÀ,¯Ãÿ–À=Õ~Ã?ÜÖQto¤@LfâèY~xÀbOÆ­ëœ
À%TÎõ¾6PÀMàŒáÂ@,Ak3/ò´?ñÊ­f' Ò@
.šxp¿öWRJ˜Ž@êôÍä(Àé9ÓHEØ@06Ù@+å-?ÔxŸŸ6ŸÐ¿î½ÛŒ`?Œ_áq_@݌cíÈT´dGaia EDR3 5240453974838383744H¹Õ "€`Տ,@Ÿ€@d–æÎtÚ<©ïlÀP
ˆ«BŠÅ<™£Ó@¼ßq"8Ü<¹á™C"K®A¬XAÀ3-áG´Ï<Þ&@#Ÿh-3ý&<Ȃ<·@¯½b}ݽ"ýu=ˆkŸ=‡\Š=—%‹<öI=×0a<˜?Ì<V$w¶²@s*Dç2=×Òü@VF?¡,ÀÀÀÀÀÀÀ3=¥8<ñB̛™?Úo>"ò1=܆=®½É>g…€Â슝À®¶àBAtAîx¸FÌ@ÌNΩ\ÀAæD`"AtŒõ3@£yf»å'
A'läCåŽA†Æb6@Ò8 C_zkBC¿ÝC¾¼Aa"?ºÆÕ@1ªÀ?Çþx?›WÀÀÀÀÀ@r0û›À•6À¹Àþ×íÏ@jbÜ+{ýÀNTp°wóÑøøøÀ,vÓh›×†ÀãˆZ½?âȵÊðֆ@JÑz
ØÀahºsëÌÀ$±N¥ÔÀ•)ÅdÂ@,SYÁõ®?óùsîÞÆl?ýyê|•@@K²­k" @œîµ"&À›CHØ@-"þ.5ð
¿Ò5Íó±€?ã7Œ¤ÿ°?ÎÔ­?9é@>½ÒêğT´dGaia EDR3 5240590215531382528HºQ	"Ç9ç@Ÿ€@dòüÊáX<­"êÀP¬"ûnW<±	@Ç3-2 <ÉgàCˆ%@A±(À4™ªPåCI<éQ@ "AÎwʐ<ä©l><:ö=UG¼x>4"¸>%¤>T#ç=Ü*
>3Àk<ª|>n튺¹@=YD	ý;=ôŸí@'¸ÞF?ŸÚ ÀÀÀÀÀÀÀ2=3&<8<‹ãÿCKí?Œï\=Ú}­>"‰å>‹A>€ÛfÂÅãLÂ@"ìB%MÛAÀ>îFà@ÉƝÐ0hAV5[DvoïAv-¶5@ W§Þ©³™A6'BC7SNAˆL>6@Ðñ"f&ˆ™B,2CɄÏAbdà?¼'½@8Îp?ÓV0?žF°ÀÀÀÀÀ@rCàM÷1ÕÀ'¹®–Û´@jš<ë#ÜÈÀMâIý`;XøøøÀ-N¼ 5ÀÂo…¼Òž¿ÃG
LmyX@L7m¤sOÄÀa?Íæ.]À"œ"Pê´ÀL‹ÐÍÞ @+~»[êç?àXn¿±Wü@'ƒòiÐ@iDg§'€@ðˆí8@)éE97s@. d÷˜¿¤C®7´È€¿Ù…ˆ)£ðà¿Ü\à‹Ú˜@¸¯ÃLjÐT´dGaia EDR3 5240593101749700096HºS©'F'óõd@Ÿ€@dôYf*
Ù<Ú4ÀP	óñ9†û<Ü?R@E.­†<ÿVCRz"A¯`†À4Phmd,=R@!ÁG›òRú=²=÷¯L½#Ч½Ÿ|Œ>Y>6xX>=žÂ<ñϒ>Rk>^q>VëP'<Þ׎CÑ¢âF?Ÿ6ÆÀÀÀÀÀÀÀ.=atÓ2<vˆCÜ?€=t>
Ã=Ðþ>X×'ºÂ5ÿ	B=
±AÄ¡ÞF¢@½®¾&.tß@¸¢üD¤žÖAÄ©.@'ÄËý¸@ýï…C+çAkl.@ö¾쳤A™P³D«qAkÎ?½@<#`?ؑx?ŸµHÀÀÀÀÀ@rCN@* aÀ=ËG+~@j"IŽüÄ@ÀMѝüÖøøøÀ-DòkhqÀêLQdŒ?Û}þù?|@L¹&‡òSÀa—Õ_]SÀ"|¾ìÐÀ£Ó.–†˜@+^ý÷Æ¡ð?ñt˜Ç«+@žÐH@€æ~á³À@"è߅@"'hø»%T@.VÔì·dƒ¿ÇèüË:Ü ¿ÕaÄ0©Äà?ÈP ¥Í°@ÃûNÎÍT´dGaia EDR3 5240406081705992704H¹©'áâ^iÛæ@Ÿ€@dÜx7þ?(È©ÀP¿Ø†Ï?Ðé@¢òÿ¹¹?7%'AíÈA—¿íÀ0÷Š®Ÿ?^þs@ ö~6½å??îD=Úõ=>n\»—™:>|Ù>Žª>˜‹<>Ìþ>~´ã='Ž >z­Ž"	B1 ÿEv'‰@öV@Bú˜Ä_FÀ?'šl>7^W½'ÿX¼¦½pn{:rãd=±Ó.?¦ñ33>_¿bC
10@>¬=Ëy>é9=Ât>[•ô¬¯Á×ñîBNá¬A®úF°@t‰'"Kñ:@?ÝBÜ#pA›*m@W
›ñÚÏþ@ٚrAX÷·A£i›@Å$)Z®Ag^BzPAŽâ¶@¹_@$7(?ƒòà?Ä{pÀÀÀÀÀ@r?2¤IøÀ
«Þã!D@j‹¤ÖvÏÀMúʁø̎øøøÀ(õâskcÀY4òáò?êàÊóҞÒ@LTK¾Àa`#;WºðÀ#ΕɳÀfQø@-3X¤®c=?ø~ƒOª'@êsPâ @^™¿Ö @
>ìtŸñÀ
Dˆ¼Â¯)@+våáùQ?õß·ykï?þ9±SüØ°?ä1ƒ‰Í·g?ùµÑ
FBT´dGaia EDR3 5240465352228926336H¹ßyXó€7š@Ÿ€@d˜™ü)Ü>™Ë"ÀOð">Ùq>‰þ,@Á÷d¼>­²MA"¿A®ÃÿÀ3÷qDŇ>ЕÀ@#nt¹<ãý>«ñp=³=½+Ÿ¥>DÆ=²é°=§ž÷>	—•<±äë>'LÚ>íP<8Á‡zw?ýlŽCôT‡?Û{@]ƒÎ_FÀ?v2=­G×½†üC½ãñ½'ï潫ÓͽˠZ,?#Ë/<ðGùBÓ]J?‰Rœ=²6È>$÷€>}L=ʣ߭nÛÁ®íåB$D B"LF"@kÁX¢k.‰?;€xC—"IAž'û@@¾°"ÀTõ@ê™õ@'-A¬5É@wô.ã›ãð@ÙrâBašÎA'P2?ð>S@O,¸?Ú<à?ĐÀÀÀÀÀ@r/›¬ºjÀ
;ûjîd]@jR'²âÀN7ƒRÃ×øøøÀ.×[ŽËS_À»ìEÏÔ?Ý"¼îô@Lw^ØF¶Àb˜TšãÀ$XpñPŠÀÈ¥v$\t@+'d'ÌlL?ñØÞ®U–æ@'
'4ÐÀ
Nþé|€@c"•@(¼ÀñNe@*3¨88°nÀ.®ßîSî?ø´ª-Ïã ?ÑòÖUç|@
rò©šøT´dGaia EDR3 5240523347154328448Hº8F[€(ÑW@Ÿ€@eÉòŽ­>zg+ÀP&ýiá>TÇç@ò
ÃúmÒ>Š'*A¸W A£nÈÀ2ÖÆ0Šj>"@›¡ºÉ1½>xÚË>»-¾f6¾'
<¥•Z=ßÛb=¦Æ½Í4µ>"¦;=W}c>7ÅP''@†o¿DAÐ?½ûj@•á+_FÀ?›N=\5½ÚOl½Ï'"=ïϽjVo¼6`¼.>ØM>3;çüÔB'ѵ?"|å=ppä>7q£=†S=üìhÃ}ÂmqAø+_AÐ"F¸@sâEBÅ^q?UùoC¾P4A›rO@>DU•iÊÆ@†!ù@ç'A­Ç,@€Ý°n¶"h@»­B¸€AW?åR£@mþ@
#À?Á´ÀÀÀÀÀ@rK®S³þÀ
x]'›$@j¸Äú§û«ÀMÑ.0B§îøøøÀ,Ÿ˜)Ù©MÀ_Äa<ñ?Ԋ¶tH@Nê)«Èl¾Àbräp4ûüÀ$šÓµÍÔÀY¬AP@+VÃ;¾µ¾?ïo>n¹ö@$²ˆõPÀó·¤BÀ@ö×ô†ÀPMøZûAf@-ÇÚS¿L?ö8±(€ ¿¡Æ(³\?šWR uL€?ó^C¸%ÀHF´dGaia EDR3 5332742204870195584J´Èy€f´¤@Ÿ€@f
8p…Ñ=ZgÀP†ó,;=T€@äxE[)F='¹±BÂüðA (À3Ÿ!:b@=ˆ^@øT¡"=s·2>Udq;©ü¾¾´ o¼f­>'ã%;úÛ½*ë3=RóY=Ô¯G>m?sAùÒzE+†?Ò[B
ÕÙF?  ¶ÀÀÀÀÀÀÀ+=˜2<¬qB¼QK@‰>8AA>D$ü> Q§>ßÂÂéìÛÂC­aBLS{AƒƒËFž@Ázj]ÕCVA1ŸÇDI…ÛA|í^.@šL€#~KhAxeøBØÔEAŠ/ž-@ÊRXcÔ¼gAÆe¿DÛAfÈs?ØÖÏ@6[$?»Žð?±'XÀÀÀÀÀ@r}Èã"ðÀë©ðÌ¿¥@k.0ŗp¢ÀLj\ãPøøøÀ+n"m®5Àc¦ðãQš¿ì7ª"V6@Q{¢€7¶ÁÀbF`°ìÀŸE`Àöi @*.¥}«i¿Ì5â@2$´'|0?áѨ¦O@'tFbTÀÄü'ŽT@-áÆys¹3?ø0ÂÊ_è¿ÖX@ÔARà¿é½ˆþd1:@-ÝNJ7ÎF´dGaia EDR3 5332637064076541056JU(]<€(¤½@Ÿ€@eڕù'7*=;%£ÀP<›DÝOÞ='™W@ÄZÄ=T›HBñÊ9A¨¥ÊÀ4RhÆc‡ˆ=]˜W@lxˆøÁ`=V¡Š<æ·»=
ÿ ½¡P>4Ú>V/>9úÿ½B>+;·>;i>=«fe@O²Cîf·>'þd@_f¥F?žž}ÀÀÀÀÀÀÀ*=¥ç.;úyžAíIì?Ø4=ç¾G=ر>.ì>>Y€ÞÂÓÞÁ"zDA±íA….1F~@°¼¯/•£@ŽË7DpzA"ÜN-@…¥:DñYPAK=ABZÍA'åä)@·ú­©ðB`ÅC9}HAtq~?Ì@=i(?Й`?ª8ðÀÀÀÀÀ@rv<úzqòÀ	šx÷½Ò@k4À½Ká'ÀLèdø)8øøøÀ,ÇÁ¹vÀGŽtÕÜ¿Å[N›T@Q¨5ÜÀaø$VNÀ!pNÿ¹W$À©qʕ֢@)¼+ã"ÍÈ?ßÓ¶œrú@0oŒTˆœ?õ‰ý™
Q€@Ðufp°lÀ4X7Céš@,¨%‡Ç?ÞFå>µP¿­V–F{ö¿ÒXÚzB§ª@)EatFâ‰F´dGaia EDR3 5841085433012312704Q´AhZ€0ň
@Ÿ€@i¢ôK¥u<•ñÀQâ@ÅÚÈ<›'@ÖeZ[<@úOC½I°A‡ãÀ0¶é=‹ôJ<>1}ÀŒœ&+"<H›>"¡ü¼¦î¾"áO¼Ë¯´;_ÿR;h˜c=~œµ¼ç´ï>£Ù'>PŸ¢À¢ªÈD1ì=‹º­@ØUT?ÄEÀÀÀÀÀÀÀ.<–#¼5<"ÚB´¡"?RÁrÀÀÀÀÀÀÀÀF²A֍ ŠBùø²EK2A:É/A	šZ¯©³Ci'+D_¢»A@žÛ.AIjÚSŒCJ=õD¯
èA1á‡?šÉn?kÕ@>À"@?Ä A þ	?ФêE»€@`@s1Pþˆ^¡Àö?y·Æ	@mÙc«øKtÀJÝr¸,ßùÀ o_Á1À2ÜDb‡¿Þ´é¤u`À,u`3l…À%ψ_L­s?ìP'žuÜø@`¿²/GÅìÀf(ÿ`Ú§†À>4Žz–PŒÀ®¿f¿º@!j¾¢¦Ã?ø½bX¡I¥@TŒÅË|t#À@^òTÀ1I¡xßÀGѨ	Ā°@("À£~Ã?ú̱¨],P¿æò†÷á¸0¿²~F«ÓP@+ÕÕm\чF´dGaia EDR3 5240813485119116032H»šñxÞ@Ÿ€@dËýuÛ9<Œ—ÀO؁ùîÃ<Œž$@§vÎþ­<£Ç{C eâA¦^À2ã9r©k<Á#J@!g…¤
¡º<»
v=ÿ½70ª½Žö\=䯿>»Ó=öo®½šü=gàü§§>–ÑI•"=tCÇÕF?£*ûÀÀÀÀÀÀÀ.=›È2<€sùBýx!?€b<®/t>æ•=P×>®HBÚò÷§ÛAÛ/A¿=MF±@Ò\QŒ¡ÍAx´ÇD—1UApÇ1@¬ZØ£
ÖAuTðCl±#Aƒƒ/@Ö¹‰¬#ríB<ž¦Cö½ÏA]K[?·!ç@&ë$?·òè?•ã`ÀÀÀÀÀ@r8:oÕÀ	‹òN™c@jf)¸snÀMâµ¥B­øøøÀ,"ÿqûphÀ"Ú»_¬?ֆɻ–g@L‹Ïl4,ÆÀbšØtqtÀ!^Ë|áÀAí<"–†@,0°'¤`?ð6ËxKôé@4'0oêà?ÐúaÃòú@ó|l!@|À4x½à'?Ã@.eœ°Rà?H?õµ:࿵("V€?ÅY5ÃuqL@ýi<yT´dGaia EDR3 5240885125175994624H»]A¾iBããb@Ÿ€@d¤Ì%jŸ°<ÿ?ÀO¡õâ¥_
=K6@v4Y(u=…}C-7vA (9À24ÔYß'=%-î@!w+†?ç=Ï=–~¹
ú²¼Æ¼œ>&zE=ÏãÚ>7B#=ô*½˜e=9»‰>)'"?®ÐCç!=Ù+­?fRCF?žú[ÀÀÀÀÀÀÀ.=l.|4<«^BÍôx?†(=ï:Ã=³¨¶=ñHó>‹œ'ÂâًÂdwBW¤ÒA«2F®@·àÍøq‡@"ÒD¤GäAÆo0@Œ/ʬE\@º¡.C§¢Aš¾1@ÀÐÐB§QACxD'Ë?Aoj ?¾›L@?-p?ÝDð?¡ðÀÀÀÀÀ@r-r­
µ©À4Š¡M€@j;K(ÀMôÙqt^øøøÀ+Û5Q°ƒ£ÀA¸ã±& ?ËgŸ9ϔ¸@Kèaüé>ÀbS²"ÃpÀ •ºM/æèÀÐXûî¼ü@,¿¬Á&?ìá@›€@9޵Π¿øM=Y,?€@…žËƒäÀ0£
pU@.ìŸÐ-£?҅÷òíx`¿¬Ä˜ùe±?®gö¿.õà@F¥Øh›T´dGaia EDR3 5490756358090448768L3Ñ2߀Mwœ@Ÿ€@[Câ‡k–‡<!•FÀKVó'´Û<ð#@ ´·óðÛ'<"·ïDRCqA'Ž'@¤9¡$Ôr<höm@/ Tª2Œ<ACq>	Ý>_ o¼Qb¼@Cú>2&Œ½$U¾Si2¾C™s½Ow=斞bb]À"¯D%í0="kw@õšT?Å ÀÀÀÀÀÀÀ(<£Ÿ¸-<{7¤CH ?jŸÀÀÀÀÀÀÀÀFgA)ó'Bjœ'BÂNFâÎA-Ѓ)AÏ9žo C_ÀPD÷;hA3"	)A!Îðõ«aCªÆE…n™A%RÈ))?šuh?d>¸pÀ?Û°@¥É>Ì1"E³°@@pš35'ÕÀ2sUé`?@a+·ÊaDÀRÀ•¡="Àäý|I>ÀœI¢žh¼@ÖôŠÑH4Àgôt)¿ôfoï!€@òžÀì3wÀ!Fñ[F"˜À\OkÖ{ÀBñ‡œ¸Á?õøt͸"Ø@2i'˜³@—åEÊAÀN6ù|÷Ԑ@?ÜcéýœÀ8¶Ê_øªÀ ÑHoS[@3s¤¥î뱿Ÿ)Œî¾3?ŒnMeo@¿~Ñ`km,@$.ÞÞF´dGaia EDR3 5240722431799220992HºÉIÐ[>ÌKO@Ÿ€@eHLø(=0z²ÀOÅ>
!"=#…@uó,qy=MσCľA¹kÀ5,@†ÁPo=Tâ)@"ÛcX¦o=M('½î¾
ºÃ¾*é°=w‹9=}ÿ=à
‰¼€g¸>tŠ >Ei€>­£SQ>hZâC¾¨>×?‹:cF?œC÷ÀÀÀÀÀÀÀ(=œ ­*<~ñxC¤q?€ÿû=Ð!6=X/¿=:Î=>> À4DA"ÝèAÁ‰FR@°®¨lÖä@®€&DCÃ*A"ãå&@€ˆÍfày:@ÊX
B§YÐA"<Ò#@·‹¹¾CWA‡KC²…,Atœ?Č$@NÜ ?õŽÐ?¨)pÀÀÀÀÀ@rEñ±mÛÀ•9wʙ\@j"ÓDìYÀMzÜÞa:xøøøÀ,åqïÍÂèÀۀŠ'ì?å¼!y( @K€×™}FÀ`r‡Fè¦ÀÏÚUÿ@ÀäÒ8);†@+r2Øä
À?õw"ïy@Ä;4ÝÀ@+	4x$°@áü‹_tÀ°l¦ôé)@*È#mb¿¿äœCîH` ?õ•Åª*Çð?æ'"ä¾@¬‡9ÊpF´dGaia EDR3 5240981572944580096H»´ùºÎEZÈ@Ÿ€@dÚ%'j±$<€±üÀOT±*é§W<v"û@KùÅôšU<™j´C¨Ø¹A¦…ÑÀ3Kt"îQo<§aË@=&›"B<"¨;7Ù¾pN¾ÕF=֝õ=HŸ>£—½)>W¦!>/¬p>í1uu¾iµ.C±r÷F?¦¦_ÀÀÀÀÀÀÀ+<ñç.<qžêCh—?}žA>Gvl=†<L=áP¹>RÃÂÌ íÀŠ´ªB1ÁÏAäÐuFˆ@ØIØS!יA^³YDß\"Ak+}(@¶JØÂôïIAvaéC¹LèA),(@Ü^쉄cÊB'D8êrAYp?²âR@â¬?Ÿíx?×àÀÀÀÀÀ@r4©í(ȒÀX5`/R@j=:)Cn¿ÀMxìw*b°øøøÀ-†1ÀŸx|7¿Ñ)´*©ˆ@L°." éÀbg1cTÛwÀíj"@ÀB&vÂ@,q×3?Ù;:qnÃ@Vp?ߋøÀVœ!€@ÒWxÚt@3¶M"f@.F~;©Þ¿×±DÇÊRà?¯¥?j¼™¿Æ1·Rt°@÷o(ÖÒ¿T´dGaia EDR3 5240850421833777536H»=±[Á€&\Í@Ÿ€@dÏM€Š)Ô=:é|ÀOœQ0t=1Ø·@b<7=VJÿBò–6A¢1úÀ2ÀP.•k=k'@Öø=XB'=f.0<æ0)½ÿŘ¾¨³=ýO,=ŸYò>Oî=OEŒ>F11=ª1Ã=ÌÄ|z@÷Õ¶D'RŒ>¾*ÈABF?žÞ¨ÀÀÀÀÀÀÀ,=ªŒ'2<Â5uBÓNÿ?¥Õè=~¸=0ÙÚ=rð7>‰

Â$ž`ÁuÞêAâóA³º"Fš@´vŒ»"Ë@á8D:@Aƒ˜+@‰g•ìG'@²µCGAÐ-@¼΃':³AOFD
bAq¾]?ÃÓ@=?ÖC€?£æ˜ÀÀÀÀÀ@r5ëŒ+DÀñûö"†@jQTéC[ÀM¶À‹FøøøÀ,6žC+ ÀÈØ5" ¿Ðly¶Âݜ@L­¢ÀMVÀbR¢ÝÁC|À*Õø`ûˆÀ‡*ÞãÃö@,\Ž±ÔÂæ?Ùçên֏@C'Ðï`¿÷Åj5lE€@†=m'c,@!{J§#Õ@-¢Á?íH?‡̖®¢?Ùpib© ¿Ó{ÍoÜ@ʒD=ºT´dGaia EDR3 5488965219290221568L,¸ÉDŒQϕ3@Ÿ€@\÷æžpÌ<VLóÀKàϋKb<Y‰@3XI«%<j…C܈êAYI7¿è‹£7D<L@+
q
a<…yi=éT¼é°þ½m…ã>!çG>·h	>oN½ÐŽØ>†Ãýô8ç½(.Ù@@?¿Ço3DF?u=ï÷TAØÕF?À?ÀÀÀÀÀÀÀ$<ËÈ¿'	<KœŒB°ó1?oûÅÀÀÀÀÀÀÀÀFOAƒb'ñîˆàE£f³EòöÅ@ÕD›%ArŸ'µqLF¢hõDj×b@㔭!A|êM¾ÃFە8D†Öf@Áe\?œò?ˆ½D>å ?ùøÀ×4<>)›iE¤@@p®óhú—À-L"ê¹T@b~›|‰$ÕÀRtqC{1À",ÿk€@üª¸"@Oñ›7ÇÀ"áÇ=î¿à—"{Nx@—µ•ÐÀ µ>Tre,Àc*ÙÑpÖÔÀDLÅÙuö¿æëæ£Ož@3/ÌÒÓϧ@''$~ËÀNŒ»BȵÀ |¦¾0À:øT²:?ÀAšŠ'ŽÛ@4( @ÿ!¿üo¸{udZ¿Òj‡Äƒ€¿áèhxyCÐ@öFÞ>XF´dGaia EDR3 5240911960125908608H»u©f¦€+€,@Ÿ€@d«¯Œ"%–=MšºÀO'Ú^N€|=FG@q»ÚЖá=h²BèÒ'A©-MÀ3'%]ÿÉ=Š­«@ SdWï¼=z«Å>H½×ê½½ìõ>|Uq=–ô—>—_«>3ß$=ã¯ñ½vÈ>šÕÃ]]¿\Ž]C¶	EF?›£	ÀÀÀÀÀÀÀ)=Ô²H,<‰UÐB×(
?wdm=a!¹>\='â˜>^G¸Â°ã+Â
ŸB&ú³A×ɈFi@¦³]¶Øh'@"_D/›'Aˆ;å(@vÌTàùëèAåB¶mA—wË)@°cgÞ÷ûÈA¨æ(CF·ÁA{-?Èâ@O…¤?ó¾`?«LèÀÀÀÀÀ@r-BdÆ}À7¨­ñí@j3*efÙwÀM×I"4žoøøøÀ,YDW`	äÀ{¶ÄA^f¿ÚбζQ´@JÜsKSaÛÀa¦Æ!.¹LÀ-ð{¢ÝÀÌwMÉ~@,¢»Î¥?Ïd­Æ5à?þæÄ¥¦N @z	ìi@@ƒ"ê@´@&¡Ï¡…"‹@/.³ñ>G?¶u\¸?€¿Î]][À¿àMÖìy'ú@	?I§RT´dGaia EDR3 5320587138188077440IօÐ6i€X	äø@Ÿ€@_3-O<[+>¹hÀJ©ã¯# ¦>H4@ˆtƒÊ&>
РBFΟAl¬ÀŽÍœ±¾>4¶{@+½½	"'d>,_x¼:/i=$½8…V»–Ô>…Ùn=Z¾0V¼m1½*î¾bMA@>‹¨ÒCÆ×v?`@ß _FÀ?•ÔÈ=7a½Úÿ»½—·_½Æšœ¼M¥Ô>Š½%>'ml(; §qC(‰b?Bj>:´è<ÁY"=;@V=µu}Ÿi<¯BÀ-w†Á—ŒFF@†è_MgHï?´*œD2ñA"2A$@Rk`;ZF@ãÂ*A% "A¥\"$@'&ùâuÝ@ÕNÿC.HAˆ®S

?׸³@er@	R?¸>àÀÀÀÀÀ@pËì´ÕaÀ#=¼WA%î@cߣL£MžÀQ%geyZºøøøÀ#á	fÝC¿Äx¸¹Ÿ @хí#<˜À	|¼úÙÀaæzøE«À8G•4Oü¿óp™ ï8@3‡	†6Ü@qÖj,ÀKv´ñõÜû?þNˆˆ_î€À&6 qvðžÀ@,ÔK
.Ã@3½'qmþé¿úA¡‡"Hø?±ÉäÔ{Ý¿ÚC/Uš°@…fYHöF´dGaia EDR3 5320288521998648320IÕv9QDT¢©@Ÿ€@^91~Ù¢Ý<Äm¼ÀJó/³D§<Ì÷@pœ&CD<Ú­lC"92A‡íYÀς‹{S¥=\-@0¡§šªÐ<ñͽlcú½H2=ŠÐ=ˆì>ÐŸ=þ}Ì<.ê&>X-ô;",¼L DFA?›ªpCµLo=¡DÝ?j°ùF?Ÿö+ÀÀÀÀÀÀÀ%=6±,
<VBêü?†Ä=ùq¸<ßÿ.=ç?=°Éݦ—B'ÛqB;ãIÁµvFe@Æè?"u±fA+ÛìDˆ}]Ax:j,@œü2[Ž4cA&k¦C2Y A‰W[*@ÎOr¦½¡BmCÖìöAd€=?»øÚ@8¹ä?Ó¢`?ÑhÀÀÀÀÀ@pÀ4Ç;À'ÉcOñ†@cXøJ'çdÀQµ^àe øøøÀ#}KµX¿ÔÍ 'É`@	:«=‹FvÀWÆ6ñpÀ_åŕàÀ:8bƒÕ¿ðR?'˜@3\Å³6ö@…7Â>t
ÀL5íR8@4­,À*:'úØÀ@¾ "aÈ@3;=¤6c¿úÎjù®Cê?áʙѝR`¿ÂøHÛ&:À@ ¥BËpR<F´dGaia EDR3 5320678809967485440IÖÙ0b0çÇ@Ÿ€@_('f`Ô÷< š"ÀJZr+ l;<­)é@bˆ–®'<²ü@Cœ¬<Aj0¡ÀÄPû±½<Óìá@+ä¯ù8³<Ô-ï;|<§¼ÐY½óš=¸ˆ>€à@>c¾Š2¢>WÄ®<ÔåM<u­ÿIII¾œ»D­ >P·àAã±ÉF?ÝÈàÀÀÀÀÀÀÀ%=ÈÄ(<ÎQŒCvï?|ªYÀÀÀÀÀÀÀÀTQAm­Ðí³E˜ÉìEC†@÷R°%Adɾ'¢&^FO¼D'}ù@÷×·%AYÂs	~ÓEJ¥eE(Í@õ"%%?"y='
€<…=_'€ÀÀÀÀÀ@p›Ï=ËrÀ"º×S%Rb@c·°_õlíÀQ	þxZ®6øøøÀ#ŽcžS"¿Àk?vÊà@Lµœ0³üÀz°tïƒÀÀbqIíˆ;À7ĤP@ç¿ðÚÖV¹oè@3Ê¸x¼…@
—B ãáÀL4"4Äâ?ðÓ_´q[À%0¾í2ÒtÀ@+Ù@ɅÈ@3ߐýDÈË¿úéi²Ä丿¢Ægáeˆ?·kR·6`@+§à¢òF´dGaia EDR3 5319023224634030464IÐ÷q]9€9ԂÓ@Ÿ€@_R§Š¡<à,êÀK¯,òLé<ï²n@ TÚ¬ô¼<ò'*C‰ÜMAö;À{5˜"èÂ=Šy@1,Ú¾¶ôÉ=!'ì="Ð=[ðÚ½¦'ï<ݝÛ=¸Ðv<ç,Ͼ24I<n­½ªÏ;=Í6E€AØI¼D׈>ªôšB/¤CF?Ÿ½1ÀÀÀÀÀÀÀ,=dK¥/;MÊQ?‰W@AP>: =¨³<ÞpØ=*aÓ®ÍÂnâóB<TÁÅÏ1F…@ÝóZòUÎBÓNDA?Ag‡z-@³{ޘÄAԒC7¬âA€ðf/@ãðæàŸÊÉC
C†KeAS…ó?¾ÎÞ@9kd?Òʐ? 8ÀÀÀÀÀ@pä¥ñÕÀ&*|'-'@d9Çǒ˜4ÀQšòUÖéÀøøøÀ$0E©®\¿áû~xRi˜@€ÁÆ8_?á+²¬s€À^ÀúLüZÀ7‹'´2є¿õé毩·€@3 ›5Î@
g
FyeôÀI Ž^}œ@8å¼af À$½ÅµsóÎÀC/¤Ò™Ú@2ÔÖ¡?pe¿ô—þ  ?ä§q+®@¿Ôp쏾P@ÎcÕw´F´dGaia EDR3 5320138850978968832IÔî[5_°@Ÿ€@^Êõ_še8<ä¶äÀJõžïF‹<ãè@æ±Þû°<ïåC"YóA†¨Àó{[e¾=G´@0'U¨]ù=Å>!tþ=6j¨¾aɽ¹¸t=¤2å½|š‹¾‰ñÂ>6¸ó¾`¾=|³áIF?ÞÁöCÁ~=ú¿?ìö-F?Ÿ½jÀÀÀÀÀÀÀ&=Qù)+< ¾$BLœŠ?ˆÁj>‰Ÿá>}Î=']í=ÆʚŽ|Â$›ÅB"D4AÒ£ÒFf@ˆ*ŸeY@¾½DÆû-A{é+@—˜'^0MA)¦yCjA‹ ê(@Èbžpø_1AËsCõí_AhG?¼ÌÀ@8–4?ÒÆ`?žfÀÀÀÀÀ@p˚z'lÀ%‡KÙø@c½‡ŠÀQiŽcð4øøøÀ#ÄF€oY¿Ôn<Y©RÐ@´è¿÷À¢JShpÀ_Èÿ%ã¬À8&¶è…܍¿ò‰íe±Ÿ@3^@'Ð@ÿuDª8¬ÀKOaËW¥ñ@1ôö"ÈØÀ%ôä	ÀÀA.ŸÍÉ.Ú@3=Τuš¿ùD"âë3É?ÞÀ§·;€¿·æü<`@ &¼BÃzF´dGaia EDR3 5638557761989540480N@.ièz€VÆã¾@Ÿ€@`="ªB¹? n•ÀAqõè"O?_â$@«‰ô"Æ£?Š©v@§j\@ÓFRÀf™²vð?_}@òîÕT?'EÈ>Î<<x¥3="ã®=[ô$>Ég(<ª²¢=Š2½áct¾!T>'‡ágcAê›Dõ‡¬@ëðB;Ջ_FÀ@`É>Jxa½³ë½Ã½Œ
½jP=·hÌ*?Òòì..>\ÚªBûl«@•ž>‹ŠØ>ˆy
>3Øq>Ýè"Qʏ¬jBLî?q%Fq@f–\Jß`@ÛSB°ÁA \)@XX걒L³@ª
£A'žüA¢ð(*@kĉLRAÓ?AÙX7A—ñ?âWë?¾3p>¥€?"òÐÀÀÀÀÀ@oû
|:¨@Q‡çèI£@bL‡Õ·Ë™ÀIhWÁÙoøøøÀžÙÓ¶¥?òîý ¡ß6¿ùgwŸ=-¶ÀE…@àžÀeTè €\@)ûVÎúœ@Žo§wJŽ@4ÞéiÈ¿í¤½+­¥ÀWµ!³bÀ9Ž€µ«X@9¹Â"àTûÀHÅ_*ü@6X±Äü¿ý&—\Éñ$¿à7tãòî€?ä¬Ú"9L–@âè'DÎæF´dGaia EDR3 5606770189325629312MÏ?È÷€BÓÀ@Ÿ€@[T‹eÿ,?¡¦@À<TÕàƒ:|?ö€ï@#ÂQA̾?ï‰E@¨ïâ@—>è@Õ+¡jK:?ß°Œ?ڏm-+Š@+]{¾»:î=»à¼>²Ä6¾Ïµ¥>"þÿ¾É
Û>ñ×==b.>C´¾°;Wž›A	òC»ôº@ç²äAPì_FÀ?Gm>áÜ*½€ÑF¾§ïä½ê5S=ô{-½ð‰@hI=lЁB¯¯4?Çb‡>•qÏ>¥bC>@¹ô>Ï­ÚÃWÞB…ØiÂ"ÉRAº÷Fš@V«Çoÿd?Æ>eBj54A¦Y+@Q#5߯¢A-žé@Ê&ÅA¥üù@_9¶jíó«A9Â~A,!QAœ
B@‡3?žûp½8d?¤¾ÀÀÀÀÀ@n!ݒô
ËÀy+'ì8Ë@];cq%‹ÌÀHýwpqøøø?ã{òÚè¿ä¤¥B¤…@²–çÕeÀHIí¹³µvÀUö4dW
À)öW£ô@"ªÁâÚ¢Ô@3
Ôdâ‰ÿ@ý#lDúÀY•oìòp@LŸ÷öý°?Ȍ«x'Ù€ÀZø­Ÿ¥çÿ@5X-´­²f¿í Bï®à?à'sïÁ€?‡ˊ6@]ͅ%&F´dGaia EDR3 5321464651544540800IÙ£è6€N)H@Ÿ€@`ÅLöe<YÀJ±Ä揝<´z²@£°Ø<·ŸC'üÄAc©IÀˆ%d>]<Áåm@)oò{ž<Ø\>=y®>H¡»ÃBB¼'¨>}ʂ="M÷¾·æŸ>N;Ö¦Þ=Š˜KKH?ܨ¼DžO>E
÷AÍaT?Ú(ÀÀÀÀÀÀÀ%=å1)=>2'C0wF?ˆ¤äÀÀÀÀÀÀÀÀT_AbH߯öREIA"E:ùA»J'AY¤o#†EãT±Da^A¿"AQiIÏ£íEVªUD¦sA—m"?">Iè@=â>÷@ÀÀÀÀÀ@pÐÖ|(ÎÀtïג./@d5Ìí¾ÀP'ߧ€'‹øøøÀ$eضŸ¯Ô¿¤Ô'on€?úÂ
 ÛžÈÀyÈp‰Àcłî(ÑÀ2ùøÊwŽL¿÷–4Ux@3¥¹¤ãòd@«"U üøÀK'$­8Àµ¯2÷¼À6ÏÃúÚ|À=t"¶'@4
ld¿üÙµ%kYÁ¿Î§ʈ€¿Âó¥Xšp?û噗U"‰F´dGaia EDR3 5321759050092867712IÚ¯©p€
α2@Ÿ€@`lCÛ¿)?8U8ÀI…Zr¡??Cy@‰µÑE?Pù—@µ¬ûA#(ÀÌLõ?†}7@ â|ì\f?€gó=ÅIX=µã³½|÷~½ëpÓ½›½ÑE¾ÀG>e=â‰= ¨!AΆ³D¼¼!@àfõB-I‰_FÀ?©Œl>]'Á¾"x½ˆí½ž‰í½wã>]œw"?Á'))>UaC{"3@Ø×>LyŽ= A>ä2=ã1Ê¿ôÁÒTX@…"vAâtF.@gˆŒÒçÓ@~B¥¡ÓA â@OéœÏÝA0Ê@¶ÖGA¦´
@u%Ī;@ÍúÎBR<˜A"eŽ@x(@sø?Ve`?ɵ@ÀÀÀÀÀ@pÔՍí¶À4¢ˆ›7@dqHË‹ÀP"æ'¸_øøøÀ"è³$amp?z* Ø:?ó°Â"hððÀñ_çÏÀjÝo µ&À2ÿ®ã-|ê¿çZ¥
""°@3±›1¡·Ÿ?þEۜÏLÀK4S$¬ZÀQt¯.½0jÀM¨&ҔôÀJc½ªSßt@5p?…~=¿ïŠ!€dXU¿ô熤ãD ?¢?çèÁøÀ@ $yöw£›F´dGaia EDR3 5241192606139626112H¼tè[2€Fˉø@Ÿ€@dO'¬I<ƒ­ˆÀOçì6³<x5@COV0<•ÐC³¬AXOÀ0‰k‹›<±¦|@¦¡À»|ù< ?:<›c½Ž•n½æTr>J8=‡Rï>&'@¾T>sž;°2¼	ìÞ•'A–"DÊ&ß>=,)B£šF?¶·ÀÀÀÀÀÀÀ/<ù Û4<¬"öA¦0?Þ=ÀÀÀÀÀÀÀÀF¨AîJ¨§CÀ´CïªÌAHUæ2@ñ"Š?IãhDéBéà7AS 
0A"÷¶YDc(C5ž‡A;Es?¤-8?¾Ô¸?,¢@?Q0AŠ,x@;Ez@@@r -r&À¼,ÆP@j%­ f×ÀN–a0gBîÀgÆÙ"âÀ4£aîèh¿õœ°%`šÀ(}Wá‰6KÀÉ˼ý׿Á¬æýҞø@J+šIÔÁÀaø­/®øÀ%‰¯ó³DÀ)<7@D˜@.{
'ÕJ?à¾øSX"?áréUÀ?õ5lÓ¹j€@;j‡÷ðX¿Àx×Gp›@Úïq7	¿öeϟ ^@"ÔᵶŽ?¶GàÛÚ(@ô°JT´dGaia EDR3 5241082315708039168H¼™\ý²À@Ÿ€@drOæ›<'ÀP+"02ïœ<?Ð@"ÎMÚ<A"ØD5ËA¨š´À2RwŸÏfç<I"@$Ԝ›–x<`ï;ìß,½•Tø¾>|æ>‰´¥>)éù¾tJ=ÊüÊ=U´õ=³œ	€xyÀÎ.'D-«ÿ=¥L–@ò¤(F?¿@þÀÀÀÀÀÀÀ,<žÀv0<¬ó)B·±?EÃÍÀÀÀÀÀÀÀÀF–AeހðU<D'ÉD9º™A8J$.A
̌[Çn-DolICe<oA?Áž-Azáî?ÌÀD–PÜC'T(A.°?7?/p>îï@?"ç@Ar_?°«sE«à@@r- ˜'¢Àg¨$¨@jfø¤µ5ÀN«(üv¹\À!V¿Ž¡Ç^À3ˆ¦»ÿ µ¿ÎÑ®ìeî`À,¢G-À® 
¶Ù—?ï.p(݂0@Jºt¡âÈÀa"U…Ò'~À(6FÞÄr€À>'´@,ˆãçj?ú,QÕA?ú¦ï^¶kÀ@øPpˆn`?ñ¡iæÐÀƒR¯¹7k@,—SðÏ¿Ï–š4DÀ?îV/s¡0ð?ßL2~
;@ßl0 QT´dGaia EDR3 5241082659305464192H¼é\¡€K:g@Ÿ€@dqm~%v<Ò¸ÀP)
¼
â=6@bœ~O°5=ŒÖCPŽOA¦¯FÀ2aQ«Æ=
.û@$–-ÉÇ\s='Ý=È̄½šh¼fÒÎ>_®=šHâ>:rG¾‡Á>KÊ>
Mô>)
®LL@PI2CڊO=ñ¾G?އF?ŸöÂÀÀÀÀÀÀÀ&=fó¯*
<³å†Bæ¨?~>Eò>;¦>=íWêÂxÕÂ}¡EB5Œ AÃÞFP@ÃTp>?,[A;èÃDR¬oA{-Ž#@™dó[m¤AZñJBêiðAŠšæ#@Éc©ïUíÔB^3ûCjAghÔ?¼ÞJ@73à?ÐAð?ž%ÐÀÀÀÀÀ@r,½9ÀH§ªŽoj@jdgr¾BðÀN©Nó{¿øøøÀ+â¡Ùµ2úÀ€"'C˜f?î±®úø@JÑ>,Z›ÝÀa¨ó[QP.À()Á£T'ÔÀß2øª@,ŸáÕMˆ?ù흽إ?ý€ ƍŽ`@‰+F°À?ñv@|ì<0À¯§œò@-_«yA¿–kC̃©?äŽ?½?ÜÍ×5Y,à@ó[»ÐtT´dGaia EDR3 5241198176752064384H¼yù»W€;gV1@Ÿ€@dVȗ#^ª=nÂÀOÔ0´B3K=˜ãs@0Nö=¸¹¿B–BhA£¯	À2/˜+|Ã=Ñ@q@#H̍h
=ºi[<Ìнá©È¼õbc>áJ>
>[õP»û™Ø>')j>086=ä_V¤ž>µåÆCé W>•Í~?˜ÅÓF?›7ÀÀÀÀÀÀÀ1>6_6<ã/BɎ?}==åÅ=ŠZ<©KU><«ÿªÂS"BE·vAåèbF©@"¡kO·¿?ͤDMüâAË@`í56(‹A#˜A€B^A =@žTOÛ],ÌAm²CgA"8é?ÉMu@^Ò @ë?­Î ÀÀÀÀÀ@r hŸ¯¼ÀËÄg1MZ@j"ϬÀN€©Ÿ²ÌøøøÀ*àÌpÔTÀ«WK!g?Ñ;Ë)Ð`@I5ŸE%ÄLÀaJ§w¬"À#ÐlÓå Àۇ:6^Ö@-ŠG˜IÂ?íµOøaž'¿õó¼ 
cÀ@5<Û @
 sÃ&è¿é!VÍ@şl³ÀC!Š:…@ â
ÈU— ?ÞhÊZ:"@ˆåif`ÏT´dGaia EDR3 5241198417270458752H¼z1¾É€YìH^@Ÿ€@d]‹*nC=>ª»ÀOÖð‹+>´cR@â[®:&v>ÏâÑA~ÿëA«'¡À2&L¼ÿé‰>äóF@&§ ¶åîv>Ð6\½f½2 ¼dK{=íâa>2X>*ü–¾>ƒê±>(|>*‡‡@"²ËDA…@#ª¤@Á‰ù_FÀ?''X=Î-X¼€ôé¾0pu½Œå¥¾ƒè=8zî-?&ær3; Bר¾?"{(>Çõ<ÏIË<÷ð>T™VÂÙÈö³4JB_ÿòAÈS÷Tœ@hzÑh5në?.ìMCMøAŸ©7@5X˜«ü*@f¥@½Š¬A°:@sâäX¥·@ÒCÇBA±ÎA"î?ÝêH@a‰Ð@°?»³pÀÀÀÀÀ@r!è(6(Àf³9F@j'C}\NÀNxùí*{%øøøÀ-9Ü\U,ÿÀײŸÖãþ?ø$˜žpÃ_@J"Ų]PÀbý÷òT*À$ ³bÖ£¸À§8´@,tÎâ7@\ØÓëD?óñ%¼À?Ô4"È-Ž@ßY@l.ˆ¿ö€ë\•"€@.èNQf ¿â´E¶Õ=¿Ð^z"á ?ò9ø¢\@HÉ(T´dGaia EDR3 5241147152537718656H¼K'€:žA'@Ÿ€@dbn(SPX<‰ãëÀP—–'¨<t¹@VÿÏÛ¸<žäêC©¿‡A¬õ±À2Ì,T¢0<¸n@%\v4ã³8<°é=½ÏD<Vt¾lçü=?#>Š"=ÚÍ}¾4×=æÎÌ=›K…>SX'gd?`?C¹	F?¥'BÀÀÀÀÀÀÀ)=	º},<"/AˆÃ'?" í>GÒ;>ƨ=îHi>d'g²'~Â@KpÂOmmAàí'Fr@Ö0n/>A«sêD"†PAl½(@³þɼµ¾A·¹{CYt®A€½H*@ÚfF1 æ†BkÛbCå;¤AZ°Ä?´k°@'0?¥èˆ?eØÀÀÀÀÀ@r&r'&à"Àü§p¼ËÞ@jCè0^ÐàÀN™æ"XÉ.øøøÀ-ÀÌ݊Àêƒ$þ?ì'*­VN@JeöÉjØÀa¾/òs"À&}»	jÀCoòHÉÞ@,j±š]O·?øÖ.½P?ð4h|MÀ@	:Bý×@?þÖtßB*?æÐñÞù—`@3,üç-')?ë: T\ˆÀ
¸M*¶?Àïbü|è@"÷8'T´dGaia EDR3 5241149214121752448H¼Mq‹w€aÓ»@Ÿ€@dUõ¦;Ö =ŽÌÀP
û´û=y¯S@º`'p2x="jB¸i½A¥ÙHÀ2
zdߑÀ=º²)@$m9þŠ=£"U=XI½Û	X½ƒGâ>k/>&Æ>gS°¼›Äƒ½™0*=xÛÔ=¹ý……?Þ;¡Cø!>†Ñå?¹èªF?šŒÀÀÀÀÀÀÀ->o'1<LõÿC‹m?‡ý)=ÆÙ>ÃN=Œüß>$ÉÃ	ö¦Á"÷EBn´·A°ëÉF@œdìxŒ	?þ"DdmAŒOŒ@g|"úÈ@ÁÆAù2`A:ê@¤éßOÇ|A)/}CxçøA"Ý?Ɵ
@]8h@Zð?«ºðÀÀÀÀÀ@r#ó™7âÀByŸìÀÙ@j<Œ]åƒÅÀNªlãM¬^øøøÀ+†SZeVÀŠqרº?çk˜	8@IÒi"2kWÀa€U›f©"À&…	"¦À&•
W¶b@-º2NY?öJåò_Å¿ÂÔóÄ@XM½ø+ ?þœò\¢À"ñ©À‹@-1Òßᵿ8PEé;À?ì©U®À?ÒáfSô?҉K—´ÛT´dGaia EDR3 5241204292785650176H¼‰½º^S¸»@Ÿ€@dRäÂ4=u+ÀO–›%µë=,@c]6ú'=šC/ë1A¬é+À2ñ뤅ƌ=,à@$Îç-³m\=FÕ=œ1²¾bÙ¾åò>3¾=¾ÙS>V"'=µ¬@>>;Ž=±¾ =õpõ¡—
AÝ&ÚDތÕ>Çu¸B?"SF?¢
ÀÀÀÀÀÀÀ/=wºÂ4;H:Ah•@'Q>=ú>ó>)'>†H£
qÁæ
@B5cùAísªF·@×BÓ'ª"A®Þ}Dˆ6QAkë´0@°þ¨ÁD†ÁA§R°CP3Aïï0@ݯ[Aç;nBH·DìøAX§"?ºº¢@,âð?¿¡P?š$ÀÀÀÀÀ@r¤ËTüúÀÑöI.@jÆ9ŒÍÀN{! ÿUþøøøÀ-)<¨‰^ÀHý#•‰k?áϪË×L@IÂõíÏR>ÀaÆÐRXµ0À#Õ-æ'å`Àlg© qÀ@,»tŒ$€?ó|înóÆÏ¿Ñ#œ+n–@í¿mp@@

o3''è¿Ù Mä'É¥@ eÊ]険Àü"Ú@²PeEw?åÐ…¾‹ó@	!ö­Ïß(T´dGaia EDR3 5241149935659314176H¼Nˆì>—@Ÿ€@d]ø9/Ñ
=źÀP
áUÔ7÷=¹õ±@¿ø"=ÏÖB…X?A¨ AÀ3:²Ëè—>¹§@ õS´˜f=ó¬N=Fˆ¾=y²C¾eí=ÅÒò> q=¹Û.¾ž¢½ó=»—²>,êKK?ÄN¾CÞ0^>ûæƒ@N}È_FÀ?œ¥'<ÕU½+:þY±›=…o,½€Ç>yË&>>F†*<K^B
÷?‡¤">‰ž>Q¸>m€>S¦n¾ÛÁý¨ÆÂF®çAø^ÓFj@"Š<•@ŒÅDËAS¤$@XX7ò¦`@Ã¥A~ÖA¢ðh%@Ÿ16þp?A'HC>ïÌAƒú"?а¨@w®¨@æ ?µ'ÀÀÀÀÀ@r%~ҟI8Àí‡@@j@ÙYˊÙÀNŸ+ˆÇdøøøÀ+ s›—ÀEw>("©¿å§ìLÜ@I Ô~¥TÀaG½}€,ÅÀ%ûö‹9ÍÐÀZÕZÊìä@-=7~ÛB⿏9vS墀¿áC)⅀@kQzÇŀ@rLžß†(?핱tµ¢@6";hÿÛ@é¯$W°šÀøVðûпûeÿwF¡@
Cø-ŽT´dGaia EDR3 5241094616459631232H¼ÉIڀ	Ö0@Ÿ€@dra+>­žÛÀP­!ó>y@Å
–¾²>ys'AË\A­%æÀ3Hu""sö>ܳB@#¨Z)U^W>—ã¿I¤À¾+Öÿ½næI½éö>s…<Ü<,>J™ç?Õ0¾5쵿@ˆb‰‰@b`@Cwœ?Z»@»Wã_FÀ?›à=Y‹=¶ÚÔ¾3$¾¦µf½ûsŠ¾žï?0J(	=qBàÓé0?œž->Fd–?Lï—=‡¤J?ïmÃ
Aü?A5¿AüFÀF°@•
8n9ß@–<–C|uAŽèÝøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@r*Â6äÀ0â¡@¨z@jUhm~!ÀN¢ ŸNøøøÀ.û7÷ÁÀ{ËiO²"?ÔÑlzF†d@Ll¥ÇkÀbÕJ€ÐäÀ(4dwðôÀøÈ}7ä@+¢
iGzô?ï'èOïù"@;?¯ŒÀÀF@ÅL¾`?ñ#bsÍó0?ÿUp‹8dT@'ÎuOÆHÀš,ˆ@°'͸?¸;¾æy±H?ô'"1¼
T´dGaia EDR3 5241157254300994176H¼TÁ'Š€!N~@Ÿ€@dF¦Ç^C¨=JŠIÀP
©G6{=)ðê@φ•'îg=MºCä}A©û'À2½ÒMLß=~rå@$"=PµË=W,I»šß<©àž)Âý>XºK=šÛ%>mL•<œT®<ø£=«ý#>&ö~{¿äCÅYÅF?œì'ÀÀÀÀÀÀÀ,=´œÇ0<UéIBæô?z‹T=Æ)=>Øy<—ÒÅ>Y¥UCøw¾¡"RB<›AâjËF"@¨l=…@8k/D‡œA‡™M*@x	mÕz:C@º<¸B")ÌA—&(@±]Q…eA'Õ/CÏü'Az_›?Âh@N'Ä?ö?¦—øÀÀÀÀÀ@r!Cxï±äÀÈ֑ó³@j68»¹+ÀN½2¨	øøøÀ,5y3:ÈCÀ¶À¸v`?Ñ©£Å†§"@Iˆ†ÍèžÀavŽÁæ_ÃÀ' ¦"	,äÀ"à¿F<@-"?íÿõ
¿ç-–A'³@'(îeÀ?ù¿÷D°@űŒfq@0…\ç'\ì?њ¥ixÀ¿î Θª°¿ÕõÉtO3°?êq§"#&ùT´dGaia EDR3 5241101900760036096H¼"im3>§Kk@Ÿ€@dŠØŠG€=®ìÀPæeEnõ=¢ØL@(׏%^=ÄÈBˆkA¦¿ÖÀ2›¤´`j_=é3k@"È|ž=Ýcã¼ò	½"Ÿ½'!=…N=r´=rnÚ¼µ% ¾ô½NŸß=‡OOO>ÎÞ~C¼Ž>i™ª?"ÙÖF?›ŽOÀÀÀÀÀÀÀ&>$t+
;±_@Éí?ão>SÃß=(hÓ=š¯>tÞQÂâyJ?ó4®¿H÷A®((Fn@"fø€…?ѳ=DHÒ%A!&@dúßE3A%¸)A£DAž5ß)@žà ÑÑ1A‡b
B鈩A":?Ѕ‹@Q%(?ñ‹à?°¾pÀÀÀÀÀ@r/ëð(H4ÀÖòžˆ§@jeÓòòÊÖÀNt+«®øøøÀ,.º+*°À©bߞk?ÚBÔ:‹"@KRkÔ¾'¡ÀaÌo;²kÀ&sïüTXÀwb®œ@,~žl…?ñ%Î	@
@Òêé†3p@ªåî!€?ÿ$ͳ'ØÀ5ùæný·@.`"ÀX?¯ÏõùR€?ºô
=€¿¦(•¥25`@
]ÌnS¹T´dGaia EDR3 5241160037439849856H¼WI"E€,/@Ÿ€@dD2¾)<2?pÀP9™{‡»<.þæ@©ŒLÏF<H_åDAyA¤zÀ1'ɽêV<li@%"P¹ŠR<\'Ç=¦½3‹Ü¾5èT=éP=ÓÆ >¥½«8=Îâ=Û½ü>
ŒÅÿ™…‰C¿¨`'	$ìF?©¨ÍÀÀÀÀÀÀÀ4<ªuã6<æ±Ck´?u™Ž=áÅ=ç›=µà>^r¼¾DÂ-gxÂg•gA×pFÓ@è¼)󟥑B…²ôD=rA^Ïë2@Ê/ÿNçBž3C)+fAp]¡1@ë-846C5i@C™f$AN%K?®m@áX?Œm°?…UÀÀÀÀÀ@r ðʑÀ{ù.õê@j/€B"†ÀN¾N™\#øøøÀ+I´Kõ:cÀ0.TV¥0?ï_LA~@I•À"KªäÀa'
hP>6À&ÞPIþÖHÀ­Vðx*|@-GÛóÄž?ú[Ȗ{è¿ãß(v¡!€@!T ŗ`?ûÑËG–ȐÀÛþJiñ@+Á6ÌjÁ¿ÇÏ«LÈ?ú5ÆâËh?â߀¾˜'?Æ5,NÔÀWT´dGaia EDR3 5241165603717883776H¼\Y™§€jñ
I@Ÿ€@dHí
øÆ>'êÀPBÜMö†>Û@ÿeü{©û>2¹ BôQA©ô"À2ŽlÐ=Æþ>[1@$¯ÛÉv-Ø>AÇC½x%»
Ö­¾=>4=C
U>Bo½³aã=Õ=>×P½H£ÿžœ=è¢D	p>?i>ç@N»¼_FÀ?†ÏV=@lo½åÓż@!y¼—X<OY<ÙÎ0>šù3<"	CÝ?€gx=ù
ç=¹<Ø=õ>H÷;Ãgæ@ËËB[NÐAË]\Fµ@}î<ž-•÷?'²NCê6A—äì@BÚ8&O»}@»Nn@Î!®A«..@ˆ5ÀýÝ/@ùÜ¿BÆoüAŒ3E?Ù&@w×H@J?»pÀÀÀÀÀ@r …ƒ˜NÀ%c®ñÓñ@j.ÚüQŸ&ÀN²êȞó^øøøÀ-¿Yú†'À`÷»Â9?âdš	ûÌ`@JGnOÄÞ°Àb³}†À'-®hÀ;m'Â@,¯w@cs?óÇfdAY?èŒJg«Ñ€?îdú6ík?úÃÔ/X?÷
Öÿ‹Ln@0HˆqÚ¡¿Õaû":½¿årTs³ƒ`?£®ÇŸYµà?ü÷q)æùT´dGaia EDR3 5241109700420823808H¼)oë\WâÁ@Ÿ€@d‹%ÂæH<À؞ÀP¬õ	<¸…b@&v§ó³-<ØXnC€¼A¥s7À2qÊPR<ê O@"¸ƒcE<רU=J»Ö1"½Ã‡í><C»>××>PH*=ƒ¡>
ì½=Ðlf="«ð~A²²©EL²Ñ>»OB­!T?ÉYÜÀÀÀÀÀÀÀ+=%&a0<Y¯_Cts?õðÀÀÀÀÀÀÀÀF"A:~¬ÕÏË Dû4EG"—A!iˆ-A-g´(1'4D-ìËD­ A&Ñ-A10óبD"ßDìÌ<A'?™8,??Ãð>"É >ê¾ÀÀÀÀÀÀ@r/-ØçÛÀ^ò݇x@j_ENIXÀNiÌ6rÅíøøøÀ*ò ×ϖÀÁnZt/ý?ÛV|‡‡à@JC'$EOÀa'Ø/=rÀ%¥o<`€Àþ0,âÖ@,ÿ;ðµ<8?ñj¸+H!¡?çz‡ÇæÀ@gûC@@C'Õ;hÀ=³^do@+rœDq²?€Ÿ˜Ô ?ûl6X?p?»ì6°jà@IXetÇ­T´dGaia EDR3 5241167184265906944H¼]Éš‹]é:@Ÿ€@dFáWœá=N§'ÀOû~mý;=.v>@ÐÉÁIQ¯=X›¨Bô6A¨¸äÀ2ŸÕ*%Ž=s ÿ@#ÊÒÒ$U7=T­³<
ô¾
¬¶¾dAŸ>ÊÏ=ê0M>ñ½¶(_>=²¦<¸QS<Šj"'?ƒˆÒCì" >¡.?fß¼F?œ]"ÀÀÀÀÀÀÀ.=«Ê‡1<%.aC"_Ç?"™P=Ä{=úuÎ=7‰>ÚËÃñÁc×GBeqB'vF–@§ïŠ¨yP@+N²D¹A‡Æ*@wJn¢×<ê@±$8B†¢ùA—HC(@° äêμÖAjCØÂ1AzÍx?Áj{@O8?ø" ?¥õÐÀÀÀÀÀ@rx@ÿ#ÕÀàñÓú@j(ýSÆ=ÀN®ÁÀ¼'øøøÀ-yãÚÆÀ9ÙÒ¿v?Ð1ýÁ8¨@Jb$Àb'"<•¦áÀ&ÍK'pgÜÀNâ AñB@,Ã4æô{?í+K­R¦?ï9½Ùµë€¿ÁìÌüïÀ?üYô\
;ð@3@Ä@.ÉÞÏÈö'¿â´7Óéx¿¨üæ^î¿ÌOÐ7µ"à?õgÉ;å:T´dGaia EDR3 5241167214288399360H¼]Ðl=G¤i@Ÿ€@dF!±eW=àEØÀOû¤=T=É¥B@$÷Eæ¬â=òý|BSìÖA§6ñÀ2U¶WIÐq>+á@$lf7J>©<´!q¾\`¾
Û¸=.¼0=±zµ=½ýE"=ÊwË=@''ö‰¿áôCÝÒ²>BÓ>†=_FÀ?|Ö<ýˏ½Ò›+½n–˼Zž½!éþ<—ìÚ.>Pד1;åGdA«ï"?oDZ>Q¸=öt,=áÚO>GÖÂÆ÷Á‰‰ÂB9ɏB§²F˜@†mɓt¡Û?ž@D!¶A"a:-@YÔY>úúÛA³]A)ߖA¢lÁ+@'"il·ÊA+FÖBÞ²Aˆ{	?ær«@OÀ?à¸p?¾cÀÀÀÀÀ@rZȸÀé¬w?Š@j(Ì?N¨ÀN°"Ž›ó¯øøøÀ-˜Ý>Ï#¬À£.G¢Ð?Üh̳"ØÄ@KôÙâREÀb£Ì]JJŽÀ'u1«æõÀK¨Ö+ý@,Ž\˂Î?ñ¯L6/Z@ë{;Â-°ÀŠ~{ó ?÷À8UÑð?ñ{Ê@'>tÚXvÀ.!‰î@»ºEé ?ÐPȚÞ,"?ûÎÙ¥ñèˆT´dGaia EDR3 5241109872219554816H¼)©p"lÄ@Ÿ€@d‹cé±l<=ÀPû%F~°<II@°Ø½M<~<(¡MD"6A¯•À3‹Ï…´Ã<Au@%Š•Ç‹Ã<7oÏ=ó4h½m¯x½šI>S]µ=ÂI¤>{¾:>7B>.ÿÈ=9Ò#>M×Mªª¨À<B¤D>Èm='±Ô@ª8qT?Å?"ÀÀÀÀÀÀÀ0<'e|6<djŽC²P?f<UÀÀÀÀÀÀÀÀFºA*CzkYiD
fD¾¸A-›0A_O½skDuxRCä_@A3Xð0A"Ÿ¹s1Dv\ÊD±A%«?š±à?d4P>·¼?VPAcw?ÚûžE»€@@r.øShLúÀD"N§AŒ@j^NåZeÀNg,Šº	À!œ¸aglÀ4€¡år"q?pñúØàÀ,ýˆP+›sÀ‡%hD¸?ò-RŸQ±@JµEpæcÀasÈÕ1ÒPÀ%AVo'Àþøäìœ@,`—»1Ú?üÂk¨·pÚ?ùúCéVß @é愓 @\Í(·(¿Þrz!ƒÒ@ô…~NjæÀƒwܳ_¥@!â@Ks/¼?öˆäÛT@jœ	óÙ2T´dGaia EDR3 5241109872219731712H¼)©s73ñOö@Ÿ€@d‹YÈñH=‰3.ÀP÷cx³O=ºo@ûæûY= aSB¥âIA¹ôòÀ5²ÇV=¼œŠ@#¿]1•M>wì>ú'Q½¸Z½Éqâ½k–=¥!(½ù9G¾›1h¾.3"¾¸Ý?Ï"@ǽXDj7?$1Aïðå_FÀ?ž#<«A¾+Ó¼ åÕ½°Ú°<ÐôÏ >KäW&;»ð¿C	#Ñ?£€¦>'¥Ë?
d¹>×k=•õJpÖÂlfBW{=A gØF!@ÀÔtú"¦2A'ßôCìHMA}•t@À}/pÏ_D[Ð;A ½Ax[­@цå¦.OlD¿°A;џAaÎ\@D@?´jˆ¾§8à?Þ8ÀÀÀÀÀÀ@r.õíßÃbÀD'ބS…@j^²á'éÀNg5¶è%øøøÀ/°Ò±ŸuÀ=ÙP3›¿"¦ñl´@Ko¬ý¨36ÀaíßGVŒXÀ%Ö	Hà՜À{"»Ëº @+AuՆ¦?äŒú‡l²@¦ýx <À?úœ`ÿïL€@
¨Cfø@£GŠ¬ý@/!ÚZû0÷¿ù*šN@¿ëÿu¤¢À¿Ý‹ïȯèd?õ¬GT´dGaia EDR3 5241225561459975552H¼'á"å€%ðmv@Ÿ€@d£s™£â=™³ÀOè*H*x,=±@z{aÅ=2‹>CZ¬A¬ó;À3üM'=JŒè@"«-ڜ=Uo>fj<÷{3=¹ ü=‰&u=±Ê±¼žÒ™=‰Õ¯½®ÙÅ>} tsÀ$ìSC¤¤F?†³ÀÀÀÀÀÀÀ+= ê^0<Y:ÌCH2?gÈa>Ȓ>#y{=_%V>3Ç.ÂÁ{Âk½BÐYAµF'@°‰®€''Ž@IæiD§ÀêA"öî-@_ò}f¶@¤¨»BØA"Ï+@¶ºhÌwàAA-¦DöAu_É?À·ì@Hù<?íà?¤p˜ÀÀÀÀÀ@r*"`ŸÀ
Ö<Nq!@jB[ɑóNÀNQÐj¬øøøÀ,â
±Ä¸ÀÁ@B$£?¡C‡£Ä@JwÁ.çäÀa"‰y^À#–ëÇ÷ÂÀÞ	»É?&@,gýÎAä?æ>jŒý¢'?òP€ûW@@âû¡›@@w«çµ@!­gÚ¸<@/›‹7RU¿Ä›è);¼ ¿àUl)¢:¿ÕMþï‹Á|?à'"¹o9T´dGaia EDR3 5241171994629953920H¼b)¤Ù€âßb@Ÿ€@dkxįÑ<—8‡ÀPY¶¥<Ÿ@KÆÊ:%"<³!¢C–RA¦:ÒÀ2[Ô@Î?<Ζ]@#vÑB³I/<ÉÅ$=x¸=uݾ+Me<±%‡>32&=.‡½åŽd=‡Bá<l	—>&ì2xw¾XR§C¸‰ëF?¢J¶ÀÀÀÀÀÀÀ+=ŸÞ/;ÙešBô"ž?}È×>¢H='S=]/O>¹ÇÂÞ×…;ÑÂ!SÉAå"	F"@έe@ZFA"îDRíAs'….@¦r\R[óAŒñûC#¦A…Š".@ÓOAz0$¬B†6»C"S(A`—?¸8@+ÕÄ?¿l?˜?pÀÀÀÀÀ@r'O£$3DÀNŒ{@jB4Ñ ñ8ÀNƒO"<C[øøøÀ,	²N•'À×Fð¿ý?ßí¶&"Ô@JƒÖö)uÀaÅ$[՝À% ÒÏ2P0À-R_*à@,ׇzvô8?ò\"vïãÞ?óÓùÿA`@|ë`Z•@Þێý|¨À?Ü]DË@.§wOKð?¨ý'Ïü¬?¸óåÚe€?­´â'¶, ?丧¹2pT´dGaia EDR3 5241172303867599488H¼bq¤Ú€1P@Ÿ€@dgÒýWø:<ÙþÀP7³ÃÒ<•mÚ@zˆÀÆÄ<¨±àC º›A§‹ŽÀ2[þs–µÕ<ÄÖY@$'ƒlÝ<ÁZý=Zd¼&h½¹ÛU=[6·>úö=]ýâ»<IN¼N4<>b‹Œ`^>˜ÚÛC¯ýåF?£â|ÀÀÀÀÀÀÀ(=¾,<ª2bCtý?UZ=ÿgI=då=T»>H`e­MæÂLæÅBlW¯Aåy‰Fn@ÒÙqY0¢ºA¶üZDRöúAo'ñ)@®9¥þ7[A¶+1C)æ•A'ôî(@×)
®pB¹ 0C€£A\öñ?¶î@#ˬ?²·X?"àÀÀÀÀÀ@r&wÀyŒ€ÀTË/Úâì@j?@ý]ÀN†ð·ÔôþøøøÀ,
Z ‹+ÀN¦uÀ?å´å´Þô@JDVDiƒÀa§FÊÄwÜÀ%'×¼<•ÌÀ3ûÎÌ@,ÖKÊ´ÄV?õo‹ãÕÕ*?çÆG{Ž†@@ôO¤|Å@@VÇÚÔf8À$NnÓЪ@.(dŸ¾Ü¿­H/2
€?Ԟë6m\`?Ñ	8LÎwL?÷¬]È jŒT´dGaia EDR3 5241226764050934912H¼"ù†¬€'…iø@Ÿ€@d|û´/z<ª4¦ÀOÞvÙ<¼"Í@ruüçA<ЋC'(¨Aª¼QÀ3>
ýš|ç<þ²"@"v@nuº-=
Â>*Q½/ó=«'>"e<Ÿžl>$–K=»ÍÑ=×4ɽ"ii>–({}@0éCæ`=ŸKé?‡þvF?¡&öÀÀÀÀÀÀÀ,=SQV1<1RàB
æ?‹q$>ºx>HÝË=[ö>…ÖDzîeÂzNçB^ÓNA¦ÐyF@ȕ¿Âä˜A%DBü·Aw"-@¡Hs~œ›ñA˜ãyBçƒ1A‡ÏÏ,@ÏþŸ£ÎBb»CïAcdx?½«@0ì˜?ÄøÐ?œà`ÀÀÀÀÀ@r(—hT1À
'Óu5†ý@j;ߙ%÷HÀNR'sj}øøøÀ,¨¾¢}è°ÀyìfAv'?‹?!ÿ­'@JyÈ/<ÅÇÀa«1†ŒžÀ#v|¨³Ø Àkk‰‡@,¢üêΘí?å—.šËjî?ò'a"ÒË @
ÿuó÷"À@ˆ4(÷Zè@$K2¾r12@/i}!¨<Ù¿»@óx§8€¿Öú'¸½hà¿Õ}¾YV»¬?Ào="šü T´dGaia EDR3 5241115782094617600H¼/	q|T)‰@Ÿ€@dƒH¸ôd/=üFÀP¦ÊŒ=Œ>Ô@°Ú»¾9Ž=£#9B§‰7A«%DÀ2øéj+ù=±@#Èm2ÑÖ=¤–‰=¥‡½õ´Š<þN¢>!1©>!ª>Bû±>ÇÌ>O!4¼	ê>ÔýWW¿Ÿ+QC®¬3'‰ÙF?ššeÀÀÀÀÀÀÀ(>k,<XÃ
C)€?s›!>(Oò=òª`=âüÅ>ƒRüÂ1wÂ+rB2y‹AÛ©OFZ@›2®ËZ=@%¾D(	;AŒ¯B&@e§v°@ÙgUAËüàAï‹'@£ýú_1!A_ÙC™¦IA'°?ÄÞ¥@_fØ@
H?ªÉ ÀÀÀÀÀ@r,z`ð¯»À÷ã¹ ·Ç@jRîg\&ÀNgï›ÂÖøøøÀ,_:·<ìÀ³4"ýf?á÷"V'|"@J…	&ÞáÀaxÌ
ZÀ$ã'µ8ûÀØbuü/Ž@,†Y]Ճ?óÛ4¯k?óù€üîà@IˆLrà@ՇöâÑHÀ!\8´}@-"6!>à¿Íæ†]W€?ÝýSä¤à?Țĭç@é ln¶T´dGaia EDR3 5241278230606577152H¼ÂÈJþQ.%-@Ÿ€@dp÷"Gs>6fàÀOÑĜNU¿>IºË@Qd`¹š>`ŸåAåA§÷³À3Z½áE³´>y¤@ Fåz–Æ›>‡ñ=¼ÈѼ/©Æ=0%=¦¬=É«L=æŵ="8>5¾®¾Áü><š²WU@TCòTŸ?–æ@"U_FÀ?×=e!—½‡½Ð¼x¦˜½Õ'=°]8(>Å6¸-
;šðBŠ«?‹£m>¼=Èàq=¬©>M8äÂÆZÂ~qpB.[A²útF|@z¼‡#·š?¬1åCžûµA˜à%@MТáðª8@•>AL'A§2õ%@‰Eè¹×;@ÁüùChˆA‹Ó¶%%@ìÇ@Zùø?å.à?ÐÅÀÀÀÀÀ@r%EPœ*À
_í+c)@j0æKÁSÀNZЊH uøøøÀ-·"íòÜÀ͌ðœþ¿ëU Ì[À6@KŸ»Oâ‹~Àb 2WVH\À$e'Ž¥ˆÀ‰4n@,y,¥®…·¿È­ºæ<'@§â›ÅÁ@ÀF"÷ZÀ@ËÞ]Œ'H@¡¾±N~'@+Uƍ*¥¿öF/ˆ¡4?÷*×i_萿ñë4Ô̽?ӓ²
êŽT´dGaia EDR3 5241118702672738688H¼1±vù€D>úÚ@Ÿ€@duY¡Î=Þ]vÀPá.Œ¸=ÖN–@ˆ‡ý"î>j#BK›kA£ôsÀ2~Ê\î'>Ø@!¨9¦/›§>®¶=:a9½6WÓ¾/æù=À¶=çžø=tù¾Oš¾ó>%%	<#@ÚII?"SÅCÅ>Ö6?¶MëF?šÍ'ÀÀÀÀÀÀÀ%>Th*
<h"QBóÐè?…¼¸>u=¨ôO=je0>zÙÂó¾AÁýÁºB-vXAäˆzF_@æ6"Ä}?猀D˜êA'i[@ab¿\mÌA3#;AFÃfAŸ×º@˜›x ÑAÕSC40WA†	î?Ù-@Nn`?æåð?µöÐÀÀÀÀÀ@r* C!ìËÀƚ•6|ó@jQßï<ÊlÀN…0•±$"øøøÀ,|Ñgu¿ÀvpQ¡r¿³F)_HŸ@K'CQ˜˜8ÀbEûc	é¥À&éèM-‰¬À#û\¡4@,¤ºõÏý?âÁlæã¢r@
Àb·&Œà¿ñq¬Ù¿Z?ûu.!-p@ô놷÷@-¾î½0w¿Ò&
NÀî ?Üe» bÎÀ¿àç¤2.@Ž8GÅT´dGaia EDR3 5241178522968356224H¼hïu€iIYm@Ÿ€@dkÎHw>¿GëÀOüw¢'Ï
>$Vl@ßÄ&¥<k=¡^Bª‰aA£KcÀ2F,_'—>à©Ó@"0¨‡7'>1hˆ¿o?‡=eÕ¿før?=]=#_8?N2¿"¸>;·Õ"½'÷׿e•""?ÃàCßèó>Í(—Amè_FÀ?›Œ<Ë+>ht ½dzS¾)¸ª=ê¨Ý	?>•(=¦ BÁ¦Úd?"˜6=@ó?\‰g>I?!ouÃM[AފnAn͆Aó±Fm@ÅøʱzMA¼¤àCî‰"AxóÑøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@r&Ð]ò*Àú˜ö¡A@j>?ô5?ÀN|‡8¯æÈøøøÀ*üÚÄ3ýÀ!œ¦ïÀ?¹ñk¡¼€@IèÅ3ÀRÀad—G~Ý0À$ÇÎçÉA´À£àõ¯â@-O$Êwt2?èh_u`íâ?œ@lÏ@@Ð:ñ¸ @Bë,¡¶˜¿òvXa1ï@%åÿx¿ñ—e	sQ*@3֊'DØ?›,Õ­½@ª'êZ(T´dGaia EDR3 5241179175815902464H¼h±®uOc#@Ÿ€@dmí§
à=X\ÀOõ×8°=<@÷ÁÍö="º,C)³ŠA¨JÀ2§dû,==Ç@#s·OE'ü=+~|=¿áK=¦B½[Ô>=ÜÕI>wÙÄ>(KƽF›>eߪ¼…6>¦äîYX¾ WfC²:ŒF?ž`ÃÀÀÀÀÀÀÀ(=È`-<xAC'¨?|­4=¯ÿ†=ï͗=åÊ>€xmÂÂÝύ¡BA™«AíÃÖFw@¶¶tP«Ï
@¬wCD†ÚÈA'5q,@Š‹º$AvBº`þADÊ*@¾óž<|öAÉßÅCMApg"?ÀÓ[@B´?àõ?£CØÀÀÀÀÀ@r&°³<«nÀ—©öt@j<@¹àÀNv¾oFŒÞøøøÀ+±ó…t´À¼uZÄ?Ù}9\{¤@Iϸ#ÿÀaU¡}S6°À$nŊg\À}Õcwì@-å4¦Ô?ðÙ8W½z¿Å{nk@®Ñ€fˆ @©³µøÀ'~³Wu@-4¡¿Þ¿¤³©h
Ö?ë8cäÊJ°?¨;n±75À@ÔÜ	QT´dGaia EDR3 5241060909585974144H»ý!ÀwA@Ÿ€@dº7•Fº?Š¢ÚÀOÌɗ+Ö?ŠÉu@®þVŸ÷Ë?¤9è@¦aPA±À4"y_?û?ÍÄÈ@"jIåž<k?¤M¼@M<y°n½*5ƒ=®v£=ÙOœ>Zã=WÈá½ÅÝu¾/D–=0R¼»AF^6D	½š@ôÞÑA'»_FÀ?âÕO>¬Ç%:Ž·×½íà±¼'òê¾Û›=÷Æ:@ïî=åapCzë?۝Ó>LȎ=ß><‰->šÔÚœð%Bç]Â	°FA€¾âF²@Zhf‹vË?µ"B•J:A¥é@N1"ä‰mAßU@ÃוA§é@cÎ@ØõîA@ÌA™Y™A™üN@–?Ñ©°>"@?°™°ÀÀÀÀÀ@r*‹zƒž¿ýö)Y4@jòtòZÀMxò¨HÆøøøÀ-o¨¢d<À9'æYÿ ?ÈhA"‰7h@Jmù7DÀ®Àa†Ñ,»À˜	
8.ÐÀùs©Ò~.@,C**ÂT¦?ëDBwï,?ñ'#Ò(€@ŸÇGÆÀ@ Œ…,U—òÀŸ1²^DÚ@*¼¬è1÷¿ô{4;#T?ú;›ð?ړí´ÙŽ@ Út7mHªT´dGaia EDR3 5241066613315752704H¼QØSR%]º@Ÿ€@dˆ½ë>î<KëÀP39ÿä4¹<R®g@Wò-› Ø<l²ÈCãïA­ª¢À3gwL3Éý<"²¾@#w?0¼<xA·<q맾i齛ž>r̹=ÓÐ>¦Ïí>=áG>[R¦=ÜÚ=úQFdd_À<?{DG`³=ÙgºAHÍý_FÀ?ÈcË;kð÷½ˆk:ld'=½{'<¤K)=¸ô(<Ý×//<{²¯B½?c£VÀÀÀÀÀÀÀÀFŠA4²ø®j–%DQPDʇ6A%³[+A&Æ(SD¨øœD	:A*Ÿ/+A*ïæd3ãDš¯øD2Q~A"a?™7?GÌà>z€>ò@Aæ>ZÜpEË @@r0ÔגñÀ{ڕAdH@juz®>ÀNŸÅڃÀ!¹)A¶oÀ4w¢¡½ð¿ï+.‡ÀÀ-$ﻣÀŠ›4sÚ?Ô±膴@K.ÒbÖzxÀa§ÔÄ©n¥À(w){t¸Àb*8ü¸@,¥ƒµri?ï,
›@ù¬@™SË°à@ÐÑ+??îwª @:æˆ@/7ú~±¨¿ÐrŒ7}`¿Ýõ:Ô¯¨à¿Ò#x@L¼?öUüµo)T´dGaia EDR3 5241131003459519488H¼<á}Ä
šÌ>@Ÿ€@dtÔGy2<RWÀPg͇<Q?C@çî_2A<z
bCÜ`ÈA¬«kÀ3Í>ŽA¾<ˆþÈ@$8<òÀn<€!?=bg½Hù¾M=•§ƒ<î…V=ˬ½ÈbÄ>'"=é
?>6´ËŠŠ?³ŠC˱F?§µÀÀÀÀÀÀÀ-<Êí1<¾êgB,Ü?†\Ÿ>Øð=™yY=G >'~Âä.´ÂB*Â:°ÖAûžF‡@âI¶8ÛcB•9kCúý@Adß-@Á‡ù0 ÙBÛZfB£®(AwK!-@å†ç¤WCjŸ¸C7þAR8?²5E@ï¤?™â?‹ý8ÀÀÀÀÀ@r(¤-õ4¥À×cšág‹@jDZDÛÁÀNsÝ‡
,øøøÀ,q€ÂâÀz€™^sÐ?áÌæPR@JŠAè^nÀa\ %ÁoŒÀ$£^®e¬ÀüZyÀ@,¢²Ñ@N?ó{%ülƒR?ÏMÂ/@ÞürŸl @Ô®
&¸¿ýM9ÂeœÃ@(q¿jmˆ¿ó}âwˆ@3¡ø"Ì?ס#èôfb@Yÿ7‹T´dGaia EDR3 5241132584007693312H¼>Q€ô(-þN@Ÿ€@dsÄÛØ<AlÒÀOüQ˜<Cø/@Û¬'t2X<dë"CðH£AªÀ2öK¼œh?<€@#?ñ#©ž<v°O;~;£»å›4¾,Už=¤Ñ
<Ñ¡î=³¦Ù¾/Þ÷>4=VO
>½G__\¿CÁDEʞ=Éü¸A"›F?ÏÝÈÀÀÀÀÀÀÀ(<º'-<Ã'Bj i?zj˜ÀÀÀÀÀÀÀÀTnAR¥è†c‡§D‡•±EŒÖÐAnP'AFžÛ5¨DêgÎDÅ A‰~'AE,ɖâìDóE)dåA	ø"?—gô?	°>Fˀ>®· AšÊ+?ü=ØEÒð@@r(cÈM"À¤"†ü)t@jB¶Z1&"ÀNq"MáQÅÀ!‰6zõ¥À7[ªË"¿ðßÓ¤áÀ,È·Ó ÀpÇÓPT?Ñí좖˜@Jº+6FôÀad£±yq¨À$‹Øf½«äÀMÇ­[ö@,Ð:º¬?î º	ž?Ó>'ˆÅ@ΊûŸ) @2Å0Ð
Ø@ =ÓøÝ@0vwºç?Òüì àÏ ¿ã'Å|á@¿Åj]nnЀ@
*Tg}'¥T´dGaia EDR3 5513065861337191040L'X1V€^à,\@Ÿ€@^ té{>=	ÈòÀIý,ÔX,ü=ùe@{^¶Ÿ=AÌCFïAg}1ÀŒÂdí?=5u@+'Ó·"p·=&Ò=·…/>
E¹=0ʽ:ð>
]|;fš½Ÿþ>Z½Ò—¸¼kÇVU>ï*ùC¹SE<·ä="F?ŸðÀÀÀÀÀÀÀ'={Êï+;Âd&C
y?'/‹>hÜ=ݝŸ>!~=ˆ­Âk‹ìÁÐN-AÌþ"A¤ï4Fs@¶í¿¿ˆ/@nD£²cA' e%@‹—YiPš@þ/kBÙð=AöV(@¾Ž‰r©("AC‰D 'Ap;€?½u'@>Ä°?Ý_? *PÀÀÀÀÀ@p«èm~ÚÒÀ$m±™Ïù@c,5¯h{ÀQþžQøøøøÀ"¹yݲÓw?¿ãæ\¾ @àmž3Àf`Ï© Àa?·'¤)¢À8çv%"Ø¿ägŸšå @3ÏÝuTh»@`lòQ`°ÀMÑý2@$Ž@löH)àÀ'vb{YZVÀ?¯•FeÐ@3æ'Ú®¼¿ûÿ‹@H­?Ј>ÒF€¿ãk¥ÔZÔ@!Gì¯3‹­F´dGaia EDR3 5852164696354811904Q7ÉOpXèÐI@Ÿ€@iæzí)ÆÜ= y_ÀPYúËI7=(P±@ ɓP5Ç=f¢5CùAú½ªÀ>x<Jê÷=*¥-Àaò<x=VêÅ=œi0¾4–ê¾­¼_=¢îó<@=ÀbÆ;ï»_=WV>×S=Óà»À¿¾¨µCã}:F? ÙOÀÀÀÀÀÀÀ4=–~Ì:<˜ˆBÏs'?})0>/°,>%E =Çg+>n3Ã
$o€'$B3oÂ8WFæ@ªì@—âšm@/"D‡4A†À—5@'_֝õ³@ ¡Bææ5A"t>3@±[çÂ@g@ôZÚD}~AzE?º'|@3hÜ?Ë:p?›—HÀÀÀÀÀ@sM¾ådÀ	'wµhªÐ@mlGüšqéÀH«I@ZL€øøøÀ+•
¾©=	À&0(V@"¶¿ÏyìA˜¸@R¨__nÑÀW(k¸í:À'œÕÁÀDÕà/È@!/ÊÇ®À€?ڗnÍjH@6×½1\p@J<%MçÑP@we
¤À@Õ\ml@"2G"Å(?äA$uWË?øP‡˜x=À¿·'3‰Mp@#¡a¶©bF´dGaia EDR3 5239153733621714304Hµ6/
€9}ùÁ@Ÿ€@cèʐ\˜=ÍvÀP—±6r='Ñ@·Jõ£Õ=&/(C$ž›A¬€PÀ1²ß1+M¾=H+@(¢2Uå){=CN…=hû½™ÿ‰½"=¾[=ûc=ÈоZ«>å=º|>mwt¿µ·«CÁ—"F?›G½ÀÀÀÀÀÀÀ+="k.;YŖB–]Ê?ry>æh=Ô¤¤=¤>ÂÂl»`Â	RÜBT™¢Bˆ÷F'@±t>šÃ2±@y͚DµA",@"Kœ÷ƒ>@Ç°wB¡êÝA"£"+@¸ûÔ[¿"'AH!3CÿªÛAsºÿ?Å°ñ@V0œ@$`?ªxÀÀÀÀÀ@r DòEReÀµ
ï×&@j•+'*ÀOâ{Ü[ÚÀøøøÀ,ˆË»†9–À|™?õ‹LuB@IpÁ ÀatÛ°Ã[À2‰$öÞÀ+…Ïš(â@,¡¦šø
e@2ËmΔ¿íJ™!…·@@NjkÒÀÀ‰*ˆ|Ä@"˜œ/—¥@/÷X!È¿¼ŠQe!¿âóºm¸7?´w¸oÚ`@L/¸ÿºÏT´dGaia EDR3 5238753859311610624H³Êáù«7Ír¦@Ÿ€@d	Çà.ÿ=£'9ÀPleå4	[=­¢?@ÏáN€éñ=·©ÿBéŽA¨r¶À2ʟ6Šêó=Úǘ@"ÿ›¼ÈÛÈ=é¢ö>Aâ¼ÙÛ=þ+¢>Mл+v>‡wÙ¼ \=ϟ=·ö>Ž|†pA£'D¤âL?`ÀBû™F?Ÿ/ÀÀÀÀÀÀÀ+>3‰®2<÷¦B‹É?ìdŸ=wë6>+H9=¤²š=ìöA,ÓàÂ[ºVAÑÜADÇÎFª@­!/cøæ…@¨!
D1jjA†k,@…2bmœÃYAìB¤‡ÑA'v.@¶ílݵ÷A…Æ—C¯€Au8÷,.?àÇX@;¿Ô?À0°?·NøÀÀÀÀÀ@r<'ãa?¬Àˆ7D§Ô@j³¨8º¾ÀN¿ˆÛ&öÐøøøÀ,¬úa×öÇÀ{ ë@U?៫K[@Lš<¦H(Àaêk˜4À,^!ÄÀsã=£D@+ѵMy´?ódî®æˆ´@§ü­ð?üƒOé^€¿ñDJ«c"P@ô¿žEã@-ãD†O´¿¸ËDá½@?¶ó'ÖUZ€¿ÄÂïìäE@ëTÄКT´dGaia EDR3 5239165385885356672HµA)8€<¨	›@Ÿ€@cÎXFÀ«=M}•ÀP­ÍÈ-3=Jg@0G}›m=[ðBûlbA°T0À1ÁM£ìø¦=ƒ=ª@*Éîq*
=xa‹½Ü.®½Ê­ÿ¾¥Xà>-¶{>/Ÿ>IŸ~¾€Aú=ÜÈç=«œÞ½¡;‹uu@+ ¾DÍ0>'´L@c'F?šsTÀÀÀÀÀÀÀ+=À…°1<jeBªIµ?Œ½6>u†[< 7)=Ý\ñ>Vû8˜"»Â_'ÂX|AêrJF™@«µ³"§@BA¼D'ÑA†€"+@x@UBå®j@æBWØIA–îf+@´.tÞðAdIDÃ5Awp—?Èqp@Y°Ô@n˜?¬"xÀÀÀÀÀ@rž="ÀŽHn«·@jˆ¤Š†äÀPzCüàTøøøÀ,ÐæY7%À¾-®@ˆ?ù9".°¢@Iñ'ªÀaD%0'À3
M­ït^À»»
À$@,€ÜFí3ò@Õ)Fʅæ¿üƒp¬ @Þ[`À"#QÚrÄ@hb@0sà>ã|¿ÀC)˜ˆÀ¿ñ`Ij¦Ò0?½¶Ì[º`@"}8¿
T´dGaia EDR3 5238755920895671040H³ÌÁõû¬´Ê@Ÿ€@d'z"Š{¸<ºí×ÀPm²#ñ®ã<Î@á~Påc<à…ClÃA¦C×À2%ÚpϑÝ<ö…¹@$Aö߃Œ<ì9N>Dw¬½.Í`¼A‰>%Ði=ÈÒz>Pnc=;®
>fÅÚ=å…S>Fqøcb?001CÇÌz=ƒ*‹?ǏF?žHÀÀÀÀÀÀÀ*=9>.<ȾBåï«?ƒ9¾=‰I>DÂ=²ª=ò'Ãø¶Âq‹RB§ýA =Fi@Ÿ84k¨A(FDŸÓOAy'++@˜©äa乛A>)C9_+AŠ¾\,@Ío˜ú"D	AÚÕ?D	½ÕAd×&?¿¤¯@B–H?â¬h?¢€(ÀÀÀÀÀ@r: 'w;£Àn''°ö@j®×1(KÀNÐfð²·øøøÀ,)š&K¤»ÀÆ
•Ï¯H?ñD)ÄÙ¦Ì@L]PbÈ£ÀaáMuÅlÀ,Ý–ˆ¡Àm"¥$ÿ,@+üìS|'?ûÙBÎ@õ@À—1äÉÈ@r¥éa@¿ô$·PÀ
`½A,
@.,¾ZžW?Ç2k²¤@?ŸLR<?Õ:þ©W\d@:Ïϱ‡T´dGaia EDR3 5239185039655508608HµS	5€LÄQ÷@Ÿ€@c¿°(¾=+ÀPÏ–A‡==¹e@,ìB =;k[C·A¦0>À1ʵ\â=Oޑ@'¡5;âá=hæ;¸V^>2€¾ƒêÜ>1ÈÃ<ÕtÇ>-¾Õ
©=Š><óCö?ÙçC©¾>%	?Ë¢F?œìŸÀÀÀÀÀÀÀ!=¨jà%=ôÐCm*?…êÖ>:{ø=Û¥ß=vÝ÷>^>ÑÂWµŠÂUÓ£Â%6AÿF)@µ)ºv%A¥˜C…QaA'©V @†‰4q´,FAxmƒB9ÈnA'Œ> @¾ñ€&š"B­‹ÂB±	ApŒ¼?ÂÜX@J/?î.€?¦/€ÀÀÀÀÀ@rǖ1¬Àl"[ƒ@jqâ½ÑàÀPž¾cøøøÀ,3‹
À¦/»Tr?ï­o?ø
l@Iuáޝ‡ÀaØû­pW†À3Tê^»7lÀ(–®ËÊ@-Û@EH}?úkЩbaß¿ì	ÑäxÀ@‡ù"ÚÀÀ¢–	~üÀ-zÁåvKµ@.ë¦lj-¶¿ÌÏâ(\« ?´z÷0+²¿Ó|V*ŠÑ @	ZJŖs<T´dGaia EDR3 5239086805168167168H´ù±|"ª:@Ÿ€@d%"…¾¥.<W™ûÀP{3ùë©j<têÔ@Íëó×T6<zx­CãXGA²ƒÀ3W‹Â-<–ÄN@'l©Ÿ·<"\>y@Â9ÿÌ=ȇc>NÂ->WTú>{µã:¼xÙ>?x?<Øà>£B*||@d×ÞCãÅp==ÉH?sÇF?§ðÿÀÀÀÀÀÀÀ-<ïÈî2<óPCú*?óÊ=/L>}ÒÍ=ÅÖn>ÔÙŸ°;Â`рBH²A•#F@âпœòY/B)ÄdDbû>Acj,@ÂqŽ³¿éBUíÕC0¼Avi}.@寗Öý¿yBó;%C¶˜KARç?²å4@bX?–Ș?‹üÀÀÀÀÀ@r'ÇâaÀ¨5dê•@jƒÞ}ÙìÀOpT$+´iøøøÀ,UPj°ÙÀÂ0¨'ˆ?ë'ìÖv@Iu"·Ú¢À`¿Ì¿/À.åIg‹³˜Àď-íñh@,˜›r?ø,ÿі*¿û¸ô-ʙ@&9cÌZ¼ À2þÒhøÀ"¯Éz̘@,€!2­"Š¿Þð )êÍP?ðg)R<ép¿—à]š@@NèŠ[1F´dGaia EDR3 5238869582892884608H´4!íâ€0[ä•@Ÿ€@d-Íÿ°
=	®EÀPÐNÑâr=r@_9EYÉ=©±C0äsA¶!¹À1ù‰ê$TÏ=2C¡@+ñ¸þ5­2=*ÝJ=T$X¾g½ÖêD>Á£>¼®>?Þ@:(¼ò>3à<Ő>V­ˆ‡@0ëD»­>Oî@háF?œqÇÀÀÀÀÀÀÀ-=…—Ë/<FõžC
>1?ŒÄ>Ga=¢æš=íÓÓ>}¦î•µ9Áóõ¿BA×]AöjTF—@¹YÒÏõp@ij?D"ÇA3˜%@‰[Ìó£ñžAWnBÊT5A…Ø%@Â5cgWÚ}A¹SÄCÉ7¸Am/=?Æ«r@OqÌ?õ$?©¿˜ÀÀÀÀÀ@r3A(¸
À&mûþw@jօk{k*ÀO•6OøøøÀ-ÍbËÏvêÀª)w±`Ú@yûã(­"@K5"mx2)Àaˆ[z")À3=lP{@À´³ð,£Š@+
Þb£É@ĈgÛÛ(@þTu +ð@RÕ»zùÀD^ŽL@Øù*z8×@/™¦çãÊ¿àAîò	ø¿ñq«ZIà?÷wÅ:÷V?áv³üìÙ¡T´dGaia EDR3 5238869582892885888H´4!íç€]£À@Ÿ€@d-àüLÂÌ=­ÆÀPжSr3<ü/@"@ÕT1=wÖC=µ0A²GEÀ2¨½cœˆ='Â@*.÷¢E¸="/=<¡m¾!O¾ø>Uì>ë>=@l¼O;'>.žW=²>TÇWˆ†?ÄÍdCãŽd>g?Á5F?Ÿ^PÀÀÀÀÀÀÀ-={T"/;æ¿ãC")?‡f=öž.=•ð…=â¥>ƒû—‹Â}BC:ýAò—Fš@¹,.Ñ@®µD'ÎËA[ã"@Žeÿš–ÝAG'ÑB›øøAŽòÅ!@Àç³à†áAÓy¾C£¶ëAny?À3@=¯ì?Ùn ?¡ñ¸ÀÀÀÀÀ@r3D˜'FQÀ&êët@j֏Šo¯ÀOÂ}ßÓxøøøÀ-$قjÙÞÀԍGÑu@¾'e*Êf@JÿXä¢Àae€yºÌÐÀ3Îr"¢:Àc¡]cir@+u¬z™´@	éÝ÷ú@ž+S€@²ñósÄ Àª&d/*4@Ãë?»çw@/m÷ŽšÌ¿ÊÉS<{à¿é¯~Ì;Nð?ì[NmïL?ëný'1hÅT´dGaia EDR3 5238782717164896000H³å ¿i›dŸ@Ÿ€@d'Úk"<ýŠÀPaV¹ÔPè<õüþ@>ÞHÊTº=f›C5ÀA©4¦À2׀¥ø¢=Ë1@#7÷Ç¢=ý=ÂÙ¾,ޓ½ìÅ=ÅJÃ>Hçñ>$›<æ½->0£=‹Û=JÙee?CõðCÅä0=äíp?'çÊF?Ÿ9ÓÀÀÀÀÀÀÀ)=`¬/<þð
B¿ˆt?ƒ–=†
l=š£><Î4°>I"ïÂù±ÁìŠBSÌAñ	$F‰@ºÞa&¹Ûq@ÇijD‰ù0A€¿Ì.@<ô´R'÷@övC&vAŽ_À,@ÁÜÖ{ŠÍAŠ'£Dû-Am…:?½6@<é?Ùÿ@?ŸÒðÀÀÀÀÀ@r8á遲^À¹W¡ÊÑ@j¤"é›lÀNÁ@ïí<ÐøøøÀ,_˜s®ß•Àž`t?Mê?àšøfÁ@Káèð]Àa¥g
<À+†{¯+óØÀÙ?ëtà@,ÂãÏ­A?òâ•<¦;µ@'£nR0@l;Ó-@¿âßäGàÀ*F?°ø"#@-ã›
BÂÅ?yɘÐ?ÈVtJ
€¿Å¨šyDªÀ@ÔÌõà'T´dGaia EDR3 5238783202529206144H³å'	_€kxP@Ÿ€@d'Ê Wµˆ=¬žµÀP^°B'Õ]=žÑ?@ÕN¢º¼=Ää÷B†Z5A¨WñÀ2°r(v=ÔïG@#WDõp­=Àµ:ÓkV¾ìB½ØñÜ=ñ05>]Öã>>#=n³¥>FìO>¥=mc8kk@ÅãDƒè
?PîOA¯ _FÀ?':P<»&0<êrB¾ùy½}˜1¾·T½%QA*>~É/<§dÀB_t7?žœ<üL°=é
æ<ì›g>O‡CÀºÁ['ÜAJ=åB7{FŽ@£ØÛ,Ürf@eë¿D0ÉGA‰f›+@mrÇB9Ú@Õk¢B
K]A›Cì*@¯1ÉåÄ3Ax¸CÕµA{ê2?Õ
†@jv˜@êˆ?· ÀÀÀÀÀ@r8–Õý=ÞÀ"E$֍o@j¢Q¶ÓÀN¾-¿y¸¢øøøÀ,«ÍÂßLrÀÞK!¬á@?ã­µþ'àª@LNeuÀaî[§W½À+ùؒ´XÀq‰ÞLNš@+ð͍ã–?ôkô§Ë~@IB{F•`?ú^0܉š¿æ³ZOà@;µM:ž@.2!€Ü¿·<ƒ^7¿'U¨®¿³Ç­ÓiÐ@Ïu»§½.T´dGaia EDR3 5239211874612878720HµkqO€b4Tí@Ÿ€@cÞ)~f+=7Ó¦ÀP'è;…ƒ–=8[s@ù¿b?ïM=Iæ¤C¾&A£RäÀ0KØYü=rì†@'ºQMÚ{=vg¾>Øh½¤öm="‰=\·_>KU*<ðC_¾_¥H=ɀ#;×µ>DZuu?'žCØ-0=ª	>ŽúØF?^ÐÀÀÀÀÀÀÀ+=ÁÙá2<™NBû¾?"´n=›íù>:w=ƒ=ÄçµI~Â$"`A¿¬¤B	ÂRF'@ªÓ#Dÿ¦Q@H^ÀD‰ÍA†È¶-@{ŽÃî?†g@¹(@B˜gìA•Ò3+@²Š~üÏßûA OCíN>AxéR?Áa»@JìP?ð—Ð?¥@ÐÀÀÀÀÀ@rï.ÝØîÀ×1)¢fÅ@jg¿QR¿ÀOٕæOCøøøÀ+ÏKחõ¡À­…‹Ë¨?öϲʏ«€@IÕ«Èè8OÀaþ0ª"žÀ1þI·
À¸†½ ø@-	0•)nb@²eéûT¿¿"º{î6?òsþUë)€ÀHØøˌ@1e
±h@/*ú!b¹?¨öÑ@«Ÿ¿©.²¾±x?Ñ	ó»Ê?éÏ9JmõT´dGaia EDR3 5239214898269847040Hµn1Nþ2}î¡@Ÿ€@cÛ¾ôi«T=$NÀPÏy—
=e@ñ‡ä:=![*C*ý+A¬é@À1Ü}¼D=0€I@)ŠÈZ"~=:Þ#=U¥½ã½7˞½T">[Ïļߢ…¾%,ô=àj½>y^=ô½ših@hµCõ(>Mî+@LúF?Ÿ MÀÀÀÀÀÀÀ*=†SK1<Îî°BúOb?'»‹=ÂG¼=¹c=éÞ{=øSvÃçA†&A°0…B
âF—@¸`•rîÊ»@¦¿`D•³ŒA˜-.@BÁIA@÷/HBòo,AG–-@ÀJ¿;ÂmAm.`D§#Ao?¾Dl@=Â<?Úö? èÀÀÀÀÀ@r^Pãì}À×·àÁz¦@jdޙ'ÚÀOÛ­JÞ¬MøøøÀ,gdamtÀ›‰
¾?ö~no|@HÝ‹–ëÚÀaY²³§½À1Y'|(ñšÀè·¬ž@,ØñP*ÍW@‰ÃËj¼RÀù¨ô9@,ªµëF€À³ŠŠÀg´@!.A´4@0CdAÍ¿žá†'íá¿èû4詀?Å^В£(@ñáý…mwT´dGaia EDR3 5239007773454913152H´±ÐJN€"º @Ÿ€@dB.§C¿±="aÀPŸÈýÆÎi=Ši°@ÂÝ0ÆÐ#="V·B¹ýOA§+UÀ1¬¡Î0S=¨ïð@&Kˆž¦=­".<`]›;¡¾W'<i>†Y<÷Å辒ð'>&=>¶o>^I^]¿oÊçC¹Éü=	Ém<ÁoF?™ý­ÀÀÀÀÀÀÀ)>ÐF.<'CM?vªæ=Û×=Ÿ,ï=š§/>póCÙÓÂOÓÕA	±A¶'ØF@|Í·³0Ö@sDV¼›A‹ûŠ*@ežùç'@±@AúûAóK)@¥D1&ˆ'A)C¢€ÁAHü?Ä[W@eRx@¾?«(àÀÀÀÀÀ@r11ÖÐ:]ÀöEº@j³LÔZéCÀOsÞœØøøøÀ+l¹S¤ŒœÀÁ´)ÛÂü?ôL+HÀù.@J³^a'DaÀaRg£Z À0í©uzØRÀó`ÿÖÎî@,	r¸?þáDR'TW?ùÄ'`"žà@vb À$à(À
˜Ö{##@+sÚQAq\¿µl S.À?ø\bR¶?ØÓåG@@,˜T`֋T´dGaia EDR3 5238790177556654208H³ëéè€Èb@Ÿ€@dŸKì ƞ<…û†ÀPP&rîé<~ɐ@õÈúpï¨<ŽuCÂ@ôA¥ZeÀ2'ýÏa",<Ÿ§@#ÁGøwÝ<— ¢½ÆäN>ƒ|ƾÐùn>cEÞ½UÌ~>hãà¾:×U½oÕÚ>Æ<	¤\ML@y9C»ô=íD?à?F?¦ñïÀÀÀÀÀÀÀ&<êIf+<ªÏñC)?Œ`R>b`æ=ü">÷>º Œm‹yÂ)9ýA·‰.Fb@áC½_"Y)Bˆ<DfKæAeó"@ÀÓÍÉk¢íBoâ²C©xAxW'@åk¤îÀE‰D~FBª´ÀARG«
?¾T@æ°?—" ?–:@ÀÀÀÀÀ@r9ž/m—Àtx	Ñù@j8Øz"–ÀNšºãbøøøÀ*éyD|¤ÀªÂG3~?ï/¹çöz@K6:‹òBÀa.l¡†
âÀ)(¸N¾ù¼ÀëýK®þ@,Š'Kºw?ú,õŠZVf@Íö\-€@•lú¡à?âýC+YàÀ™ºž@+Ø֐qê?Ømgãð?õò°'Ȉ?Ý&"ì°Tˆ?ÿ…èàeVT´dGaia EDR3 5238790177556654592H³ëéêVx|Á@Ÿ€@dŸL6:©]<ø6ýÀPPNÍÞ<Û³m@^™fb½Æ<þ	ÑCT•ÐA·r#À4»IK	=íë@#™b3T{=«L¾ž>
è4¾Ôü">Xç=^ƒ1>klQ½ÿ‡t;³à>Ò»¬1Ô3.AE×DPp>>ã1@Ð[RF?¢ŒÀÀÀÀÀÀÀ#=R8g*<›]1C±í?²_p>Žß€<Ïù>M†>Áœ
'RÔB28Â!];AÃ$ðFD@ÏÍœê`A³œvD0îïArô@§Ü¸² ѧB‰ñB1#«A…‹@ÔÙސÄ,CHØlBԝ±A^Ê
?Ěk@,ì0?¸ˆ8?¡P(ÀÀÀÀÀ@r9&æ±BÀsíм˜@j1,Ë-ûÀNš®WIYÍøøøÀ.¦F=Ë^ÀU¿ó{²Î?ÆWQœóà @KÒ,ö•£NÀañõÆÀ)¸?ûxÿÀfzÔ$rÐ@+5$1zÏ?êÀz	®z@Îý÷>@@DÞ¨¥`?Ô	6ïÀ@ºÎDz@/—'\Ú¿éÉÈZáQø¿ð{‰‰Xð¿à;0âö?ýã
Á±?ÙT´dGaia EDR3 5238796323621601792H³ñ€'	uÔU@Ÿ€@dŠLq=ÓãÀPZ2y½¥=¡
@q›.¾×÷=,V)C.òA£`vÀ28	A8È=9]L@"t"A=.0Õ»¤ø¾Ԑ¾TÆP=³"µ>š•=ÝÌÚ¼'{=U'=v"ê=ٟÅhh?§ÅCÓ	<ûƒ¹=x›@F?ž;†ÀÀÀÀÀÀÀ)="¾@0<rPBǙ
?†9º>HԆ>è=ˆA8>jFÂÜjÂÁb•BZeIAÿþF'@²×È0*†
@«¯ŸD`ųAƒÔÈ)@…gÿ"_Î@ÃÌ2Bßç'A'þ™-@¹z 'ïoAu'3CÔÙ&Asc¿?¿@ø@BeÌ?â?¢.ˆÀÀÀÀÀ@r6¥bvÀ~°aނ@jš"ƒ¦àÀNÃ,M•PøøøÀ,L—Ö—-À\ß^?ÚËhuT£L@L–L/ÈCÀb8¨½±àrÀ,ŠA´À³'ä@,1î®@S°?ñGó&»ƒü@†Y0LÆȿ吴[u¿ë°Äöå ÀŠ²eT@.ü}ÁX?ÊÏKeš" ¿Ñ,±^¿ÓkJ}¨Ì@äì¸=T´dGaia EDR3 5238914555480981632H´]@€Lsœ@Ÿ€@cÿEG²…<êšnÀPÁ~¡Ÿ<âp³@+ÖZ¯<ýT½CN¨ñA§¡À1Âç1ËÇ=…f@&;òÒÈ¿=V>=lŒ½bù¾z¹¢>9qL>‹˜˜>b²€=§á= å.<3]	>	•__@L˜fCñÕE>ñ‡?ýòF?³9ÀÀÀÀÀÀÀ)=Zq/<3бBÝâb?¼â=qVÜ=Ý͆=—ÙÔ>‡ü€ÂzOÂ$çBkSiAÎ/ÿF"@Ã;P*.n7@ã2DD­[àA{D1-@"û¤¶¥hAãICŸúAŒ%¼,@ÊT#[ŒY_A‰MåDD[3AfÇD?À±3@FÐ?è:8?£çhÀÀÀÀÀ@r)~Ú
ŽÀmÇÙÏ7@j²èÔ_`àÀOð^›žšïøøøÀ,ýÛ‡lÀ7Ÿj‡Ž?èÖæü£ú@KJÄÐW"fÀb(¨†8À4	"š^«|À¤d¼ÄŽ@,DoN:o?÷Œ‡s­&@Xz£OÀ¿ÆAòÃ4´Àu;—O<ÀWñ}f^%@/i™•£~¿Ò³íù B ¿ÜªÖTÝü ¿â[*@1t@ÂÕO—oÓT´dGaia EDR3 5239135492911437568Hµ%ù —Rçã@Ÿ€@cñ5h¿Í=^ÀP¢ì)bÅé=Sp@`RÐ)wZ=ÒC0d}A§ÎVÀ1ª4È¥c=Gë&@&Ÿ#;wì=0·|=¬ÂÕ½'&q=É >|ÍÃ>OÞ>…L@½x´ä>jú_=rÀ>q›²ž?ì
CýL¹=çº?l€F?^ÀÀÀÀÀÀÀ/="ƒ2<'åCð1?ˆ>™=V³=Ût9=ÿz
=û±"øÁÚЍB'7jAæ'åF°@´›²
½ŒA)8…CùiMAƒ
¨.@†g@˓—"A¼BjŠA'™^-@¼]\›Ý¼¾BMµC7z½Aq†Ž?Á'ÿ@F°¸?è»`?¤¦ÀÀÀÀÀ@r#H|÷ÂXÀFÌD¦@jŽå8R@3ÀOâˆM\Q¢øøøÀ,1ÝÏXÀ-¾"sQÝ?êüè¤ór@Iþ¶û¯Àa¨?öÒÀ2Œƒg¦À|'Tf@,Éµ«H?÷}¸Ôâ?ÈÊݐÌE@ÄòW÷GÀÀ.¦?äÀ)RipÞ&@.iÂ|Uw¿ÄJn¥ ?ÍS|šG¿Ø•mÇ'vd@—ºø{T´dGaia EDR3 5239242660940082432Hµ‡qgíMØs@Ÿ€@cü£qÔÃ<_¢ÔÀPˆ± ¶<Wu2@~¢Ú×u¬<uv•CÝOA©OGÀ1waçbCU<ŽÇ@'æûCPÐâ<¾Ì<Âbâ½v×¾¥âl=}]=Çüñ=ÄÔ©¾$…N>xm*<˜5­>áàca¿S*~CšT«F?¨{eÀÀÀÀÀÀÀ)<Ô´…,;ƒøVBúƒè?wˇ>Uz…=€þ<Oؽ>'e¯±GÂ'ÅâA·ÞBÎFw@âÎõ¦1ÍbB<¤DL22Ac'+@ÂÒýçýªàBB3"CFƒáAv¦+@å<Rä"Bû}¨C¬îVARn7?°‹@¼?"ä¨?‰ÐÀÀÀÀÀ@r"`†ûÀd|Fâz@j{Á|mr*ÀO¶™ÞÃ^øøøÀ,7‡$¾ÏÎÀ[PíÝ	¦?õ×Íwpži@IÎ(œVr{Àaš	0JcZÀ1XÿžÛæXÀˆü¢UR@,²J§Ïc@6s@k|ɿljϼï@!Û!€òàÀ²ëŒ:¬@0¥ JgJ2@/Uõ".E¿œüåa£x¿ÐÞ—D ?Ìý2ôXð?贚|6T´dGaia EDR3 5239244653804383232Hµ‰A_ì52@Ÿ€@dWOIH=UxsÀP‹V<oE¥=7ë@åÛ…š=`$ÛBã{Až ®À0GΦ)i=ˆ-
@&¥2"ŒUÁ=i>·¼jìμ'K½™Ó›>S:ü=úN‡>u­ä=­^œ>"ÓV=àüŠ=ó¨_[[?QsCÖq >O@¶?Æ·°F?š'ûÀÀÀÀÀÀÀ(=ÂÖ+;Hä¨C.¯ß?ƒæ)>![É=û"Á=iÜn>™ŽÚ"ìê@Âp4BTqBâuFb@©ö6õ<$@V!1DxNYA‡l%@vAyþÕSª@å0†BF߶A—­V)@²Ðœæh°A$¶VCéðÉAx¨?Ç><@ZÊ@@ßP?«ÕàÀÀÀÀÀ@r$wCh³À@ö¢@j"	éâÀO©¹…¼SýøøøÀ,
Æ!›sâÀ	=§úÎ?øð¼	dzM@K¨ùf©#Àb¶÷ß1:BÀ2\­€‹ôÀ5z›Äz@, nVÏ@Âꉗ;@;Ä-‹À{ú»Yê ÀÁ¢œI@#Z*4?@-™qiVÒZ¿Êj/îÀ?à³éÕî|€?àëpÊÑÔ,?ùvx2|RT´dGaia EDR3 5239255094849721088Hµ'À,SSñ˜™@Ÿ€@cù‰O¹%2<¤dŸÀP…;íöO<§ý¦@5¥¥ªô<»"åC‰î"AŸÀ0áp 7<ÒËÞ@$þz,hA<×Xj=£&=8Ð˽e…œ=Ú7>I÷=ì¿É¾GW>$œ==¯3>y†…@AäUCò¼Ý=6¢?@¦·F?¡w#ÀÀÀÀÀÀÀ-=¾«1<2|B´a?Ž!;>R=«¥=¸=>8W5ªÇàÂ1ò»B2-AøB.F£@ÊÚ²±ÊyäAS™ÀDôÅAuwn,@¢þš?mDA|?þC7 A†ý×-@ÑäÞfaB&åCÒ#´Ab5¤?¹á³@/(?Ä"?šPÀÀÀÀÀ@r!C%ŠÀGÍ9VR@jvúñvš—ÀO¶üL+3œøøøÀ,
C׃À˹å"öã?åµÌg»Ü@K˨7¤WÀb'QN»}
À2("ÕîÀömd¼@,ú+%XÄ?õoÿ=Cç@hè!NÐÀÎQYD†@ÀïR­tY|À$ —$òš@/ºd¸R"?Àp*zÛ¿Ô"bÞ•@¿Þklã`Wl?ð<A!3ÿT´dGaia EDR3 35550881619807816961V5Ù"€J
E@Ÿ€@d+ Ñöé<ɘÀ2É3JlÃ<¾u)@°QÓ7¯$<ßC=õóAkVÀ+Ý-t‡Cb<à1ãÀÝSØ/<Úª¾—'L¾µ8'¾U‡>ÕÐü½ewG>©'Š¾˜@g>ÛF¾±ÃÛ¾^ºÅ¯¯?ZôC<œ"=AGÿ?ØF?®[ÀÀÀÀÀÀÀ=8Í	;'17Bìÿ#?ˆ_>‡N>UJ·>c0R?0n1ÂÆD¹B!ßÀgònÁÉ+1F@Úþ-PÞA*BpE"X5AiUþ@À™sšòªƒAIÕ;D(o6Ax=þ@ÛM Üt·nA°'kDž·bAZ?¨Ô0?ñX?n€?s®°ÀÀÀÀÀ@pŽõ§ú4…@A*\7û¥@e3k'¡bDÀ8ô'¡ÁQìøøøÀ Ùjë{ÂxÀ»ìªkÀ"æ虣ÎÀ,1:XÔÀcáL¤"†"@[B.ï—h?Ó3½¬U @,'f§š¶À ´CÇlØiÀPxÅÔ~pÀ+ãI³á¹0@^@%uÍSÀR3ù×Hki@1š
{'VŸ¿ïvýƒèDî¿Ì¶0HÿÀ?ù0†QՉ@#ai¥ˆG€F´dGaia EDR3 35582687699466048001a'˜•9Zè$@Ÿ€@eLø¸Hp?ž¯RÀ2U"ß×?ŽYw@#î2³–2ð?Ônú@À$"B7&À>PŠ¬èÒ?à;À&U‰–Ø?­òᾤžQ¾™5$>l³Ï=2y=½#>Ó>©Žþ¼"Ÿ"½'ÅQ»GÓ§
B˚EL{'A)‰C2æë_FÀ?MU»>‹ùo>oÇ6¾
 á¾mĽˆ}νPpû @©s&	>±ŸÔBOl£@KÙø>&|¤>¹H0>±†?o›Bg0ñB.­B3ÙÁÁè"FG@oaµh«:@k"hBˆhåA€í @T°‡d±@Ûv1A;,…A¤Ÿ% @wÕÃüo«Ø@þØoB?‹FA'[A?ëW¥@ ?cÇ?²ZÀÀÀÀÀÀ@q²ÂÚy@C–Uóë"@f(RéÚÀ4ñ¥ˆ5Y÷øøøÀ#Âòã^À­0ßÜÀ!¶ÆÃÐ^y@…®592ÀSk»{Q@O±Å8¿òx€ùQË@@'Þ«GVäHÀ d#¢£"ÀGԇ_
d@PÚt—Ñ'@S#óÒa7uÀTґŸƒµµ@,ʧCüEü¿áúÅiGÉí?éLò.k"@?켗\ðW@$À
äF´dGaia EDR3 35554225509546376961Weùy€M³Â€@Ÿ€@cð¾ô	b<=¶À1û<RëÊ=Ïü@"yÕ*…ïš=1ÚCTÀþAÏ
ÄÀ8€8X
Ä=>$ÅÀ ®Š
{=8Ë_¾¡¹Ï¾Ì~輜=䯟>ÑgN=Ó¤¿½eWœ»éÛp¼¿WA¾@zX''¿'c!Bß_CF?¤3ÛÀÀÀÀÀÀÀ=ðõ<ù´;BôVü?o>§E>NŽÂ>†­<?Jï.Ã%BBE<B{öÁÇ÷FÎ@Ȗ¦Nh	A
D­–ÑAvÿp@£í©:?AipC/9A†"i@ÎN4›ìA‰K±D`fŠAduÖ?¶Že@"Ãð?±;?"LÐÀÀÀÀÀ@py'º@A@‰ò¢P^@e
¢MãPÁÀ8Žv)™íøøøÀ r\VÓádÀ(Ý.D«êÀ!ùß0ªGZÀ#ÿAhÑ
ÀV);óþ
ü@N¨å"à:?à
ÇÎT<@,˄†ÌþAÀ §<}{õÀNå
€&c¬@L9è=]•Ì@RŸƒøÎ@ÀP![ÿÐ×@0"è¬Õ¿ðzÃÁ"ë›?êIùy"ÿÀ?ñBsœ˜@ F©K½Ç(F´dGaia EDR3 4640689387117973504@g
i
âX@Ÿ€@EÞV«õÒZ<I©/ÀR°Ø¯½©<.üØ@ ‹jÒ\Jt<GD*BÚAì#"@<òY%­R_<xdR@åÊ>äÆ<kkš¼::Á>8YN<Ðb5¾Q±w<B>ʾ»H½á"Ð=Ôºy¾_)½/ñ·`N_@ñ%€DDê±=ӗ¸AT8lT?´
žÀÀÀÀÀÀÀ(<®?O0<p¾œA՞*?¦;mÀÀÀÀÀÀÀÀF™A-êD™LB\E)SALB.@êÐbNaœÈB)±'D¡Î‡AWÔ:0Ax"´uÓFB†"CDú¾*A>Å?£('?ȅ¨?;ÿ€?UÐB-­o?Z•ã
Ez@@@rFÄL9¤ÍÀD¦¨—éq@sŽ¢'­ç8ÀRQ`I¶ãò?ÔQÆX€nÀDfóK:z À6€—6À_À(¥®'ÿÁwÀ$V˾KÿC@5'n±	Ù@A˜äæ9]ÂÀUR¥j¼À³ÀS†&eÊÖÀʕQqH@#	'_£Tó@Ú×±
 £À0˜°Ù£P@MçOà*^ÀP;~ð"ëÀG'ã†é±@'XNËËcÏ¿É­IØýp?ô"K䚘¿õ>a+Ë$@ôÂ#_k¡F´dGaia EDR3 5241425977479930880H½I(2$gøŠ_@Ÿ€@d UÏjLZ>IÀOŧ£ì½U>Vï@¸y ÿ‹u>+¯VBhŠA¡vÀ2qy¸7>Tžæ@"0}Çj6ò>6	x=ƒ(Õ¼¼ÛW>ƒ	»‹ã->w¼É¼ÿÕ<™÷k;7â½Gg¨>›"XWÀI¨C£GùF?—` ÀÀÀÀÀÀÀ(>—ö-
<Y"dAÃÈ$?kÒý=A1=ή]="êó>:I¯ÂÃSÂI'ÃB}Aâ?Fu@7¿PË?™©¶CêA–€ø'@GÖ q¨þ@¦ì A<¨A©$g(@ŠþQ¹˜q@ÐïöCKfA‹AH?ϕm@oø@x?³ûÀÀÀÀÀ@r˒IgÀb‡ë7Ù@iý
˜­ýÀNÃÓ‰A¤øøøÀ,=ß¾™À"¸e¹Å¿Õ¡Ž`œ4ä@I¢bþ—ß"ÀbLã+~°ÉÀ&7¼Îl\´ÀJh†M2è@-–oÁ¼wT?Ô²ÕÄý7À¿à¶‰ã"¿ôå'"ì@ƒ3'J˜@Ñ¥üZP@.§CË·—¿ÑI5Æ D0?×g¦]耿详œñ?ô>0ãØò_T´dGaia EDR3 5241373548848085888H½y7û€[<S-@Ÿ€@d,ČO÷¢< ­}ÀOÙ;/<¯(¢@*Öòb<ÀÔSCŠ,ÉA¥Œ
À1³ƒ"3Z<à,@%oəœ(š<ë;=ZI³½8ñT¼ï)t=×!>Î"=Öú¾Z2ï>ŠO:E">%Ô"'>éÉCÊk¦F? ýÀÀÀÀÀÀÀ-=,$2<ÈÏBÅSÍ?'²>ê'=µ›€=cái>6¿á§Ž‹Â{»çB[ÆAí% F¢@Ê?\/Ý
@ýò'DÓ«QAuÝ=.@¡Í·;wEAŸDCjKêA‡Ò-@Ðÿ‡ùLJ°AÅ«rD0üAbV—?»€E@34?Éó8?œ50ÀÀÀÀÀ@r`Õ+c×À˜œ'Ùò@j(v®ù$ÀN¾D|œrøøøÀ,Tᓁ)kÀ^šÜý˜º?ìߪ†Y¬@IžÝXôfwÀbYѵ¸÷À&>¶÷êwPÀñŒ@-0¥¯p‡Ù?ù¦^©‡ÿ¿á—óLr<À?â¾7 ±ú@gJìà(À
|Ûê·k@.Ó7Æ2㤿Óq}8
çP?»Q"B¬«?Ü´˜é¿œ ?çE!?àNT´dGaia EDR3 5241379802320740352H½)< )ÿn£@Ÿ€@d*w¤Uºù<*ŠRÀOÅ33-ò<:@ @ڒo/½®<E¯3DA­£ÓÀ2žß5€¼Ñ<d¾Æ@&Nòô<k:á>Vz¥=s¾ð0ºõð…>4'¿;Ç-P¾jŽB=<½M ¤>"Iud	d@rº¿CÙªd<ëA÷?kÉF?¯C=ÀÀÀÀÀÀÀ*<´ëj.<{48CBo?' ,ÀÀÀÀÀÀÀÀFq@óàÜÛg©GBÈD4DKH¢AV'x,@ÙµäÕëBã±{CgA7Ad™©+@óíÏ÷˜
ÇC_`C¶·4AG~?©¶Ú?è܈?`ƒ?q6ÀÀÀÀÀ@rÄo'
À›Ÿÿ@jªÚy˜ÀNµOMáÀìøøøÀ,Ó¨žm
À"‡â•H?ꀌ:kxf@H´š©¢®ÔÀa"/£ÉdÀ$ëō€LÀÁ?"¦Ê@-/,¤'?÷Õ_&œ\À
'È8	`@ÝÊT1 @³µ¼8À—èÁœ¨@+X|5ɽ¿òtª
n™X?ú惧Á'Ð?àñe
›¢?øUß얐GT´dGaia EDR3 5241540812064026240H½±™Éî€*mºf@Ÿ€@dC™
jV=W›ÀO`ÑS~'ú=
˜Î@¥tÞf¡=%QC%
>A§<À2Ǒ@˜"=6K^@"‹yÄ°p0=.ÃQ=	,‡½›ÿ¹½'l=ôd9=úzX>…M¾Ò&>Œ®˜=üeÃ>m4a@ui"Dï@>D-@=•F?ŸOÉÀÀÀÀÀÀÀ,=Š.²2;ÝKCôp?'$P>õ=Œâ=^Â->j—ßÂQÈäÂRž0BqAäVÞFž@¸Z&Nù…@ÌD¿'A³Ý@ŽœÈóÞA·tBu+»AŽã,@À"ÓnêtèAìGÐC°AnИ?ĝu@;×?Òôð?¤¹ÀÀÀÀÀ@rï¶Æ›À	W>-ïÄ@ièê>È\ÀNSLyºBøøøÀ,í¶š•¢À»7v¢a_¿Ëªƒð@HÝj<]žÀa¬¬2¬JÀ –ßü½ÀYÉÅÂàú@-'Wbž#†?Ü$œ™*¬Àƒ{¾À@
šõϯ©À@ƒSmÕã"@"ZQ¸k@0)Öhk©?üÃjÔ¿Þå¼ï ¿Ü©¾ø×5n@1t47žæT´dGaia EDR3 5241540812064026368H½±™Éï%i4@Ÿ€@dCÜKåø<að ÀO`¿é¢W‹<lG@Ûúå˜Qc<ˆ&¬CʤA©cÀ2¸­#ÉR<—L6@#Ê`,í³Y<'G=w½Ž`½×œ1=ìÀ =ÍÏí>ʾ"§	>zã1=â;¢>q¨l'~¿,¯/C¬U±F?¦¨cÀÀÀÀÀÀÀ-<æ(á2;¤
TB¸ð?yƒ8>P=¡bß=|('>nùÂVÅÂQCBÀ)AädZF–@ÞÌÀtÖòAÍߕD™25Ag@/@¼¨œÿÙÐBUCCKAzËÿ/@â
usãQ~B€4âD#AUCJ?³¹î@"Ô?žø?Ž?°ÀÀÀÀÀ@rªvdèÀ	V¶:~ëË@ièÜÃêk¶ÀNS—NøøøÀ,1uôuu½Àà[»9?Éŋ–°@HªLÛ!AùÀaˆÑ;‹À tò·œ/HÀ|ÚAx¡0@-oìð·¨?ëk£u[þÀ¯°N×@HÞCiÌÀ@Ç-ö«$ÀÉò<Ì@*îAPçUÿí+Åj¶˜@H4˜Ô?¼æÛJОø@²ƒ:ïT´dGaia EDR3 5241383203935258240H½"AB†€5Åg@Ÿ€@dH	^Rg=O_DÀOÙß±B؞=WÌ@ž]¬(×L=oøBۅA©ˆ=À2¡OÂú*=Š€E@$2ì´{3'='­î=²½f#ô=eýM>(u>Ü>TäW½ìM=ìÂó<*O<c¨:†ƒ?ü"CÜ->$&L?MÔF?œŸÀÀÀÀÀÀÀ-=ÁÎÙ1<ÖSCÿ@?'¼Ü=›Ñ±>†n=îý¸>mŐ=Âg‹BÖAiºFF™@¤ é='ÛD@5íDb—ýA‰GK/@t7ÉÒDf@öŧB'ÅA˜ƒ).@¬'m¼³*8A$ofC¯SdA}²B?Ã"@MP@?ó½à?¦â ÀÀÀÀÀ@rÎ-lWuÀÙ´G õf@jgœ1	ÀN˜¶[6u¹øøøÀ-yÖNÏãíÀiô«¹ÆÇ?ÙCüÃX,Ü@JvâÀbOÉ@§«À%®o˜·™œÀ
šö-}@,ªøÈpÒ?ðæ:<f`?ò{×zV€¿öX›¨ G@¨hhèVø?êy?~Í«h@+ÃÌ¥ö¿õ¥jZXø<?öïêµÐ›h?¹þ*™Û @g(¤?×T´dGaia EDR3 5241444329913852800H½YÙ€#€c×Ð'@Ÿ€@dz*åˑ<êÎ;ÀO¦/ïãƒÿ<ñ]ž@`mÅÃSl=; COMqA¬ò>À2"J >=¯Ù@&ö̤òÄ=
B4º'Þƒ¾'º3¾qÑ>ÊÞ=öÓl>'>¾·ÿ>_ú=Œ^ç<¥8Áec@z)¡CóØ->4D@@uQF?Ÿ¿ÀÀÀÀÀÀÀ)=GÆ<.<…s»BÞ½Š?"=´>9ÿ~=´Ø=Årl>ZˆK†•Q'øZB*ȒBñÒF`@Ãc(ý¤k"AY9D6òRA{ X)@˜.±ŒaA'ÁÕB½a@AŠê-,@ɵ7GnxB.'+C–ÙüAg1a?½¯Ü@:‹ä?Õ ?Ÿw¸ÀÀÀÀÀ@rfý «Àü'k3W†@iå³0OÿÀNɧ«`j³øøøÀ,Fz³uÀ™H¯,ª?â7ôÅÅ#Ø@G®f®ÜÒäÀa;²pWÀ$`#š
ìÀ¦âoôŸÌ@-"Nݽá?ó±lHíÀ¶³ºJä0@^"S@@ᚙ^…¸À	ƨ‹Õ›@-_œ†0K¿äއ¯µ»à?íÑNžÙ­€?Êt<úû ?ønŽ9*^¯T´dGaia EDR3 5241447937691160960H½]!É€'_â@Ÿ€@dž…ñíð=3JBÀO£¾Hp=;f^@ÔG%í[=HŒwCâ=A°]À3ŽIlˆ:=]e½@#ùÊoöóN=pˆˆ¾b`¾,ˆ˜¾ºD>>ù>o">	õ=ô=Á€Š=n¾‹_ÁJJA	BS(»Eö¦1?hýC^g_FÀ?·âd<3†½ç",<Ùó³:¿e¦½eÿ{½')=µìu,,=ÉCë,@n+ÀÀÀÀÀÀÀÀFAù?}EÈRCǶC×»XAI˜hAŒ7@'–%F y\A_ò€AG½A`þýãjDiœ¡C»lA.0¬@8ñ?Ç`ˆ¾êÀ?Û=àA‹#é@tôIEz@@@rò ØÄÀz¬q¦@iáFèÝ[ÀNÐrʅçÀ#\Ȳ%À5œK.:|£¿ûTì¼d9"À.–"
ó÷:ÀÆýn͘¿ßEà•Þ@HþÌ­÷,ZÀbEqW	~À%·óßp¨\ÀGtu¤*@,ütO7íj?Æv»8¿üÎàb¿ñ,¦ÙRƀ@'WNø¿Ò=f\¥€@0¼ßzQS¿ò©ˆÁ–†˜¿ôáÅ4.É¿ðÄàœö@‡ai}·T´dGaia EDR3 5241344407477881728H¼þø3€F¢ì*@Ÿ€@dc°#R<ØL™ÀOay:øÊ£<àcÇ@õÄCÅC<ý6ÅCQ÷A œÀ1†4ôz¦=#n@#Msá«%ï=›=3Á½¾¶f¾ÇÐ>*Oü=ž¡>3?§½7êÒ=dÀ¦½_6ñ=†u__?F6eCŒæ=¸v9?oàF?Ÿ?'ÀÀÀÀÀÀÀ)=TõH,<™¬õBàÊ?ƒ©P>ð=¸
¤=–×ð>eíJ¡hžÂgµ&Bg6øA×H*Ff@Á;—9Ʉ"@Òo3D§¶µA},A)@–q'pAF8‡Bä+qA‹´&@Ǟ‡Ï-·B>IC~ƒoAhª‡$!?Ãí°@:ö?ÑÞ8?¤
ÐÀÀÀÀÀ@rŸÎ¶ùRÀºq˜öæ@iü-Ø|<åÀN&=°pûQøøøÀ+rÐÎ.I%ÀåñüÆl?å4³µP\@JL×+}ÎÀbDªøÌÀä8¢ŸèÀÿôêH@-lúŽpñ?õ/rãñƒW?Ӈ؂§2?Ó§ëVäJ@ÌÚÃDAÌÀ¨\jµP¡@/n#$?Ð	PMº€?¿	âæê(?਴›&™û@Êsç}T´dGaia EDR3 5241344411789460608H¼þù0"€
±±—@Ÿ€@dc¦ßO
y>ðYÀOamÌNã>hÄ@%ýâü¥>è×B-òÝA£¿ÍÀ2«LôÐP>8ós@ ÈÌï:ýÀ>.`B>°¾(̒»Ké:>ßÛ=™¶<>!ɐ:ö‹O¼2žî½¸¤²=4Å73@ä^ÒD)~
?€ÅsA=_FÀ?"uì= Ú<˜#<˜æ½1ß¼<fš\;'ê:%>JÀ(<g7PBϧ?¦Ó†>PԀ>!>=š'c>9™Â¬™±ÂRµþBlØ[Aµô†FC@ÃTJ@'%šCtÚÃA'ˆü@Xã;Û?6¬A…@±'A¢¿Z
@€0" 4B"'ÔA̵_A"v?ÿyR@rFÈ@	²ð?Ñ'°ÀÀÀÀÀ@rH"³ÀºD´Þ§@iü#øÆüËÀN&COï$ÍøøøÀ+ðûaeÀüØ¡œ^¿àܳÒn@IÜôq=û!Àaø†Y®ŸÈÀªC@@KðÀúOPä@-a†Í!K?Á8Á{ꇐ¿°'iÐh'?õH×Ó唀@Ð%£Ä@è*Ƭ2Î@/'¤&‡Gº?·Ðùr@¿ÂiRuS€¿åÕD¤O´Ù?æEõ#ٚšT´dGaia EDR3 5241398562739279104H½09QU ŸŸ$@Ÿ€@d6杒@?<¼¡ÀOɁGèÕ<1@Y¿âX.?<™D7ˆÛA°îÀ3SáÖ|Ó¶<1h8@%
"¬îöO<'>_;ý´9o¾mv=ò@v=‡dÜ>–¾E
‡=ÙK=â|Ê=T¨À‹‹Š¿éñCäü­F?µÿèÀÀÀÀÀÀÀ-<z_0<RzŠBñ¯~?o2ÀÀÀÀÀÀÀÀF™Aü'pêŠC\¨ÚDL°AHƱ0@ñ½A~üC–UOChÚýASœ.A[˜úÀ(*Cð§§C¤¼°A;ôÜ?¢sÃ?½:?-VÀ?MPAx͎@&'·Ez@@@rs¦ó#&ÀÉäÿ¶Ò@jc™D…öÀN¦FÊøf,À"SöøîAèÀ3¿»,TZf¿é)[Ý
d¸À,»ó±À‰`W†ª?Ò¤>7ج@Hu­S&ŽÀa.u`äÀ$DäSKl|À >Ëñ@-Bò,
a?î|Q.¸¿(Àøý*pÀ@"U(Ú@@N•~™x?óÎÆ2šà‡@6;\©qº?ü¹3½¿À\7Šÿ†f¿âÏq·½^@BmN|m½T´dGaia EDR3 5241398768897708160H½0iQP€a¤·S@Ÿ€@d6ÀÒ'Ÿ='˜/ÀOÉäã.E=ÞÃ@—\gb#=9%·C]6A¯(
À2ú[ÞGDR=b÷×@%Ö%	×H=PŽš¼;2G½'‹'½¤^>k="ZÚ>	¾û
»$ìæ=¢®¬="²°{y?Ÿ¥CáC>(k?·]/F?œòPÀÀÀÀÀÀÀ+=è.;ý«yBöÛú?…Æ">*´=‹0â=y¼">F"ÂÿATÁ®­Â
¢ÃAàVFŠ@°¤Én ÷=@bK†D– °A"è½)@tE˜0ô*A,%VBO¦‰A"Äq(@·\º(YÅ­AfóxCÏ+-Atåk?ÄrÕ@JÜ?í»@?§`xÀÀÀÀÀ@rl·
\°ÀÌ[U@jQÎü#+ÀN¦ƒ¢¯øøøÀ,èæôÊzÀĞsŪ˜?äÐaë«Ll@HÄü]\ÿÀaf•èuzvÀ$ˆ¤þë&Àë¼@ËJª@,ý£ä~ê?ôýIÿ<_À	l&°@D`@?'Ð%8¿ýWÐ(VÊe@(WJ)W¿úŽ<¸.U@u0
tcd?Ý÷'qOFt@³MVÎy*T´dGaia EDR3 5241399898441850112H½1pe'•T@Ÿ€@d1=.aáN>-/"ÀOÁþIMÂh>Ê¢@‹<¼Pì>?u\B
÷ÇA¡äœÀ1e_•2í0>ƒŽ@$­µ'¢7>pº¼h"¾½ðb=­	<D¨4=¶4<l®®¾Ř¾2W=¾½I½HH?d́CáNs?o–@hl_FÀ?Žw2=?Z*½p>š½
Qð=¢ý½½‹=åÂ%>¶›‡)
<u".C'•?"f>Ï2=«±ˆ=>'<ÂÅ¿}Á'/AGètB=F]@'"ÐJˆˆ?µVˆCÌÓ!A–9¡ @K6d0ˆ@ÙNA;=A§þ
&@Œ'Þ¢ÈÜ@¶
UC µqAŠÃ?Õ¤µ@i×È@#`?·hÐÀÀÀÀÀ@rëpYîÉÀ¯îàþܚ@j<Æ[wÀN©Ô?ԅëøøøÀ+-ÜθŠSÀyuܚ:?èìEÆy6@IÄ.yÇFÀa¶ãÊ1'ÒÀ$ю"³£ˆÀu§õþÊ\@-£oã?÷;ìtÄ¿ùïõ€@
É6À@ì¸ø/HÀؼÙ7qö@,¢œ§…¿¹9ÔG'0À?õ°ÜÏˤ(?ÜâbíGÞ@i	
ƒ¨"T´dGaia EDR3 5241349187792145024H½Q"
€MàL@Ÿ€@d:‡N…ƒ<Ö¢öÀPѳz…<Ù9–@µÜΑø‰<ö4=CMŒrAœ4À1#@£ÿœ?=
z°@"¶y¬½N´=1N>&¹þ½^wù½Ê+Ê=Ô¾î>+e™>	à<ڙ=ý^¼³Ü˜>!ÍÚ˜–AæD;Óz>mŽ‹A*yF?¢&ÀÀÀÀÀÀÀ0=I•Ã1<Ž@Bã·ú'?­f=âñ«>5"±=ËÖ>>+ä~ŽɘÂ/0kBBÀAçŸ4F'@Ê9d3˜€Ayœ.DUùAuù¶+@£¦Y˜Ì¬MA—QòCøñA†²m+@Ñë•l'sBdÆC™m~Ab>À?¿Þ@,˜h?»Y ?×°ÀÀÀÀÀ@rn6O'À^ÚUüï·@j$Æ¥ÿêÀNÃéâ9hÖøøøÀ,*ŸêQÀm}/Óa?Ô«UÚF,@KcÜöžˆ¾Àbú'JØcàÀ(ƒ»Ÿ"ÊøÀn#˜bX´@-)4†£´?ïܓ¹Ùh@éý…•@ÀïH0?à?íLá5ÎF @FqƳ@-_{0gd¿Ûé¸
GP?í–X–žP¿¾:±Èacp?ʺœR6Ê<T´dGaia EDR3 5241349737548034176H½Ñ#0€+Ƨ€@Ÿ€@d;e³Ð<¶"ÀOû±ÿKø<°…¨@'gq¢GË<ÌDSC…4ÊA¢úTÀ1u¦rÃóN<åï­@$þÜ»´<Ö7°=°7´½Ñ嶾?ý>	Ä9>À¥>ޕ¼ÊƒÅ>èÍ;]Ïc=°À‡…@\bCär»=O³à>ÞSeF?¡-ÀÀÀÀÀÀÀ-=#É/;øw7Bô0T?‰h•>¾=ôï%=ÚEk><\TÂZá݉¡B@":Aï~£FŠ@NJ+#ÛATizDbö$AwÁI(@ 2ÿ	VAr£C»Aˆ_Ð'@ÎU$3jƒBYm(CŽÛAdQ´?ºõQ@1·°?Çò¸?›|¨ÀÀÀÀÀ@rI‡yAÀ.zò¬@j"á»eöLÀN¾Ý =©JøøøÀ+?²v¯ßÀò¨v¾±Œ?튎Äz	Ö@Iv>QÐÀa¦¾¼õ¥À&Œ!¢Î‹À™R{t@-fžâûp?ùZ`k£`¿ë¿µ"Ó@{¦]S?þc@!ðÀy'¾6›@,{9V°¿Â¢MG='à?øF¯2>B?á¾"C:?æjäöÂáT´dGaia EDR3 5241350115504989184H½) ¤csR¼@Ÿ€@d8²!ßîô=^èÀPàÔ=[@_rñŸ=u?+BÜ8½A±H!À3[¥Ž-X=…ãõ@&€Ù "!n=†•¤½nȳ¾<Fm¾— ý>/G=*Þ>6‰«¾4>¾<Ͻ#½cÎKPP>í2MCÀb²>Er"?—)*F?›å¦ÀÀÀÀÀÀÀ'=ż€+;nVAúý–?'.–<å{Í<Àµ÷=&Ç>%¯ÏA–éd'|lÀ/Û,AÛFd@¥Ç€™"@d+=DC~òAˆ—í&@tê'¡>#@Ô{"BI"šA˜7˜&@¯-(ëEA†åŸCl¨ËA{ìÆ
	?ƕJ@R	¨?ùú°?ª ÀÀÀÀÀ@rt*³ÈÛÀ™€ÅÃh˜@j&[¼—ÀNÊy)søøøÀ-ãƒk…Á_ÀØû՚kx?ë5«¥ìÝ,@Iª0õS<gÀaÈ)ÓRAÜÀ'EܦËÈÄÀàõ/™8t@,su3"z?ø/îÜ\É¿¿Ý†iy€@»
E@?ø•ha/4°?ºæô¶@@EtZ_ J@ š(wvOöÀ:vB{ñc¿ü{…\b?ö¡}špU^T´dGaia EDR3 5241350287303624832H½QȀj¾©d@Ÿ€@d4³¥ÚcÐ<âÀPýa¥³< ø@~ŒËÞyÇ<-«)D7ÞA¬¬ùÀ2ºZ‡ÃqÇ<C
ù@%v=ü7<9q™=Ùש=Z¶Ä¾ü<>†Û=âä5>&2¾¿=ᄚ=±€¨>¬ìfff¿…2fCå3=4'ç@TÀF?µþüÀÀÀÀÀÀÀ*<9.<Š¬Bª»Â?uÍ%ÀÀÀÀÀÀÀÀFdA¯–ìè}C°øRD%ü&AD'Ñ'@ö`Åôõ·%Cÿ¦ÊC3D¨ANíî'A	`^Û(
RDG<nC'lôA7@å?£(Ú?½hH?,aÐ?NnÀÀÀÀÀÀ@r©yU€8À±ƒƒé¦s@j$(ÀªÈÀNÏÞ6ŒðDøøøÀ-7qüúyÀ6×?uè?ãl:ãCè@I{Ø-"žÀa´O*ŽHÀ'IÂGù–lÀ"]<‡ª¨@,ÕW²O™B?ôK¦×ý¿êY>(dUÀ@²7Ô÷*@?øv;WÀÇp?Û4嶄Z@7õ^–ïÔ@n¶YÄ0ÐÀ Æ4¬º¿âŠ(\ð8?ô¬{ï±äÒT´dGaia EDR3 5241515759499738624H½šÐ—þ,þÈç@Ÿ€@dC܌ñE§=˜WµÀOq%ý×;€=ˆf@!£§(¾*=²wWB•ï±A§A
À2?/jά=Â*@$iÆ!³=ÈB(=cDѺ'—"¾MÒ<GA>IÔ=!F½öiç>™=JÇ=Ã##ON@‡B D>&+?*À¤AMb_FÀ?•òH<£‰Ø<ÕQ"¾-彬º¼áÀa<9or'>{k1<¬³B©¾‡?•Ž»=Éë=¦ê'=°a>fšDÂn±xÂ4OÄB¾¬Aì=+Fq@¤œÉi€Á@Ÿ´øD)gA‰xøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@r0âPhÀ
<,;:t…@iï…‰ƒ†ÀN]Òñ‡³øøøÀ,'EF61‰ÀMŠ¶?²?áÛ¦Å\<@Im;pKÐÀb"z)À!ƒP'À>xäúÈ@-9pX"4]?ó'ØÜÉ	G¿íëz­xæ€?@Aã@ªq¡´]"À?e~rvë@.âëÁõÃ8¿Û‰)º×À?²±5ž0d?Ձ[|P}^@~ú‰?êT´dGaia EDR3 5241353379680267904H½!"®€%6Gr@Ÿ€@d6MõPF=‰âzÀO÷Ç­G`$=ƒº9@¥20Á"=¡§SB¨ÉAªJŒÀ2zá®xÃ=«#4@% Óa@=šXÒ=i'O¾+Ü?¾>χ>'dì>gn:´ÿ©>¨¼³='ÆÎ>CdôSS@ZTCñï>»Ób@XñF?˜ä°ÀÀÀÀÀÀÀ'=ýb+;i0-C {A?‹"±>BÏÀ>sv>€ê>X6/Â\~UÁêi8B6M<B	ÎTFg@¡~Ì1/Ü@#éDa²AŠm'@hhg»Z¾@ŸwÅB»>Aœå](@ª"W@AèxAÊCº°ƒA~²3?ͨ9@lb@/€?²e8ÀÀÀÀÀ@r	(ʟÀ42õ	#È@jNÜJ|‰ÀNÃƙG…‹øøøÀ,v>Ãw&À¡2£Ÿ‹Y?â÷9›[g
@IKŸVÖfhÀaœxé|­ŒÀ&"J ·àÀkÞ¦¤@-YÌŽŠ?ôµ×®¿ó3¹éù @@Óãû7¬ ?þ¡ü"»Ð¿åtÆ´¾O:@"c'qÀµ9B˜å@96—uSÎ?âv"ç¬>É?ù–UlV""T´dGaia EDR3 5241357193611768192H½
™*ñ€M‰O;@Ÿ€@dE–'ó<'hŒÀOꞻ!°<;@˜ä°'Ò<•ñ¾Cµ ­A§ÞÎÀ2î!<ªê_@#ÇI•ü®<ž‰T=NÐÐ=v…켶µ>LaH=
>O(;Xˆ">'r9=üô¹="Ü_ŒŒ…ÀÐ"ÞDC>æ>
¢A=à¦F?ÙƜÀÀÀÀÀÀÀ.<ò¿3<ñåC%ýÄ?F °ÀÀÀÀÀÀÀÀTšAc;ˉp$xEA½üEKP8AÚI.AZX§9›9¹E¢üD¦±Aا,ARlà¤Î40E:ˆDÊLpA›¯
,?"úi>O>=~^>¦€ÀÀÀÀÀ@rFÒh}£Àsêl8"Œ@j!|¨#ÝÀN¦q¿ô£¬øøøÀ,YœJVóÀnTpd?Ñ&ĨŽ‰Ì@I…id¥´Àa¡üöÀ{À%"WºÉàÀV¡'"cœ@-(É7S?í½"gû8¿çõ°bm€@#€KõNÀ@Çà¢Eè@&k0@œ@/ÙµÒÅ??±î{Ú¼#@¿ÖÕ¤$ÍÖ¿Ë?¡L–@?ºôäŽwoT´dGaia EDR3 5241358671080608640H½ñ,S€a‹Ð@Ÿ€@d?ù|l€=4K†ÀOàû06=;é@)\¥Ëò=PÔÛCHZA¦À2lˆ[=nsL@##õkaw=qщ=Ĝ½qð†=JÙJ=ò8L=¾ºQ>	§p¾r±">JÐ=Ú÷û=¸UT¾¶ußC´‡AF?œ°ÂÀÀÀÀÀÀÀ(=®¿à,<SB+C ›ô?|:å>×=à%°=;«>=ݙó¼G*Âa]ÅBX²"A«–­Fs@«jyú£@:Ý-D"úÆA†¹ç@|š}pŸ{3A%BZX"A•`@²îÏ9ڙ»An_?C¢©çAxŒP?ÄnÑ@IÉÀ?ìW?§;ðÀÀÀÀÀ@ržŸ×§'ÀS"'â‡ô@jZ|›wÀN¨T¶B*iøøøÀ,P;0ÆÀd.ːûò?¬ºÅt @IÐèQ\~ÀaðGnœPÀ%ÃãL'oÈÀºdZ¬B@--Û¸&Ö=?æõÞj
¨¿ÄTÔɱV?ù'àóçP€@R™™€þH@œÅñÜÁ@/×.)Ü¿¬—9秀¿Ö«Ø`¿Ú™Ã±ó€"?à'¿« 4T´dGaia EDR3 5241569124490543872H½ËYê)!|$@Ÿ€@d/œ¥·˜>c±çÀOXꈠ8>^'k@'‰©/î²>ƒ}AÓxØA³ÉùÀ4&™
j>˜]ÿ@#è¾5Ò+\>‡\=š€¾U†<0ƚ>*>‡>3u0¼uC6>X.=M—=LP/¬¬CœYHQj@HFYEåܱF?«,GÀÀÀÀÀÀÀ1>Õ×U6=_.m@W—aAº´$=«ê=Èúó=Öa¯>'ƒÂÆVðÂà"B ›âA÷3¡F´@òè_ä…éCÁ;CýkAWp5@Ö%7'*B«ZgC"WAg1€1@õ$ðsUC<lxCå\AF·?´UÉ@Ç$?|P?‡ƒ ÀÀÀÀÀ@r|»"SïÀ	ôfØě@iÙçO<îÆÀNjdQ ]<øøøÀ-ªVÛãWµÀr¨À†—¿×Á'{ØÜ@H
§
¦UÀa_T9ÂXÀ ¬Z»ÔÀnœTe @-&ž½¬§?ҒÒ"ÈÀ
ya·ý¤Ð@xyò']À@X_.lC?ëƒsͦÐ@8'IÇ%?üyÈÕ$lÀ l˜<Ï¿ñ:"ÂTŽv@Bã@T´dGaia EDR3 5241362210133550080H½)*¤Ksù8@Ÿ€@d:Qª!ŒÂ=EòÀOÜÄy=B=ÀÌ@üí·…Ù=+ÕCƒ´A£0"À1ßöÃÝ=GÿÇ@#«e¤"3z=<Zp=*\j½§§=°Ï}=͂è>8à€>,£Ì½ó$×>9Àã>б<;mquu¾ 'mCÅ$F?žÔÀÀÀÀÀÀÀ+=‹Î7.<iÏÜC:Ç?~Jy>ƒ='£ˆ=D§È=´áÏÂãê+ÂIŸ£B(ÌAíUÿFŠ@³	»m@maÛD¤:_Aƒ¾**@…À´hFª@Ù.BÌÔ7A'Úå*@¹³¶ú2AãD&±¹As<ñ?¿b@Aãd?áË°?¡ûÀÀÀÀÀ@rCN¯¹=ÀZOXr	‡@ji¨ìÐÕÀN­ ÀÐøøøÀ+ÿoÅßåÀ*¡0Æ?×ɦ?/™`@IáŸ6r¦Àb)+'¶üÀ%ò4Uf`À̊u€@-J¢^WHS?ð‡'™2A¿œï}œFÐ?áîÝijõ@™Vªq#è@8[éPQ–@/A³¬±"¿'Ó<þk¿žÀûæ$¿´ÂAü
Ú`?᳈E‹DT´dGaia EDR3 5241416120567002240H½@1fô€M…óÐ@Ÿ€@d~lǀà<éEÉÀOãÖÆã
=
+@ÆÜqҎ=É9C9¶ÖA©7À2^g,h†(="p¦@$ù±!ÿ
=&E>m›½i.½›Â
=½>{r|>®Ò¾x>:¡{¼m>¡ÊàXV¿À™C®¨ã=ö¸=äÁXF?žPîÀÀÀÀÀÀÀ'='oô.;ŒdÆCÈ?z‰">&Âj>iÒë=ґ>>ëZÂÇFN€h3B1võAªßFs@»‰"@Û̎D|6¬A€¯R*@ŽèBókMžA[¢Bã-AŽÍÛ,@ÂHbžtEæA‹­D©~Am&?¿-@Aú@?áè?¢ðÀÀÀÀÀ@r7‡™'ÀCӌTºp@jŠëº?ÞÀNØàs²˜UøøøÀ,û÷ÔÁçÉÀ‰;ì_Ök?ÛžNèü|@Ictý8{Àbþ¼¼
†À'¶Žæ+|ÀÞ…H@-U'¿i?ñVÀ šH¿ð9¶@?êLš`k?ú™ \ð¿æ•ußÝ6@+ãüî&¸_¿òjÿN »Ø?öúæ%Ø?¡z¬ï"4€?úâØT´dGaia EDR3 6078479579802499328T[ù—ùÕj@Ÿ€@gâÝX0ß=HÅñÀIÁúJYc=Aó@²3pâ=—Y²B|üŽAˆnÀ0õ—¤í='Ö7¿üø!yßY"=wßè>§ÝD¾B" ½J¿ºQ"C½Y£p=­õ>%â
>xåü>£CC?Ñ@ÃÁ?y¶Còfm>\M?.ÅF? #ƒÀÀÀÀÀÀÀ5=ÝÊQ<<Ž1BøŸ·?'ª>6÷Ö>œÈ]=ñ¿Ž>d´óCÎÂ5ÏwB"`ÞÁeoÄFô@¥%´žë@KIDž0JAˆã@2@|ƒp@tyVA×}BOOA•†c4@«fë±wDWAI>»C‹n1A~*§?¼A2@3ˆ|?Ê20?œÞÈÀÀÀÀÀ@rÜð0âØ@&®"Ú[Á@jÓeƒé@ÀE9ʁ;øøøÀ,¦Ã".À"×à'z À.¿Zµ@[¤H\•RÀfH"WiQ¨@E	5üY`ÀgtxÆÜ@$ˆ›uN¿ùÇ$tÐZA@McS"ï:À@•±8KšÜ@KŸXiËêÀJì<n"@*EÚ?ò¿J4¿â‰-í£ô ?îYoå'@še;hÀ/F´dGaia EDR3 5506088257466705920LiŽ@¨(F'@Ÿ€@\=Œ=odÀH£'(!"=&Ž@"v	¥cý=mCn¦WA"Ã÷?ö ÑÙ-˜=<·‰@0‰
¯£ÍŠ=P <Ãøñ=Rÿ"½à.=+ØP=—<ïz¾g'î½}¾dþ=þ4ž¿AèCãz=	_B=vßWF?š ¸ÀÀÀÀÀÀÀ/="íC2<N_Bë%ù?vÌ=¾v='¶:=i09<KÌcÂcVÂj¯pBi™ºÂ^F²@°0?÷,+@ŠŸ¯DmÊA…:a-@|ãXSáyA3÷bB$];A•iw-@¶ã†€Á-Av'µC¾]Au@x?Åð@VIØ@x°?©¢PÀÀÀÀÀ@pS]ÿú¡À-;§Èd}¦@`ÌÿmHÏÀQV"ü±ÄøøøÀëð©ü½?´6£ëˆ_À@Uٝ'èÀ0Â\Q$jÀYæR5@ÎLÀ;V¡z'ðy?óèƒõÙ4@3Ä02ã2{@ûß꧲ÀPóÏ*'`Ð@D¿»ºØ,À,T¹B41˜ÀDWúªIZ@3¨FBÂá¿ú˜A¼7?ïÝNÀ ¿Ë‡×ñ‡½ @û2D)¸F´dGaia EDR3 5506319361067106816Lj`IBÂJF@Ÿ€@\o´E˜ŠÂ>'· ÀHpY‰=">F"b@ ¡èC">A`ìB0%åAj?éœóçÛyP>_Å@-7+hÅ>˜>y®Y=Ñe>*¾%1^»™¼û>¡J»¿üʾHH"=µKÙ=Ý#=¤¿…B4BŽhF	á3@õCC­Û£F?œ`"ÀÀÀÀÀÀÀ%>°()=øEªBÜ@ JY>@™q>&u/=Ξ <5ÄJ"yišWoBž¿BFR@¼óÊ`qcÃBQÆCPPqA€¹&@ŽÆÞ¾;éíA(P¼B»=œAŽ×C%@Åä~þA'†%D+½$Aiü4?ґ@NÉH?ëØ ?±¹ðÀÀÀÀÀ@pU
ó:rRÀ*ð³}ŒMû@a
÷TéËÞÀQ!¼À|ôøøøÀ^¾p÷Y˜?Åc®ƒ¿`@šH‹"À1§ý55*À\æMhU²À<•Z"Ñâ?öLÙëÂÈ@3Ú
VT±š@rMæŸÀQ\à`x@=ŒIÀÀ-¬¡ôjÀF:Jþ*@4	¼"ِq¿øö"#û$'?âÓ^íÕ ¿¬«Þ;¿	€@)‹ÊAâ	œF´dGaia EDR3 5297042818968662784I'àa©3PŒI'@Ÿ€@aWÌQ_ž<ÚÃõÀO²ªÝTñw<í…/@ Ê,—žæm<ïF8C´ÿA¾˜sÀ*S")t¥"=X\@3ۚØY¶=A0½Î=mRQ¾	1®>	8½4§5=þ£¾Æw`>Kq®=à"¤½%bb?çÃ7CÔ£Š=¢ñi?7ÏÍF?žùÀÀÀÀÀÀÀ(=VOE:<i›¬CQŽ?ˆ¿.=ë<èS<œN
>-ù©ÂVÎBZ°³Á*ÂõÂ1ŸF¸@Àœ
+|q@»…3DµfµA}Ð7@"¦gƒ¸&A"=CƒæAŒ·­5@ÆB‰¥w¹A`̏DJ˹Ai±Ñ?¾xý@>ö$?ÜúX? ñðÀÀÀÀÀ@q"ü(ÓÀ$
-˜[¬«@hDÒYóÀQkð3›Ø:øøøÀ)á‹ÆK@HÀÒäCÓ@HP~…@7	we"éÀ\ÁuöWsÀ4¼Ûµ±×RÀÝå$6F@0µw!¡@'Ü•1²¤À<ÈpÔæÙë@>ì
Ùù¼ÀB[pãþ"À;£SVع"@0C?¼|ˆ¿ñ2Q´R?ð1ŽN' ¿ƒe¡¹óC@Ä.e­F´dGaia EDR3 5514457362024268032L‡IÁ~H´eE@Ÿ€@^$v«tÑ=rT+ÀHá÷
êÚ=}°@@J†ÛW=ˆ!áBãÖRAcÞàÀ
ÒÎc?=§¬i@+®òƒI™=ª}Q»=×нÆ‹½öå=èqÑ=ú'ì>œË½]_> Ÿ½çj¼GEɝ›?µoöDvB>݇c@¢v¹_FÀ?›iÑ<Þ»½ç<Þ<Á-â>?½@5]=tãB/=î=3<+w.B*7[?†R>8¾Û=€È]=7µè=Ò­'e¸Âgù«BEÎFÁD¹WF´@ 9k–!S@KfDy"ôA‹4Õ-@køZ9PËAò­AÚ¹?A›¶p*@§³¾‹ŒA7ûCƒëÍA€WÝ?ÊÉ@Zô˜@Ø?­Ï€ÀÀÀÀÀ@p"IZÛÁ±À#ók]¼p@bz½+•á²ÀPʝ]~+zøøøÀ!Akž$?ÙË…‡&è@'žÈïçôÀ)û´I À`-?Ç<^À6àXJ`<¸?ÈñíÓaÀ@@4%
Æ·@	Í+M£ˆÀP2	œKÇ@/]‡˜òé0À#h&áÎÊÀAÕcú@4§XÖÕ¿üv4ƒAQ®?Û\s¤ð±@¿Ð	ê<§Ø?÷€b4$¾¸F´dGaia EDR3 5852259185550416896Q7f¹?Ü!8ÆR@Ÿ€@jº¹g^?M¡2ÀP)ƒé䴙?]Ó@©º§µÿ?gºA@¶žkA›w À2ä¾TÀÜ?dÕØÀ2	Ø8ïS?;î>1=ãÕf¿	bè<`iû½Üì=I²Ö½½û(¾'4
=å|e>‹ØþA%©DûR@™÷LA7a»_FÀ?ºW>PΡ>=yc=!íýÓ¾Iú¼¤8?°&>•R¥B ?/?ºþ—>@Xr>p©}=Y">¥C«ÂuÕ)Â""A—yÁ՚·Fá@aFú<+?"ÿBðtˆA¢°w@TÉÔÛ+?AIXt@ÓsaA¤O‹
@m£•.
qgAókAÅ$›A–{î
@RÉ?Ý9Ð>OŠ?ÃHÀÀÀÀÀ@sV†ÝçÀ`ABÎæœ@mh_<>£HÀH>üƒwUøøøÀ+ŽÅz"ˆ|À&¤¤xä<u?z×ì~9€@^±c<öÀb­ãÝæ$À!4ˆs/)ðÀ7yM–Æ®@ »N¥Á?å_áëÉ(i@Q¾Ä©õAÀN»Pïf`@H…
ÔÀAÿ—`³¼Y@&H'K@?þÂdùZпÀ
†WC?ÆìÑÿ£Žj@¿øCjËF´dGaia EDR3 5852339724798831744Q7¯ùŠ¬€ô@Ÿ€@jSþ—sø7?|xÀPÙÞA§¦?H@páLv5O?¡ø(@ × A½l.À6˜óç›Í?¡ŸÀMJ¸òC?")$>=8~>kÆܾ(ÐP>^‹¾Ý>:¢*½åå¾~ê=û)Ï>³ÕõýüA¾kCD¢¤@ÆÉöA¦|_FÀ?Ïh8>€¦"¼¼=9ß\>s‹¢¼åû:¼ŽV˜?ú}T'
>PÙÑB¿7Ú+@¬ü>,J1>¤QŠ>;R‰?ÈîàGÁây¬Bn¤)ÂâNF@]ö«L'œ?£ÆbB»X»A£í@WM+™o·BID?í2A£QÉ@s)ñ`æ%ÕA€¡A™2A"@I@U€&?ñ½›=?úËÐÀÀÀÀÀ@siÜÂ;z*Àǯv<¸@m…r«‹î1ÀG³)ÖÖ
üøøøÀ*Ίö>Õ!À&ðHƒaß ¿ßÞ]ToÁÀ@Y'°>õ×vÀ]Аsä}ZÀc¢É
öhÀ·E_ø@ oªšu?Äì
¢SUÈ@I>#WÅ'@9Ö~{!b @MpœØhLÀ=.˜zã÷¹@#o"§öl?úHçÀ%ó@?ëòû·¸¿ËQ{ÀºD@+)^ëÂåxF´dGaia EDR3 5325343866009124992IçlG€€TAº@Ÿ€@`ÉhhÚïŒ?O5çÀH°õî}®3?A´j@LOƒ!'Â?S.@»89AŽ"À +EcÒ?x@?@½âá"&?r½lv><"p=>0ž>_º½vÈx>€¯ï½õ©>(Z(¾]3'>w§¥@===Cføý@?Ï?¾Âc_FÀ>¿˜®>~g¾Ò=¿¥²¾†§ ¼ëò>¨Üí?¸\ë=ûhùBé+À?•"y><G >'C=$V>S¹àÂؐB•÷4Â2FÁ­*sF¨@ZÚI•Gék?¤ª7B¦ýA¤àÃ@Nÿ=å÷A ê@Ò¸A¦ÜŒ@hIá‰4WA%ì}A•å±A˜6œ@·4?ê_>}ä€?Ê¢pÀÀÀÀÀ@pÒoá¾-ÖÀ(
}¸öt@d'â/d^ÀNíè	Ì>øøøÀ#Vöê.´?À" µ= ?ÓÁ£ÀªWÀÀ'"¼€Àiá¤áÏT
À"9F^
[ø¿î>ágXîp@3ÑÐaº–?ïó!â2ÀKm^ÎqïÒÀNú3aã¤p@>†©Î¦ÄÀE_i}XzT@5AÞ:&N¿ô&)~'ž|¿ö¢RÖÄð?¢Lî•à#@äJ'ÜF´dGaia EDR3 5239548187711087488H¶Q£€
÷«'@Ÿ€@dU–Ë>G/=Œ ÀPH¯ƒJn¼=§IØ@[`@f•=µN°BòA¥'À1'Z
‹i=¯#Y@&6ÑmŒ=¾óð=Ù…¾Cý…½òÄ=¤Yë=ŠÂÍ=÷ô>(§ >Çk>¬=ôlF&A/fCDÝÓæ?]ƒçBžÜ_FÀ?†§<¨$;¼\!Ö¼ÓpŠ¾Í½u`Ï=¿RX&>Šÿ,=˜ßÓC }%G?»%h>´^>DZ»='Õù>éÁÂtøˆÂ°èBYˆAñsLF[@ÁH§'ÃDaAJ/GD/äA}%@œt2Û¼ÂAT<C	I A‰€}&@ѧv4cbfBíCy¡Aa®3%&@é±@EK?¯?ۇ8ÀÀÀÀÀ@r*ÑÎ=ËSÀµã¢t€Í@jp)½ÛâKÀNõ	"õÒ»øøøÀ,$³Î¢À!My†ÿY?÷•EtóŽâ@K"蚈	ÀbD)ôZþÀ,NLØ7À:7À)îú@,OLa+Ԋ@/?,õ@
ܬ'E‰ð¿ðˆõ•x€¿ï\2Q| ?ýv-‹*ýÉ@,M4Ž"G¿â–eØ0?ï)rjP?ëwŒ\ký¢@Û¥¼DT´dGaia EDR3 5239304542829302400Hµ¿¹nR€Wà1@Ÿ€@cýR!ð<_=ÀPVT'Ì°¦<W:ˆ@!Kâ<}À&CҚÅA¥£eÀ12©¸ø!<"þÎ@']·z±/<y$=¾¹¨¾lû½·†=×z =Ì(">
û<¥?:=Ëd6=9Þà>ï°cc_À¢D…›•>\úA«¡ÑF?Ã@¾ÀÀÀÀÀÀÀ(<À¼I/=…öBÿLQ?ið/ÀÀÀÀÀÀÀÀF~A"šO¥ˆžDWADpœSA3˜Å,AÏÔ;¸ñ‰DvñhCœ¨A9ÜÖ,A0…Í罩Dxc¶C×ïA*ª?šÒ?s+ð>Ȃ ?êàA|ša?råE«à@@rÂ_¾QÀ `®w@jMÑo(*ÀO}KÈ×v´À!†Q'(À3÷–hò˜¸¿Ùîõ7ÌÀ,#kg»?îÀ¿›Mƒ†H?ó¹kEêÑ@IÃjိ6Àað5aÜú@À/Œ©?UÀ`Å(5'@-%w-'?þN"&¬Eú¿Ðé"RÁ?ùqS¼¸X€ÀÐ~0j–˜@ !l°(@/s¼GP]¿­ä®µ1†¿ÌkcõôxÀ?ѧdnš_P?ë;Š'ªT´dGaia EDR3 5239549871370512768H¶žÙû©€»'2@Ÿ€@d]\Wæ—=3ŒÀPAýåMY=†Þ{@¸_ûŠõ=žÑ+B¥Ô&A¥}}À1Œh<ô=²~0@%è[j×'=£i=i.?¾$«U½¸û	=ú…<í+²>ƒ÷½[>é>+‡=³"t="	Oge@›ÚDa>åcè@£… F?™tÿÀÀÀÀÀÀÀ)=û3+=?"äB¿` ?˜j=@oX=¾mr=ƒ"Š=Ú4YBڍÂ#ԚA®%*AäŠÀFh@¡ƒ­$îº@:pqD;÷!AŠ°d*@j'Ð`ßô@¼*ÛB
¦ëAœVR(@©NG‡ƒ¹AýC¹AŒ"?Éw'@d€@@
/p?®¡ ÀÀÀÀÀ@r+}6šïoÀ(¿>…ût@jnn‡?ÕÀNâåÊ9#—øøøÀ,OëáürÀö?t™Nž?÷7ÂëoÄs@KgbäƒølÀbÿ>åz™À+S>cFLÀ¸.0Q®š@,dÓc¢¬ç@æmúkÎ@"[åܐ ?Èc)ÃÁ`¿ßV–rÞ@?é"cÜ$ž7@,WR¨¼#Q¿Ûéwrö?ïÎÀçy~°?ëÃêØàšê@Ðœ›{T´dGaia EDR3 5239479880579918208H¶_1Å©€j`"S@Ÿ€@d'›ËŒžy<¥Ö}ÀPZ˜'UÇ´<š°v@:½+܎<ºÓCézAªËÀ2Ùî9Yì<Öþè@#¨D˜0½<ÀÍû=vé¼½'¥§¼ƒÒ¢=à–l>RNu>Ì=.¾>r¤L='Õ=é¹Y¢¡Ae»D8Ǽ>/ëíAF?£øÀÀÀÀÀÀÀ0=\2<,&"Cs?¬ Z>IU´=ߘÆ=öÈ>>(SÃ\ðÁ´)'BFã½B¢åF @Ö¼×k–ÔAˆèDªAlQ+/@±À5ñÍ¢ôAºÒ{CB–ûA&.@Ü;(°£ËlBY7}D*AY†u?·êÚ@&_\?¶i?–U°ÀÀÀÀÀ@r$MÒQBÅÀÏ"|@jg®1Vþ\ÀOHhP(øøøÀ,Ø?-Ù ŒÀAs"Ãë#¿½ZˆÜAÉÀ@JI{´<ò
Àa˜éIÀ.N":۟ØÀÊl´?öÎ@,¿9S^¤?á~à÷D}?飅°¨À@ÞÈTõ@¿ÿ°T?Oƒð¿õí˜+÷F@+å—;Kt¿ìyŒÉä?õ«£ƒšˆ¿êÙw¸Ò"@µÕH"pÊT´dGaia EDR3 5239559011062184960H¶§)ü:V'b@Ÿ€@dpèWý_‰=>F'ÀPBxbG7=*~¼@ã+·¨P==JefCùkA§wÀ2T«#C·=…FÁ@#ü÷Y ÆÑ=f[V=¼eN¼UŸa>2ï>6|²>?4>6ü¼¤–=øîq=RX<>mo
""½¯}NCã{z=±?»>—œF?›; ÀÀÀÀÀÀÀ.=ÃÅ2;­OA‡&>?<=ÀQk=è.¦=£z>Á&ÃÒÀÁ¹":B]NÑAÝßËFª@©"ŠKä"Ç@8²–D‹Z]A‡Yd.@wvz±Q¹@ÂגBvž'A—7å,@²,P¡ã}A9Æ|CÈWqAyBs?È}@Tµ\?ýè?«'¨ÀÀÀÀÀ@r/N—ª{À¹ugù¡$@jyW㤡ßÀNȤ™f^øøøÀ,}ž?"ÔÀÿœž?æŠ4µ'F@K‡œ$½yZÀaøUqéÍRÀ*K[˜­xÀñ•û^@,Us]/…ç?õÚ£Á#Ì@
%ïétŸ?õaK¶Nπ¿»àÔS@=6 ö@.ˆÝé!0j¿´Dåi"@¿£S˜ÿÉ"?«WŸ—\ ?üܕ-T´dGaia EDR3 5239324810756011776HµÒ(· ü€B@Ÿ€@cÚ'EG<µmâÀPo¤)oSí<®úb@?‡nÙbº<ÄØÓCˆ‹A¦àhÀ1U%."Î<á\m@'6Yâ;½Ö<̪s=§IʾØ¾*z˜=ÔÁº>{»G=òRn¾$`ê=£š½}©Ì>+Ïki@M@Cæ!…=¶—?À"áF? ×ßÀÀÀÀÀÀÀ*="Õ¦2<vüLC¹±?‹p>,œÁ>Þl=Ì¥>=ÑîsÂÄk­Ât®BHfÌB°oF™@̝	Y>{²A‰^DUKlAt]A.@£°®2E<A¯«¼B䯴A†¶B.@Òy¯ÉB'hB5õÙCÏñ'A`ä?»;Õ@2"?Èz?›ÊÀÀÀÀÀ@rÇ&hUÀç.¤Ÿ'@jRê§÷£1ÀOÊ(ÿ³3øøøÀ,D"l_¥–ÀŠŒ'®C?ï)K$ê@IU9Ì3
ÅÀaÖ}B<ÞÀ1/ê@·~À£1Mâ@-­&}?ú-®ìmž¿òk>d" @>c"ÀÀ—DÀ!}N6EM»@.ºçðà9¿Ó@²îÆÕÀ?Å",&‰™À¿º={ò9@¿"YMÃT´dGaia EDR3 5239491008814743040H¶iPA~Àá8@Ÿ€@dE-ýkm=×/ÌÀPZÑFBnX=ëTí@ÉUi9me>¦BBQò0AŸÚÏÀ0ò•õ"e">!@%+Ævúê­>'è:|¿
=<ø6¾Ét=õ>|þÂ=¹IS¾]c½üå×=AzŽ¼ùÛ©= 	ñC–Ÿœ>4ñ•>urF?˜>«ÀÀÀÀÀÀÀ>T[ž$<¯eB´R?€Fx>C¨Ò=՘U=3…²>pFÂJc:—™½ÁNjAªž¤F&@%R`03?ûîóD@RA'6Ó"@RCö™W@­…‹ATÇõA¥ŒJ @˜^!ÓxìA3ß¼C
¸äA†?Ê7@{eØ@"«¸?±t@ÀÀÀÀÀ@r)ÊÌâM]ÀŠG‹G@jw4aôáÀO ¨ü†ZøøøÀ*Mç•ÕÀFáv'Ñü?òôòQé@J)›C÷$ÛÀacÖÚö. À,Å
ë,9HÀµ¼'á`@-<'b¦k8?ý‰Ü»n­?á‡t=\@@è%ÌŠ ¿ód!ÁÔOp¿û
Øù@(š·È,'¿½å'j¥À@	AªkïS¤?å'¤UTäT@0Zn¤PwT´dGaia EDR3 5239401402934120960H¶Ñ'R"™ÀŸ@Ÿ€@dC"«ë<¡WaÀP{H
¸x§<ž[@ç!¶@³<¾C‹—¥A¤ÕþÀ1ŠL;9<Ù6—@%Ÿi2ª<Ğ£;4¦è¾Y÷l½Ç¥r=¢E=Ñw9=¼Ê2½Ÿq>nÑG>ÃS=¬÷}'	@&ºƒC棌=ÕÍH@$"F?¡èSÀÀÀÀÀÀÀ,=·"4<¼²A¶.?Œ+'ÀÀÀÀÀÀÀÀF±@А뉳RºA­ÿûDBü#AqÑ+3@¨"Ùè)*A"«ÏC&=üA"é)2@Õ EÜÍRB'µÆC¥NA^›j?º@,Û ?À	8?™®ÀÀÀÀÀ@r-=ñE?MÀó¥€8'@j"»ƒi/ÀOH[§PõøøøÀ,~íÉ¥—Àׂ#jÙ>?ò¥çÅj@KM¼IrÀañz¸tÍÀ0LKÑ\À&ì4!ä@,t29ç—?ý¾ðw "@‡ï24+0?ø؜{À}û–—Íx@0šÕ˜ê@. Þ¤Í_»?ÀMXy\¿J/X?Ì9šCÂx@aJoT´dGaia EDR3 5239401432972879872H¶ØhRËJ"@Ÿ€@dCµ˜)ze<aÔÀPz}=±'¾<
<ù@'öíS;<)©DÞA£œ
À1vĦÃÏ<Fa¥@%HñHý½<.‡ê=iƾ:´Â½•¸ø=G>*=8c=ÊÛ¹¼Ó š>^úæ>+KÙ=Æ|™ˆ˜¼ÙFDtS=@w9@­¨F?µgÀÀÀÀÀÀÀ.<‹2ä6<¸W#CR?ŒŠÀÀÀÀÀÀÀÀF´Aè5Ä¿C"ÝDŽøuAJ€›2@PÎ%CFu£CdAU–Ö4AÊTlj;CÙÀ3C§R™A=la?£mv?ÁS¨?1c°?QC A•6?òöÂEz@@@r-,¥ÁÀçšÕÔ~@j'p©¬ÏÀOGÃÆýÀ­óX§pÐÀ6¾ú©:Δ¿ìGk;¬EˆÀ+cY¨(lÀqk¡°?ñ¿*)^@KË*uì;ÀaÅ.‹$´À/Ø7tÄÀ:µÞŽ@,§3hÒ^?û˜Ø3b‡@8àDûÍ@z_Œm·€ÀþEy¨ÀÁÄÕF*@-ìZjÇ&õ?ÍÁ1º`?ÚÄ)žß@?ÅcÛªç @ÈÂފ4T´dGaia EDR3 5239401987050310016H¶Yœ	€2æ@Ÿ€@dR÷,A™ü<lGœÀPjϬ'"<r*@@ÏG5Óz<…0CÅs}A¦ñ<À203îAÿ<ŸÈ4@$u´[»¦Î<¦åÕ=œgÄ=w''¾ìL½Øú¦>µ½Û,ˆ¾JD<m9½hœ>RÔÙFE¾¾C–ò'F?§Ü3ÀÀÀÀÀÀÀ&<úĝ-<VBƒ/Ñ?~X"<ˆ,<ÖùR>Lø><€ÎÂèU5ÂQÜ
@¿NÙA÷ÈDFk@à~º%BWc"DÑ^AeÚf,@¿Ï@	+Ba_DC‡¤Axü,@âÚw'S*ªCC‡â®AT`?±.†@òè?™
 ?ŠØ0ÀÀÀÀÀ@r0¿ƒù¨¶Àð
\ˆ@j HqÀ6/ÀO:" âøøøÀ,–™=RP­ÀNkœP¨?崈ñO$@Kº`lÍÀb{|®ÞiÀ0/Ê(ÞÐÀG Ó2W@,8½'!+â?õo]ó'»@
LC¤^&0?§ŒˆÀ*u9À?Ó´+@.è‰/_áÿ¿©lsš:π¿Íëü1l?¿Ñ`É~æӄ@ÚJcÕ½×T´dGaia EDR3 5239498744077038976H¶pYÑ5€W
‰~@Ÿ€@d4ercrO<¸;ÀP]SÀï <XC@ÌÙcX í<(±D#RA«rYÀ2r'´<IE@&ö¸ÚNÄ<;º³=ÖÛݽêo
½x>#£ã>þ>BÉY;áÞ®=íÖè="í>=ÞwvvqÀd¼DHò=mé}@"¸ÑF?Äò?ÀÀÀÀÀÀÀ*<"è‹0<S<-C€\?Vv\ÀÀÀÀÀÀÀÀFŸA+õÐ&wÌDŠï¶DNA,"¬/Aôî,5òiDþ|ÅCiîA2^°.A#B]mvÓE´ƒC˜fA#öx?šrØ?fƒ€>»@€?ã@@Âò@`¹ÌE«à@@r&ö…ªâÀ£r‰‰8K@jpŽû¸tÀO9ó{¯j¨À(i)>ö;À&‹»µ»?åu*BÀÀ,;P¤t}´À'ÎÅS·¯?ôš§›Ó@Ií¸uv×Àae²ß t›À-p(4²Ÿ°À¡v±@,—»Ex^?þ¯³°qöü?°õЎÚ@¬¥6¾ÊÀ¿ø¼ô'°@â¾ufha@0N<í|?ыu•Op¿íf©8Ÿ`?ÓÔΓ.©P?ü¿ØÈ&hT´dGaia EDR3 5239571444959274624H¶²x怇ÖÄ@Ÿ€@diÕ2¯Ý¥<ÂÀP=?ãbè®<Ì{™@ÊÀÆØG<Ý-ãCznAª89À2é"
iŠ=ðÛ@#i¡ÊE='7>\cÓ=Œ¯¦;Ãéµ=›²>J=¸Üô¾"j>J`=WŸÏ>‡Š€	@PnjCöW=Ɔ?´önF? '!ÀÀÀÀÀÀÀ,=S>1;x¹9B"'0?VâÀÀÀÀÀÀÀÀFœ@Æ»d•¶5BAÉ4D3ZƒAx\.@žvÜ¢
ASCÐÊAˆè¯.@͔¡ã÷ÞÔBf<4Cƒ=AdÁX?¼r@4@?˦x?œÙ¸ÀÀÀÀÀ@r-a²i²CÀ˜lz¿†@jq0RúÊÀNËøÅD#øøøÀ+Ü:ÑøWÀP¸Ý93ñ?ÒòÓç´M,@J5
Nå&Àa6þT()À)B|øS°ÀÒcúǦd@,·–¯Rº>?¦Üè?ãóJ/¹¯@ƒ6¥È=`?á`Ùߕº ÀûiÉ©LŠ@+'‡ãõf¿Õ*,cØP?øÍtWp—¸¿ËË×ÄR @þÄôeT´dGaia EDR3 5239339383605828224HµßiŠ€·.Þ@Ÿ€@cÐPk; "<ëø¢ÀPYeF<ß7‡@¢{'ú=ŸòCJ—•A£þÀ1c%FQý='6¶@&ƒ·ëY"=C¦;ŸÁ1=<1€=tŽj>ÐB>]¼>Uñ̼U>`>¤\µ=ŸMl=/Ñ{{?‡:¬CÔãa=¼ Ð?`‡êF?Ÿ®}ÀÀÀÀÀÀÀ-=k®1<~oC0'Ò?"ÜS=ÕMÝ=¦Zµ=Ós>h•­Â×RAHÉÆÂÝmBm1Fz@½5ž½ÿ—'@¶	D¤OÁA€)@'g†íoA&ºzBâOAI&@Ãr´¨ÖõAµ2åCÛÏÔAl
\?¾›ô@:"˜?Ô7 ? ÀÀÀÀÀ@r508ÀôÎ®ë@j9#U	EÀO¾³L¶2KøøøÀ+Nío8"ÀÀtÍt9Ñ?é"Á×. @H 6×U•Àa×oÃzÀ0R
áúÀ·É6þß6@-¥ŒcғN?÷Wyôýk5ÀPdñP@¨œÔîàÀ	.AÍRhÀ›ß_-ñ@-Îפkqj¿¥Z:?êÉeª6Ő¿Ä•8!úx@
(!¿T´dGaia EDR3 5239414803234249216H¶$³ZIäOË@Ÿ€@db‹RÞõo<÷ÀÀP}ü+xþs<"J.@É«£¡g<8¾pDzÀA¯ÀsÀ2Óhˆ@Xš<`]@&¥±\è2Å<H°2<µw>,u¼ºþE>*ïù<}q>(åu¾0¨>z->6ƒÃ=Ê°g<g¾·Œ_CñÇp=<n,@€¡F?³×LÀÀÀÀÀÀÀ*<žõ/<ÛA7ˆ?|Q™ÀÀÀÀÀÀÀÀFŽA-—ˆ26]C%ýQDSòAM3-@éY#eœ5åCg['C`bwAXÎ;-@ÿ]ƒ†"ѝC¼/jCª¬.A?,?¤"?Ɉx?;à€?W0pA'©X@`s7Ez@@@r35è7´*Àd%Û@j¥üÔÈÏÀO!Ð0ÉëtÀjiPٕÀ6œ¨‹v¿ãE‹ôkÎðÀ,Ï'·oÉÀæLsäH?ôÅ[ǖ'@JÜ	'}Ó0ÀaO¸	µÀÀ.m}/²û$À·ú§ü•H@+ìÌ×5b?þ Þe-ñP?þًŠôxÀ@kÿô¦ ÀSÍó/(@#¾|¡…ýÇ@/iBæÝLš¿ž<­%òò¿ãSbY1ˀ?Ô!6S€@jÕI·T4T´dGaia EDR3 5239341479550657792HµáQ–%
¿ÒÓ@Ÿ€@cén	LñÄ=Ó®ÀPf«{š=0Í@*Z›l˜=­<C/¤A£Î]À1)>÷p=5‡ê@&V¬ÙCmÏ=>¾9=">¯½5dâ¾1·¼>ÄÖ<ãp!>!Ì㾿®Ù=º¤½	Æ=A|GE@Ì.LD³V>vàç@Ó>šF?ŸíjÀÀÀÀÀÀÀ&=ˆg_+<2$C#Ü?¡v>		ÿ>o=Mg(=ªžzÂPÏÚÂW¨Â[ AÖ×Fc@Â7yƒÝ6ùA?~DBÓ¡A|5R*@—S¨¦Ù?A>&¤Bû=A‹:G)@È@¬*TBQBøæC5Ah4‡?¾æ\@9?Ñùà? XÀÀÀÀÀ@rUaÝ4Àü³èÎ6@jQրrÇÀOªCªk"VøøøÀ+ÿµÖÚäÀeh9ó®?ìF98Æ@I±4'¦ýÆÀaþ³n´ºÀ0ºÌ­ŠÀÄ;k~@--?ÒZ_?øœ¼&¾7¿ÚJ?˜Ò?ò€ªóÛ€Àt>¡%>èÀ3œ*ª
.í@/†>;X¿³ð6Ø5€?¡°Â=¿ÃŸ}9"H?õkQõÎT´dGaia EDR3 5239505341147028736H¶vYԝe€Á@Ÿ€@d-nø`W#<i‰&ÀPQmƒ^|<YÉì@-¦
Žöz<{ÚCՌŒA©éÌÀ2RT(æý< Aï@%| ÓD~<‰ï'=»'à¼Læv¾
c>BG¨>
–
>jš`=†å>'Ô=‹J>›™@/2lCé(Q=4v?T	vF?§ßÀÀÀÀÀÀÀ/<å²°3<,WC€Ð?Œiæ>Ó>U>sr>p6ÂÑ"?ÁòNBG²Aæ0F²@àGd)Ò*A"îDà8«AfF÷1@¾BÃÛÙ=A°¿ËC¯Q
AyÚ2@â 1	b°ÞBH"ÎD>,ÉATµf?²5à@'´?œ˜à?ŒŒˆÀÀÀÀÀ@r$D¸|úsÀ$q¬Ü¹@jbWt¬·ÖÀO5€éMtLøøøÀ,ɲ××i»À‹¥fÁ0?æڝÈj"@JW2
=Ã#ÀaÕpÀÌDÀ-z¤â"À­T<‰,@,š jìóž?õ£XJs?ì}9Åäî@@iÒ"™+@¿ùÓ!!™Ð@Þ`Âû%@0-ìÞm®¿·KMËZÀ¿éÊg¡]пʭˋhª(@ÔÉ"ûT´dGaia EDR3 5239506230179086976H¶w(EB€G
3Æ@Ÿ€@d-¶ñ=¾m/ÀPN­×õ|=¦Úè@tjââ—!=ÉÎB†<žA¤i©À1l:»";=ð/@%Ìê¾üÎ=ÏÊ|;ðx¾ľHY>Z>œ>_íà>ë=˜I˜>)ÎÀ=TÖÞ=œªrr@+˳Cüh{>ü:•@[—×F?™ßLÀÀÀÀÀÀÀ*>)æ/=-oB‰Ô?ŒÍô>ûT>-ý¥>Oë>jÛÂàqßÁMÏ]B<pâBNÔF@"ä Ø<:'@Ԍ'C?­¬Af»%@aÖÒÊ,¿AUQAt¦µAŸž{(@ž	 bŽîAð'ûB²ZA"NŒ ?ϛÿ@Zx@¾?±'ðÀÀÀÀÀ@r$~
wºÀóðqY@j`M}©>œÀO2oöøóÚøøøÀ+~‡d°À»&AXÖö?ñUá	‹cZ@J,üU4ØÀa¦t5h×íÀ,ý+7׀À
gWÌ@-_ýBè»?ûêúñ¾ƒ?Ówë'·@(ôûdÁ¿õ%'.…ð¿Ø¨0öp>@1Âz®¨ÀnáÜ&sF@ O´ÛkùQ?ñ}›ÑÐ@'!\¨Ó—T´dGaia EDR3 5239507608889993600H¶xiØ)€]61Ž@Ÿ€@d9™ ™ï=…'ÀPO‰h)­={[@˄ö`=G>B·ÂA¢P¢À1žOā#ƒ= ¡S@$éR܈="¾~ÿ ¾#Ú¾›g>V¯U>±D>Œ0¶½Óz«>ºê=§3–½ÜHP,,?›3'CµäG>W'9? 6yF?›èèÀÀÀÀÀÀÀ#=í‹'<T'Bڗ\?†Kœ>sîê=ôÁï=´`M>ªÕmÂÀLÞAØÆ¡Â(nRAïÝF;@£¤Ó5¦Ci@I ÛDHGA‰}~!@rå5¹Í@ǁ–BAû#A™% @«ÅtY)ÉÆAw¶ëCe™þA}ï ?ÄY©@Q¨?ùºp?¨^àÀÀÀÀÀ@r&ZÒüêÀ™†–¥Ä@jgY¬
bkÀO#èL¿øøøÀ+åú¿™¯ÿÀüTT—'ƒ?âÅR¼Ó
@Jæ›ß±äÀb Ê*êÀ-fý€Y;,Àåã×Á´@,áÈó£‹t?ó÷ÂgЮ@Þ[˜' ?Ùî~~€¿øsžk<^À"|̈fð@.éL/–?Á¦3øǔ@?"ªíA~¿Ëτhµ'0?ífҘñT´dGaia EDR3 5239419957194688768H¶(±®‰‡tÀ@Ÿ€@dpOþƒ—O<'idÀPrï#*.æ<Š¦ä@ý¨[yÔ<¥¶îC¡oA§À2'ìG½E<È:Ó@#Ljµ4<³{o¼ùŒ½?
<ýœ=·AÌ=ÍÍ}=ߚ¸½,€™>yŸv=Y6Ê=~c}wv@T¤îCçâî=€/W?ˆZ<F?£NÈÀÀÀÀÀÀÀ,=†ê4;N\-CJŒ?ÙŠ>C¾Ü="O)>(¿c>GvüÂÁˆAbn±B¦ŒA¶
=F‹@Ô66ôs¿Aš›FD…Þ1An\˜+@¯ÏŒ)Š2A'±×C_"A'ƒ>,@ÙáÈ=ë­B…)¦CÀÈA[–˜?·ò¦@%¿?µO ?–0ÀÀÀÀÀ@r4…£–œêÀvgv@j¢j?íìíÀO«8äçEøøøÀ,5?<y¹dÀz½!Ž2?Óëž[xÛx@K§]׿)Àa¿z³©.À-öŒé4‹"À"lс(~@,R5¿^?ï @‰$@"ŽKð@çU'°pÀ¿üð²áÐÀÝR(U»e@-ÓcBA?~ekf§˜?Õ=ÓZét`¿ß"˜F®è@tx$OôT´dGaia EDR3 5239510559501860736H¶{?€2ÃÉE@Ÿ€@d8Ñ	{Q>W–ÀPJö•`>Lo¤@#"vÜÉ>sØAAÓ#AŸÎÃÀ1"ñ^²Ž:>wïÛ@"úÇ
§±>eT¾€t¾€ìU¾7
>û,>²'Î>h¹Æ=g 5>M>WeC½ôz//?{ìÁCº}°?Xñ?úÍ
_FÀ?—0ž=fÎá½ì²+½à‰þ¾P4<KcܽÙà¶$>¶‡º)<&BÕÀ?…°>?T=à_d=Ç}>¿3@¸ ËB"B¦ÂGÅïA×sÛFH@zT±	YŸ?»C¼»ÕA™‡@Dhuf#œ~@'qA
0Aª}á%@…Å_»þ@¶ÿIBëïAnÔ?Ú^E@hxh@RÐ?ºK0ÀÀÀÀÀ@r%Žƒõ†Ày'ÐÚ@jbËAÙÀOÎ;¶§løøøÀ,< §|LÀð"/e?Ía52"£p@KŠ¨¯hëÀb'
…jôåÀ-Æ^ÖÁµÀ'ð™Ü®N@,Û{-<"?ì'_qŸ.@
V¸"&À|Ÿ"}¿ûn©€-PÀQ	‹GDÓ@1"šM¨ó?æ)µŽ½èÀ¿ÿ¸bäÐ¿è ~R.©b?ÿº›}Ú¿T´dGaia EDR3 5239420266432581632H¶(ù²P;כO@Ÿ€@dnqÍï<ÇfžÀPp…*Ï<Q<Á9ü@ÚrfOl;<ßØ8CccSAŸd'À1¦áµÂ'=†
@"zúL—`÷<ùF
;y:½èhоÚâ=hPÐ=÷!ö=¶û¶½<žƒ>ɦ=¿°ÿ=Ⱥtr?IaëCÉþa=®$S?ƒÓŠF? 
ÑÀÀÀÀÀÀÀ+==¼H1<6wC›ã?ƒ t>cAÐ={$>Gñ>Oe–Âãà ÂÀ/BTl#A´àF‰@ĚÁ<MwÙ@ØÃuD¬UAzŽ.@šMXgoó@æÆñCij'AŠ/W0@Ë"º©«AÍ)HDJ–AfEÞ?¼Ð(@8c@?Òi?ž]€ÀÀÀÀÀ@r3èé«>{À^ùª8v@jŸ_8WH‡ÀOYˆyÀ"øøøÀ,KµMœ÷ŠÀ-3­à-?ÚÄéÅb°@M!uZ˜ÎÀb©b¿¶jtÀ/]ŽØXäÀ±XóǤÊ@,IY'˜d ?ñFSP׳Õ@ÿ"y£K ÀÉVËÿð`À•œÒ¨ÀlËôPù@0-Ên©§°?ÚR.Xw¢0¿ë©ÙJҐ¿ßÌ'æ| @SÒ})GT´dGaia EDR3 5239421503382925568H¶*®±MØ@Ÿ€@dqôL5<‹k²ÀPoë÷º"<€çF@NðeÝ<š÷ÙC­×1AªéÀ2·¬ÛHN<ªé@$™çÛb¡<š¼Ú½Mvð¾R1g½çVk=èÛ>P'Â>3šª=
ÿ>$M'=½íô=ߟl¨§@HiCîØ=–>—šF?£ñ(ÀÀÀÀÀÀÀ0<ôÒ6<µÄBþâ¹?‰'f>:–"=‰Y=šX_>b¸ÜÂÅ¬B"–ÿA½òçFÏ@Ôêw©(A'vmDŒ Anr>4@°=c8VaA²»ôC:ÔA'Tù4@؜ᮀ'"BO¤7Cò"A[èk?¶x@#?±½ ?"N˜ÀÀÀÀÀ@r4Qì®ÀF´1™Ï@j )‡¤'ÀNþ:»_k™øøøÀ,›ó¡‹²˜À—¤†|¤?èWø'2Z@Kr•AF[
Àa [ÓÄéÀ-'•^Tø`ÀQ՛¥æ@, Úí•ä?öÁJ©Ö@Ձ²º@QU°TÁ¿ùP][H0@:,.³;J|@.‰ªÊ ù¿±Ji		¿¿ÿ<`æ¿®x¯Á|à@?ª¤fNT´dGaia EDR3 5239582169526912384H¶¼9E€hð,@Ÿ€@ddð
ï¤P=†'gÀP2o_sgu=€Ÿ@a"ãy$=—€‹B°âA©pNÀ2
0äÎC=¯sï@&(w=àV=žÚ4>ÃW¾.×I=£fÌ>3jg¼kÀ7>gÊ ½Ó_>2_>!n†=¿.qp@ã+-D#Û¯?¯©A
 ÆF?œSÀÀÀÀÀÀÀ*=ùß/=BBýŠŒ?£	l=h$Æ>Ÿ'>-ú;Û¬Ú 6UÂþAB
\LA'fúF@¦07ׇf@9֘DtˆüAˆn‹(@v_Ò¾I9@'
B°óA—»Ý*@¯Úbò…zA×:CñçSA{(?DZv@OªH?ôÕ ?ªpÀÀÀÀÀ@r+?i)ZñÀ‹"è¯Ï@je{ˍÍÀNŤö)7µøøøÀ,ŽÌ°S½Àž¶èÀž?ö"$ø•–~@Jø÷¨
Ê^Àa×¥ÒPÀ¦À)z§…GLÀ7‡¸²]0@,T£Âzóç@ŒŸýøÔ@;¨y¯@@܍Áj'À?Û!ámÀ?Û§¶å	Ã@2«_u=Ò¹?ð]òoaìÀ	ç>*Ť,?àtØY!¤@¼ã â0T´dGaia EDR3 5239426210666907648H¶.a¬FæÏ@Ÿ€@dg%äq<ÒõþÀPi↻<Æ-í@áÌùr•ë<珨CmÀÒA¬YÀ2¦	Ì'šG=
ä6@%´É™ÜÛx<÷ƒ%ºŽ!=/¢"½ùI=°x<=¾;ž=Áµã½jڛ;áé=x	%=qÍ)—–?áóCîA…=à?ƏDF?Ÿ¾%ÀÀÀÀÀÀÀ0=EÇì8;"2MBìRo?‡ë=ڄ8="Ä=Ž{>]DPÂôE²Àõ0dÂG'¢AÉ{ÊF½@Áíí¼òø@ \jDäúÕA||/@–¡ãð7ÓA2"C/O`A‹}y2@Ǹ¦'—jA;ÎDÐÁAh—
?½‹·@9 ?Ó÷p?Ÿ'ÐÀÀÀÀÀ@r1ºØ;ÂÀI–8)@j•+?ÚVÀOc	‡îƒøøøÀ,A§1$ZgÀ?â:Ø~a?𺛌÷n@J«'hé"ÒÀaEe©VÝnÀ,«˜‹\À<ºÖj"@,@ƒ?ûO´–]ÉD?ø½HXj­@¶Kÿñ°`¿ò˜/)^à@–H%úÏ@0±2àù·?âÅJãʐ¿õþî`}˜?¹NGÑd|À@ÃñøT6€T´dGaia EDR3 5239518599680382208H¶'hUKwð~@Ÿ€@dtÄAÙS=9ª¤ÀPb¼jÕߛ=,÷.@'ð&Âä7=Kë‡CX*A¦Ñ²À2cÒÓÓ/Ü=k¦µ@#©
i݇=SåE<—øÀ¾a¾dYN=‡od>3J=ԍѾÒÙ>$MY<Üè>+ø™˜¿u‹CÍùßF? ‡ÀÀÀÀÀÀÀ/=ª4<Xh4Cº¸?w5ˆ>±÷>\Ñ=º˜d>	M­Ã™ÁÙúúÂrAë'uF¿@§•ŸÞ.Kü@I–XDošxA‡æ÷3@xÕy¬0Õ@º_ãBˆqñA–¹.@°"UZŒ¥AÌCÓÎÅA{S²?¿ú@H~ ?í*`?£ÑàÀÀÀÀÀ@r3'sV*¹ÀsF±¿è³@j–¿6o¼ÁÀNéÀV$üíøøøÀ,ƒP0ÏÀ™ÃT–?ã|Q?¿@K#¾çZÀa½×/84%À,•´ ÚOdÀWñ_.T@,U¦<Eë?ôW2:¸@
žiŒ©`@	P6‡³¿ñéWoEPÀ0šæ/Åñ'@./—¥Å5?º˜ûõÇï@?ÄlŽ¨Ø†@¿ÃÚe£ìfÐ@̋U
/T´dGaia EDR3 5239262795746637952Hµ™Áeø€a£:@Ÿ€@c÷õ-_¢=? ÀP|/üé^=8¡@â…?Fo=U>Cà¨A¬¦À2
°Üø=i2@'¯:Õ="a<¼øª¾™¾É+¼M;=ã7—<4½ßa>‹î=2=ûWò>=?HÆ3C·WÏ>4[K?§öÏF?œì¢ÀÀÀÀÀÀÀ%=ºð}*<!KB†[Ñ?ƒæÉ=îL8=Qâ=mQû>@h'ÂÅÀ–AÃDB
ìFa@­8p]֞@šö¼DA³A†
'@}zdӋëS@Ú8BŠdA•<g%@´-%"ºr|ARsÕCÄX.Awqj?Àçá@L?ó€?¥ ÀÀÀÀÀ@r°F2tØÀÓ¡0rÌD@jmÅ_¿…ÀO¯"=ºNøøøÀ,u—o(ÞÀ3õø ?ðÔõj?¶@IB#؛hÀa^§ñÀäÀ0»ù˾fÀylr@,Æ+"óH&?ûi'þК߿ôc)±d @@ ,•A Àv±—5È?ù
:;A @3'êqØ
?ïr`¸7Æ8À§-†·Õ ¿Ûߕ¢‡Ü@?îbéT´dGaia EDR3 5239361197719967872Hµó@X€@wZâ@Ÿ€@cÜQÒÛ¬3<Úo
ÀPTæ<å­é<¾zµ@×ॿ¤<ÞÁ=Cmš%A£}À0ÕÍ:N=‰[@&ý­cµh÷<ï?W½2³Ä==a‰¾>'ó$=ê­>¼†½ø­>RX,=˜z_½Žfkj@%»CßÑ=¸œ^?šmF? £eÀÀÀÀÀÀÀ)=O]©+=œÑBî¡ò?Œm=>v+>DS=åñ~>C¾ê­ÀAž®ÂOå•AýJŠFg@Å»L'
AöúcC´4)Ay$µ(@œð1wß¿A×ÏB‰V¿A‰Zõ)@̇6â®nBȨ1C–Aebs?½V{@5MÜ?̉¨?žÀÀÀÀÀ@rÐÅ`Ê
Àeß$•S<@j;@â6#øÀO©Ç|æøøøÀ,5Öç°6À;eñLÁó?ñæéÕåm}@Iƒ•çVÀb&PZ
£DÀ0r2/îqfÀ:Z]"@-B@%Hó<?ü|ßKȦ¿èiÏÂÅ¿¹Â…¹Â˜À
/j³¬ÍÈ@'•$
G­@/E&»´Û¿ÃÎñý ¿£T+Û%Â?¾tàë¤*°@"+rSC¨T´dGaia EDR3 5239523414372155008H¶†Éþ~€a=c@Ÿ€@dlH#™ï=Ð=ÀP[m§¼õ<âHŸ@5""6)=­ÎC@$•Aª¬ÝÀ2gÚÂϘ=#=û@%"ž»!=~;¶4¾2Lj¾*Kè=¼#R><´€=òÆ˽¤q&=êef<XBQ=í÷7š™@&á6Cÿ	ù>°m@ìgF?Ÿ™ðÀÀÀÀÀÀÀ/=g¯3;¢Ì??‹Ï=îH>¨:<¤6`>'æÃßuÁÃgÂAŽ´B F´@»Zz&$UAJr!DA€Œ\@'Ę&A"AÃÅÊBDUkAÍ@ÂÊX±yO1B'ñC¬¦Al£Y?ÄÇa@6a?É?£ªøÀÀÀÀÀ@r1#ÃçîuÀ6d±&…$@j‹ÊÙÚ8ÀNìu4þÖøøøÀ,¦æîÀˆwæ¥=Ð?ò_l6îÃ@KQXx'¿Àa¹³n¼u1À,6ï›åDÀfŽ['ð@,·*œµN?üô…™Iì@Á­µ%5P@
Y&¦}p¿íØãÊ£^ @–¡E0Hö@/#4E¡Ò'¿šÙÞSÿÚTÉ&'Ü ?׺'n4@¼§"\³T´dGaia EDR3 5239590342815024128H¶Ã¨"Ë5@Ÿ€@dPœüýàÖ=a¸vÀPEØúÛ\Ç=Z50@V!.^>ä=|zÄBÕ¡A©—çÀ2A¢-…Fö=…¬Ž@%\'o=z=:ž½¦vü¾$xK=ßjñ>8Ž˜>¸¼½­þ>ã=)8ó=PP|y?5ŸCÜìŽ>ŒŸ@ŸF?›šLÀÀÀÀÀÀÀ+=¼Ææ.<ºÿ.Co†?ƒ7ç=œ}'=ók<¶<_>í''ƵÂoAÀ%)AùÐÁFŠ@¤z;ÿO@›Ë?D›ÒA‰ Ö(@y»µñp^A£'íA¡*A–j'*@°-zlÀbßBE0´B¨A{Gµ?ÞSõ@F5<?ԚÀ?·Ï¸ÀÀÀÀÀ@r)cÀØíÀ«…ÔP®m@jkÂܚRÀNøpFä*øøøÀ,s¸m´YÀÄM¼«þò?ïˆoÛB4ø@J›y?†'Àa³«£úÀ+[îÇ;@À_3õ¶h@,}Ì?™T½?úYP÷u¥?öǃ,
Äà@—ñ½À¿à6QD–`@Mĸÿó@/–Ø癢? µÓköÀ¿Þªr£À ?̳CZ‹€?þәÃ2'ÕT´dGaia EDR3 5239433975967291392H¶5q¤˜b¯"´@Ÿ€@dIe9éG=,™ÀPk
ÔÃƙ=6`@ôbÖ¦Ë,=K¢XC‹vA«JtÀ2ª¼]"•õ=h0÷@$ù²#¬j=_£p=±1;½Åp½½£x>üõ<Ù²y>CsË=.ó–>Gž=•"q>Iª'GF>0ÑFCº'=ԕ·?™F?›ÄeÀÀÀÀÀÀÀ&=®—,<jü­B®n&?€½w>fyÂ=áV¥=Êñ/>Ž["ÂLsMÂëÂd)¿AÒ$aFg@¯cf`õ—@ŒC'DcåA…a%@{hqݍã@Æ8YB–ÂA•ÞO'@¶f¤-ÍAÝ'D(s¦AuìU?ÃRØ@WA$@÷p?¨"hÀÀÀÀÀ@r,rK™—¢Àé¢c£ô@j‡§>à"-ÀO-¦ÇM‡qøøøÀ,ؼŠJÀ"S·DmH?ãj(¥¡\@J0·èIuÀaA´ˆLûÀ-Ÿk››güÀMŸÑ¡ÖJ@,•ÉBM'?ôι+×?âÞ°ˆÑj@,oyþÀ¿ú7EMÅÀ%.¹Ü@-v3ÉÓ0¿À&–_Üpà?âÕ"áMÓ°¿ËsUᆿ@@ubŸT´dGaia EDR3 5239525196750143616H¶ˆh@€e* @Ÿ€@dv¨3ìxg<Ý÷ÀP\‹€áâh<Ù<@/èÒèi"<âfD(ÆIA©sÀ2ò‰77¨ˆ<:±$@"¸¤Ë%BÓ<j=dÔ·<áνï	´>øô>R¸æ>AÂ<çÎ,>¤þ=§¼»>n-wwuÀ¹k›Cþj=³?ÜØF?¼EÀÀÀÀÀÀÀ,<…>¬2;Z®]C*\?KaÀÀÀÀÀÀÀÀF›A'í.,›ÚDT¥ÙCØÎpA<S0.Aú">¿VD«n'Bî¬øADÛ¸.Aúœ.QœgDéAjCÛ>A12ï?Ÿ0?FH?ˆ€?2@å
¯A.¶€E»€@¾€@r3?ÀN8ŸÀ/ƒ,Fº@j'pk}hÀNßêD½T»À'^D`¬×À(agå.?¿àéÄB½´èÀ,†'uvZÀ.wž'²?Àj‰³ @KyׯLÀa¹ÇÎNwÀ,)úlÄÀ&{x¢j@,H·N¦ÌÝ?éDµµ9}z@	ÿ+þ @
TÐG€¿êùõÀ‹Ö ¿ñŽ¡¥$wØ@+&ÀBåÒª¿ä¼¦è'@?øžµP™X¿Ý0nÂP@	¤¼LÙT´dGaia EDR3 5239372746913138176HµýÁžÆ ¦D@Ÿ€@cظÐü<Û"ÀPF'ïåF…<Àa¼@îy-Æþð<éö…Ck¾íAªÄÀ18q©áÃì=I¥@(íÛ|¦+Á<ó
1½¨ñ=34X½|;Ó>ŽÞ>#¦ó>œ·¤½´Œó>›†d>&è}¼qÄGG½¦&C¦} F? fñÀÀÀÀÀÀÀ&=M''+<tH†Bô–m?~êØ>"ɟ>4=‡z>gb+¡6A!QˆBeŸ.A÷NêFJ@ÅH™ÈͅA
m¯DmEAyÄ$@›õjRcÏAÿmCBÃ8A‰§ˆ$@ËÕµ¼í
‹AèÀáCôë3AeÏß?¼oP@5üÄ?Îj`?(ÀÀÀÀÀ@r,þf0À¶²IF?@j+uáËÀOžaB%}øøøÀ,2*ßÀ,íœ[N?÷þ3óF;@HJ(¸¥çÀapwsm¾À.®UóÌ	lÀ&"Žòt@-I|OÁŒ@I¦~8вÀ	±FØ"À@T½š@ÀW1ihH@íò‰¦@16ù	˜›M?ÕùQüùÀ°¿øn!ÒXÃ(?؁ÓæOî @%ܚÜHZT´dGaia EDR3 5239372781272901888HµýÉŸ)]º³@Ÿ€@cØð€oV<÷!ÕÀPEõ¿U
ó<ä‡T@ŽèÞ8È="tCA¤óAŸÏÀ0—m¥= k @&@FÝH=ìN¼Œk©»•'мáA€>[½
>2ã>wÉù¼Ô^ì>hÿ¯>~ ==L¾qq>ÈhCĶ+=kÛî>£½wF?  ÀÀÀÀÀÀÀ*=bi¨0;Ý¡Ck'?¾]>2Ð¥='̍=¿°>_å
šäÀ°QBjSxAä	WFr@»Ì«m4)\@ù•¿DdµA€t+@'¦k€¯AåäCþ"A¦Z+@ÂRm¾\A¶:‹CÍéøAmž?½
a@8äX?Ó$€?ž¤0ÀÀÀÀÀ@rQY¾¥ØÀ­²0ø @j+ņµ`íÀOœÞtÒAøøøÀ+Þs–¾VÀ×y#¥ë&?îÞ~&˜@IœD<4§´Àb`ÏۀµúÀ0$¢ÿÉL¶ÀÖՄ»2b@-t6Œ^£?úX²`²¿â>:|a퀿þÛé%"€ÀÂñ2ƒ¨HÀ(SøזsL@/¸»tGì`¿"‡'îe¿ÅåþG@¿ƒå¬57@UôvÍ´T´dGaia EDR3 5239278085831538816Hµ§©z8€©>@Ÿ€@d
‹ß@ûÐ<•¥ ÀPožÁòxÊ<•ù@µ&7Âô<§'C£7DA¥ìÀ1‡?Ð;×<Ó8@&,nð¯8ë<¿ŒÙ=…œ¥¹Ìy˜¾ÇÆ=¬Œ¼>ª
=늹¾A"Ÿ>,¢»½l=Ó(
``?³ÛOCÀ²F?¢³;ÀÀÀÀÀÀÀ)=WŒ/;]‰ÀCtc?†Ã3>=¦Z=ò"»<Èã¢>Q©‡K¥Â2…ÂA¸tAÌZŠFˆ@Òpn
7×A"*™DŽÚfAoõ,@¬†]ÇûAuúCi€³Aƒ›f*@שäÇ¢6B{ËÎC»'ÕA]
?¸nÙ@(³0?º
ˆ?—XØÀÀÀÀÀ@r!€ùæ™À­­|‹×°@jk WêovÀO‡ÛdøøøÀ+‰J²kòÀ';¢?ìê¯öҖ@I"©ä\Àaz–'1"FÀ0ZÊáÄNÀ,ƒ¼Žš@-äŠQÐå?ù
aaÄt¿ädÐrƒ÷@@.äšÕ`À`¯‹GeÀ ~'³,`@-͏î©wÐ?§Á"¶)ª?äC­žóÅP¿¢³jžã§ @ž\Ï/T´dGaia EDR3 5239278395069142912Hµ§ñy—€"ˆí@Ÿ€@divóÒ=<E‹ÀPnMĆ=F&2@\t~k=XöC#:AŠÇ{À/ef~'Òl=Œbª@‡Ø>gÏò=€#"=C}Q»T±¾
O5=ÁgQ>	NŸ>,¾7¨>\Ï=O¥º=˜'ßqqB²~ÞF2Ÿƒ?€UC šHF?­ÿïÀÀÀÀÀÀÀ*=Å<¡0<Ld1B\Ñ@·'Ô>§¤=ïâ=§³†>GF¯Â¥kæÂY®IBBBâAÆ£"F•@ø9QäZëBû"€DE2ïAS";.@Þ6'ëF'CCKniAaËý.@ø­B¢¿ sC›AC¢ÂLACÇÇ?ªN?ð!°?jœ ?u§@A¶?@­kCEz@@@r ¼ÜooÀ«ëãtÂ@jhŽóAlÀOŠOÝ¥ÀHØ±Á"À9OÃiቷÀ	³¹ÒÅŽÀ&™¼¾±ÎÀ#"»9t¿è~ÒUy—+@Hé"ïyõÖÀaP湛OÀ/hüaÈÀ˜#¤2¤@/N)š'·|¿º¥gÈ¿ÿƒFՇ2€@!r)Ìú ÀAʸ•u¸¿è¤¶©Šñ¯@T—!
¿í¬ŽX¤Ð@&G#ì€I/¿ãñ«¹ÎÛÎ@<›ÿ T´dGaia EDR3 5239279352827227392Hµ¨ÐN-®áq@Ÿ€@dZå%z=´qìÀPrwßӄ= »q@(uÊ0£?=ÂáBŽ³¥A²ÓÐÀ2ÎKÞ¢C"=ù‰f@(*ڑ}"=Ä©¤<Ÿ°@½ƒ›=å5¯>»±>$+ý½Õµƒ>s==fB»,9Æ›š?‹‰óD]Ö?d³@š\ë_FÀ?˜0«<ˁì;Á,Ͻ´ e<¨\¾=¯U¼¼þN0>.å5<"(8A}փ?"ÕQ>Ɇ>ôÀ='±F>ïÂñ²½ÁMëªÂKRBZF°@"4Eý?ôP6D(y?AOö/@\€êVÖ°@¸c0AžK–A¡'´/@žº0XwܓAnCCVàÌA"ì//?Ï@k®@@
ð?³@ ÀÀÀÀÀ@r#Í=ۄmÀ'©š3y@js¹¬¡Ü{ÀO|fq³®-øøøÀ-8&°æÀÿÙ¯Â?ò[ÀÍ×DŸ@ISò3iò'Àa,Íõ&æÞÀ/"µA°ððÀX^¤¥'@,`'—s,?üðÙ×=ŸÈ¿ò)^W‡›@ÉB…ð'`À°®:ýX@8BFε9@11áðüóÃ?³ÖüHu¿ý¦£[QÏ`¿Ÿ¾•íÎ/@@´ù¾÷	T´dGaia EDR3 5239445074142400896H¶?‰m'€
EI1@Ÿ€@dT!FŒÖ
?Z½€ÀPX±j¯k?=Éá@%£Nòó$?€£}@È-mA¢ûÀ3T?'Ý@˜4ÒK?rµ	<1=pìÁ>R9L=èÕ¾B‡<Ôþ=ç…F>Úñ©¼WE` BEÐEÂë@ïüZB†ã7_FÀ?¼Æ>hV
½´­7½öq½©îd¼ѕ>@¬?ÏãM$>J¸C‰O@Br
>§Ô>T·>@÷i>ví¦o?®	äB#ÌÑB§­F@në}hM?܍¢CŽ–A¡ä@XF½/:¢@Á#&A€¶A¢ö§@|w*eAà;@ÁaB—AÐ|@ö¾@1X?*˜`?Í€ÀÀÀÀÀ@r,Za¨:«À£oÊºC@j}.˜ø6gÀO	Ø×ÇS~øøøÀ,–98ÌgÀq†ÔL¿úÄëP!V@L¡hð¯(Àb'FdJÀ-ýßRxŒÀF`Ê&ƒÆ@,ܺ•+ê¿ïWÃӌZ@{"SýðÀº'»þV@¿ý*¬øæI¿à´û5¼
@7°ç4Ð@^…_DÀ|8ˆ&ë¼À	¡þÐ[ð\@®OFXü7T´dGaia EDR3 5239536402352776832H¶'™÷&€ŽöØ@Ÿ€@dd^…Eª=$t½ÀPU§¹Ã¢=¢@I×ïy:Ä=7ê§C^A­§œÀ2ÝîKýà\=J¾®@%wýiÉßß=B¼O⫾X'+½Ð|%=߆>j Ý>S‹½³Â>Nká=tËÉ>L*?¡'CðŒÎ>*¦=?Ó®F?œµÏÀÀÀÀÀÀÀ.=—/–3<D¨@C"?…°R=×ÐÕ=ñ¼"=}c>/¯®Â¹xÁ9ÁAÇì5BÿúFµ@±Šþ^ùšI@ŽÂ™D{ª¡A"s¼-@'Ãä&%«@°¹áBÑü–A"q-.@¸~máàAZ÷Cæ At?Ã>7@K=0?ï×?¦£PÀÀÀÀÀ@r/ÜX:ÐÀ´p#µ@jƒô²ÞÀNð}ZK͐øøøÀ-"õ:ÄóàÀ¨Æ"Âê?í¦©_P@K§¬ï£?Àa°.E´ã$À+ù>4`À_ØΝv@,ß'?ùl^êQ@æ¨l—=P@ºpèaó@¿êØ´+
`@å8IXXA@/)í¸Ý¿Ó®É]°¿Ýúß?I5€?Á]¼[‹?ÐOìÐ#T´dGaia EDR3 5239285267016958976Hµ®1{Ä<ï>Ú@Ÿ€@dqZ'cX=WѽÀPiÔ\ÝϘ=P{,@ó…"äõÄ=p_1Bå ØA¥`
À1‹ ·ÏV=ž<@%ÜÚ{œÎ=‹aù=UÀ<01ë¾T§=ï­>Ü?=ŠKˆ¾ZB>4:â½w =¸Vs˜—¿nDzCÕTF?›B–ÀÀÀÀÀÀÀ/=Þ,A4<`"C,Ú1?wjR>åÙ>=©ô>"VšÂæ_"ÂfQBM×#AÒß.FÀ@¢¦d'b@ŒqDïAŠ0™/@poÞü9Qö@°;B>šAšO;0@ª.‡ï¨¼f@ýSËCÓ©õA~õ>?Çl"@V¤à@õ?«_ ÀÀÀÀÀ@r"
Ê~UÀ0Ïhú?"@jiãŠoc×ÀOwòÕ%gÅøøøÀ+4 ß‡òÀR:Ù(¼"?êûÊÃÄqZ@Ie
S™•ÀaRmŽß2xÀ/EâºMýlÀ'šLŚ@-6Õ±Zõô?øþkH"Ö¿ðZQ¢š @ONç Àµdq8HÀ­ DáXú@,3‹3þ‰®¿ªqNaë?÷©J(?"¾r'\€@TG÷Ë[T´dGaia EDR3 5239383359753293440H¶h0€Uƒ(u@Ÿ€@dV	<$ÇÝ=­Ç­ÀPˆë–±ìë=¨ò@`¾§_=½UÈBŠ0ÂA¤ØÀ1kñÐb=Û¬D@&¯Kìóç=ÞDA=d½ž»e#¾†«<©1f>œí=>Á¾
|>=³˜3=³[>0S	R?¥
Cô†ó?
7Ä@œ _FÀ?•1Ô<Õ©#¾Î:RRo<4V»ÇÈ#½J}Ø(>&I^+<V¯B«0Î?'ØÀÀÀÀÀÀÀÀFg@–çN"@ltD&w¢AŽ…W&@b¼'´¤¥'@ÏRÎA¹éAŸ1V(@ fá¢K܅AêËCcûAƒŠ…?ÌWá@]6ˆ@_ø?¯­ ÀÀÀÀÀ@r2(ôšgÀIH0™îl@j¨|âeH‰ÀO>û°³¢òøøøÀ,G¯ÂÐ5HÀˆÈ7Ç/Ä?÷|1n\ë@LŠŸ•€pÀb&dš¨ËºÀ0Žì}ëÀ©MÞ. F@,¼T@Jj\
@ZkËzˆ0¿ºdŠ"HÀ=#'[H@ͼ?\»@-¶òà£Öv¿¶ Lw#?тûeـ?áã´XSä@m
;X*<T´dGaia EDR3 5239386177249832320H¶	øm€"¶@Ÿ€@daÐÕ%w˜="¯ÀP…qèaØ=d€@¥±Ff=1C'²Aœ‰.À,£ƒýR[A=S2@*«†È}Ž=9Â`¼äÿù½ð˜º¾dø">/õš=ØÌH>rà¶<8x>qžY=Ð$Õ>3
d`?:ÔhC¾Ü%=÷bû?e"çF?£ÜÀÀÀÀÀÀÀ*=™//;DŽÇAR£+?ƒp0=Ƒ½=(ô>{Å>œuÏ›wjÁxù°ÂÌ3AÞ8ÑF@²b'nÀ#@*²®DܔvA"{,@Œ8ʏ–Y@ª¨DC)WA—ø,@¶è4ukÚAaÊD"u®Au=?¸
=@'ˤ?¸ÇÐ?–ÏxÀÀÀÀÀ@r3é(½|dÀÓF[™ƒ@j«J&ßÉdÀO+Y³Ú:ÝøøøÀ*"Bô¨óbÀ'Å>Ð2q@s'IçÓ@M>rYæ¡ÀÀbÎ:|fî*À0×CáÕÀ@tAߜz@,~‡:þ@µ¹Ä£~@É©ž'°ÀdNbg À
WøBáû?߯K`œ¿ÁT\as‡eÀrjۖé|@,VÒ¸"´@Ä«š@~™¢ëÔT´dGaia EDR3 5239290691541131008Hµ³ QߝÇ@Ÿ€@dÆâ=§¸ÀPl퇴rL=·Ë2@Üxòö˜å=À49B˜A£gÀ118iU"D=ò—ß@&m)J¾T=ë=&~½䗾rdD=°¼ª= m=î<³¾m($>L{4=ž-\>°p98¿†=>C EF?š0KÀÀÀÀÀÀÀ%>1QÄ+<u$B(>x?t÷Ê><´K=ò³ž>'ž>Œ…	˜i7ŽÅÁê1AԏâF^@•
 ÈÄÃ9?ú6_D,9ÍAŽéî&@bšW&÷AœlAŒz)AŸA(&@Ÿ*qïš@@ÜùÔClAƒüj?˼@Z%ð@¹Ð?®Ø@ÀÀÀÀÀ@rnýÜlÀÅÇý›@jdAºÀ¬ÀO'ç!ΡøøøÀ*ûeéÿ$¦À3eõQø?í'	ãØ@IF.kG#fÀadºX³ˆ‡À0'n6¦Àº,‹ÿ@-\Ùjô«:?ù(úõd¿óá×[က@˶\M@À¥îsHÀ¬ÙÀ	¼ã@*룛Áz¿ÉAÐý« @Ô¬½Kp?¾×Åð@
k'"—Õ%T´dGaia EDR3 5239293101036428928HµµQn^€E°g@Ÿ€@cñºÅ!,þ<¿6ÀPlŠ_gÅ<®gZ@&ðq¦Šþ<Æe#CÒA•«À0Õn•Û†=Üâ@$vØï×.Ð<éÎc½Öß¾H.S¾·i>}=Œ¼ÈÁÆ>'t!½ßf>)¬Ñ½Voì½PL#nk@XLÓCçÎí=ÐÀ°@ZuF?¢'ÀÀÀÀÀÀÀ*==w/<JC2ëi?`ï=š¦<åϕ=¬Þ÷>'ƒÜÂëowAãÞèB$Ä\A܈!F@͵§{‰žBÄHCÍáHAs¶!-@¥Å=KcB+B¨ºüA…Ή-@ÒòM¦"BæKC(¥äA`t?ºµZ@,¤8?¿7ˆ?šèÀÀÀÀÀ@r£¹)5ˆÀ!¸¹Â@j\g™.´ÀO¦4ã	&íøøøÀ+åprCtlÀLOaxF?ÞoædÓ]ô@J§?Ž="Àb—¸ˆóÀ1gS¦Ñ˜ÀäÏ=žŽ@-9Ëm312?ò1¢›2¦?û­C-·À
(ª‡€€Àì;5`¯¬Àÿ]nD¼@08:rM°T?Î4•&€¿áÔS›¿äjŒ°5¿b?Ë6tDöÕT´dGaia EDR3 5239293101036430720HµµQne€g—X@Ÿ€@cñÅ`žœ<ÚVhÀPlVØ?%»<ÔE@
õ¥d{<ì`?CY§›Až1HÀ0Ä:ˆ0xÒ=P@$÷e"õvS=¿F½ª¦½Mt¿¾‰‰Õ>;›V¼›Â|>?è¾wV=ÊEŠ=åE½bÃM}}?&ýCÏ9F?Ÿà'ÀÀÀÀÀÀÀ,=R¾0;é£jC$û'?'ìð=šG½=7&š<¸‡>‰JÃÕB72YB	ÀA߸ØF"@ÀOAìhX$A&QRDHÕ:A~!*@"¬"—d•yAQ½KBÉÞÇAŒF»+@ōãêóáBDÕC—ï™AjA?½q8@91ˆ?ÓbÐ?Ÿ@ÀÀÀÀÀ@rŸC‰ùJÀmÜÙ7@j[õFR7ÀO¥ìÖ¯5TøøøÀ,Ë#jxÀw¿Ä¨r½?åEV°@Jʾ°Õ¢ÀbŸà+èÀ1j¬âKQ(À"Ÿbð¦@-$;›Ø?õ7Ä
>d)?ü°ñTÇÀ¡å"p=ÀÀù #IåìÀ#nD'Âú@0|Ók#?¼´¬tá|@¿ÚÁ^r€" ¿ÛPHùíŽ?è/úZŸ°T´dGaia EDR3 5239546710274633856H¶›ùüp€aFì@Ÿ€@dbEÞ_fô=,)›ÀPC
*S=0:3@"×Y6¡¡=BžâCÆîA­üBÀ2–M+¾«!=uô:@&•WÈʱŠ=\-õ=à$®=o¹J½%De>*$>Á>2ÄʾBD=§Î=Œõ=õfgqhoB†ŒFÎü?æÝC×F?®©OÀÀÀÀÀÀÀ*=®]±-<¶Ù<CPì@ŠÍ#ÀÀÀÀÀÀÀÀFŠAIU
EϬC\—D3"/AK
[,@è[2ߘpC•ƒJC&όAY×+Acø[Ã{D—ŸC']¶A;í[?©?ì"à?g'À?rA™ÃeA(LTEz@@@r,"éJbüÀ'Á—ÊN@jreZJÀNÝw¼¿ÀG‰\U¯À7adÓùœà¿Øxgñ{±pÀ,:·T'õÀë£&ß÷T?ôÏ­Çò»"@J/†¯çÀa(ÿƒQjÀ)и²á"À]"ŸÄ@,j!ŠXŒ?ÿdÆÑY¼?Ôy0DÛЀ@CÆã0à?Ðú ™¸À?á¦Sk›6@<
¤Êw3º@q¡wDÀ'֫ͺ‡¦¿ß¤`‡®[€@Ÿ¸!Ï°T´dGaia EDR3 5239299835545363328Hµ»qq£€3©K@Ÿ€@d
_D=ŽâÀP_+zÌô='+@ññrS=«lOB˜^ÊA£È_À1uôÒ·ñ›=É×%@%`ÜÙ	М=·ñk=964:ôêI=É?[=àeJ=wrn=ôŠÜ½2ll>'Sœ>"÷¤>' D||?ÉTaCýO>È«@.–ËF?˜£øÀÀÀÀÀÀÀ+>MB0<[…>BùƔ?‡N7=´À=ŠúÁ=ƒö>X¶öÂÅ—ÂNüÃBfłB8MF¤@œµê¬þ{@HYDW¹ÊAŒ6é,@d,ºœ>ˆ@®êíAì6ˆAžŒæ,@¥{}Œ'\@é öC¼¸'A2ƒ?ÊÊÄ@jÓ@¯è?°F`ÀÀÀÀÀ@rð%ԊÀûi•âà@jX%‹=-PÀO€´5Á˜øøøÀ,fæ|7Àî…ÓÆUn?äöÿkTû@Jk´g€ÀbU"q¨À0a)»³|žÀ4¼%†#à@,è°4)?õ˜¿Ø«?ó…Ѿ§À¿ù64(×
€À	§'Õ'ˆÀ9а0÷k@0ÇsºÎà¿»'£Nšö€¿ã–¡ñ ¿×loÈ{"@c¿Ù	\>T´dGaia EDR3 5239467957740386816H¶TY(:f¬H@Ÿ€@d"²fxÕ?g¿ÀPo}ÕG?ª¿Ö@=X¢qYŒ?Š`ç@ɒµA'ÆãÀ.‡x ¤V@ÕO@f8>Xx$@á2½"JÈ<ß%,¼ôI ¾
*š=šPP=šå¾ýœ½Y9>Re½ò'@8C("@=5?µWÇ_FÀ?®Q¾>¸Nù> †D¾¿Z=ÊåB¾é̾(ÌL@iÈ<>TýB° h?"×K>«g=·â=3Ï2>I¯¡Ã(z™Bš¾©Á݌<A,˜÷F@VñN`g%?ùåÏB<ÓA¦>±@Eì–.@Ìóz@Û~A©Þ‰
@`ÛÌÊüÕA…YAcòA›Êñ?ð¤í?á9€>çö?§<ÀÀÀÀÀ@r%ß-€÷\À£¥m:@jwÔhªÏÀOf÷KÎy^øøøÀ%F´aë:ÀRȔ|A.¿ö‡ˆCÝ?H@Ii"¡@)yÀaø,mÀ.Í:ä¾T ¿þ˜F0¨@/Ë@øÐCê¿çäÞtíÈ>¿îê!9|@@ aý΍®ðÀÒÄÇ2"¿ç*êãoÉú@Ñ7¾Š¿ÉEVXTCð@&Že‹´t$¿ôBª»á.@?ø½zL;"T´dGaia EDR3 5239473489653898880H¶Ya垀8Yé"@Ÿ€@d,`ç¥=•=ꙟÀPe &¼öû=Øi:@ñ%P%³ð>gBAOCA¦WºÀ2´ïò˜<> IŒ@$i/ZÈy >ý¤½2'¤½
<'F¿=%XY>ŽÜ=~œ1;¢–6;Ì"š>2.½¼kD²°À{¤CÎ0úF?—-‹ÀÀÀÀÀÀÀ2>_€ô5<.}ÊCSD?jJ$=ú¶‡=Ÿ‰l=~na>
H-Âóð>@òBáAç ÉFÈ@"ÄKH'ÜD?‡!)D^lA•n+@J"ÓÙOe@Ä>±A
_âA¨7v/@aÕ4âÓI@ÇVÁC!5¥A‰òN?Ë¥V@r)@@X@?±¢ÀÀÀÀÀ@r&z½kkÀMW!"êÑ@jsô>üüÀONš¿ðzøøøÀ-—/Xg'À36]ŽD?Û9¯&¥mŒ@KЏIµUÀb±
m ˆñÀ0GÞ¸ÀH·>"º@,FWï(I?ñc"Ó¶Œ@­F'8^°À¾¬‰CÀÀ֘$W˜?ÚÌ%á4­¤?þW[—/À¦˜"°@(½7¨+x?ìžS·&ÚØ@	à'íé¦7T´dGaia EDR3 5239625978195259008H¶ä<®€B'3Ø@Ÿ€@dOž8#q=ǍÀP5[eŸ_ƒ==å@>S§s§=I$ÈCšAA­¶ÁÀ3xü³®k=^;†@#7 N¾Lò=pì˽Ѽ×=7o¾!d;=ëks>]‡>0-#>þõ>'ýû<´½Ç½=#+VA£kEDñ>çÔBƒD_FÀ?¤Ðc<AL˜½— 2½Q–»ù±½—%R½yg)#=¨IU1>éC!,ø5?± >Gµõ>L‡¸=¼iA?rc¯L'B™ÚÂ1[MAÉáÕFM@àÆÞþH³BQfKDÐAfQ<,@Ã&¦ PBsŅC ŒsAuË¥+@ë^ä	u¸CFi­CBDAN,+@!`@X?w¦?Â]hÀÀÀÀÀ@r'h—uÝlÀÉ:HÜ!@j\;šñL×ÀNæâõ!­øøøÀ-h,9M´@ÀâȽ§u'¿Ä󭖌Q@@J‹8,ylÀaȜâVÎÀ*Hì>éÀêFË)6@,nŽ¿™u?ßڍZSD?ô¿^`É@@@žÞÀ?Ÿ:è7"?ò¥w¦e¿@1Kr¤L:o?§Éîr€¿þÕlmVF¨¿ïË	®µü?ý£T™àªJT´dGaia EDR3 5239626420542800512H¶äx4'€֞@Ÿ€@dNrŠ[ÄÅ<ÖnÀP1'é˟<(Œ@@Ç|vå><:›DHA¥ZÀ21ü¶†<Zr®@#ú!W'<TìŠ>½ÀX½"y^=‹n=àI:=ÑD·½Ò3E>{`= ×ÿ>Yw˜˜"Àñ†%DQû=­=ÕAÿF?ÁðÀÀÀÀÀÀÀ.<¤Ì3<î—?¿D²?>ŒÙÀÀÀÀÀÀÀÀFºA j*+Ù{D-m™DA×A5ÅC0Aý–yÂbD}.Cc;A<®!1A%éááÌüD±8˜C‹‡®A,?œ"L?"Ù>ÝÀ?$0A'K@0­»E«à@@r&Ù¦¥øÀ—W:¹	@jX§ÇÛrÀNãJ6(ì)À ×["tLÀ4&FÂñD6¿ï•"·!PÀ+ò¹9ÞFjÀôã§\fÜ?ØZójà@J~%µâòÀaÈQ.ˆù*À*až-EtÀÿ`ÌJBŠ@,åJA È?ð›/°ã5á?ó÷|Q@±¶³\qÀ?Å
1y€À¥ZÞܤ@-Av+ |¿ÄÈ°:aÔ ?éI^DÜw€¿Ë,®cè?þ­Y·'¢ÂT´dGaia EDR3 5239630612432855424H¶èHR¡€05âM@Ÿ€@dZáA/3)=‰o÷ÀP-ˆVxW»=O^@5&)C¶ô=™RB¨[dA¡oŸÀ1Áü–z9ú=À0³@#+"'mœ=©ó<"©K½]½ƒl£=ÿ">7Lò> ͚¾qÅ>‹í=+(3¼»Ã÷{{¿äéCÓk'>ud?í>F?™LcÀÀÀÀÀÀÀ+>Ø0<°nCÀ?zYF=Òµ¡=裞=3Ýã=ÖbîÂñ>±Áú8îBI—³AÔ4™F›@›­ë¬¹ª@P"DSTAŒˆ?-@dB1\_Òê@ª¡¶Aó'Ažƒ­-@¤©ˆJã@Ó»ÚCÆ͈A"Ñ?É͸@gvà@Ûp?¯6àÀÀÀÀÀ@r(ÅÏtÌßÀVǽWR@j[ó4}JñÀNÍv¾G¹øøøÀ,bš.YP7Às†µ®LÛ?ÞÀ+H«4@KÀŒ~êÚ9Àb'PÎë6À*_´s©˜Àß"µ@V$@,¦/Ã-È?òE#͸…ö@
´õŒJ¬ðÀÎ1e2瀿Œ«݄ø@#j#²[½¦@-íaÏ®A¿Íïòóܟ@?×!úÇ=`¿ºa…² ?ýZŠVmdT´dGaia EDR3 5239635972552224512H¶í(Uo'Ô@Ÿ€@dQ#ê=ŽÜ="G>ÀP$Ê7õ='ˆ@qæ-ni=¤KðB˜[+AžE«À1qoájE=¿-@"«¿z/d=¹¼>w½Êò¾S'<ð7>ˆ9~<Ÿ·ú¾xPºêÁ½	Jª>WCxv¿†OoC½	.>éÊ>˜½F?›Í|ÀÀÀÀÀÀÀ+>ì{1;ÀNBGf?uò™=í5v=™Ãü=xsý>3•V«¤²ÂqÁãÙ»AåçñF"@—î¸Õ?ÛªoD_7AËä/@fæ;˜(Så@õ(QA¿LAs8+@¡˜ù"»eÌA.õ…CMýjA'î?ˑ@T)H?úu@?­ÝPÀÀÀÀÀ@r%ä@âυÀÌßÃÿŽ–@jO Âv'ÀNÏýlWÎTøøøÀ,¾¿9ä@Àx†xÇ	?×Pl1x@LatÑýTVÀc[ĊônÀ*Ðíöq«"À—lÌUî6@,£¯á¯p²?ð\݁g‡@á½^¹'`À(wf'/ ¿Îßÿ
€@ZUw@*ÿº…gˆ8¿î⍋ƊH?ûO7¶)Æ8¿µj™AÝõP?ê7æk›ÓT´dGaia EDR3 5239635976879703424H¶í)E…€õå_@Ÿ€@dQ€è¿Ö<Ü#ÀP$ú`¼"<ßn;@Œ\6Ȍ<ùb;CZ_A©bÀ2%¸•_Ùµ=ÿ›@%í*Q¶Ã`=nÅ»ã"콈]B¾{Â=w+>i"y=…(¾_Ký<
¢ž½zg=禗˜–>üu"CÜf;'¢F?Ÿ<ÆÀÀÀÀÀÀÀ/=T¯‡5<aœ6Br8E?' Ì>,]L=Š¥G>Å>gҏÂÉó*ÂDQ#Â:öAÌ«+F¬@¼õC–W×¥@´—ND¤36A€G.@'¥-–vAšBôÒZA§1@ÃSš3A¢ZA{"?DT\Al&;?¾Z$@<Ÿt?ØÜP? b˜ÀÀÀÀÀ@r&AÑù²Àг£×q]@jO®Ÿ¶9ÀNÐÃr"øøøÀ,>"EZšßÀaÓ72'?òNxÂæ‡R@J$õ^h/Àa˜'eÔjÀ(¶
8'P8À–öãBët@,¯	•Óºõ?üã'ÌLâ{?ßmçœb€@R´ŠrÐà?ê'Ǭ¥ò ¿ÝÝ^Œä@©c°˜¥¸ÀûsýŽ-/@†'Æj·?óмûy´@e"¼ùþT´dGaia EDR3 5239637007671760128H¶îDi!£J@Ÿ€@dUôð½=k>£dÀP"VXö™u>E±@ö— %ŸÎ>bB!eaAs"À0ý¹–³â¥>Lï‰@#ݒ§V·->6µ_¼…æà½f$¾ˆ,õ=lZÂ>[Ë<=P׫¾…:Q¼˜½|¼$?N¼'Úêml¿OœC¿jÏF?˜ÔÑÀÀÀÀÀÀÀ*>µ'1;ýcC2tZ?zÛ>	j˜=ôà³=ð¶=ÐçÞÃKˆÁ
¨øA;ÜCBF'@†g%äC?‰ÉmD=ëA–…Ô%@DKp
'œ½@'eAîúAªŠD,@ŠÐGiv+@¬V©CR"A‹P%?ÍO@yÐø@ #€?³ZðÀÀÀÀÀ@r&'˜‰FÃÀi ô#Å@jOäUusÀNƶ"¾R¯øøøÀ+é‰`3ÜüÀÄÀzn•?îMTŠf׈@KÙ\-¦4ÓÀbµÞ"}	±À)ìº)£"Àíõo®@,Ó½²ì?ù»ÃN™Æí@AðxVÀXÏdÓØ?ÊóâS¥µ€À
sâL=e@1VˆwU?æ‡sò‡Rp¿øžù{JžH?Íut_Öp?ûÞì¿>UT´dGaia EDR3 5239637523068006528H¶î'F°€¯Ç@Ÿ€@dVŒ¼© —=<g'ÀP ©Òž¥»=,jM@uœä¬õ=J
	CÝA¥õ'À2V'hÁq=t¬Ç@#g9‰öµÇ=iÀ'=Õ­¼¡½¾"ë¼ÖXŠ>e"ݼ•éy¾°¾ó>_Á½ûýÖ>ŒGAww?CFjCÚÈ>•H?>ÝæF?œ{\ÀÀÀÀÀÀÀ+=½‡0<KÿwC-<ò?ƒ}U>æ>2ra=/Åb>)åêëµÁ³Ê*¿²=ÕB/7F"@¬¹PŸZÄ@^uDEÝA†f©+@{àç®W>{AÍÝB=MxA•¸u/@´'ÎÇø"AšZC…øãAwv?Ç÷P@Oëœ?õÀ?ªºxÀÀÀÀÀ@r&~¥+cÀsÐüƒ@jNÐÁ;âÙÀNÃఄò¹øøøÀ+×Ê·³ŸÀÓf™MSL?Ôj'3[»È@JEa*DÀa§T{¯L
À(Q("7tÀɃÇôó¾@,ö?ÑHª?ï_E¬z"6?çòÀû¶€@ðãiǹ?ð;÷ƒ¿0¿û7x͗@*à°gÚȼ¿à×'/ÒÐ?þÑð¬P¿¹·ù"=«@âJ8V¢ÁT´dGaia EDR3 5239637763586175232H¶îÉF±k*|@Ÿ€@dV!QÂÛ.<݃VÀP®¯ÅP<ÏÚÒ@PëeñD<ô‰yC\eÆA§z%À2'®jËÃ=…@#Q›_¼àç=\ú<fËý +¾?Ù=6Î8>0*Š=5¥Å¾lÓ¼=Šg¼{…ø=º%Óddc@ÀĎEŸa>™Ô—Bfi5F?ۚ"ÀÀÀÀÀÀÀ)=S¡ë.<Qˆð@I}?ž¦ÀÀÀÀÀÀÀÀT†Am4:_¢4E…E>l+@÷1Û,AdXü'e~Eñ×¼D¬OU@ø–2)A[?I;Wµ§E,…DÂà;@óŸ«,)?"äú>Ðà=2+€=äŒÀÀÀÀÀ@r&0ÙmPšÀZ:Ɛm@jLî'é›áÀNÂÌA;øøøÀ,C–Õ†0£ÀÙ±'ý®?Ë|ï/Æ0@JcÜx‰×4ÀaÀª(8°'À(Q	õ‡yˆÀ¡šü@,ՆE-Õ_?ì	mÞ¾9^?ï§Ô˜éò€@›xGn—À?ð;ýëQ®@è°¶'+@0Omú÷ã?Ðf֓"à¿êR«ª5 ¿Ûl·8D?þUV•ÃiT´dGaia EDR3 5239639722091716480H¶ð'MŸ€+æ¿@Ÿ€@dG ÊµDæ<üÖÿÀP,@·IX<ü'$@s™ÖQ­X=:;C7úA¬¾eÀ3]ï\¶Ãq=.–@#ñú{‰L=§Þ¼¥Œ¨¾s¡½ŽaB=wI=>wšæ=à	Á=6‰Ö>Ï<Þ®=åò7{z?˜ñCè=ü è?¯"BF?›šÄÀÀÀÀÀÀÀ,=wÒ)2;F0£B?Šs?'°=>>8}=þ¾=…æX>v"ÂÍ06ÁÎØ«Â+}$AðUÏF"@º5eJ[o‹@ÜãDsã8A€÷.@ˆTu3W@ö"BÊqúAáå.@§åWi`¶Aˆ"äDޏAlÃP?Ål@Tè?þ¬?©W@ÀÀÀÀÀ@r$ñ}•ÀuËTé¿@jPwq/
ÀNæE¿˜—øøøÀ-"cp[Àjàã׺¿Ì(P'rø@J%÷kLö€Àa©ÜðÍ¿À)¦>àpÕÀ03nkæ@,ª'¬mèY?Ü@;Üà,¨?à.'I±Å€@NÆ"*ø@?ÖIZPGÀ?ìOÏÍ8a@30
Ä´9?êÖ2øûÁxÀƸœ4ûì¿òùD<ZK?øÜ,®ÙçT´dGaia EDR3 5239643188098158848H¶ó¸bÑ:¨¦[@Ÿ€@dF«"ø+Ü=ñD‹ÀP!SgÅNä=â–õ@ˆÖaÎu>/zBLêA¨ ÒÀ2³rL·º8>/µ@#-†FE">m0»Ø¹¾ªâ¾:'>
Ż=퇤>
"4½IK6½…'½€þ<˜Èpp>·îC×58>ÕNj?'¼zF?—¡ÀÀÀÀÀÀÀ+>t>|0<B*=B'Fì?—¢=–6=\í­<ÒÖ >P-¬¹/Ák²@³zAÄ'ÎFy@ˆ}…SÞ9¯?ÓCí¯7A"µ*@S|ÏO.aè@³¼A^ÜÜA¤ß;.@'©ˆX¢‹@Æ®hC@^¦Aˆp·?ÏÏ^@ct @
0?²ÏàÀÀÀÀÀ@r#ƒírÀàL³Øy@jFµˆöÀNÚ{¬îßøøøÀ,/C»â.>ÀÄ~åhۆ?':½bò•@@IöM‡<À¸ÀaŸJAd½À(Í{±÷§"ÀxuÐR2@,ý³«:æs?å´ýäJü?Áa'N@y¸þ5ºÀ?è°à }`?냇x¾áö@3Ü~Ík÷î?÷"…ª¶!"ÀP'"Íh¿î"ñ0ÒR?øtÍ©¡>JT´dGaia EDR3 5239645180959784832H¶õˆ1ÿ€­Ä±@Ÿ€@d=†m
3="ÀP#â&ę'=™žð@³GµOê=ª3NBšŸÒA¥ÎÛÀ1ß]ò'ŠC=Âw,@$ýQ¤öñ=Çbn=‡À?¾.wÙ¼™Y´>¨ =v
¸>&ï->b@	=~{˜¾SÉ>0ºšmk¾¤‹ÌCÁUù=t	:=P0¼F?›ÚÐÀÀÀÀÀÀÀ*>p»0<§C™Bß3ú?|±±=¥/|=ŽÎƒ=²§>'*ÂðœÂPARÂôµAÊÔF@—³åžz•@2–nDäAáh%@c´Dƒ"ü@ëxÍA«`)AžÁ`%@¡.¹¤2²AVªC'¯IA'òg?Ë|@^wÈ@ÿÀ?®ðÀÀÀÀÀ@r!õ͘À@üŒFÝ@jCŸå]JhÀNêɕRÎÐøøøÀ, ÄƒMˆÀE"Ù^ôv?ê*gÎ×;6@J­‹`HSrÀb3úbÏÂÀ*ÂÁÆôÀ[w_'ÆÆ@,½0±?Ùû?÷ªLðÑøÄ?ù	ÇDD¿àâX¯dÑ?¼ãÖô3@>ÿíK{Z@.@'yè_¿ÙØÏù`æÐ?Ë¿ütF@?ÊÛ4ßüˆ?ê~»µ ST´dGaia EDR3 5239649239739552000H¶ù9RQ Î@Ÿ€@dG^¿»½=…7
ÀPŒaóT=`A…@ Cu,ß=‹ƒ4B¼OA¨^"À2<k z+æ=£ÀÀ@%_¼¯s\=•x¼«òo¾lö¾K‰
>#ÔP=¨‹>"‹-=ˆ\>6½óèÌ=j0]]¾†¯ÂCрŒ>PŠ·?€¡ƒF?˜\{ÀÀÀÀÀÀÀ)=çÌ/;¿¯MC®R?}0Ž=îé	=ùۑ=O»>{ÀÆÂÍÓ*?š‡ñAø ÝAé×]Fy@¡ì¾,і¤@8ª0DFÊÕAŠI!,@hBÕß͖â@ÙóAäèÇAœòÆ,@ªá?æ<²KADC¸£fA~€7?ÊƤ@m•T@M(?°XÀÀÀÀÀ@r#G™.'À­›é vÓ@jD]ål«	ÀNÕ ºYmløøøÀ-%ñ¿¨Àºkò?éF"*@JÝ¢l,Àb?þlc*rÀ)jÖç'PÀeÑÖÁò@,'ï¹[4?÷<è¥>?ÿ›ÈÉø@¿ìæc¿?ÝλQ@@t†hOo@-‡."R$¿èŒØŒtÕh?܎ÆØï×À?Îá_Ï×x?ðr‰w·vT´dGaia EDR3 5239652675713372032H¶üYR€Bӑ@Ÿ€@dA;øص<¹ì5ÀPf÷¬þ<£
@+¿×Y<ÁqkCŠ‰rA¥e"À1ïō£<ë˜l@$Rwæ¹<ÌÑ·»ªU"¾2›T¾}>5¶Ö>AŠ>|>Á=¡ä>C";GÙë>-‹C@?¦Z>C¯Áœ=%,>¨F?¢ÏpÀÀÀÀÀÀÀ&=+C-<KߑBà??†‹ù>NÎ^=þH¤=p•M>žRx"×Á|àÅÂ`°WAíG¦Ff@ÐNݺþÐÅA‡+Dw0ÜArû-@¨È_î\†æAsECPÐNA"®a,@Ô{N0ÄBhzC´nËA_‡?¹•@)ì?º.8?—ë ÀÀÀÀÀ@r!ÉÔÓÑâÀ­òêpY>@j>½ÿŸªsÀNÚÖ±N¼ÈøøøÀ,Å2ΔÀÊ¥Sš?å¤4÷œýp@J0´úÀaás§%­"À(ãZ]ý À;x\óRÞ@,úæË'ªi?õg3…4Ùá?âÝÖôû…@@iŒ/sÀ?çWe‰; À.òPÊ:x@.|Hf½K¿µdÀ>V@?̴ǜAJÀ?¸Ân|þ`°?ôbÙ2'è
T´dGaia EDR3 5239653255497968384H¶üà,ëh"Å@Ÿ€@dCaDdz</"ÀP>²Ëè$<Ȍ@S²¸ç´<7ØD£¬AªÃÀ2;Þ ø@<`[š@%Ô±.Ü0<<JFi=œ¸}<cHŸ½®E>‹N=žƒ>›
>	‹–=ÔÍá=Øà>Uó5_\¿JdC±äXF?²´kÀÀÀÀÀÀÀ*<¦RJ0<R·C
×Î?yØÜÀÀÀÀÀÀÀÀF}@û'zŠñBïyÝDkÈLAPâ¿-@ãšTžgCþTC|@A]EM-@ṳ̀£‡ØCŒJÑC¼KAC\?¥EZ?Òˆ?F(à?^0A‹e@M§Ez@@@r!×?HuÀsu'
'_@j=CÔ
Ÿ{ÀNÔπM¾À ®Ñ_4^ÇÀ5¢úOæÐ8¿Ùþ?Dv À, õxTÉÀOò"Š?ïØ,‡Ë«&@J
‡zp°gÀaƘ—|8À(pðY|äÀ[؉~_H@,·ú%Èñ?ú/ML0¼?Ò¥*%@~€@ /»®@?îˆ\)ƒ'`?Ô¹æ>^4@7–*&@ø-WžÀÀ߇'õ6ª¿ÎƦúäÿX?÷Y/èÎÁUT´dGaia EDR3 5309849896064314880I°`YŽî6Y:Ð@Ÿ€@a^¥W "=/x
ÀLJ¥¹Ü@°=1$Þ@6™Ö­…ª=@ýÍBöVAq0!À"žÊt]ú=UÈZ@'¶$¡p=[ä=Àé>Fœ©¾]A =$?;>aE=Aó¾/¼½k
	½ÈÇj=ç÷KOO?×;@CÉ&à>ñ²?Ö¦F?žƒÀÀÀÀÀÀÀ'=ŸSv<<ÙHB*Q?ˆV(>_Ë:=ô &>b#>Â{ÂޝrÂ=×SÀ‰ÁÁíJðFä@°SWw"˜@0>)D½µVA…¨7@ƒŠ,ÕFb‡A
"GBbtA'Év7@¶>7¤jAÔD0ÌAuâ7?À2ú@>ÂÔ?Û\à?¢(ÈÀÀÀÀÀ@qF6f_͛À6ME‰K@f¼¬°ùÀP]D­êxwøøøÀ(TâG̗+¿÷"ÑqôÔ?ó9ŒúFÆ@3}Û÷°ÀeP±C3	¨À/¥‡¥Ì|PÀ‡eÐMÈ@26¼wØ\Ú?ýΦ¬yïÀ@Y~£¸3'À9lÉÎäõ¸À3÷Ëk3ØÀ8m€3ÆQµ@3rˎ-',¿ô"½˜Öå@¿ðƒÒZw`?³¹h%ÿõ@ÊÔ`Ž¡F´dGaia EDR3 35702525232718506241ŒÁŠ€,Š)–@Ÿ€@f£Ê Mó->!nPÀ.½©Ø;T¯>	}v@×ÌAEi>=æxB¾ÕAÏ"žÀ7s·sߤ>_ºÀ%ôªœûR">;œf¾'í½Cð–½õÿo>IÛ¾‰–>Šè.¾ìݓ¾Žt=•øv¾={=ì^ëBà;ùG	6H?®IþDËUNF?µ.ÀÀÀÀÀÀÀ>¤#
=H@ÉU>Aì+ÀÀÀÀÀÀÀÀF,@ý¨î"5£AèBDE'ÄGAOß!@æer<%°BûÞDœ¼HAZàÄ @ú†ÜÐ+XB[d
D÷ MAB†H?£3?ÂÓà?4.P?QypÀÀÀÀÀ@qèfÝΖ@Fÿú¾uë@ghz€UÀ+D	ÔpEæøøøÀ%ô—Ë;¹"À(:½6Kè†À f®åPÈ­@=qyÎo€"ÀXÏLŒ§v®@ZÌIú²S/À;Þ
Oô@JkÏF×`À(ˆGúÀ6Y}ÜÞP@FíÇ
¾h@^[1‰Àpl"JN¶
@&5å¡È¿®E]7'?ÆÉ]0h"?ܭϹ?±°@ücLN¸F´dGaia EDR3 5310288979165986816I±ï±Ü@Àʨ@Ÿ€@aa/Ä<=†çÀKJ–ÞsÞ=€´*@«ä€B3=WóB£=…AdqÀ#wÄFGƒ}=Ͷ@$҇áQ´=­Ãý½ý'½ùã%½#þâ=é†\>Q> ÒÀ¾'VÍ>(t`<½F¾1ii¾¥BøCÀå'F?›åyÀÀÀÀÀÀÀ*>œ	8<Y¸>£ôý?|«¼=Æ•=­V=)½+=ÝÌÅÂØpzAhhîÁ/ÁÖg¦FÝ@œ3ÝÖÊ	?à0¼D€ÑAŒ^›2@k³@	9@¡ñB0ÖA›Ì0@£¯	2@åRšC¯ÊNAôì?Âc´@N¸ ?öÖP?¦šðÀÀÀÀÀ@q/",BD@ÀÈ\ïC£Þ@f°÷œºÀP&_—øøøÀ'e©,v
õ¿ðwñ0÷?ÆÅ·! @.÷~xÈ°Àe™IÛÝÞ¸À'T¸«uXÀʁbó£@@2¨z~ôšª?ê۟ØÌþºÀBaÿF‡ý>À;±Ž";ž8?øˆ>ÑÐÀ9©$¦Á@3ÍéÚu/·¿ô1‰©CÑî¿ðoÓÊEÄà¿ßW9Ë@-¦fd{auF´dGaia EDR3 5297831340600886272I…­‰r"\N¹@Ÿ€@`ªÞ
~Ià<‡¬ãÀOV#Túœ<kcª@!†/Ù;µ_<€*ÍD®A¿Î"À%zQ‡hó¶<ÅË@5o´#p<š>;þ=Ï{‰>gw§>Kõœ=àï>E)Ó:Ž½•=Áž½+À¥>œ"?¹—§CŽ"F?£èáÀÀÀÀÀÀÀ=Ý8;JËfBl£Œ?‡û9>Ÿ=:>93 >…cd=à¶äÂÔsÁ±óªÂG·Â/È\FË@á®n ó/1BV"D‰ÛAd¤à4@¼LxÇC'BAí‹CsúÝA{34@嵜ê§B½"Cë+PAR?¶Ä@#àt?²ú˜?"ÆPÀÀÀÀÀ@qrŽÿŽßÀ&Ò»b÷å@gÒ½AùÀQÛ!›ø˜øøøÀ(åAHÎÞ»ÀJ7
¢Dí@ûT°€@1¿_ÐC‰uÀ["M	À6"´,+AIÀ
ÈáÔVæX@1&²­Ca}@
Eà–c@ÀA>j°@ARO²À"ÐÞ¥dÓ8À?7x$ê<@0«–ä«$ÿòŸ¼?ðG/›¤ï¿
+Zäm@"úfÙ³F´dGaia EDR3 5298108142656272512I†©I¡¸€)'y@Ÿ€@ag1N˜<î"\ÀOí0n–,<øO@ӁÃBhÎ=oWCwô£AªÂ–À%é¥ÜT-="_¥@2QŠT¡ß=(î*=Zè½Ú§½½
¦'<tr=cÏê<gr侍ÔM>cÉj=¡=ãH_JI¾Ð@§CªUF?ž1ÀÀÀÀÀÀÀ&=t™g9:é¹]B÷Õ>?{¨•>rÞ¦=¨ «>
­a=¢}‡l8Â4÷ÙÀ+ëlB
²tFÇ@¼óÏe=@×=`D…§œA€\¬!@¼¥Ysð¤A1š¿B¶û AŽ'õ!@Ãj3RhA¸œC×aJAl÷?Âý­@DOÌ?ãd?¥;ÀÀÀÀÀ@q{Éá‰üÀ#múÛѽ·@g²:¯8ÃwÀQjHtžA*øøøÀ(~Žÿ`ÏrÀfÅö–=@¬íFìhÑ@4ók/|´À^†"Gü´yÀ55LYðÀ.®ž©4@1.,¶8×S@÷y˟–fÀ>×?â @77*À…¤À ÀFûAÚw'V@1:vT	º¿äÓ¯Sʕü?Ü|%¸ÜN?¶ÁöwìçÀ@(ÔV:[ëF´dGaia EDR3 5415446511740321664K'‡éhÿ€E˜!›@Ÿ€@c	|LËUV=P3ÀE"K².‰ø=3â>@œô{Õ=dÃC£A¬†À0èXc¡y=O›l@ªšãçsÙ=[H²»aá²½Ù	¸½ß;>1w¼Ž~>D2l¾'æ®=ÔP=ŽŸ=¤© ÍË¿áCµCÓ]‹F?¡góÀÀÀÀÀÀÀ6=œ`3E<÷øBã0I?qÌ>¦¸œ>'1R=ݗª>¢' ‹C•:Â#k7¬F!@¨Ï¤P'÷?üÚíDÈðêA‡vh>@e†+†qK@ë
ÂB—•
A"ËËA@¯x×Áž¹@ýăCý÷óA{Ã2?¸Í*@/Q?ÅV0?™LðÀÀÀÀÀ@q IvÒκ@%Óij}â@f
è"(àÀHÉòž`fÖøøøÀ&üt) ¶v¿ö0à&IòÀØ}þÚJ@#C ápäÀa#›G¹ìà@9—'lv˜¦À%­UžED@2L댓Àð"K¬¶ÀExýíÓ1@ï˜3Â @Ca¶"÷¸*À?O©¯¦Ú@2x·$ÁTæ¿÷ïŒÓ5—×?ÇÁëìÒ;€?íøÂØl€@%{ìÚÃqF´dGaia EDR3 5389622552716986240JËÉ(!G€GÆ>8@Ÿ€@då6ŒÈ?'ôaÀDGÀGÕ?cžã@W•å}$À?›ð@³ú!A¤gÀ4n^þè|ß?êìk@­£%,~?¨ù켞™J¾‰óv¾6ú">oCŸ»c?'>8/M¾lʺ>y
í½¯£X?oÆž@pˆ)Cj=á?áÞ?.å_FÀ?yŽ>Ž¾â‡=Ñ:>h熺ò¦A¾'I¬@1µÈ=tvèBäŜ?œZà>£
ç=Jøð>k
ä>´ÛÚ½µI?ß߈ÂÅÂ' _F™@V±LËxp«?K¼BäÔ;A¦W
@:"ïaÈìq@Ÿ.@ªBDA®<³@`j[,ÚÿAAg¼AA›Æ?ޕ%@÷h?|´ ?«"€ÀÀÀÀÀ@q­øÛxo²@1¶°A…8¹@g‹'—½P¶ÀEN¶ö{,øøøÀ)àòÃÆ%ÖÀ?9K
ëÀ‰£Èԇ¬@?bp[ÂfÀ`ûaèZ8@FAwïXíšÀÛÓàb@.ÀVx`ÎÀÀÈ»õáÄÀ4¾Ûðœn@"{bá@Lך\YpÀAÕ€$Z@0ZÝñ<û¿çËÎH2Ô?ÈŽ–{É@?øÚ!
Ø@ø¥è¨©ÝF´dGaia EDR3 5389022013209761024Jɦø ÕBÚ,L@Ÿ€@dÜ
/¡>}³"ÀEUòw'ö|>îI@8ér¿§->ÑC×AY{LA'È#À0Bm"ÂÇL>‹ÁÍ?û#ÔuY®>¹µ\»«€¾S÷¿öè½-XH>"ú=y±±>ZûG>i©½Ù¿ï=û­4"B¼ôE7"@WKŠB‡…Ÿ_FÀ?ŸšR=~ν4—<¨c½_‹â¾«2=IƼ@?&òK>kžC ý#(@[J?˜Á>'C>làö>^gªÎr«eB-ÊjAÕÌFG@'š i¹@=¢ºCHê¾A–ù@@d©'—%©@Ö,åAœ¨AžWÑC@'·—f@Êï CïAŠ˜µ?ëãw@øà?…m€?¶"@ÀÀÀÀÀ@qµOXü@05ҵسÚ@g§"|O£ÓÀE¿g!øøøÀ)CD\âôÀëžÀÅYîÀŽÄ󶤌@Cí"cI!øÀeíùKw@Iâ¼v­fÀ@î$£Ã<@.ê#½Œ§?ÀÒýbº"À'Þ£t5ÈÀ7¨0@O¶)3<ÀHØÐVm«@0ÿæG÷¨¥¿Â@_—B‡@¿ÛL™2<à?ôH<ú¨Õx@¹ó%:Ô¡F´dGaia EDR3 5239679579377628672H·Ñ«ö'5µ@Ÿ€@d쯬ל<õ0ÍÀPTÆFô<ö6v@W"8L-1=
‡1C>—èAŸ#@À0±ÜÁ9'=•k@%¤"èf£=Td=ˀ5¾Ä\½¶ô=Yˆ*;¶À=E߽ž¥=Ó)ï½û†>ªEYY@‹ä4DŸñ>KtÒ@•Š F?BÀÀÀÀÀÀÀ'=hØ).<€J"Bû,k?•ê7>÷=×·¢>´J>Yæ©Â'ó~Â3C¼B1è¶B'òF_@Ü%š@Å@Ú |D¸PAzí'*@"Ó¯.FbA89‰B燑AŒ6V*@Ëû»ðI@A¯}rD@îAfCg?Â@H¥?ëøÐ?¥QXÀÀÀÀÀ@r|GèÀs=Y"w@jNKjw_ŽÀOv"O»ZøøøÀ*ÑK¶|±À·&*›"?ïM•bü@I9LeÆÀaąž‹ÐÀ/+~Ã:ÄÀ¼ïú¯@-"`Zt?ú;ã'ç§¿å€öpS@@¤šÐ7È@À²‡/F-¨¿ÍÍؾG%@ô«C…1À
¶:rp<´@&	ñ׫G°?ó´´ä¢¦f@<Å>ý´T´dGaia EDR3 5239679819895781888H·	«ºQ®?c@Ÿ€@cÿ^€Ä<Ý^ŒÀPUø¸uÁ'<Ð1ó@7ž«ˆ<ù•­CY{rAªŒÀ1'Öó_Ó=Ã%@(†–c=J(=Ó^
½dpR;ÿ9=¶ù¾¼RDž=ª
ö¾üp>58=X¨å>6üÚII¾×hSC£Ç™' çõF? +ÀÀÀÀÀÀÀ&=V£+<¡ÅÐCvƒ?{"Ð>	<&>
×u=åŠ?>("ÂÄpÊÁÏ]_B.zcB+†ŽFg@³²Î0ûŒ@ûóšD˜A{Ài+@—÷RÈVÖAüƒC5ÎCAŠþ')@ȓpj.zzAÃP™DØÞAgù¢?¼´×@8
°?Ñß(?ž68ÀÀÀÀÀ@rXo6ÓÀŽÐ#–@jNÄ4®‰ÀOzWë"bøøøÀ,i¡óNÍßÀ
ˆh…o¼?ömïÈPN@Id1Žs1¢Àa¨ÅWb>À.÷Ñ~¨9Àí2?+Qt@,ڮ鬜X@"—U¼¿ð!rö_¹@"»Â,ÀÀ}.Ú&è@î/x®í@0]-
|ör?™6˜œï‰¿ì'S˃òP?ؙû`'(?ñ`l;	ŸT´dGaia EDR3 5239757262427321728H·[x@õ€Q‰z3@Ÿ€@cêö¦&IT=JîßÀP.8¤š=UÝô@snü[ø†=n¼ƒBÑÀA î4À0ÿZ
3È=ƒlÛ@%"'Æéê ={ƒ=Lc½y³¾DB=¾\>"Î>8ß=¡î6>bX=°þ=æãmkB«³-F!üÉ?÷àCC|ÔF?§ØbÀÀÀÀÀÀÀ*=½úù0<¡ÄaC1̑.@±çÊ>6¹¶<'Ó>¥š>›ôÂÍy¥B°ý;B9ZAóñøFv@åÄ슯B>@³DbƤAa™Ë-@ÅQÚ}t&BTóC›'çAså-@é!î>Ô³SB¨ÆaD|HAO€ñ?¹k@P?'YÐ?ÆÐÀÀÀÀÀ@r®›T¯aÀê}®7)À@j +>Ñ¢ÀOh".[¦bøøøÀ-`ý¨€ØÀ̄Bë"?çÕ*ªµ¸@JÑSÂÝÒðÀc8M"wäMÀ/=pü:Å8ÀÛ騔·f@,ù°üyÈô?ö¡ž»¶?ý'Ó–ôpÀÀ!SQ'•ÀÀ"%$Wx¿÷E¿f@5ÉüW¬(?ò×Õc"Àó¯ÈÕ|T¿å£Â.?÷¥ê#¤¶ÉT´dGaia EDR3 5239828868124575488H·œ˜gNC@Ÿ€@dä-¼<H6ÀP~K yb<A¾©@ºä¯"Ë<Z›xCújñAœ˜‰À0PûµK;Ã<pQg@% ¤R‰0#<c"ƒ¼bIH½6æ×¾Êo>HaF=ûY™>ckŽ¾?òä>
LG=îiÊ=,6WQQO¾(øLD-Ä=¸›A»šT?ÆÞGÀÀÀÀÀÀÀ&<¬e]/$<¶P"Cz/?~xÀÀÀÀÀÀÀÀThA1&wUÜ	D+TàDÍ$A(÷Å+A"TT*Y?	D•³Cû¿iA.EÒ+A&ãÀÜßûOD‡`ÎD-#*A öw++?™Ñp?Tõ°>©Á ?àÀÀÀÀÀ@r+ESÀŽàТw@j'tÛÀOµHmøøøÀ)ùÁœ&'ÉÀüáQ÷9?ô<zÓȑz@IIjªÀaï¤¢¸À)'ƒkòØØÀ
qÚH@-á'tó·´?þѓÝ.죿ûFû—p­@¥v9 ?ÚÀÈßÚÐ@? $²6Î@eBñ˜ñ5@JUZÂKÀbæK
¼_À)$¨€ˆý³?¹ÖŽ8MÐyT´dGaia EDR3 5239758155778687360H·\H%€4L>@Ÿ€@cå‹€õ<uÀP30.˜<
)â@•aƒ^âª<WD1̄A£ÑNÀ1–M"kr<%E³@$û|4ŒY< 
T»Ìæ¼9€ã½œä
>
\d>6NT>ET{=Ñ >?–¾=¶šÉ=ò½(ppnÀXCÙ<ŖÜ?@»­F?¹cÀÀÀÀÀÀÀ+<q¡ó1<—¡€C&ÚÀ?h"ÀÀÀÀÀÀÀÀF"A5$	î¤C3~^D›7²AE/@ö߉û¿"*CƒAçC²qÅANŒ˜,A"›dgCÓâ.CÙ¢A9T¿?Ÿ»Ž?©¾È?— ?;åðAŠü(@€^Ez@@@r/úI}¶ÀV§'æ@j!+§‰ÀOvnO³Å%À 1}ù»šÛÀ5(»eLt¿öµn[¹PxÀ+ÆðæŒÀOdëÜÄø?Ñ[Š˜ÄnØ@HŸ®Î|+Àa­ ¿O`À-Hw"]ýÌÀ;|:Zͼ@-¸@¨ñº?í×÷_.í¾ÀXåz F`@
]ҁӤ@¿÷k{bsÀú'Ò'±@,V¾B»<W¿Úê°Êª ?ø¬1v0Q ¿ÜÌ´	â$?øF]h/ÈíT´dGaia EDR3 5239829800128060672H·q#;ªº
@Ÿ€@dœZÝ=JKâÀPÖw³	=IÙµ@±¨Â…=j{Bé&ŽA©ò?À1>°;ª,·={™ú@(ςÓ»=jCL;¢I=%¬ô:.…Ü>@>¥®Â>z<¾]~5>‡¹=ÊkW=G'ô52@XwâCϖ:>zæy@5 "F?Ÿ}œÀÀÀÀÀÀÀ$=²Õ -<ÙeÐC©Ò?'å€=lQ=iÀ=izè=­‹–ÃïEÁ"·AÜFAüqdFC@°Š.|að@›ÐLDYe©A"ö«$@€~6Ó&AR=BÖ¿A"y²&@·pƒ¿Mï³AŒÖDCªl¦AtÖ»?ÄõŸ@Pr¤?ø0p?¨´ØÀÀÀÀÀ@r‰¹
EõÀ—ê#Ûâ.@j!þøð>¨ÀOÞӘ¦gøøøÀ,
F×ÉEÀ¢^¿ÍõZ?þlzÚ+
@Hõ¸i|ÉyÀa–š°˜ "À)—}¼™ÀPæ=H@@-þY‰@€ÉñȺ›¿ýð—•,¾ @«¹M ?Ø-¦¦¢ÉÀ¿|ˆ(
:õ'À"x¥4¢fÀkñóÃùˆr@ƒ­7*µO¡@M?ãCÌóW?ÓùFY´™T´dGaia EDR3 5239829937599494016H·'7€\úµ‹@Ÿ€@d»èà	<îÿêÀPW·.e=J@Vï'à6=mýCAq'A§¦EÀ15 ZV:=Èz@&àH®²öT=5!ø=`Ëm¼¸Y÷½c»L=
Õ#=Ê»M<ԅž¾ñ:á>J֗=º;ÿ>
¤±?+Ê®C•h$F?£g}ÀÀÀÀÀÀÀ ="V!*<=
àCL‹?ƒ‰*>`œ€=¨*=kBL=Æe¿ÂóÉzÂZî´Âh¿¼BjTF@ÁRÞÉ@ÜòsD ŒªA}š#@—^2\ÚA³"Bƒ¶ýA‹O©"@ÆÎ
{‡€#A¥ùÐD²8AiFB?½Þw@5d@?ÌMÀ?žzÀÀÀÀÀÀ@r)Š=hÀ†ŸÀž£­@j#ëbÔ¿†ÀOÎu•¦ØøøøÀ,C_KbÔÀ‹Y‹'º?óµzæh°@IXHή§•ÀaÒ2B"ªëÀ)Øl<ÛÜÀ ¬ïS]Þ@-FX&RY?þJ"ïçÃÙ¿ñžŠîðú @9q´p€?ЮÂÒïÀ¿Á-3\ÂÚÀO@7‰rÀ¢Þ'Ó*'@2Ƶ%Hb@5'ø|Ú^?Ç'­>(r T´dGaia EDR3 5239895633422585856H·ÙQF&ï³;@Ÿ€@cû	ä¶o¯<ñO	ÀP&Ì«R<Ø Î@Êc52"=½†CM!Až‰À0ÿŸÏêü¹=|H@$_c¡î$Ñ=½6	â=ã;ؾ'3i>h#À<¶r>]T"½S²s=¡ãͼÑ+½È¢À'ÙôE#tü>˜ŒB²ÄgF?ä};ÀÀÀÀÀÀÀ =W$<(Búß-?OumÀÀÀÀÀÀÀÀF4AŠÎUytIFÀ¾0EhR@Ê)$A"D"Sª ôG1¢Di­@Ȏí!Au‹Rë2}|Fl|Dºá@˞A$!?"9~½ÃÕ½9ž½NÀÀÀÀÀ@ré§`CÀ\ÇHD@j—ÈéɶÀO$,"LorøøøÀ+~ß§'…À:#uÞí?Ý_©GO#<@IO|,‡0Àb@ÀæW\À*- 7šŒÀ
ܺÀ@-Âábÿݧ?ñí[:#ø¿ò¸3ßÝ`¿í¨Ýœk?µ´½¹
g@
ú¥ÍIéú@/4ÏncI¦?±æíVF}@?ÈkPËw>¿É ·É½ø?ò$óIÍ2T´dGaia EDR3 5239830143757924992H·Á:€(ád$@Ÿ€@d‡¤(aš=ˆeþÀPyP:aX=zn@iß<ÓH=ÞðB«S¡AŸu!À0‰Kýœ­Ì=«™3@&AÅ	`ýÎ=¥˜=f=½@ó=pït>7'>ô$>M(û¾9ë>/	¢==d=Ì[m===BŽ8¤FŒÑ?QD–D.YqF?ÆfÀÀÀÀÀÀÀ$=÷W-=hC
"@Ë~ÀÀÀÀÀÀÀÀFCA3ý)ªÀäDÖámD>ƒA&Nž*A%ߌúølE'¸ÃC€—GA+ÛÓ*A+˜†åEÙTC¹U£A?šE ?]{ð>±¦ ?¨ A êjA™l+E»€@`@rÔ HܖÀ'Sˆ²æm@j"'E6nÀOr¯ŒªÀ³©«êÀ7ÃGÜǸ¿Ս¤Àd À*×_ê=À×ð]¦º?õùm7}@I?‡¾E*€ÀaÆ	%À)À<!nàÀ¡NJ0@-Ÿ%À€Ù@GC q¼˜¿ô¶¬ü @@C¢™³?Ó	²0]w@?Âk²|ç0@B¥X'o¯@Jà&ãìÀ43ˆCËv¿ò+j8À†?ËþÈëÝJT´dGaia EDR3 5239895839561413248H·Ùò€+XÜ@Ÿ€@cÿ`¦±š>óɍÀPm;Ém>Žå@[ŽLì¿>˜ÛdA·ESA£KÉÀ1=þ[
ÍP?/@%Ù¦ó‹>°
Œ¿cá¾a£î¾‰`(>ä)=Ŕb>Ðэ¾¾Ã>'ǽëGë¾ò¾ò¼¼>¿À¼CjûÊ?~ä?áFº_FÀ?‰{=£‡¾'ö=ÂlÈ> á>‹€Æ¾²Ü?X¯
<ûPŸBɋ{"?'Hó>˔?+"Q=A1ü>"óóÃǘA³NmÁ4wTAû†ìFÁ@w³…ÿA
?Ì)"Cm»ˆA™ëþøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@rJÀ0cX¬~‹@jÿË֛ÀOÑ!9´¼øøøÀ*¢áq¨¨rÀ΂H®"€?êk…ÙL(@GéïTbKJÀa4iw –À(t'Ø.
À_±;ßš@-ø±ù˜ö?÷ÊÛö^=À´Ý>B@âsûéK`?î?}¬:U`?þ7k¬2=†@4ÿ€~h½?ÿ¡oJ)AÐÀ]˜[¡(à¿È¬koCÕ8?ãòO5ˆ1T´dGaia EDR3 5239831926141387904H·Ÿ`h"€(•ÖB@Ÿ€@düƒ–>Î=‰pOÀP#®—=ˆ¦Ê@ÿÍ'Pì=•<"B¹AÿA¤™À1hch=ž'$@%ð̬é—è=¢öؽI‡´;å˜B¾0ä>EÓf>EÉ>=_¾¦	ú=âNô=ÊÞþ=
6Ë:8¾C†C¤Óã>PNñ?c ŒF?ÿÀÀÀÀÀÀÀ$=éïy*<BmBö‹?}ÁÉ>KžÔ=˜®P=¹>Ãh
ÁÖ§æBD¬gBùÁFH@ J(÷fï@ðÚDS8·A‹ß$@l׫ G&@ëPAûbA›r&&@§fÇá%iÿA'ÇC¡[&A€t@?Æ
O@Wï0@¢8?ª™ðÀÀÀÀÀ@r—œúžÀ;µöIE!@j˜œ.ÚöÀO
?,u"ÃøøøÀ+ȶNÞÀ—œ+h,?îôSFß°@H¯V'å`ÌÀad4"^<àÀ(ÖD8f¦ÀWĸSr@-"%a  ?ú3	ËÀ^j4éà@Ü|ß ?è$W¨°• ?ŖSú8H!@J"•$""@)Âf©(ÀA'6¦ó«Àžw!»D ?׬¸ÂA"T´dGaia EDR3 5239897931195331328H·Ûh3³º]Ð@Ÿ€@cÿu!¦<JÀOþî:g½Â<4:@¤w<²Þ<ÊED1eŽA¡<hÀ1	ì}£<B'@%]êæЊy<(ðc<'î<Cõ‰¾ä8=íœ=­pï>r§½Ð·;µå4=÷²°;19••'Àæ;åCüýî=*ëñ@ĦT?½eTÀÀÀÀÀÀÀ.<‡H'2<ùC³°?ANÀÀÀÀÀÀÀÀF˜AèÆÒ DFÐCìÔªA<G/AÚΰË,D£N'C¿¬ADŒ/AþÇåáœDˇC5zÎA1.é?žË¸?—u?"P?-eàAhÑ@­Ÿ
E«à@@rÒù;ï7ÀÓ:"ÿ8"@jvnq—¬ÀOÈƽ¢ÉÀ!ˆ±
À2s•à•$¿ÜI£>†‰€À+fžøUÀþüµôÝ*?èsŽ®Š@H"àŽjÀa¬0s'FÀ(¢þ}@<À(»–~¸`@-àtÂôå¡?öœÒÐl2nÀ["Y`@
¹å‹ÚªÀ?ëX³]¦ñà@G k_4{@10§˜©òè?ê>UTÝ?¿óüµØIÔ?gœ&,EÐ?í_M7Tå´T´dGaia EDR3 5239834541805815808H·¡Á(H%kÿß@Ÿ€@d1ºì¦/É=ÓÀPÞ)^=¼J@q§C±O½=+@ÉCÖA«-À2là‹]fŽ=AZ@%Áþ´Êcœ=/˜½C–y¾+ž~¾fbÿ>E~r>\e¡>ƒo£>Þó>:9 º»Ò=Ó¤-FD?Q}C´€=²Æ?›_F?Ÿ9ÝÀÀÀÀÀÀÀ&=‹n¡,<ùP´CgÍ?"µ=ø÷=©3a>l÷>³è¾ÂTŠá¿æÀ•B"®BctFW@¶e'JNs@£H7DŒu0A'T˜&@‰¾Ï¥"AV‹BÁ\AdF'@¾1Χ¹\rAƒÔÌCê‰TAppˆ?¾õ
@A`?àúà?¡Å@ÀÀÀÀÀ@rÜßúÀ9_±Ôª@j6¡Ô‰ÀNðÌ?OøøøÀ,Äe£¼€À"Ã7øVÂ?è×Í¿x¤L@I°¢C^´¸Àa¶È"ZžÀ)+È
2äÀ¢¹ž­.¶@,Αó(Õ?÷ÿé"­O¿ÚMqc½Y@ÝÀ?âÌÞGÇ`?öC*ç̓|@1åˆ0©•I?Úât°"Àç¡–|¿ªD:(†m ?á©Òšø¸¢T´dGaia EDR3 5239766333394663296H·c¸
7€
j—@Ÿ€@dªù&!<=¦ÓÀP-š¸ã<AyŒ@l¸.jr=<[EØCöÎ:A¥ÁIÀ1Átä$«e<ƒè×@%[V@¾I<k,=ùö;¼\½^ü=œÕ¢>`~õ>''¾
÷E>P—½q¦>*po¾ô#yC¢×F?ªëÀÀÀÀÀÀÀ*<¼7k0<Æ'Cä$?{>=é`3=åœ'<Yÿ>%C•Â·`8 ›B$S"BõïF'@éíö\[áËBQID}ûÐA]þ-.@Ì[÷ÒSYÙBoÉýCr6=Anð&-@ì Îa(àxC‹DC¹-fAMŒ(?­Ú@ø?‡È?ƒ(ÀÀÀÀÀ@r;ܲFøÀ3|·<Ž@j,˜ÅkwÀODwúŽnøøøÀ+ùt,߉ÀU¥t'?á‡ÕÖú°@I,Ä.–ÀaÂ-Ô¦ÕTÀ+÷fæÕÍÀÖ²LÇê@-ZHKlõ?óYôl؁¿÷3,@@:+åg@¿éíÓ>AÛ`À¿¦c¤Ãð@-êôh#Åy¿Ò\úHlO ?äbraZ'p¿Æ×»È?¹¢¼÷Hl
T´dGaia EDR3 5239689097025651072H·y³€&š>D@Ÿ€@d…éñg=ˆx{ÀPFiYè=gëÓ@*ú'™Ä=ˆBÄîÁA®N{À3,™.{Jë=»úk@$²),¹Æ‹=Ž>š%m>O°>£"#>9«4>-/›>i».>k>k=<ª1ý>p'û¿ÐáF-¾­?IõCÑIàF?è‹"ÀÀÀÀÀÀÀ>
³	=D'¤BëjK?m‰ÀÀÀÀÀÀÀÀTAA2ãˆuH,,DQ<Q@®ã'A–¾«§BéWH1n_DD@¬xQA†
×mÖdåGÛ®C͚>@²¹!?"Ã¥¾H½šµ€½õ~€ÀÀÀÀÀ@rØaeÓÖÀ¦\«#y@jA´c1!ÀOeM@£øøøÀ-¾[#oÀ3Ãôð²¿Æ=ºjÀ@IœQ(n	ÈÀaç[à"À.* 0¶2ŒÀ–
'ü"@,Æi»ôÛÝ?ß5¤¼7D¿â:ÿn	h€?ýÞ©­6€¿þŒ³î$¿ð'¥™MA@+ÞÑGê¿÷¡áÏDÌ?õHZ\[x¿ìdÏ'Ž?÷i©©	T´dGaia EDR3 5239835710037143296H·¢Ñ+¯×¥@Ÿ€@d6ÒµŠN˜=…ë0ÀPŠ'Š=x©S@–[³}(,=—I§B³õ?A¨<cÀ2–î€9Ã6=¶R"@#©òÛې{=—ÿÞ=Ö	罘‹	½áh>>ÄÛ½f¸Û>$RÄ>Ô>'-½µ0o¼'tL

ÀåFIÛ?.qCïŽ8F?çÃ6ÀÀÀÀÀÀÀ=þŊ#
=‡ÆBÕ³?2ÚÀÀÀÀÀÀÀÀFAªÓ›Aw>HD3DŒ»@™ÐÆ A¤ºF2§HZàDAð@—•A"ð×qfHìSDåÝ@ž#ö?'x¾PÌ ½ŒÌ@¾
fÀÀÀÀÀ@rt[ñ´'ÀÇnŸÎD@j6›ì3yâÀNåÏÁ‰õøøøÀ,/ó‡ûÝ·ÀƒšîT¼˜?¸súÞÖ@I™ŒÃ<V:ÀaÇ®§kìÀ( ¡G°qÀyÕh…q$@-%¦Äõê?è8'R('¿âìºvL@ªUßà ?ë~†´äà?ó,u `8.@2îйav?ñ/Êå}àèÀ	i'¤×p¿é]ÊÌÓ1$?é3Ê3f`T´dGaia EDR3 5239835950555222144H·£	*P€hi"Ë@Ÿ€@d5ÝÁ`SÅ=.£ÄÀP~%kzf='*@Ón	î=9&¦C[vAš–À1/áú«|¬=S@#A÷'âOç=?Å9=\t—¾0Tã¾0-ä=ϙ›=y=ùÔù<CÝ
>%¬J¼y¨k><d‰=<?léaC±·ŸF?Ÿ<ÝÀÀÀÀÀÀÀ$=™ü,*;ÃIÕBú±?"£Ú>ü>%%=Ña¦>"%ÌÂz"(ÁφBJçBèzFO@²–,µWÅ@š­ÊDvÔAƒó<&@"¿¡E¶9Ä@ð/˜B°êÓA'Cý%@¹NÃb5_AIρDi«As³?À%'@D?å?£&(ÀÀÀÀÀ@r9Û­ÀéBãR
@j7¼hjÀNénӇ¶ÓøøøÀ*$U†V{HÀ$íR¨¤s?ڸׂI*¬@I`DÃZ*Àau–KY|À("·"ätÀb™e:¬F@-Í|t›ü?ñCNéø¥Ô¿ð¥,Z¨@°7Ç". ?ì=)®`¿ç™¿4ò@ s¥–«H¿ø¿.®{@É¿;?Ù©ÂØÀ.?ãTD	>\XT´dGaia EDR3 5239768880342628480H·f	÷ø€VK@Ÿ€@cþ•,PF<²ðÀP/_Öqɕ<°ÎÓ@©M	·
<ÅàáC‰ø6A¢tÀ0ËK'¶<îßs@&Õe·i<Ø©=9†ƒ½Ü"!½¸Ic>+tÌ>1ê>>B1 ½â³=¿j½
"=ß(*••?ÖÆCíw =˜]ø?p²F?ŸNkÀÀÀÀÀÀÀ/=)W"6;Ü&Bæõ·?‡+>
ª;=¿«>´ >!#<¸âÐÂç¯BPs¹AÛåÏF¼@ÇÏ·JÌ@˱UDïhˆAwŽA1@œŒ4ž® @Ù¿C†@rA‰y,0@ϧ–¸µ‡AlmcD‰ÊAc"ú?½X5@=yx?Û ¸?ŸÒ8ÀÀÀÀÀ@r}ØuÀwbó}@j+©âZÀON«Ñ8øøøÀ+
äžÁýÀ¢:ä"Æ?ô¬B«%a@HäGhs
Àaš¡²šÞ6À,^2a:À/·–µ°@-ŽÕ«¥ËS?ÿA)L€ŠÀ[Û1–@Ê×q—`¿ë}Göø«`?ÿõP –Û@1äÅïAo?òA<C'£|À$4øÖì|?Ñé*I=†ˆ?ÝÇó1= ŒT´dGaia EDR3 5239770048573739520H·gø,¯O­@Ÿ€@cùÐ5'W@<nZÀP+©Ç`*<m%å@ÐÚ7<ŒÕCÄø®A£è®À1Bõ%ßؘ<­Á4@&Xð™<o¤=Â4‡;/ƒj;±Zµ>	'>_
>]Ô=ï£>¡ÍQ=™@>1!ˆ'?'w±CλaF?¥¬ÀÀÀÀÀÀÀ.<ú)3;q;mBÌW?"{>#â=Üïw=õ s>KvïÂáwÁëÆ
Âi—AûœEF¥@Ú1Ò-l[A…ŒDÉyöAiÛø0@¶l(*ƒÔ
A€÷-C²	tAJ/@߄§¢BOç`D:RAWœñ?µj'@Éd?©š?'ø8ÀÀÀÀÀ@r$ð[úÀÀc;¦ËRC@j%ÌcžXñÀOPõ`ø*¼øøøÀ*ô'½QɯÀNIf	8Ê?ë;ÌS‹:Ü@He…söËÀaUºóúˆ2À+"ÇG¸¾LÀÓ1I@-¸Îjê·Ñ?ø2ÿ3+ø—Àû{"öEp@«¢«|Wà¿âÃÙLpï ?üÿ9¶›2÷@3mX&"?ú©Ëøe~ðÀ]`¿Óó+í?òŽÒ"šT´dGaia EDR3 5239770563969875456H·g'øþUK;i@Ÿ€@cú©›+¬<"ÚÀP)"³Ó¹<…'@iA€&Ë<œë÷C¥ÒVAžÆ³À0'½y"ï3<¾ª«@%Öº·ÀNK<§=­Nã¼­ ;pX½>…Ü>ŽGì>p/›=œ¸A>"³ô=s©]>!Ýz¢Ÿ@)ȋCó:U=#¤C>ð^±F?£¿ÆÀÀÀÀÀÀÀ0=	7!5;ÞhLCHž?‹î¦>qÖ=Ã3ã=°Q>dJ'Âì$Áè²KÂe«AîbþFµ@ÔÁI¡¿Al¢D³¡$Amæ¤2@°Àû£IDºAžl-CX•ŸA'®4@فy;«J‰B*!D"™A[Iï?·!,@#U´?±ÅÀ?"å¨ÀÀÀÀÀ@rZ.uZÀ@hSæµÃ@j$j÷LðœÀOMWW—eúøøøÀ+̂—ÏÚûÀûÆiCÒn?ñb@*ð	¤@J"›Í¹@Àb{cÒ»Ñ]À-&¡pæ<À²óˆ-k¬@-béMjÿ?û÷Y4VdÍ?ËWu§‰ÖÀòYY›¿öp½ï£o@
±²;»•3@-ßυ£ƒ¿ÎÆ>¿å ?å3¢2އ@?×[\šœü?çÇ»®>jT´dGaia EDR3 5239838905492666240H·¥¹)w€,ÉýS@Ÿ€@d+gÌU§=ê¡ÀPÑ
[= i@œ'€'¦=(0uC"ùA¨{¡À2´7ê$Œ=$ª'@#\Y™zÉ=1a—=ý›Ÿ½åuk½Ä¹ó=o:=ó½	=NQ½H¬õ>^æ<h}=̀{QO?™]xC¿
ž>FÚ?"UUF?Ÿ©VÀÀÀÀÀÀÀ&={
"(<#DdC¶?…âw>IÈ>ºL>JB>h·‡ÂŸÃ,Âoû5BÌIB!¹F]@¶»'ô
@¦`DŒ+ðA'3«"@Œ5âv4%¸@ª <C)M¨A˜Ý"@¾¯fYõþWAˆhCÙf¯Ap(Û""?À¦@<#|?ÖS ?¡óØÀÀÀÀÀ@rÙhíïÀßÁ¢N@j-W°¼4xÀNñY[«±øøøÀ,>ÐA½ÅoÀLÀã†5‰¿¾L=8¹Š@I`'Œ$–Àažm^'ضÀ(º-ªÞ—À—ŽÜ	@"@-9'¬,9r?á`ªkµ…¿ð—S@3,À@•UeÒG`?éåÀ1" ?åÎ ¥î¥@5¾ÆéÆ?º?ÿâäRˆÄÀ(¶áð¿óítapÛf?Ö¿pD=T´dGaia EDR3 5239904601316145536H·áyb9€<P6|@Ÿ€@d%-6m=+ÁœÀP¯~ÁžÆ=)¢ @kPë¦Æ=>eCÄàA¬n1À2–³!ž=a%@'¶»®=|=N†?»·$<|ãc¾1Ý^=Ÿ?>Q
2=™Q¾oµ¹¼. š½¡Ép=ïæàzy¿[Æ¿C½\Q'*©F?½¡ÀÀÀÀÀÀÀ+= @æ0<#M0Cy›?wÂ>2l=WØ=¦øÊ>Ã2=Áê(1ÁZRÌAÃýÞFŽ@«îšZùí@@ªD"t¸A†nÄ-@|-Åw6ÿ@Ö°:B†gA• £,@³GOH"kA¡øDîkAx;×?ÀÔÌ@L¼?óð?¥
ˆÀÀÀÀÀ@r¾ï¼mëÀ©.Å)š@j…c\CMÀOBŒøøøÀ,H¬ëM ~ÀPDU–‹í?ôDUßì¥\@HaP©"-ÀaXçx³9KÀ(ͧaŠÌÀ«H/(ö²@-7Ðó$@?þÙnéS…À>ЇɳÐ@Ff4À?òµà\$p¿ò«ŽÐt@#'·Ð÷öžÀxš¸dGâ@ #gó	Ê?òéÜж?à	me8ìT´dGaia EDR3 5239772694273824512H·iû—K‰Òu@Ÿ€@d›»³Âþ=þÀP)Í;Ä=úÚó@ëƒÖSÄð>ÞßB;°A¡;ãÀ1Œuun>5(ˆ@#Óü_juv>è=0à^=ÊܽŒ°">mÌ>Ýì>¡•7½Ç¦>«H'>¨®=[Ï OOOBspèGJ}?¿m@Dù'bF?ápðÀÀÀÀÀÀÀ&>€èº*=	ÔC›Ê@"½ÀÀÀÀÀÀÀÀTjA™ÛfªFQUdE'†¦@ٓü)Ay:t1ôFä­-Dañ-@ÙÆ$AlÎ-´l~ÙF"yDµŒg@ٛò
?"¥¼",¼‹6º~ÀÀÀÀÀÀ@r"00#Àú×qÚf@j*·ÑIÀO>h¬øøøÀ*Àv'AbÀ'"š?Ã=üÚæɐ@H´Í'#IÀao0âWÀ+*ˆÿØÀšÛ]äz@-Þ)¼¥Gé?éù±I†h¶À
@Â@¡±@¿Ú?é…LÀ¿ßÅ¡}Éé@ôÌ7§TÀ7ÈòJ²à@&Ñ(%š?Ýú)®ÓW?î!6¤17[T´dGaia EDR3 5239905425938920960H·â9»6	ÚYö@Ÿ€@dN€Ãc<="OÑÀP^'+ß=¢J@¯àÃŽ=³ŠB'oA£­ÀÀ1Ç®Ès•Ï=•@@$?
Ôn=Å;€=Ž–½¸«Z½#-F=Íà>/æ1>Ú/½ÈŸ{=ñ̊>5næ>4ð©<<?,[nC¶ &>TVz?,äF?›ÇpÀÀÀÀÀÀÀ%>J+<USýBüà4?ƒU"=¼Ÿ>Hš>8vŒ>Tˆÿ'ÖrÂ|úûÂI3AñŽ÷Fc@™™îPº0@%.DIo3A5É@f?øޛA=rAš¼ºA•;@¢Ê±ø¤œ)A"Z°CmþA'\?ÊŸ@YÉ`@û?­› ÀÀÀÀÀ@r÷B¼×áÀTá]¤K‡@jå­ôJ€ÀNõy…y`øøøÀ,uxكɺÀ3Ëo&¤?Öb{3‰à@IÓvÝ4´ÀbL׉>õÀ(ârMÄìÀà•I*@-F
f\Fd?ð-·Ö(=¡¿Â¯Hú¶¿ôgj?çavRÚ¶à?¼ÌõOé9N@uÞÀHÀÐjL­?@!ÇW‹\ý:?à¹KïXy=?ïÆÍ|eÀT´dGaia EDR3 5239841340702856960H·§ð0‡E¯@Ÿ€@d+Âmc=cpÇÀPªC©=u¦ä@}[æÝ=ˆ$B¿¸¨A¨UãÀ1Ë®¸œÀ=$©@&tù§@á=ŒÁ>¹+¼œÔ¾«=‡øÒ=£}Á=˜X=Q>T²=~39=¸‹•aaaB‹LFGß?<†¹Dy¦F?Íï¸ÀÀÀÀÀÀÀ(=ÍÆ$*<†#˜C{~@'­«ÀÀÀÀÀÀÀÀFkAQ7\<˜D†ÝEƒoÛAÑÜ&ADY ]j[BDÁ|ðD×eýA_¥(AD™uÈÁÑD¬ÐœDôãA
¶2?˜<S?—0>cr@>Ãu@AHȃ@Å £E»€@`@r,cJÓÏÀ'¹0‹s@j(&Àh¦ÀNé3ßw¯—À$ٜ¬z+>À1#Ԋ*fè?ÉFª­BÐÀ-Nϊ«ÞoÀyUŽP],?ó[ÕÌ£Î@Jq5ád5Àbf"î'€*À)RWÁ9œÀ·mår"@,£HVÇ% ?ýðî2þ÷?ñy÷f™`ÀÛ94EN@?àcç[à¿ÊÕ¸}@:RôX
+†@ˆ¶ýK"´À$¿—&M0B¿Ð)
¬ê ü?ç·§z—ÎüT´dGaia EDR3 5239843200460432384H·©¡0¤h¤@Ÿ€@d96—ET½<ó<ÀPï÷xd<îå@öƒº=zÓCG«ÑA%èÀ08#h'q= ìÃ@eðÞW="P<ò]J½*ò¾
x®>€¢‡=Ã\š>Œö!½&W,>.øk=<+=Ij'mml@÷ÂGEÍð>¯£B"ÙF?Úõ[ÀÀÀÀÀÀÀ*=cð-<\ôÝCƒ"?¦•CÀÀÀÀÀÀÀÀTtAjq:©¯|¯EŸƒÓE)¾Î@ú¥n'Ab\ä‰ñé'Eñž>D›¥£@ü'(AXԊt£´çE£ªŽD›Z@öÙÛ'(?"üä>)¦ =@Ï=òäÀÀÀÀÀÀ@r	)0­'ÀL:[ž¾@j1"øxÁ9ÀNÙK»^3bøøøÀ(°ÏrlٔÀÉö\éa¿×"m9*è@JB»0ÀbYå¸çÀ(ƒê%<À÷zÎѼ@.z÷ïz£ª?Ҷи`A¼?ÝoʀK€?ñ_w8Y?íOŒŒÇ4à¿Ã
Ž¾8ü@"ĕ_Bí`¿Û`Yñ'@@ɘ®ï]6¿Ý/""˜?ñæxÖa¤T´dGaia EDR3 5239843337899319168H·©Á/Ÿ€&ÂÚ}@Ÿ€@d6^Ëâî¿=G#£ÀPÐz÷C=?ìû@ G¨¢Ï[=ZñÙBù5A¤ÞèÀ1¿xóÞH¹=kz­@$ómz›=lÀÍ==!¼X®a½.w1>\c=¥fê>h²Á=ð
¡=Þ_'½
¤>_JI@''CÓYì>]‹ð?ú¤ôF?ºÆÀÀÀÀÀÀÀ'=°×ô*<-J¡Bóžä?Œ2¾=¿3=€A=Vt™>Ÿ‡BÂ>¸'ÁJÄ+B"%Aâ¢	Fd@¬—"¥Ô@Œ×ÉDOà÷A†:Ö'@|cTU'í)@âÊäB€-A•1&@³ëÐ3¯:šA»C>3Awª?Â@'@MÙp?õU°?¦]0ÀÀÀÀÀ@rxàºÆ¹À\µ*w†¾@j/×Ò
.¿ÀNÝ^tWøøøÀ+"Í"‰håÀ1X•çÀ?èÈÈÛ)Ä@I}«&gVnÀa™¡³ñ‡=À(ÿMÞAÔÀ#‰ ‡€@-GFÓl`V?öù}Óð¿éäï¶?@.ʬœv€?òdS(›l0À	ã¨ßƒù@,nþÁǑW¿ÊãºM!× ?õ˜:yæ?Ó¿O ¾h?ÌÖ$ÏpúT´dGaia EDR3 5239698855172673792H·&Y–'Fug
@Ÿ€@d4,?c»=µ2ÀPDê­öaQ=Wx@Ùl3Ì=ŽM3BÁ5A¨:ÛÀ1á",=Ð~w@&" bG="†©<©—½Ý…[¾"̃>W^É>1m¾>eöæ¾j>',=s¸>~LDû¿‹ˆDp¶Ô?§AÓy_FÀ?"µy<w¨B½î-d½#Š~<æÍ»aFO<Å<T>?—,=Ë×ØB¹HÑS?s2±=0¾>å0/>‰l>J.@ÚÊÀô&B!"ùÂ"¦ÀFñ@¿õb¥Tß?A‰­Cü¢A~|@ Õ§'«û³B´HïA¿<ÉAˆ
C@ÔÚt7§ÃXCosõB²ZáA^ɍ@7æI@E+ä?ŒÃP?ý"xÀÀÀÀÀ@rÎëçŒ*ÀÞ±|G[J@jOeu…õÀO=†ö>–NøøøÀ+Í>çW)À˜/óÌ?íõ
â@IX¶Òîi»ÀakÌôÿÑüÀ,cÇSiüÀ´,Ö\d@-æõ…P?ù"‰k£¿ñÊføµà@ébŠÓ ¿ðYíÂf@4/ÞZÿ@1òš¹Ù6?íŇ9
pÀý¥ÂO¯¸¿Â¼R½æÐ?ü´^ì‹"T´dGaia EDR3 5239698855193121664H·&YΓ€_G
@Ÿ€@d5LŸ¡=iŠ'ÀPDïQ$0=J5ù@TÙ;Ô·¿=gì¶Bè"ÁA¡¢pÀ0…)¹O'=œ½"@(qöÊè^=ˆ^Â=EŒ=8"¾¦_=¾ ã=¿Gõ=É+†¾€îG¼¿}×¼ÞH>¼^je@̜sDÛÞ?-éBÆ_FÀ?š›<`˜'<gö¼ì\Ê;4¦k='…
=h*=á×j/<\wMCÕQ%?Ÿøb<õO>^á=q>/ærÃ$§þÁ£«øB-ZqB
]F_@Á¨üîÝQ!Aõ½D…þ·A|¿Q'@¢X"$ÝB'
fB`êEA‡K'@Õcû˜"nCŽAàB™ùYA^Xo''@+¨Û@@öü?Ž¶è?ó7ÀÀÀÀÀ@rϝRa´ÀÞêQØ
m@jOÅö†ËÀO=ŠåØ¯øøøÀ*ܹ(fÄÀv¸KLj@°I¼‡@IØaHä§ÀaÁs|˜TÀ,óuÀÈÀÓ`¨¦ƒ>@-$—É®@f<ÎoM¿¹·ºƒÈ@å¥vt§@¿ôÓà ‹p?æ·zÀZ@3<ŸõyH?ýmÏ©ÐܔÀeӓ.ô?ñx¢F®ú…?öØDXôT´dGaia EDR3 5239700710619408000H·(	Ôæ€l`ç@Ÿ€@d*ŸN{í•=!$¸ÀPG‰h5«=‹o@´Ù2A=(M­CbïA›´\À1'Dµ=N×@ ª{á*÷==
.=1I‹¼ïŸs¾wÑ>qÞ=ÐÂ">
2˽øËå=Yê%=Ña=ÉKŽŽBÈáE¶*>ó_'CéF?¥ÏÞÀÀÀÀÀÀÀ/='¸þ5<ßÈC/r!@€>>¹ç=ä+ñ=xv>©wÂïøeÁÒäÂYkÞAðÇ$F£@ì›ñã:…BÊÈåDsEA\IZ5@ɞêÌMKØBµ¯¬Cf§Ap³Ã4@ñ~'õ
C"%6Cn#4AJ$d?µÇÇ@=|?£SH?''°ÀÀÀÀÀ@r"ŸAi¤À®¤€:[@jXvVuçÀO.4a¿6øøøÀ*ø×ÆqŠDÀ'þÃuP¿âã_U±ð@J³ªX2Àb-ÀF^ÒÀ-fÍ/4ÀåpÊ>@-–ó¼4Ď?²6˜S¸#?ùÍ®ÞÅ¿ÕPßç¿øränŽÐ¿óF)h‹=@0I¶Ç²›?êy6ð}>¿Û&õd-¤¿÷yø0Uy?åæ>&\²T´dGaia EDR3 5239700710619408640H·(	Ôé ­2ý@Ÿ€@d*®=HîÁ=Œ‹ÀPGˆ¡Ñî<îJ+@ÛȧXÀ==ðtC@iMA¡·À1hõ""p=-@%–e줞[=.i¼}Ú¾n¾[¡'=ž¼ì=ý3=¢à:½Î‡ç½=t&Â<(ÿ¬ww?H¶°Cυœ''lF?ŸlÝÀÀÀÀÀÀÀ,=qúb3<M\A–À)?ƒ—(>9Ê=ë<è˼=ØÙ×ÃDQÁ#y¶Á÷$[B7äF‹@·³DH¿°@'ÝD¦'íAÖÍ@*ø͉$Av°§B``AŽ»0@Áš@Ô8zB~ژC
t&AmÅÃ?Ó-2@>Ât?ÎF0?¯>¸ÀÀÀÀÀ@r"¡ýfVEÀ®?ځÕ@jX}ҀŸòÀO.5à¡øøøÀ*¤tºì)À=ë1P?ñuqü@IéÕXÁþÀaešn˜UÀ,"›)w@Àb×̝Ž@-^ԑy»Ž?ü
Š%rWC¿åÔÔ3[[@¯À¼úS€¿ì¡hYà¿îbZƒÓ¶å@#:.ÉåHÑ¿ôÁ÷t¶i:@Î[š(
?ëýØ4¤V?ý¨iÀ¦'T´dGaia EDR3 5239778702901027072H·nø¡éž@Ÿ€@dúœøx=)Ù¯ÀPF0¥!=>1@hŒ|§ì==3¿CrHA¨¤lÀ2.gµ»D=WºZ@%VWWI=1þö<³½$à6½±Ž&=ÿ c>(ô>"»ô½a…>k"Ú='=ª¶"on>Ôp]C׫0>-zÜ?Û}F?›°*ÀÀÀÀÀÀÀ*=—¨å.;Ø:RC.­?Üã>1ú&>	}Z=é >?¶¡Âî|±Àè­Â3,BÍeFi@²KÒ	}X@‹´$D†OA"—+@€kæ#öv¥@ÍýB£ý0A"L-@ºŠÔڝ°A7/ýDߔArùO?Äôó@V{4@«¸?©žøÀÀÀÀÀ@rÈkºíOÀRÆœÈ@j–)²ÀO3Nå³×ZøøøÀ,‡Hv2=tÀ1ÁzÔž?؍kT @ILaó…¨ÀaÊÜ´Å=ŽÀ*ÔÍXìHÀ(Dò0ž@-G`…Qç?ð¸sÊ­p1¿ü^†U8@@Õ$KXÀ¿ÎÞF™Ï;€¿ü,~Ì\T@+×KŽü%¿î*`
Žð?øê2H?Œ(¿È	@°QL`?Âźð`ÎT´dGaia EDR3 5239778707228261504H·nùþü€;xÚ@Ÿ€@d
Pº ì=ºfÀPhûÃN=ŽÝJ@¥ðpÈ=»y›B'ˆÓA¦,ÍÀ2
%Uð=í™è@$˜jþ,y=­TV½}ðï¾
Ì|¾j¿¬>!"I>HC>a–)½d¬á>²œZ<å¤=È`_¾ÑuHC»û©F?šßÀÀÀÀÀÀÀ(>(ÿz,:Ï_…C($?{È©>p#><èª>N5>^ÄzÃڕ¿ø†"¹þB Fe@•#ÖJ4$)@6#D –AŽß&@^V½¯´Õ@³	A­{ŒA¡ô'@ŸCÒ¾††@­'ÕC¸ä©Aƒõ[?ÈÉR@hŒÈ@;8?®£ ÀÀÀÀÀ@rÍ
>ÙÀR·'8ýC@j¨7¨—LÀO3=»ԈøøøÀ+àäU{¯À«V»çœ~?ɀÁʋ`@HÉå–)–Àa¢sn±\À*—Ã0ÛèÀÛ·Ä­@-ŠG¿û…÷?ëŠb…oyjÀµy]@@"T«R ¿¿Aˆ–G¿ðYÚFë@&¿¸ʦL¿÷T÷#é"X@S‹jF¿ÂÆk7*ž ?çžÔ‰¡CT´dGaia EDR3 5239701569617071872H·(ÑL3ŒG@Ÿ€@d'ñVqp<*ZÀPBx8Tpç<%m@ÝS‡LI<8@½D¾‹A¡ï,À1œ7²Æ¼<YÏ·@#ök<Jic=¹DÖ<Æ'¾k
>`â=­x/>pò½¢è½±»±~5=ší¤¤¡À‰*DD@=·‡¨A"Dô_FÀ?Å<þ;C1¼#mT½Î¡=½-s½˜ã<—)F0<šM66<PwÞCü£?ZƒeÀÀÀÀÀÀÀÀFÆA.(õ(ÿD¸»D'½!A+4g2AXÂRGºE$"'CC	3A0þ1A$˜ÚÆ&ØE&òC|¬¡A"ËÍ?™ó?c#@>¹3@?‰ Aq@­ZE«à@@r!†•Q&Àwëÿ@jRœ6Oã5ÀO+ônÅ0ÐÀ%09ЧðÐÀ,oýçj¿ß¸
/äkXÀ+ÕÃ¥ àÀˆTͪÕ?Úpil›v"@Js'ÀúÀb4¢"é[À,îfæ9ÌÀÅu£ÏuÞ@-É~Ì?ñ13d8Ê?ñÊ{³YS@?ßÆÎg,¿ô®éš:"ÀÚ
ª)B"@.ýKœž¦?»~ÖûkÇÀ?±*—RŽ€¿×üAºEið?çõ˜ë6dT´dGaia EDR3 5239845949239370240H·¬!.¢gúE@Ÿ€@d3ðm##Ô=ÃI®ÀPØ0e™ö=²ó@ÂOgáÂ=ãcÈBq½A£/%À2°•X> §@"æu""Øè=à|»<üqÕ>FQ·< æ=íª=çJÂ=÷¡Ú¼C½>ŽŸg½·úö¼Wÿ..)ALkG4>?ˆD®¸nF?äTÀÀÀÀÀÀÀÀ">6¾(=9k‰BºÏR?É'1ÀÀÀÀÀÀÀÀF)A¢¸©.eªyHkdáD"áœ@¦PI#A›ÎÉ4¨[yHedD4éù@¥|¾ Aúm}ÊBHíCįÞ@¨Ë?'M¿½¤ƒ@¼Ó‹½_AÀÀÀÀÀ@r"À[áÀlÂeøw.@j.…èÓ¥oÀNà|ÄUšøøøÀ+/ÀQÐFÀ¨i>Ò:`?qï'›@ISýÆe8Àaƒù™ŽIœÀ(I°`%äÀynü-ÒB@-‹¾~†7?åN`Ùìp¿ò'ëøë`@ãÍù* ?ò²ŒK°?Ó\çZ# Š@@¼8ò-‡@7çåHÀ.ÀPt¦ÖZ¿þ¬?›÷?——çlT´dGaia EDR3 5239911129666148096H·çi]×æ @Ÿ€@d9Lúø–=Ð²ÀOòð'Ë=…åv@"»m[=œu¾B´iA®À3¾Åa­=·lœ@$æÀóï{=¦Šs¼v®¾"~W¼]Ë>0ÿ>2>µ½å²=~Ãd<|še=ËfX›š?J'2D) Û?
¿À@ö''_FÀ?"õƒ<œh=Ìe½Œ?8½$úû=nO>Ć/>kä5;Ú½[C•?ƒy=½Ê=—Àþ<ö œ=øéÇÂôÚ®ÁkZæB^ž™Aêk‡F¨@žÊ*2#@ŸxDZ‰A‹›s0@i¨²ôÇí@~wBNÅMAœvn0@¦vü9$n@æJ®CÇÅñA€Ï+?Ȧ@]:@×Ø?¬Ä€ÀÀÀÀÀ@r^³ÊçÚÀ/k!$m@jü|,ZkÀNý'!møøøÀ,P±…]<À¼9¹o¼?~U}'®@GÖÇÕÖלÀa–˜¹QÀ'BÉÀ»s»˜p.@-Ö•œX?åfÜ#ÇÛ®Àsª'z¾p@ ˆ«Û?úkw2p?à!N9·Ï@@ݾÒïÙ'@†ˆj…~ÆÀ1Ð+C4À
5;ëf?÷Vv¥ZT´dGaia EDR3 5239912229178565504H·èiiã€18@Ÿ€@d.d‰Ÿ4=r•ÚÀOøDß»64=uS£@Rœ?Ù
›=ŒdBÀlA¥¶À2¯5t•ø=¡³@$vâQø‹= à<ÄAY¾9¾k=f''>2FÖ=IA'½ï/8¼ÙK½Õù©>xe¯qp¿0ŽQC¿.ÅF?œÀÀÀÀÀÀÀ+=øÓ/;(ãà@Ù°Ü?y>=êg‹=¹@>Lý>K\ˤ®ßÂMå9ÁÃÖAòFNF€@žëɆÏÆ@1¬¥D25wA‹'ü-@j4­f
@¶B[¢AœGR+@¦Wû®dÓA=ShCq²ôA€Û?Ƌþ@[aÀ@ª°?«n ÀÀÀÀÀ@rd՗2ŽÀ÷AšbA@j7@Q3ÀNì¸uOw-øøøÀ,¿# À먫P¸?Õ±«Lúx@I(Þ8¢''Àa܎pȹÀ'ÌÖ¸S*$ÀYmZÓëö@-jÈ`«Ú?ð^49™Ç¿÷‹Ý°€û@¢f#–N?ô]—Ôô)°?þ¬»)ãä@1*ßڏ(?Ó\'j.¿ôîÛ.Õ ¿ÕW"—ÀÄ?ò(ê7‡‡T´dGaia EDR3 5239703768616202752H·*Ѥò/¥âÔ@Ÿ€@d*RzÇT|>¦â ÀP<zHÏ>››@›¦"•¼>	ÚÅB>8!A™ãÀ2NëG>õ²Œ@ìðq'&?²m¿j&]¾7³‡?b=Ý¿_s >Nñ¿\«"?W!.¾DÚ¡>~ÿó¿p¤Û£¢@ÄùsDB^Ã?dýãAá x_FÀ?•T<ß;潨Û=€Û=En=!ļi'?†#-(<—¶;Bj
.^?®Ìø>
9:?ó¡>YØ.>ê€O³W|B>y'@¾Q'AíF@´Ü®‹ŽA]¿C¾lÈAƒÙøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@r!E/üdÈÀkÀÓ´é@jN«J*ÌÀO!³%:²íøøøÀ*§~éþeÀÆæ‹Ûó¿üÙkãQ½@J³FՌ/gÀbBÆü˜½øÀ,±€Œ]ÀhVa²€@-üØlf<¿òDRÙëaå?ùÁ5ì¿ÿ ¿ï®óBS¿òÈ.lÕn¿ß¸þµFÏ@2¯X—dsw?ü"%ÊÀÚéOª1ÀÜådò¡ø?é¨zŸï'T´dGaia EDR3 5239913019452422784H·é!gú€^ƒ$Þ@Ÿ€@dy—`â<Ï™ÀO÷% œƒò<ãÙ@—¿'Yïã<ö:)C]/˜A¨"À1=ÙÐI=
 @(3Ï'9="=æo½•A½ÑÃ=‡=Ù`ê=
§¨½­›=*òµ½Ôbí>n½ƒƒƒAÉÌçEˆã >®™îC˜wF?¾ôyÀÀÀÀÀÀÀ,=aoo5;bÅmC^@zpÀÀÀÀÀÀÀÀF£AÝØV{Do?D)QºA9éY/A4¤ö·ñDƒ½¡C<%ƒAA†A/AÇKhñD˜ŽC…: A/Š³?Ã?Üp>ó?%ê`AŠ?ÿ@R\õE«à@@rþû&£ÔÀú¸"˱#@j®›»'ÀNîmœ	«~À Ÿ1Ïú­¼À5Tºk-L?Ù{c®Wà€À,
s>o"FÀPfÒ±y(?ü
%eÖÐ@HߑˆY'îÀa®Éò
ÌGÀ'"~Ö  <À4ÔÕlÞB@-7¿´–—¢@OŸ7ž•¢ÀZ¹ÜÊÇÀ@
…Ò'ª€?ö(VæŒxð¿íØI¢Jî»@&m¥I¿ù(üI J@Ąé2?ø{Í
~"5?âÃè²Ìî"T´dGaia EDR3 5239848453168695040H·®h$R.Î@Ÿ€@d3Õ#ü'¶<6eÉÀP|»È<5™u@…XlTV<P®DA¢ØÀ1tÏ)@»¤<lm@$‰ÒS'#V<[Üç=¤°t½ÙNؾ SÓ=Ìô¼—Ö=Þ)¾ù!<×Ì2ºé«Y=H}`IIFÀ%1ŠDà7=—aÝ@­·8F?˹‰ÀÀÀÀÀÀÀ%<¥&
<$UúBã¯?fÖÀÀÀÀÀÀÀÀT@AAãk`\Ž'D"'òEaXA1Õ$A4|Ÿ°–†D5E*A Lk%A6wñ»C¸ãPEtµzA‰º?˜U¾?,+>ƒRÀ>Õ`Atö˜?îPDE»€@`@rßhóÀöí)Ùh @j'pb0¤ÀNֈ!ÞÀ Óh2JÀ3P½Dú€¿Þ/è /² À+,I ÝkJÀÒ°ôA0Ý?çE$AfÛ@I{°V#YñÀa®º:hA˜À'žà?–Àr€šHŒJ@-vš£Î»È?ö7«*ȳ¿êc4µ^@@
s»ŠV@?õÍKšÜòпüƒ^‡.[¨@*øºx¾'j¿Ó€¡ï›" @ªJÜJv¸?ÕIšæ'<?êQ£Ä©+T´dGaia EDR3 5239848560555630848H·®¡‡†é@Ÿ€@d6›‡Õw=¾Þ7ÀP…ªG =ÈYþ@ìÖýÕã<=Êj"Bˆ6A§´ÇÀ2Ÿ"³™ú
=ü4 @#Aj(éùÕ=ì,Ý<7X"¼'ôm<š#>ÕÄ9=š½²>ñŸ=xT§>á¦=Š>-~ïî@:Cù˜?!
½Aôq_FÀ?–d<Ͳi½w–=Iz&¼ç@%>Q»D>J->>>¿<†¤ËCiü?Ž®v=?gÂ<$¬Œ=÷·>ŠRMBCx4Áë"BG•A€/FÝ@¥$ÆaÐ-@ñªfC³(°AˆÚ.@­N©jåBÌ¥A°ŸARž@ÀµN‰DêAPÂAoW×	@XÃN@=5"?O@	rÀÀÀÀÀ@ruSYӆÀèÎ2õ_U@j(º¦[¯
ÀNÓn‹ªÐøøøÀ+Æ«/l4ÀŸŽC࿧~ë
qï @I"zÚÁ³;ÀajJÁÀ'1Õ-ª@À§DtìŽ@-\#VÍÍÆ?ã²Caõ—`¿øXIl…à@ ÞȤ?ù5¤.È(Ð?ø;žÙ4Ô@3bL;@â?öUö^)hÀûDéâåÈ¿ì¹óPÄæ?è5qú¯T´dGaia EDR3 5239782349360086784H·rIø?dûÓo@Ÿ€@côÒÇÂ`Ö=
S¿ÀP'Û­¸1='›@‰HJ\xj=ÂÁC$µ1A LüÀ0íP–;·7=;T¼@%r$"eµT=‰½[‡¾FÙ¥¾á'>
â>`\œ>Kßr¼Ì£•>|/'<ƒJÀ="6ä{z?•˜¤CÖóT=…Ð×>¢ÞF?Ÿv¤ÀÀÀÀÀÀÀ+=ƒå¶0;¹ CÝg?…ff>?où=½=ŸYË><
ÂðêcÁz*Â*‹B}òF‡@µ²Ù…T®@bD®)A'›/@ŠLî¿"K@ãwXBìÌ-A4À.@¼Æžª'[A+uD+ÛÜAqFŽ?½$I@<‹È?ٛð?Ÿ{ ÀÀÀÀÀ@r´Bu›ÀKDcLlò@jtq«á(ÀOSŒ!øøøÀ+ÿ–;T®ÀéêH>úÄ?é)füôÆ>@IÄ;òW͟Àbf^eåÀ-Ùkph¼Àΰ_@-jýùÏÖÔ?÷)̇à¾H¿Ð€™ç0å€ÀÝBÁþ½¿õÂ}ÃõËÀ Ô¯oŽSš@/Úæ‹Sˆ¿¡«ŽâÀ€¿Ð–#äïì࿞Áç#9ž€?ñÂ/TòT´dGaia EDR3 5239849900609754880H·¯¹5×/a^¤@Ÿ€@d1øÅD!r<
èeÀP)£%)¹<37@͍ŒÐ<$ÌPD&‹_A¥BCÀ2q!"Øf<7#
@$5"³ñ}<7s=Ê@k<‡^'¾-˕>Vè=¤EÜ>"ªV½®q=i¥^=&‰ê=î"ÄssoÀ±´òCöÓ=R?Ê\ÌF?Æ[ÛÀÀÀÀÀÀÀ*<…út.<ßÂWBÐS	?LΣÀÀÀÀÀÀÀÀTŠA1vêÕùäèD¯áGDK\¸A(§$A"Š›;"è&E&¨êCcزA.­$A'"äû"8¼E«C¢ý A }Ò?š"I?YM°>­u ?" Ai½T@xê:	EË @@rü`ÐÀ·|q"nÁ@j!ðß×ZÀNÒ¨´QÓjÀ!¡cdëB,À2¬ùÝ¿æžpÒ¹öLÀ+yœçdú"ÀÞÄuvD?Ú÷S€ˆ@I$l´?JÀa1=æætÀ'ßj]¼À
('Wª¾@-pã4R"?ñRíÏÆ_K¿øAÞ@<Ùmð ?ú]RD¡lð?í
Sä"b@5b`}k]8@Š!ô¶Àbr
Ö ¿â2ÁpLç†?óóc榪ðT´dGaia EDR3 5239851962193200896H·±™(Ç»þ¡@Ÿ€@d#N5–×<(q7ÀPˆH64h<>òF@BêëJ›<SæD7ŸA£7ÐÀ1Yît®V<L«o@%výk?vý<MM?>3[t>Aø^½©N´=ÕB7>Xƒ=Ðcµ½À4ç>'ێ>e>9Ç7GGDÀ(FDú±=—g%@ÀT?ÆKºÀÀÀÀÀÀÀ%<›v*<ÕòxCB?e•áÀÀÀÀÀÀÀÀFUA,ÄÇ'CáWÜE·qA,^%AsÑ}¹»D4ߖD,geA1~¹%A#OUré…áD!8Dtà+A#êÉ?™­@?Y?>¯`?¹PA"sA>íҘE³°@@r´±ñ sÀÖ*Zÿ¨I@j$áA/ÕÝÀN÷wÀí°å™7GÀ6,8A¸Ú¿ã ë€G`À*ÔpM;ŝÀ€{Š™4~?íh4õ¦ Ò@HÍãÖã|ÀaY.>›§À(H:HÛ@ÈÀÂÎó@ð@-ŸµX¢¹÷?ùI3"9«'Àu"ô1.à@=9h™é@?ð'{P³t¿Û¸¿V>*m?ÙIœj£^À<†¸0@,ã'Ÿë:ê?øÅ>tÝãÕ?ړŠ*ŸãwT´dGaia EDR3 5239708475919596416H·/Ê{€"ÿ@Ÿ€@dhü<T¤³ÀP7yE¾­¾<UÛ@;óÿ'Ÿ<dû·CꢮA¢rÕÀ1@ÊôÅ<ŒFì@%j¢êzl<^s=z÷½º©§½`Ù>š"½3Ø>•— ½ÓO'<Ïxâ<JD%>@'ð€?¶]ÑCÄ\CF?©v#ÀÀÀÀÀÀÀ,<×8;2<É8êCcî?†"$>6í°=Ðj@>(&>LÁÊÂDA«Â"¹ BF‡8AÊ%ÒF¦@å9k+ÎLB4Y²Do¡Aaœ)/@Åüg©g…¿BN.*CZc>As\-/@çnnsAÝKCµ¯C³rHAP¸¢!?¯Û^@
Ž,?Ž ?‡8ÀÀÀÀÀ@rïï~ÀŒîûÿ@jDFüòÀO+?{"\øøøÀ+|*aö
*ÀF"Q;/ì?íËY%.hÄ@IÚ8Ð?ï1ÀaØ=Ñ\'À,)Ÿ¬¥LÀCyÊ
@-<°õQ¼@?ùzśý‹¿¶«Ì€r@¿òáC—À¿ê©þ˯_ ¿Ãm€DNši?û@z/©ø"ÀÂÐ÷¹*Q@*9W¿??öùéjï?ô$‡»;+ØT´dGaia EDR3 5239852133998530560H·±ÁŽÔ)@Ÿ€@d!S
b¯X<¿yÆÀPÕ…jû<Õ%Ç@_5ïœø¥<ó64C^Aª4ñÀ1ô:ã05ï<ø;:@&ÔÃ*"Ãý<ì ñ>g><׊t½[«I=åþµ>*Á•>)FA¼Ñ§>SÛ6>Gšb=´?ËJI>'ÌoD¯>]úAëÀß_FÀ?¦g¦;è;½¬^¾)¾wŠ¾+ø2½"Š3&=2' ++<Ì0YC}4?'ü>h½>ÔÛ<='×>Rí°Â¦›¸Âv›AGº×AäÝsF\@äÉìY•/#BÈìD"
jAaÔß(@ÅJfÇ&B8êÚChÎõAt#Ø'@祫¡:æpBÎpŠCê—çAPÞ?±ôá@Oè?'wÈ?Š(ÀÀÀÀÀ@rLü‰ŽæÀ×>§]¡i@j#Zë¸OêÀNùy×ЭøøøÀ,ªÇ]NEÀÞøüÙN?òœ'Ôî	@Ih—|(*ÀaË»F"nÀ(èý9»ãtÀo}–R@@,ðwpç?ý"µŒ;I2¿ï)jZ€@×0°Ú À?æøǓ\¾`¿áDªiÒ@$‰¿¼æü©ÀXÔÚâRh@RßUˆN?ïIÃé>é?Ó"{"o¼T´dGaia EDR3 5239917413168277632H·í Gh€Eû@Ÿ€@d
µfô=:óbÀOëG(‹íT=--Q@/*Á•K =K8ÁCð"A«Z%À2d\û%öW=\"4@%ôƒc¶Få=B5½
X¾4Ü!½–½>U>\>zv ¼á!>(ߙ< &¥>#ÚaXW@.‰CÞÞ>V÷ì@
ÝðF?žLeÀÀÀÀÀÀÀ(=Ÿt
/;‹?¢Cƒµ?†ý>(´C=¤%˜>	VL>Sr³Â¹ÓpÀØ9íBLZAä^F^@°‹c×ú~@qFDŒA"û5,@×ÃáÜg3@²¦¤B̋xA""y,@¶pϨ/ñSA/#YD4ÚAu˜e?¿Q?@F:4?é"@?¢ð(ÀÀÀÀÀ@r§
ÊÂÀßÅñÝòu@jé2‰BêÀNóá9æøøøÀ-<¶Ty)ÜÀ˜øÕz/K?ãŒøsúð'@Iñ!ׄÀaù²ÉÊTžÀ'ÍØdL<À"[€	n@-v³2<?ô[•CcÓj¿ú$ ŠüÀ?ô²ŸÆ)€?ôUŠu,ˆð¿÷ȗk•7|@-FÅFř¿ò k¯·,?ìj­°?Â@º­9»˜?ðö®ðWh5T´dGaia EDR3 5239709128735498368H·/±¦ €+BF@Ÿ€@d Â.‡D§?˜ùÀP3ùy'¬"?K(B@LÄ.º.Þ?æŽ@½ÉÊA'3%À0Î®]ú?Ð6—@Äú4â1é?"*A¾Ý*¾Üô<¿l`¼å°>"Ø>•ÔM¾
@½?…â>—?þëzp
@×÷MC{xu@_å´@î _FÀ?ÿ…^>x÷G¾«3>¸ú½RÄ>¼€>;]
	@$fg?	ãkBÅïG?¿=Ã>Ào>õgŒ=íϙ?04ÎÁÄô0A¼	›ÂšñBUÜFb@bn§y‹â?Ý[ÛBªˆ½A¢ %@Rì
àÕÜ&A@Ø@Èó´A¥ ¶@wzÀÖmù¯AD.ùAõA'|«@Cæz@ X>À$@?ú7 ÀÀÀÀÀ@rw;¸õÀØÿÑ8‰Ž@jB!IkjÀO$ÔFÖx	øøøÀ(›0¨Ï'Ày˜_Zпì~©™"h@IÈX"\BÀaÍJ"-HøÀ+¡È×.û À œÿ¾©t@.£cÑ¿¦Î¿ÍON[1°X¿Ìåɒ(@saJH~@¿ä"òCÔÄ`¿Ûï­r1ö·@#¾~DÄíy¿ÍžÅé]v @L÷Ã帿òµÈ}g?É10ø-3T´dGaia EDR3 5239788357987540096H·wÀ€%ÅC¢@Ÿ€@céýäpÝy=ršzÀP¦;Ԛí=z›
@ŠûGʟ=æB±(7AžD•À2þòÞþb=¯l@(9
ÇÔ=•-<A…½6Ÿ>ZÊþ=Ë.¨>²M>.2"=û¶w>‡w0=w=«>PКWT>–RæC»!S>[…Ò?"ŠF?UÀÀÀÀÀÀÀ'>®ê,<×ïÙA#?S©=W]><ŽZi=8.º>zïÍ–p
ÂDPÂ©'B	*HF[@¢Ïփ=\D@6 JDS‰áA‰Ý¹@sõmò`ã@ãLB4A˜Ÿ» @©Žf¡'ì@ñ{1CغÁAa?¾Ú¦@Gy¬?ì  ?¢Ó8ÀÀÀÀÀ@rRJ¾Ö4Àü¡ý…@jåœ"çÀOUtn»±øøøÀ+¹Bk³¶\À×u:òÕ*À"þ%³ü²@IùCFamŽÀbÅ3éRÓÀ-.¥ñ£¥TÀŒs/õ"n@.t8€ué¡ÀIq¡Ï?Ä ;>$ÀC{ÿs<@¿ö°áõ¯Ð¿ËI''Nûö@C8Ý,=¹@ƒá$ÇÀ4óÓڈkÀ4šú¡‰h?ø ³ñ7T´dGaia EDR3 5239789152580005760H·xyyï€4‡N«@Ÿ€@cöÜìTD<ÐCbÀPÕàtÞQ<"z5@Ú׍R‹<É4TCƒ'ìAŽ™¥À-')øór<ñSÈ@#ésBÉ¥¨<¬À"¾'W™¾–¢Û¾^¯¾=^â>ÎM
><'¿¼";ù>¢×t<šV}½µ†öü@¤ÉrD‡7>0^ÐAÛèF?Ô½ÀÀÀÀÀÀÀ=,ä]#
<˜¶¬A"ƒŒ?ž–"ÀÀÀÀÀÀÀÀFAVž|¿"–E«Ë©DƒîA€…AP27»&¬GžDBQ•	ALqAIq`äýÍ'FÎœBüíïA?§±‰>¨+ ¼PP>®® ÀÀÀÀÀ@r#²¼"¹ÀÑہZâ5@jÄÑÿÚµÀOG9€ò¦øøøÀ(‰²Œ£¼²ÀŽþ®ÄGÌ?ñ<4½E@Iiq
ZpÀb.çîÚ ÎÀ,¹…lˆÀZ¦ãª^4@.˜sƍ0P?û«E›n¿îó2ïտןËkº¿ë¢ý'¦à?å3ȨFi'@/«4–4®?øüopõÛÜ?åâ=ÚÁá?ÔlŽM"4?å&€ü794T´dGaia EDR3 5239789152588893952H·xy‡¬@Ÿ€@cöØ)%ùð=ïÕ¥ÀPޏތï=Í¡K@l'¯´ù>—òBHáAšNÀ0㬦Ò6_>,ë´@"¡œ+¶ƒF>Ëļ	2U="Ã='5+=ê–>m_á>,0½lò>qîI=$Mݼ£FMMMBcßeGÓ?¬"D¸RæF?áð}ÀÀÀÀÀÀÀ&>q*<ŽCöv@zFÛÀÀÀÀÀÀÀÀTdAx[åH{öFt#Ek4@åj@!Ar`ÑmsÇêGPEÚC´·¬@ä
‡(AeVÍKÂGÈüyBÙn@äÜ!(?˜¢½9U€½/܀=0²ÀÀÀÀÀ@r$	[œ$ÀÒn²õék@jÊUªYËÀOGIL'¼øøøÀ+*ï͂ÛÀòÅÎù¤Û¿·¿k§~ @I×`óY·JÀb}Œj¹ìXÀ,ŒðµÌXÀoÌr(»l@-æ6rÈ?â2D¯—ÆŽ¿»¸e˜ð@ÀXàYÀ¿ñ£2† çð¿Ûí¶sÇ¿Ø@5Í_~ˆå@k%Ž"â*À0ÆK"¿öCùk°?ô~
E!T´dGaia EDR3 5239855015885576832H·´`hš€iü
@Ÿ€@d쇞/=š¯ÀPv²]=—­;@S/Qiþ=¶SèB™vÆA¬_À2šùýHÑÙ=¿é›@%"5Ƥëc=²ãy=g¶X½«ç*»øä-=•WÝ=î!f=ìd&½@ˆ">=•>¿n¼ˆ¿"!@"Z"DÃg?BQA"v¡_FÀ?›Zx<¬Uº¾€	½ý𓾅P¾Gõ½˜ÿ">Žm&<Æ4QBú§'?™eÊ=¹Û+=Oo>
é>	9àÂÂÜÂ	e:?	BmF9@¦E–Žt¯—@˜§JDfFAˆfM!@€Eƒ;£h¯BÛÁAl"&A"`t"@²a•í€céBU'³B°BìAyÑ?ꨖ@>Ä\?¿¢p?½æHÀÀÀÀÀ@rJíÛmúÀàϲÑt;@j¿ÍIóÀNý•¤›øøøÀ,¬RŠ'À&ué[[?ß¡±°må@@HrM6È¡Àa.€Òí½À(ÁtçKÜÀCFý¡¾Ú@-L¸)A"ˆ?ò}…uÔyÀ/nöl@'æÍ)¦€?òAðSð?øǀ"ZÙ@4ÓÑÂ$"
?ú@Ùg¼¬À Y'Q—œ¿áÛ(J îÞ?Ü °FcC×T´dGaia EDR3 5239855604332410880H·´é'¸O"ÞT@Ÿ€@d0ŸHÏ='J¹ÀPBñÐâØ=÷C@xÒ=žlåB¤žàA dÜÀ1N)¢!­=¢¹A@%:–>þµX=¨g=öÒ±<j®r½Ú~i=ž>rÊ{=x:¾û÷>þ{=§Î%>Na­GF>\ð]Cþ»D>òE@Ô°_FÀ?–¿_<H¾$t.¾ƒ¾i®V»è½¼eE&=û÷˜++<]ÆùBõ©Ë?€õ¤=ä/>þ±>3¿>gáýÂÃSÂpáFÁ®SBF]@¤%ÈkuT@$¸Dz€RA‰E1'@t|Á?"`É@¾1ÊB\›!A˜ep&@¬þØWDôAõKCæ=ŠA}/I?È{J@Nn\?òð?ªØÈÀÀÀÀÀ@r(+"™ZÀ«Sù²ï@jº·*‰)ÀN÷ù}»ôøøøÀ,eݓ;ÀBÖ&"À*?ï† ¾µ:@J8^ü|¤Àbo¨ˆ $À)H~*À º´,¸@->ˆ
Ýô!?úX)hÀæÆ?ä·5"N€À$ÒnHÀ?Ù-NpªÀ¿ù>tàÀÉù@1"À¾?ÜYÏSIp¿÷"ô™ÿX?Ð#å?µV<IÄ.T´dGaia EDR3 5239920265028174848H·ï¸`NRvk@Ÿ€@d1:㊸=l¤|ÀOՌuv`ª=hL½@ž#þ&?=‡:kBɏLAŸ*À1Gbiîô=Yk@#ë†9LœÖ=‡o=8ß=$Üß="֞>K#¢>µ>vá=óO>a^ =ýؐ=û:¥HG>§HfC¼%Ÿ>J{{?ƒ1F?›ÕÀÀÀÀÀÀÀ&=Ị-<·®'Cö?"¹>-"2<Ò{k=…èX>OX	¨øÁr®êBe¿ÌAÊ)
F^@£N}F–Ý@+ù7Deë+A‰¤'@qORCåh@Ž‰ŠBtqØAš§)@«"=¯÷XÑAԓCÑtœA~?ÄñÉ@WÝ(@õ8?©ÏàÀÀÀÀÀ@röžábÝÀ1Ә/ô8@iûŽg¾H)ÀNáp½zðkøøøÀ*ÏWéT&ŸÀÆS¢ÌU?×}¾ã‡¬@HŸ`˜ÄbÀa°ø'¾žöÀ&‡'É®öXÀ¸ž+6ô@-üétî?ðt\9=À]ÐøÖ°€@‡Ý¥òþÀ?þ‹JÈ@,ÕI@1"¤ŠælO?íêì£ù2ˆ¿òNsÒjop¿Ðaë¡ "?òÆҟå5UT´dGaia EDR3 5239856669477412992H·µá) €3Ÿ"ß@Ÿ€@dÏ¿n®º=Qj^ÀPG¥ýk×=NĤ@FÕ!=r§¸BÛ{(A¦ÂÿÀ1fEƒ	²=ú4@&õ‰NÐý³=z#o¼Ù!F<~*!¾Hf=ßæ>:"æ> ò½—æ.>A<|=ÀûU=ÏÅBA@éÝ3Do›>Å ¬@ÿ~—F?œ«]ÀÀÀÀÀÀÀ&=»•+<E½>·»R?¦Ï¼=æÊN<òvl=̓>™ºÃAÅÂ	8$ÁêÈsB
µKF^@±©Äú¦j@ø¶DqøA"d%@×í\¨l3AxÓ4BÝ*A""e$@¹Ì

&œAüÜ´CPïóAs,‡?Ë~@Oé?òí€?¬ä˜ÀÀÀÀÀ@rõŸ0ò›Àž/Ì|µ@jÁ‹ÀNú}×kÖ}øøøÀ,w´ٝ³À xìx*?õ«<bE·@I•¬Åà-ÆÀb"纊¸À(ö¡€0ÐÀ	Vh@ñ@-¶§³?3@ *µÖð¿ãä€i?â"!›à9?æƒ-·è ¿ëéK3à@-} Œ=÷¿ãUzFQ¨?å¯1í³Û0?ê7J
—F?¹ž#[gT´dGaia EDR3 5239857283625105920H·¶p7º=ýý@Ÿ€@dîÒc®<©ÆgÀP"liT><ºc@°VŸðK5<Ìj'C…±ÒA«ƒ;À2óVÙ7I<àø'@$
þ
Q{<æ}>òB»3柽þ);Ù&=»°S<ˆï~¾)É+>eÇ>ü>rÉÒ][?Í]»CÅuŒ<Õùè=ïF?¡p™ÀÀÀÀÀÀÀ(=0Û,;øM@Ž ?‡Î>AÂ>)$¶=×ë>uŽ'¿÷EÂj»ŠÂ	Ê)B
¬ÖFq@ʾ~:"êA†KDL]Au‰·&@£O¹KûGAàgAB­iÅA†ý(@Ñsæ†X$!By!…Cx¸Aaá:?½Ëè@0c?Ã8?CèÀÀÀÀÀ@r«Þ¬P|Ày¼RWc@jvHÜ¥gÀNóç=®ÔøøøÀ,¶ŒšÇMÀ[8R'¿³ìÅn· @Hü-ÍêÛâÀa™8ÈxNÀ("‡UA¥0À‡Œ¿DP@-2Vôæ6?⬙dúÿn¿ý!ëjq@@š¾T`?ñ°í€QP?âdBýe@7¶â>ó	@2½ÛÆÀµ¾Ï{@¿õ6—òQr3?ã÷¯Tôü[T´dGaia EDR3 5239921914293886336H·ñ8E€@6ò@Ÿ€@d$:Zè<»{5ÀOò¸Œ}8<ºUñ@•:Cb*–<ÐÉ+C'`'A¦ƒØÀ1°ÿª×<ïÔ&@%ñÉÉv~<âó•½A|콆⻾ö©>8À#=ü×¥>Oþ,½ð3-=¬ñ=«»û<ó&³¥¤@æðâD(eä>,ŸU@¹^žF?¡Ÿ0ÀÀÀÀÀÀÀ0=(,5<Oð¾C÷ã?¡AÁ=åÈÄ<ÌN¯=i‰>[‰ Âç2OÁðÅÂgè'AÀX"Fž@Ì'ÙaAîD½VcAtª¿*@¤±£N€JAòhB®Õ°A†?O/@Ó­³I؏{C"ÙB‰æA_Ëm?Ê´Ž@2ÌÄ?¾žø?¦úÀÀÀÀÀ@r™¬±{Àk~Ð͟í@iþÂT^ÀO	­Ï£
øøøÀ+ü7d]¼À¢ºfÐ?çè}W^|@HŠ	'@ˆÀa·[½Æ/À()YÊfØÀîÇVq.@-Ž•êáPÎ?ö‰!È
gÀ³:@Îî @
ï>f)0€?ñyG*DÀMþ8ÄÅ¢@.n°·\O`¿Ó~£Cf`?ܑ~è€?Çê_Ô§(è?à‰vRýÄT´dGaia EDR3 5239921918625122560H·ñ9o	gVØ@Ÿ€@d›ÝW<Ò­UÀOò¾Ñž?d<Õh@ð3Æc<ëOjCjrÊA©"7À2>PqÂ=Â@%Ž'Íùþ=Z¼¡¸J½fÞ¾
ñ0>HD=μ>aǏ½øþM=ïâ=†:=3ÉŸŸA,¸ZDMåF>d›A5×F?¡»vÀÀÀÀÀÀÀ/=>¿5<`9Cš"	?³
\=¿|Š=<&Ž=ŠlÌ>NɓÂ×dhÂ-KúBY—ÙAµ˜KF @Éw¨÷—Aâ°¸Cæ÷Avc±	@¢G`ðµ½·BK"ŽB8IVA‡S?@Ñ
ò6F¯CDB±žúAbJñ	?ÂMG@1n4?Âh? ÆÀÀÀÀÀ@r˜
Àkó•ðä@iþ¾þWí{ÀO	Àƒyk
øøøÀ,'©«}+ñÀ¥¹,qÂ?Ûyôº5RØ@H74'QÈ¢Àa{¨
ÝpÀ'؂
‹À$ÀiA¯ˆ
˜@-cÁYU?ñs–7ó¯ßÀ
àíFl€@íýI° ?ô=+/y°ÀÞyðƒŽ@*l"ADI7¿ð²Ý/SÀ@§Sji¸?ž˜ãú'À?øâƒzÝÙT´dGaia EDR3 5239858731061896448H··Á,e§½¶@Ÿ€@dì䏸Á<•†ìÀPa'©è÷<—b±@Pm)h¿<­/YC›–ÕA§övÀ2G£‡g<ÕJH@$©w¦sœ)<ËZ(=–‰9=<•-<¬n¤>$š=¸éó>Ôo¼pr>bC<>®•>'ðÞddcÀ²®/D†'>CÔtA¾R¸F?ޘ‡ÀÀÀÀÀÀÀ(=lÍ-<Á—Bûw=?K±"ÀÀÀÀÀÀÀÀT"ApœÉxàE§çéEJ—µ@ò¸+AgÞ%ªh"èFgZADSHÌ@ó
ö*A]c#¹ZEjZ¨Dþø@ñO¡?"=]ª€<%Î=47ÀÀÀÀÀ@rç~NÀY9×è!Ò@j éüþÀNò؏TáAøøøÀ,نŽÍTÀJ"}•~?Õ0éT@IH<â~6ÀaÚÅÑ}ÉXÀ(P]×¢f@À¡e«P^@-:áßn	w?ï¯Ê‡M@ü¿ó "Èv&€@ö(f@?ðA^ÚzHÐ?ÛÂz)´@5Š]®¯?ú>7݋cÀ€®g‡ƒî¿çp—²@ùü?ìXôVÖz°T´dGaia EDR3 5239715893302057984H·5Ø<ÜÒ³@Ÿ€@d²L´9=ƒ$ãÀP8Áûö¡='ã@ĞthXB=›±[B°
A«IÀ1Ù`¤ó^= m×@'¦JHÓ Ò=±åÂ=ª •½Â÷"<'«Ì=)t˜>g_=ˆ«Ã¾Ç$=ëÅ¢=žSæ>µ?ki@8D(ƒ?¡"@þâ_FÀ?šë@<Ÿb›½"ª´¼f"ç½	
½-ÀÖ; Ô)>(m.<N®Bÿžª?"º>$ñ—>|"=Àނ=©—ÂcNñÂ[A@BX'B'UF@¢øäÝ´@5Ó=DU±õA‰ÊØ(@qC+7².@Ó)B'wœA™âI)@¬W¬TíF7AINCÁ°A}"–?ÍƱ@X¿ð@»ˆ?°ÐÀÀÀÀÀ@r&;ߓ5ÀÅL!×ÁK@j8R²[~6ÀON]ó"þýøøøÀ,e>§õùêÀ"ÖêŒÅ?ó¼f=dã°@HþN¼3Àaƒ{ÉúùþÀ,XßãóÿÀäk¨y©Š@,þ°²z
Ô?þQFË>Ù¿üäzíC&à@ó‡ën`¿ð±ˆ}0@Øv눂@1¼aŸ[ê[?Ýj-aØ°À7"sÀ?Ë8?Ìˆè?ëÙêÂ:¹T´dGaia EDR3 5239924942282039296H·óùn $Ր@Ÿ€@d{ÿŒâ=ZÀOß=òЅ…=Hz›@SŒÈì´=pNÛBà]A rÀ0èÙZÐ#5=Š‹­@%côo#6=oqì½Z@ƒ¾`×)¾=KŸ>µµ>·û>Eᾟþ>xÛÈ=þ'=¸ÊŸ¡ ¿+ãCãP"F?š¡9ÀÀÀÀÀÀÀ/=Äøà4<TG#C"Ñ?z0>ñI=ÍÐ=­ä…>@Äô"UÀÁ¤¹B`	ŒB=gF¤@¢'•oCûI@>TDq(AŠ®,@p&|A"K@z`fB"ÄAšvZ*@ªtÙ¿c~4A`CÈ¢^A~ÆÔ?Äé@X—€@¥`?©ä@ÀÀÀÀÀ@r®ÇÏwÀÙèe"=@i÷>ûO'ÀNüÎ)ìvøøøÀ+&è&Äí"À+h®?ëŽÒÑdd@H¶9W6ÀaæUáÀÀ'¥1j^¸Àg¾¦ú@-Üc"ÙŸß?ø\%òÏ
[Àòнƒ@?þ†Yº±€?õšÂC'…?æxzՆ
ò@3}XÕŐÙ?÷Ïÿçµ-dÀ~#9=<?xwmß?ÿZ£Ñ↷T´dGaia EDR3 5239719367956477184H·9ǵñŒq@Ÿ€@dò+}pÊ=»%ÀP9qqï=3ý@	g2d=+˜C!X›A¬&ÿÀ2dP=A!+@'f¤äb=7A'=ËÍÞ¾51q=fö>B?È=ë!>Z½'ç®=‹óø=½+
=õæ
€@hÀ2D=7>Ff@"Á±F?žp–ÀÀÀÀÀÀÀ-=‹‰n1<<÷C	˜?'(E=ÇÆA=×u
>Äß=Ä:ÍÃtâÂ
_ÃB€}A€ìFž@³æ˕KŸU@z½bD¢mAƒ[=/@†±y»ëV@±ÁMC¸BA'|ò/@ºÆò@$ŒACÁ?D Ar‡<?¾q™@AÊ ?âP?¡yðÀÀÀÀÀ@rÚf3R›Àlÿîûß
@j@>t@îçÀO;&¤"0øøøÀ,<¯*tðÀÍâE­ž?òÏ9ñwø®@Hó­!Ý4iÀaRΙtlîÀ+Ÿ*tVzØÀ"L­w•Ú@,ùû…g?ýdRúÞS׿þ2‰` @	-ü?À`¿äjL·à@Êm· ™´@1ªÁ‰?ª?âN8QXÀ˜¼²ö\?È:S;nH?ÆQ·ÊhVT´dGaia EDR3 5239719814611512192H·9i~«€!y³M@Ÿ€@d"¼×=åŽYÀP5S@Ìïs=ïaW@»ÌÒ¡·>gfBM4A£'÷À0Õ¾Q¢Ó>#«@'5L-cb`>æí=Â=4½Á
,=?\>Ë~½‹.>Q嫾p	½~õâ>li¼‰‹SPÀ
CÎÙº>ú­ë?ÜH_FÀ?ˆ÷Õ=	ñþ<t"¼¾ͼ½ˆi¼…:>ïÕ(>efÃ,<±e¶B±~‰?j{|=´I=睪>Zf>åÔ¹5–Â^"2B{j@ç¬LFf@ˆÆO•PƒÚ@lmC² A""
@^ÖÀÚóALAÇÿA âš
@–•ñ€R/œApÎ]BÀA†Èk?ýL>@PÑx?Õé?˹ðÀÀÀÀÀ@rVÛ»À:™ã)<>@j<Â=¡ÂÀO72TÀ€°øøøÀ+í
©ÐÀ Ý†Ù!?ø¢€Q¹ê@I2˜
ÎUÀa†mw¦xÀ+­í-xKÀÀ02£	V@-Y¢¯+ç¦@›™DÜ
Š¿öT£
ûI`@•R5þ^¿åV7¨iÆ`?ìW©‡|ù@5Þ+–@pZj^³øÀTRlh?Ð
ºžnÀ?ì8Û¹zT´dGaia EDR3 5239719814633150848H·9iÈـ4V@Ÿ€@dŸ>á#<±Ì{ÀP5"rYˆ<µ¢ð@!Œ'H³<ŕäC‡mA¢rlÀ0ýî^+‰.<éÌ|@&<B:•Â,<ãÍÖ>ӕ½ù¾\«>øg½1¶å><_¾bê·<æÀ]>-ü>ŠŠsr¼ºïCºØ'™ŠF?¡ü¦ÀÀÀÀÀÀÀ+=)•ô/;ÅSþCµ4?=æ0>?ê>rÌ»=y–†Â˜šÂ;a$B_šAQ´ÍFˆ@È®I½|ÓA,£ÐD'dnAvîÅ,@¡ì>'Dü¦Ak/CÊA‡~ú+@ÏLŽÍýûBCCØ,3AcÆ7?¹Á@,Þô?Àyx?™DpÀÀÀÀÀ@rR324¡À7¥)Mµ'@j<NoPÏÀO6êGS˜øøøÀ+Í…úd¢ÀJ¥¶þü¤?óeèVÃé£@IÇBülýÀaíìüàÞLÀ,Mb‹è€À9‰d'~ú@-: BoÕä?ýû`*DÌ¿Î+ã)Âm?ú•†:ÆR€¿ïM'`?ýÔed@>m@0aŽ7ßÇ?ÝŗD¦ ¿ç…EDß?ר…¤-Œ?è¿|uGT´dGaia EDR3 5239926832067556096H·õ±l³M¨œ1@Ÿ€@cûSC	+"<œKÀO㗠ýòá<žY@jƒÓé"(<¯†0Cš4A¡ùÀ1~}k<Ɖ@$d3ŽŠž<Ãʇ=häÓ¾™9½¥¥£>L(Õ=øª‹>U½Ó»Æ†Ó=O9³;Š-Ê='†Took?fvžD'g¸>C1A½NâF?×O²ÀÀÀÀÀÀÀ*==—-<þ‰tCí?"5ÁÀÀÀÀÀÀÀÀTpAboAÄ¿
EJ†+E:jèA–ø,AX'°mº»	E¬ü	D'¯AÚ,AR'	Ï^7Dð©oE:AxÉ,,?•Ì>"" =Áq>G‹ÀÀÀÀÀÀ@r\›¸"aÀ0G5w…@iôqó§gÀO
'‡é^søøøÀ+x@;²+§Àøštª«â?Òf"zÚD@H…Ÿñ3HÀaØ7LeèPÀ(jxzí"À
nÏò
@-ã¥ã™þE?î]tP9¸tÀùÓO1R @¸/< ¨@?ò°ùÓ¶0@?²8
0@0x{
«×c?Ô͍ü®ð¿âªàέȀ¿ÖצXà ?ö)Ž
üpT´dGaia EDR3 5239799391792479488H·É=_œü@@Ÿ€@d*Zç†%=L®ÀP3–AáÈÈ=	@0ý۝ÜÀ==C+©A£S+À1ß2°²`ì=.ö@#¼Ôà#5Æ=$Û½¬Éî¾_ôR½Ýñ³>'äÝ>W¾>\'\¼é=…>i;¦¼ž–¹>_XV?Ê`…Cʆd>º´?»PF?žæêÀÀÀÀÀÀÀ(=~»·.<AZåC2×>?‡¾§=×:á=ã!=×¢">""ŒÂº¿0B+ó§Âb¬Aö‰F@º‰¯JB!@Æá»Dˆ£=A€ÛY'@+ýíPRA÷B×¹þAŽºç(@ÁǙÀ9™A­à$CÑk5Am™;?¾N¾@?rL?Ýøà? ë¸ÀÀÀÀÀ@r )ün(À˜l#qVù@jFÄnª2ÀO§"é¤øøøÀ+Á\tÀ´ÐÀQ<8Ñ¿?Ðþ²A¬@J?˜C]Àa݌XF‰'À+i_¢0æüÀœ§BV@-7U†tn?í©‹ZR×(?Ё8ð‰ù€@bìCøWÀ¿á
^óóz ¿ÿ;ï¾zÑV@-kãޘ2¿ÈstuXG@?ïrýlë†`¿ØLt~K'0?æÁïYN1T´dGaia EDR3 5239864331699542656H·¼Ù0ڀ,á¢ê@Ÿ€@d æû†ÝÁ<#p°ÀOÿJ`MÚ<+ú@؜2葲<>5D‡A«
À1ꇗö<bͲ@'VH|Óðÿ<dù>ÏW½	Ôʽªå=‰›*>Wý=»ä«½o¤ã>óÛ=N¤±>¹)€€{Àr†ïD$¶=£q@úF¼F?Å ÁÀÀÀÀÀÀÀ+<·îÕ2<¢þBöÍK?]$éÀÀÀÀÀÀÀÀT¦A)VBaOé­D"D4A.:Î/AVz€°ùDõ&›C\òA4F/A!i§"LDñQzC"ÂQA%·<?š|+?dР>¹/?9 A"?
´E«à@@rLs/ËÀô<Q£œÈ@jWá‡h[ÀNædêRXÀî2Ÿ]êÀ6'qñ¿ÁÖ½—àÀ,J',Ôa*À~X
^B?ôð[{R@HІ•
ÒÀa€"!³¯ÞÀ'R œË؄À¯²6x
@- ÆÞj%?ÿ…tlÖ{ÀKiµÖ`@^¼ôWb`?ø3H±.¶°¿öi¤á;ø@'pN;üà«¿øG@?–*@j‰z  ?ðØÒ­ÄÆ?½ ç5»hT´dGaia EDR3 5239801277248098304H·ƒ€Ða‹x@Ÿ€@d-‡\  =.ÉÀP/RW¯¤‡<ù5ì@Ë~d0²=2eC?œ4A©¿ÿÀ2µA`žÞ=1@&RÝ5D,=ëb½uº½òó<e@ >1w°>2!>F^¼ª9°>í;;ìœ>TØmQQ½Û.C®³4F?ŸDxÀÀÀÀÀÀÀ'=Ë5.<'Cõ?~®N>;k=[_/=Ã&W>'hqœÐöASd7ÂG%ªAêû£Fp@ºT×20ö@ޓRDrFvA€ìÍ(@ãÕÎbi¡AYÑBüt AŽˆB)@Áy‹®¼A‰PDMAmæ³(?½B2@<§D?Ù·P?Ÿ—8ÀÀÀÀÀ@r Tí£±ÀEœÙ^1@jDüuã¯WÀO
Ã,[¿ÏøøøÀ,(0¹5TÀÛДÁl?ðŠ/«c$é@ItHq•4ÀavÌíÁ».À*_ÝpÎZ ÀF>º ^@,ò
Ó§s€?ûH´É€¿ì=-$>¶€@‰cr•ø`¿N÷r­?ý09wÒ¹@2^·\åcÄ?îEZb™ˆÀÁ×óC(?²‡>lGv ?î_þ¿ßãT´dGaia EDR3 5239801311610024192H·ƒˆ$1j9µ2@Ÿ€@d-0Vg>›GÀP.ÿ™Èå>ŽH@ÍF¯MzÑ>UõB:F¡A·ÔÆÀ3G«¨Ö³­>Rœµ@)H#|C}>+ è½•Ý›½gÇ=ˆž>›J=†È8>2ØX½Ænn½eŠZ>¶»¼Ú"0/?™˜²C¿ŽÈ?'Ž@2*éF?—f$ÀÀÀÀÀÀÀ#>'0¼);KdC1e¼?†2…>$)Þ=¶Ï=•œ>oUˆÂÓ2ìBÃÿÂcA«›IFM@Š°5ÿ±ñ?ÔPïD·¶A'Þ˜$@Q©êµ…3@ítYAX­A¥¹¹$@"@FœáÎAŸrC6A‡»	?Ì×£@oõ€@Ù?²8ðÀÀÀÀÀ@r L ÙIoÀ@ЄU'@jD¸Ï€¯ÀO
UþùPøøøÀ.Uýɒ¡óÀ¨SåjÉæ?÷nˆ$Èh@IrZMÀauº¤çŸ¦À*WâæmŒÀÅéë²ùœ@,É+9ïC@™HőȿìÎòöIڀ@«¬Ùi`?Tٝh9À?竕u"¡@6žkéûö?ôN^]/ÐPÀ"Ÿ…q†?À—äK°Ð?ƎFÂgT´dGaia EDR3 5239801693864531072H·ƒáI€Á[8@Ÿ€@d,~*öãÅ=a±—ÀP,÷:±S=`Zh@dAôað=jËäBæ3A¥¬À1ᣅµ=С5@$äS%AqÈ=™x<©«B=ŽvÞ>Ô43=Ô÷v>=Â>5À?>Ü"ÿ>xžÜ<Q7ä<Ž:Þ"!@*D²>?>B"à_FÀ?›ß¸<IZ=Ô°½·î¼œN½ÖÍ=Y$p!>*Ï%<´`]CaV?Žh=!Ÿ¤>T,>Rr§>Ý,­Â‹&¸B€ßB>úÆADŽ%F4@Ì1?wØQBÌRC
qAtŸ/@Ð&"gY³E,Š@À9'Al­S@Úfu[1DòÚüA^¢ûAZ°"@A1i?æ¾þ;€?ÏtàÀÀÀÀÀ@rÜò»@À*ÝT¨T©@jBeϊjTÀOeÌo4døøøÀ+æP˜¨"ªÀŠ¡éTZ?äœî¦º'@IÎąόÀa¼&€ïßÀ*£Ë!0~À揉޿
@-¢Žzª	?ôã9¸j¿Æx V£M@	¼{5^Ā¿ÂÐ[³°€À%ރ™§O¦@.|fؒЛ¿¡vÙë	€?Ò°f@¿¡nÝ'ƒë ?Ô£Z˜ÝkÃT´dGaia EDR3 5239801693894341120H·ƒáòSRB@Ÿ€@d,…^lŒ®<‰!ÀP-
ÒŸe<ŒÃ«@'Ž‰èÇ&<›Æ`C®¦¢A«SAÀ2Â÷R¤'<¾ò^@$§sOv<ªo!<úA¼³½kß>d<=ëçâ>Ž=€Ì>\H
=×>)cÃ{{wÀ‹ÒpD`>€>#f_Aj¨»F?ÙÔ§ÀÀÀÀÀÀÀ+=02
=W¸C ‡?WÈ¡ÀÀÀÀÀÀÀÀT™Ad'mcÆEG€½ES+:A¯c,A\>S€Z	Et«DìiŠA£l,AS©œnï~wEnE¦<@þõR?•Ò>J0À=t	>
.€ÀÀÀÀÀ@rߺÈíÀ+Ä°ð¢@jBz'›šÎÀOs´t×øøøÀ,´'Y›…ÀýGÚ™ô?ÑxN…ÃÀ@I£	ÇåíßÀaáíáêÀ*wŽ=DEÜÀƒÄ¿Î@,áO0ç‡<?íæYU[˜2¿àŒ×bÀ@¦Þm ࿯ŠR–'?ÞL­ù/@7ú§Œ@OŸ/,LÀ êç•ô¿òƂMî—?ïÕûùÕ–T´dGaia EDR3 5239865225059167744H·½©'îOÈï@Ÿ€@d êX(ç£=쾿ÀOûó•w\>÷«@FÜ†Ç ò>jxB=yJA'
À-_˃vÔ©>(4°@%C{µóg>&ƚ>|Ž€=‹w=w¯x>†ù>€4ù=ßò=gsu½µIœ½©›>µI†
@ãfpG6®`?¦I{Dëd_FÀ?éZý=Z(½ìËT¾˾+å=à«à<þÀw>‡+'""=-îöBúÆÜ?©¶¡ÀÀÀÀÀÀÀÀFA«?Ié.ßH§BäD(¹V@˜à÷A¥û;'òGHM݄DVnF@–ADA•pÄU'>HÉ'CZa @›žÿ?•æq¾+·`½§ìÀ½¯'ÀÀÀÀÀ@rÄb¸.À×?"̂=@j  ¢%ïÀNã'ÂS¿;øøøÀ'sۆãSqÀ-ÁHåÒÄ?ûTá|i¿@HgÝ°{â¦Àa9ù´'<gÀ&Îá æ•8ÀJ̨¹0@.Éy|jÔ@ôý
qbtÀÕ÷Z¤Ì@@#ʘ…Ñ@?üM@XÑ¿±]Å~Ó§ÀXÓÀ¶{ìÐÀBK‹ªÈ@[.
¬'ÿl@$/^«K†ê?óYdÞ T´dGaia EDR3 5239723525484923904H·<ÉÉLAVÀñ@Ÿ€@dðEæšô<-©ïÀP13ìi#"<5—@ÏBÿG<NÔæD»7A©•À1ÝðÖfcx<i1@&ièþT®<Wb=¿'¼ÑXø½çñ€>	5Õ>Û>>B½€îÃ>nŊ>[ô·=ÊpvvrÀ÷ì»D9—ë=À{ÍA'oF?Â9 ÀÀÀÀÀÀÀ+<§½0<«•=C¯ÿ?:ÀÀÀÀÀÀÀÀFŒA!ñð
NlC²ÐDÃÛõA5#a,Aäþ(p¬D÷rDA;ºå,AJ˜¼49D#7[DfÄA+ø°?š×]?|#P>Òð€?«A"=Ò?ԉuE«à@@r(^yµØÀRÃ{»@j7/®HZêÀO7eº•ÔÀ ìWü]"À4›PR#3¿áÞ;ld¸À,ä !>äÀpCË©$°?îÀcYiÄ@I	¤õ-óÀa|ò,\À+mdÕó€À#¶˜Ð3~@-'Ñ8ÁÞ?ùõJ¶ê¿ûsŠ @â¢åJ2 ¿áM²!$B`@AuÈynÂ@0¢ãåÐ?ӏ8K€¿ðLÜñՓp?·à'Fxý€?ËÃ?ൟ*T´dGaia EDR3 5239803029594601088H·…v€d"@Ÿ€@d!Ú[Í)f>=,¾ÀP1Œz¬#>Fµ´@'àñ?>\n"AóxAž£
À-ý€\ËóÀ>'ýw@)óa{Tl›>y¡1=SCø½'ýã;ÅÝð>uîE»L£>ƒ¤l½^˜>yÜ=Î
q= ¼‰‰‰CNì,H]£Ð@!¿€EâKyF?¼ý'ÀÀÀÀÀÀÀ,>»ÉG3<ÀË]CdMAhNÀÀÀÀÀÀÀÀF­A%N=aݹD{Ø4D-AâA1=w1A{¬7©€ØDÉ=CFGfA9@é1A!-"K:‰ÿDîö'C"9A%ó?¡º??šnè?7 ?4¦°@•QK@"-E«à@@rb &
YÀ¯¼ÌbW=@j@œª°Ð#ÀO w~™h£À'ÂíÇÙ²À"Òlt#þ‡@ö'²ÀAþÀ*+›ýi)zÀ*C é¢Ä@	SùÀ;Á@Ië…#ùñ3ÀaæÕô	_äÀ+'é×âŒÀq&S`ª@-Jэz'Ô@ž…—siV?©÷O$?þ!
¦…†€¿ã–O ?ǃ—çéK@8Šð"£ò@«øXì÷ØÀ ¬²Ÿ˜½x?ùל…0à?í¤HbõT´dGaia EDR3 5239724277074823168H·=x	)Ç}V@Ÿ€@d.šŒ¹â=ëüÀP.ÝPöpÕ=%•@Q.F³+š=4¬C¦¸A Ü¦À1ãùûç=J©Ê@%7ûÔa=Cæç>M^½1¾½= v^>mR]=ôœ¾ôN>
œ=->>·LK¿N
éC´5=ábÜ?2ó@F?›ZÇÀÀÀÀÀÀÀ&='·^+<²xqC4v?w¶ß=
7¢>v'>	¢¯=¥ÀÃ&"ÂOuÀBuBËÑFW@³BHÔà–—@í¾7D%ç*Aƒ¤9'@>2hó¦ã@Æ3óB²+6A"ß"(@»‡T3g¿¹A³ØÉCœ½žArœ?ÅI±@VÍ°@ÚX?©æ°ÀÀÀÀÀ@rËOGy…À#Jl@j2òŠz"ÀO<žK ªºøøøÀ+6º#"×°À®©0ϓ$?çˆ7÷ó	Ô@IfhiöÀaÒ)¬æÀ+÷%ÄòvÀ‡bŸµe@-ˆž…‡Š¤?öY5_à¿ïµ/I3@@;šêa5@¿ééÁ l ¿¶n¬ S•tÀ+rë]´À"ðH°â'.@;£çå‡Êâ@Ff¾
à?ð÷ˆ
PT´dGaia EDR3 5239803274441928960H·…Q
1®.@Ÿ€@d°Käe¡=ºIÀP0	'M=‰Ã@ŸüÔç¯Ò= ºüC) A­¦SÀ1éýÌ#Õ=DVt@(òrHik¾=7ùª=ëÃð½ŽE½fW>OàN=>h95½é¹™>e=#+v=þ‹ig@¿êDZû>»`@þ@F?ÛtÀÀÀÀÀÀÀ*=4³/<ÜC$…l?¢5>#x
>¬c=ê&æ>+Áƒ+ÞÂ1UUB\#gAÌìçFv@¿^×ç(è@¥ªxDÁç'A~γ*@'òqÆ¡@Ë!'C,QAë*@Åz"0ÞA‰û	Df˜AjP°?Àºý@FÀ?èCh?£ðÀÀÀÀÀ@r›Û¨§À®¾÷P@j=—;éxÀO#µy}øøøÀ,Á°Šgé*ÀyˆÚç'?ý"¶ðš
@IgX¸µÀa—vÒghÄÀ+?)#ôpÀOm]ˆ
@,£.°{Ìî@gý2ž¿ïy…K-@@t&ÝàE ¿×v®ÆH¢À?çè´è4G®@5Jç^#?øÁx½À'AL½PÐ?â髓A¢?Ï#óÿÁT´dGaia EDR3 5239803789838126080H·…É6Mڏ@Ÿ€@d!ßòµ<ØОÀP-›ÜØf<ä†ê@`0öÂ<ù–[C]ÐA" •À.´2SÞè«= :©@$z—lè¾=‹]=?L½«"R¼|¶><l¯=¶ã0>cL¾">Kªr<Þr=³üâJIA…Ž"Dlù;>ƒßA˜ÓÁF?¡þNÀÀÀÀÀÀÀ'=bŠŽ-<‰Qm@ߕù?Übª>Iÿ=¿Ì=ۀ2>QùÂkG"Â]2BfA¾#ÿFh@×k¹ìJAnžDÈå+AkÍC)@±°Iôë,AD\C±ñÛAç?%@ÝÁ™‹ÔõYAñ"ñD|¹'AXœx?¹ï‰@,È?À	Ø?™†XÀÀÀÀÀ@r¸.¨š•Àvèfð'@j<]´ùÁ/ÀOG¢üœ'øøøÀ(/8T/÷yÀòŠFõ×í?ô›`
«@I]ÝàjÀaXÛóÖ¿™À*j˜û䢴À
ð¾ÛIP@.f­úth@?þ³´isaÔ¿ú¼é	à@G'¯õk¿¢HòóZ¿ÈV_sn_À2?Ÿ#ãöôÀ#E•T;¶@@%ØQꔨ@^š,Ê?è'Å!\"öT´dGaia EDR3 5239725552709693696H·>¡ÌqO\Ô0@Ÿ€@d«ú"@<³®nÀP+b±\/@<­¾Ÿ@gñHTÒÒ<ϖVC'AãA¦jÀ1Ž=¶#ñ#=÷è@&#ÜÙaV<Ýï=áöò=8½§=x‹>FƒÃ<—z>\PD½É79>¨œ >	ù§=˜mÌllk¿: D×LÊ>sh4B'F?ß;•ÀÀÀÀÀÀÀ*==SÈ/=ªüC«Ü?x×ÏÀÀÀÀÀÀÀÀFxAp½Ô¥ëE¶ùE<QÏ@òq³)Ah7¤FÍâ]EÞ/Dß9Ò@ò‰¢)A]é5ŽúòEŽ?DÑoÌ@ñX?"08=Š€;?x="ÀÀÀÀÀ@r?~Ë.ëÀ«J"½cF@j4^â¼ÀO*Ê)½ÇJøøøÀ+ð¤,6§úÀc‹N/70?ïrß´ª @In€ÁgXÀaÁ6bØQÀ+I,R½Àû6°ûª@-.-v׸ž?úNˆã»›ù¿í¯/Ê€@ƒô¼ä¨¿ÞI¬!·À@É<—d€á@0"ËVÿ'?ԟT˜Ù¨0¿îž,õô?ÃM›`SH?¾Xó܌cT´dGaia EDR3 5239868587976272896H·À¸
¬fC{9@Ÿ€@d&¡¹< DsÀPí:òš¹<:Œ@¦c§7<A«D
NÕAŸ£ìÀ1tÎx±ÒE<Z¼'@#VT&ë+<h0ð=íþÜ>
Xнwr>$ü>š<>DÉ¾äg>4\=`°=¬¦UU?ÛÇÆCºFk'³F?±R_ÀÀÀÀÀÀÀ'<¥©-<²r*C,†?ˆpÿ=Ýÿ×=í ¬>B¾>®¼Â·Î‡ÂE÷zBSQ0AÚLýFS@ù}†èG†XC@DDåAR?š,@áf3ÆC,‡¯COËüA_<,@øx[ùtâPC"·CªUTACí-?¦Ô=?Ú{?OÏ0?e&Ð@¦%@ìˆ,Ez@@@rJß–±À›y#æS@j$ÏàõôÀO$¹ÈLl"À'Mèm‰ü¡À#@"<ØE¿×kq‰›@dÀ*§C	×ÔÀR÷ &R?¶Ï{àÖ6 @Hú~7›}*ÀaÌ¸¤PlÀ*Og߾ڔÀŸ<Þ¡e^@-ßI¢A
?è!Žç}¿ýWÝÑVH@©jCP ?'C¦e©Œ¿¦yuEk'ÀUG¡ÂôˆmÀ@~|ŒÓü@W¶¼¦¢èË@ kÄ	çOe?àuà@ސ-T´dGaia EDR3 5239869107704799744H·Á1I¢ú/E@Ÿ€@dـ•u<ÀQ;ÀP[sÍl<¾×Ä@L¯W<يCw'˜A¤6À1`²úoµ¢=úÎ@%Ù¤1éQ==ê×=7ñµ=Ä;ì½îRØ<ûåò>GhJ=G—¾'"=¦/¼'¦c=-JMNNJÀ¨<×E
Gì>ˆžBˆF?â÷3ÀÀÀÀÀÀÀ&=KR´)<7tBÅ8Š?LÒçÀÀÀÀÀÀÀÀTbA'¶CŽîFK)E<ÃÚ@Ö`'A{ìÏ¿Âè¾FÃgD'˜@Ձ"An¼¶EdÚF$Å;D¿¾@×Zž?"]½l€¼ýá¼Û>ÀÀÀÀÀ@r\˜"rÀDïHó!k@j"XG§µ3ÀO,nð¦/4øøøÀ+Ïk)™íÀû.ãjåH?ëòŒ~@I<ÿ³ÐcÀaÛp èÀ*Þ¿|ŠœÀ¸Ä«¿é@-b[¬9á'?øŽ'
É$h¿õ®J¹Šà@éÿ"B@¿ÐÆ«1[h@@
z	pû¦Í@0eŽ=°uœ?а¡k ¿æ£À /a€?¶!oR—"?ݜüœ£]T´dGaia EDR3 5239933875799465856H·ü€\·vz@Ÿ€@da—/·™=ЌmÀOØ؝Û=¯È¼@N§Cô=áËtBbË]A¥"÷À1áé3e>Uª@$Ÿ!1»=і⽢ጾWÙ>(Í=:"¾>"Œ/=øò¼±&>N'Ø=Šz¼ßÿ‰\-@í¤ÍD"Ö?€_'Bþ¶_FÀ?•«Ù<Èü=®ÞK½êóK¾)v½Íïö=š(g)>I‡˜1=U=BßZ?¥á%=±îí>ªò=Åyš>0;ÂЖ@ÇUMB:·¼B*E¨Fr@¨˜ý‰ÇÖ@Ž*!D1&uA‡‰¿+@†-~½¿*AQrBX#A'¼,+@ºæwÿ¹Ï!BZæKBû­ArrL++@YŸ@D0?£&Ð?å	ÀÀÀÀÀ@rûݹÀ´¥o¨­[@ióèÙ9¤ÀNùµ"²üøøøÀ-"Ïë"ñÀxÀª•?҃¹Þì:°@Iø9ì0ÆÀbÙ º‡zßÀ(±]°Õ<xÀCŽ/³å˜@-#'ȤÔ,?îlBÓª?ÂüÅâ\ÀÑ&!ýÀ?êrÀ!Ç. ¿ôRßÔn¢U@3çUDZR?Ù`=ø°ÀÆ[£øýÔ¿â¼`8ó?.?úq]Ž
O¹T´dGaia EDR3 5239933875814352128H·üsEîò@Ÿ€@dc]ñPï=è~|ÀOØВr³=Œ–+@R¢ˆd €=ÂcWBŠ©ßAžúuÀ1:ȯú÷…>‰@#ÍÈ¿Øwg=¥¾J¾Ž±õ¾Vf¾‰#>5 ä> ez>ˆPù¾w~>Û0=oµ‰¾PÝÂ?Å9/CÁs>à•@ˆi_FÀ?œ/°<¸yÉ=3Ò2½ö=v½¸©¾"'=º8N>Ln¼.=ÝmBæ8p2?ˆ¤Ù=Öáô?.¼=ÌÊ)>½Ò©C*ƒ¦A%RàB
:ûÂ)§SF@Ÿ²~ˆ:µL@öBÅCƒÍ¢A‹ZÛøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@rß@"òÀ´dfÂ*
@ióæ«öÁ7ÀNù®p<iøøøÀ+
±ý>H$À·7±5VÝ?ÏHÁ/Q'`@H«<:q0¸ÀaçîÊîö™À'tjºÕ6,À5RS
Eþ@.WET¨È?ìüb^¡êÀ »Oë ?ý"Ÿ3º,?÷ ÷ÀãÉp@§ŸT!Í@0]Eð_œ¹?àZ'¾™ò8¿Ú»òšÀ[¿ÖÚµˆ£ Ô?Î¥}¥·ˆT´dGaia EDR3 5239935525081853312H·ý™t-€V§‰²@Ÿ€@cÿaõüþ<BeñÀÓd (<E	@c|	f<^CóÓ@A¨ì5À2:Æ0ÂÊx<…Ò@%O òQ¦<gØ)>@°¼ÅS»ò">	­…=Ö$->0Ùh½¨ƒ–>b'ȼI¾Œ>Þ_¥¡?È[
C×!È'Ž°àF?¨öUÀÀÀÀÀÀÀ0<¿pÒ3<É<TC"œ?†ï÷> ÷i>ï>ì">%ñqÂxqðÂ&bzB:Ï^Aâ—ÐFš@åe8pŒBJêDT2Aa¥î2@Åtõ˜+¯B\z…CGOvAsȁ2@çeïôÓW%BøzºCÀÙÛAP¾ï?¯<T@&H?'˜?‡7øÀÀÀÀÀ@rÎXÆ85Àyà¿0ò½@iígµc¼ÀN÷K¥çøøøÀ,K9Â:"À³%¿™;Ð?ÖHœìÍd@Hi"z`±ÀaÌx{׆þÀ'H!ÛþÀ:"Ì*Ü@-†`>"¶N?ð'p¡Ž'ÀÁªÁ,ë@§ã_¸üÀ?úÂˆ­ŠPÀ:.$c´I@,¢%—>¿í«ñMDŸ?ô%X}`¿´Âytªæ @E<ç?ÞøT´dGaia EDR3 5239809562274763008H·‹	d¸Ö¢@Ÿ€@d1P3À®<Š1ÀP&2ïCT<˜‡ó@H4Œ_|<¦²"C£}A§ÖuÀ1õK™(¥Ÿ<Ȇà@%±‰‹Ø–¸<Æl>od="á¼î a=ç/—=ÆxÅ>Zþ=1ŒÏ>R='ô >†"&PPMÀ"UqDgö>&²	A}ÕF?Üm×ÀÀÀÀÀÀÀ'=h-<Å6ÜCgO?W¤ÀÀÀÀÀÀÀÀTvAjîé&dçEŽ¦DE>:@ú'!&Ab¦ç¦¶NlEÖ­ÄD±ïÎ@ûœ'AXGړ{E5anE	&@÷ ì$'?"»ñ=þˀ=ü€=¼M@ÀÀÀÀÀ@rùóo‡À«°íÃy@j?"½jeuÀNý'£3$øøøÀ+üÞ®‡ŽÀ³"9-H=?ìÏ)&³|z@I›£k!Àa–˝L*À)ÃÅ9¼$ÀªoêÄÒ@-)X°?øü­œÀf¿âŽÅ ±@@‰IØà?Ҙ&³¦À?ÁÊIds]@FúÙܐã@$È0Œ"‹À<"x±¿ÎÀ‹$vbÝ?îÂC _DwT´dGaia EDR3 5239936933831344512H·þáw€
GC@Ÿ€@dþ/,=µ¼³ÀOÃãÒ@Zà=³'ë@ŸšUy=Ìo	B'ŽáA¡"ßÀ1~D/½Wô>(@$1CÀWå=ÚÀ=-Ðh=ïÏ=daµ>‡~=Š2~>@^|¾,Üo=÷Ê}=Ѻt<Í{‰ˆ¿ÀˆëDáo?
ó"@qŒp_FÀ?‹¨þ<ÐAû¼/¸ß½¹¯¼<±Œ4¾c<= *=->6Ÿ°1;¬NrC#?rÂ=ö+»=
9=¿
‡>/ƒÂëGÂLÊBKž'Aº F@'›/ÕÒMÉ?áâ
D¡
AvG@Wg½Ò4"@´lPA"ÖkA£Gç@›*ôÿžóÿAf‰C.‡ A…-±?Ð&B@pÑ°@?´‰`ÀÀÀÀÀ@rQÒ|Ë®ÀèÀÔʜ@iì•#¾ðÀNéG®Ò'ÃøøøÀ+Åã*ڐ.À,yåGF¸?Ó¤GT¼@HÛÁqWZpÀb–÷¨ŠÀ&Ô,Äu"À¥´®BÖ@-ɶ+K°Ú?p`°À—»LíO ?×½"Î?ü"çsä~0@ÂúþŒÞ@/ùMd
ÿç?'Ò+m,E¿Ç‹J
'}¿Íz¿©¸@@Åꕟ:T´dGaia EDR3 5239733210611205632H·E˜LFÔ.@Ÿ€@cîÛ\Ó=­º\ÀPEËa©i=³à@¡ÊíŽÄ=Ë
|B†PFA«;®À1øgj<=àÙb@(xkϧY=ÒH&½'x;«Ôê¾I=Üæñ>™Åc>*t8ےu>(á<ðª¥<°é2`^=€¹+CØä¹>È}×?û´"F?–€aÀÀÀÀÀÀÀ)>	Ô-
<¡úC-y‰?€.Â>/?…<ˆ`2=æ%Á>—©•Â°«?Âl†ÁñYAùlF]@"È#eÓÿ?èùÌD6¯EA%@WNøÝ»$@¢jèA'ô.A£Q%@ hTÍ¡ÓnA!n¤CP'BAƒ‰À?Ó³@~:ð@"\ˆ?·¼ÐÀÀÀÀÀ@rDÍÏ¢À˜rc‹Ì@j7˜†ÑÀO~ÀFxñøøøÀ,"¢Uö~¶ÀÁu/ð?ö©w+û7@HâxËWyÈÀaœ×Fí[ À.;%´ú"À#3z³"@,ÿjcb¼>@ŸH°º0À,E¬ëZ @ÈM!ê ¿ÿÚöYP@{xu³á¿@1jXÓRn†?ÎDl6`¿ýl!
P‹à?ÔÎ{ç°¯€?ýæì'CuT´dGaia EDR3 5239810318189195776H·‹¹ò>êI@Ÿ€@d23oKó=zJ@ÀP íÇâ'Ï=ƒ«ê@³b§±´\=à;B¾	ATñÀ0P¿
ي=ž7Ã@%ö(Q>1Ñ=›ù¼kŒz½¤ø•¾DçY>€4=~C²>'ߪ=
H>¤ä>¥Ó<@ž66/@HŠ¨F©H¯?5ò®DÌÃF?åvOÀÀÀÀÀÀÀ#=á J'=6‹@C<W? _ÀÀÀÀÀÀÀÀFAA¡™fw¸GżkD°è@©€%$A™áEê#ÀGÙû§Ds%ò@§ûÄ"A‹

ºHâÈGâtCô¤ä@« «?"¦°½é9À½B0€½ˆ!€ÀÀÀÀÀ@rŠÄù-'À[ñú!Í@j;1ÛñTÀNö41CQ0øøøÀ*‡ñy‡zÀs³vPm?ør	Zñ[Þ@I~"¾±ÜÀa‰†mp À)GW‡j\Àþ;€Äª@-¦bÇ´@ƒ'2+ۄ¿éˤYßc€@23|ÉZ`?á)–¤Oà¿áNÙÌ(@GĔ ÆÉ¿ÿP¿–w« @ ßè0F™!?ùÒA™|Ö?ÞÙ¹t^#T´dGaia EDR3 5239874639622803328H·Æ9K€Heh@Ÿ€@dŠÇ<—L~ÀPW}î1‹<–Öt@¾Vj/¡<©/ÛC¡Û\A°NRÀ1Æ'xÜ-<ǹW@*ZÁDc<λ(=¦<Ë6™¾Q='€î>Cóf=—_¾"±X=þş>	9P>>¬_]AA',D65>0µA.4T?¤ÜÀÀÀÀÀÀÀ(=,<Sz7?â E?¿9Û>ú"=þ.Ÿ=¤At>Vߺ§v*Âë(Â+àBêPF\@âùÍ[!'B–±ÄDñÆAcj¬+@¾³ä |B"ÄBÓOðAyš+@çaž`CpA:CGOAPÂ$?·š2@#_Ð?±{`?•D@ÀÀÀÀÀ@r—çkÀÌ!¶K&é@jèU¬-ÀO"ïeBîøøøÀ-Š$á…À:‰$°Òh@/Ÿíε`@HºÙðì$Àa'V}áœÀ)Ï1rùÚÔÀU ½xÀ@,®‹–ë@z,râôÀ²DÃT4`@?* ?Ñ+þúÀ¿¿,؈ÁëÀ8ÙçpàÙÀ,Vø·Ê@BÞ(Ù»aw@P"t`É?æÖCü½ÐT´dGaia EDR3 5239734932919731456H·G)âÅ\¡ò@Ÿ€@còU§â&<Í"ÜÀPB®7H" <åû¹@l೶Ÿ|<õÅtC\3cA¨$¼À1h¦iå0Ý=¢¶@'›,®3<ùüy<ƒÙC>÷"¾h>JK>KP>uy€;0ýÜ>)ûr=Žçº^/EIIH¿à©!EP–;>˜PB·#QF?ä9$ÀÀÀÀÀÀÀ%=8å(
<Ãë.Bæ ?nDÍÀÀÀÀÀÀÀÀTYA'ƒ$ÜcF´Ó^Dѯx@Öݐ'A{Òêä	+ÉGd
èCùÞ@Õ¡Æ"AmÕ 1bGJ°C—1º@Øc¼	?"À½°}€½å½CÀÀÀÀÀ@r"¢þ¼½ÀÖ*ïڏ@j6K¿[AÀOuöÕ»`|øøøÀ,Bø"‡á®ÀŠ°îF?ó•À>@$ò@I<"7$ÀaÀé4¦À.¼ã­_ÀŸßay@--ÅxG"?þ*ÙG¦€¿ù@ }ãèÀ@Àq6À¿þ)™…Ý}P@ôâ6q@0ƒù9Ã?²‹6Í<3À¿í×îoߕ`?Ï
㆞À?úä0Ÿ«þ]T´dGaia EDR3 5239660372284736896H·Y¹€`±;³@Ÿ€@d­©ýù<šÀP`P7þ<o@_ƒ%hn<,}­DªA¤º»À1'ñû>Ü<H9D@%yvÅSÁÔ<Fƒ<=êÄ?=®"0½R&=˳v>yô=՞­½œc<ù3¾º‹>>L}rŠÀòRõDæ=¡@ȵhF?ÄWŽÀÀÀÀÀÀÀ.<–ó'6;°.¼C$ç½?=‹ãÀÀÀÀÀÀÀÀFµA&9Os8D]àD¦áøA0Ð/Aè¡iþ¨ÅDkOcCÇbGA6pš1AÒÄñ¿#ÜDh5?DíA'՘?š¼ž?i° >½Ù@?
ÀA†lk?"\(
E»€@@r"'¹¥ËÀq¿}°@jd²ãòvÀOd,CÍiÎÀ 3CêË´ÜÀ4ÛqE¤¿îj_FÀÀ+´É»Ó#À§¼Oo?èñàáÇ®Ä@IöÙØßÈOÀa´ñ~¬½\À/Šÿæ"ÀƒÐ3åü@-ǜ«?÷	zJ2‹?Áœ²¹˜å@‰¢ªke@ÀØD8ÜèÀ&w1¾âVq@.m'¤	.ö?´‹°€?Ô(š®&a ¿½Üv'Â0?ôÂòÞ*)ŽT´dGaia EDR3 5239812242334766848H·yW+Ùàf@Ÿ€@d$¤óW߉=%÷eÀP"`í;ñ=)ìÌ@õ.?á=AíCø)A°1DÀ2éŠNÐþ9=O6­@&'°óp…S=B‰J=4;<ž²Ð½"\Æ=À¼™=ôHþ=æÙú¾Éþ>Dü¹=Ókû>Ù?"!¿E±CÔÜF?žÄÀÀÀÀÀÀÀ"=–à'<"yCìË?wsî>2=š=.ho>:"Â|ÍÂaiÂ	'AçƒÂFB@²
¬ÉŒ@=cD¾.A"5·!@ƒâËãÈ@­º™BêjA'¢ƒ$@¸ÀA€tA'ãäC­º	Asä?ÁC4@E¤?æÌÀ?¤6ˆÀÀÀÀÀ@r¬1´vÀǀ+¥P@j5'ÀO
§™7ÅwøøøÀ-"Ê7À;¨–*¶p?èK¥Àaô@Iös+ÀabZ=<`À)"†ER}|À<ö†"#À@,ÂÒÙøþ?öºëé—U8¿ú§…ôׇà@¹ƒAZ@?؀m³æ;À?éØ1ÎèÀ@7-ZŒ"í?ÿÿ|®)<À'<b'
¼¿âN+Î5Ç`?Ãӂ³B-oT´dGaia EDR3 5239736204230183680H·HQäË
F@Ÿ€@cü1ÀÂ<0êñÀPETõå^<7¬º@œ%TvíÂ<G¹DØTA˜Ð
À/m(üýÌ<_³™@%¸ñÈv"<`@=²">+¹7¾r+4=æ-s=Š½q>{
¾#s"=Ó¼s--=}H‡OONÀi\%D	͛=ž»+@Ô
T?ÏÀÀÀÀÀÀÀ&<Ÿ»•,=,ÔBéþ?\=ÀÀÀÀÀÀÀÀFhAMX-÷úàD|EÁÕ{A˜¼'AAšf©!ÒrD|—xE¹ªAä‡'AA+Ȗ#aD-©YEJ¹A
ßÄ?—¯"?L0>RòÀ>·ÀÀÀÀÀ@rµKGˆÚÀºÌ@Ï¥y@j=ÚÌf´ÀOk‹À<øøøÀ)pWzÀ¬xŒ>«?ôֽܼ@IφûÀa©LÒ¸À-Ą'û¦Àõ:™SÛ°@.	¶×Ïþ®?ÿk5ÇBså¿ù´æ@@Á,3 ¿û_րOµ0?áОê¿Ãÿ@7$kCÍ«@
Ü»sØ)HÀ²ØåÇ¿Ôù¿ëë\@w'v!T´dGaia EDR3 5239736204230185344H·HQäр»'¿@Ÿ€@cü4˜ãÜî<'$°ÀPEXVCÊ4<Ÿ©è@bi£Ê<§ÂDC¡îA·¡rÀ4`«8{æ×<»;t@%!'U'*L<Æè>oy>/¬Ï¾7†ô='½j=à¶=¿ù&¾k"
=–
•½F™=Ô+ƒOOLA1b÷Db>FÈBw$T?Ê+6ÀÀÀÀÀÀÀ&=
P,=7ýBé:²?»-lÀÀÀÀÀÀÀÀFkA>â—Mü€ðD®TDµÀPA¿« A1L¯Ûýe4E<·/C»½}A#<p A3žyyEýèDÀA™›?™L?:-P>˜ >äÂAyê?žãŒE»€@`@r»p‰ ÿÀº@{,'~@j=îÃÉ+rÀOkfl:ÓÀ!óšHË8À7ðd9̞ÄÀ‹êíð[DÀ/2/ @ÀòÑÂdߥ
íÿ@@IP5›Î`dÀaÏ{–	&À.ï…ì4ÀLR·Î5Ö@,fŠ<¼Üö?Å^¬qÚÈ¿ò ñJùàÀ@â#prÀ¿ýc.—Ó.пääÛ7Î@&6,e!'(ÀíPsA¿@Q·çô0Ø¿í׳Zßk¶?ùl3–=à(T´dGaia EDR3 5239814613156452480H·¡X€.Fv@Ÿ€@d*vn"lp<Ý\ÀP­ê6‹ž<Á¦s@ƒÊ·@B<ÞOªCtCBA£ÉÀ1	>·o-<ô¹¨@&d U•m6<ç:@=r¦w½tǾ6…ò=á¢=È\1>-×½Nªd>!Qâ=ëµ=õ¯]b`@>ûÜCÞç›=ó
œ@:F? ³HÀÀÀÀÀÀÀ)=0H-<»ïDC
¢o?Ž¤f>wò=›5ë>>ym©Â"Â-èëB+¢AÿTŸFw@ÉAE³c*£BC˜C¤qšAvˆ€)@ ðGºü<ÆB³ñBvŒ²A‡ü')@Є,;™ÃÌCz³BÿShAbÖ{?¼áÇ@4Šœ?˅?(ÀÀÀÀÀ@rµ7µÀQm¶ä;@j3V/%]ºÀNûÑ9CÇþøøøÀ+9"yI'MÀ&'"]µ?ö#ì•"É@I"çF)gûÀa¬šÚÍÂÀ)fëG€ŸdÀŒ3K ÚP@-L²ÀÐÜ@\Tzý÷y¿èwÿ1ÛÀ@
ŸK¢*5À?Þ3Ín!þÀ¿ÝT­Û&'@9O"þ[À»ræÝê@d‹JÞ(†?ö–%©9
1?Û4±C«J«T´dGaia EDR3 5239665182647710592H·¹²ó€	'T@Ÿ€@dÒý"ÕN=
(ÀPVŠNÁú=Ï´@,9ƒmÏa=aÂC1
«A¨YŒÀ1ï¡Ú"zE='n©@&)Š)ä¾=Ð<sWø½"&ù¾#Ùy=‰">:7"=·šA¾ü~>»=Op>"Q][?\õCÃéÔ;Æ|;6ÁµF?žŠ?ÀÀÀÀÀÀÀ(=rXŒ-;¡ì`C(?"á>^½=ÀKÖ=Ìðu>pC¿›ÅÁ
‹B-bKBêÕFz@·-¦›ðÀ@–öD¡0)AÞê+@‹§«¿óZFAÔ¸BÖτAÅ+@¿©ùÒqC¾AmDÁD§¥Ao7?¾_‡@?³Ü?ÞbÐ?¡èÀÀÀÀÀ@rýBÌ2¢Àöԍ'Ô@jY<w'àØÀO`È¥¤èøøøÀ,	d
žÀ!oo,ñ²?érS(s£´@JŒŽÀaÜX"¬¢[À.ÀÆ#ÎLÀ8 ¨ñò@,Ï;fXÛ]?÷NB -?ËNêáç$@¯ùªr%€À ñ˜È{È?Ô¨Í
ƒ%ò@4ß¹%pͤ?øÅ>_'@Àq‡ÊÜâ¿ä—ñ¦à'2@œ[±ÍïT´dGaia EDR3 5239665320086648704H·Ù²·€d(ñ™@Ÿ€@do¦·ÂZ<ƒ¹»ÀPV{*®þ)<n0å@E6‹¿ƒ·<Œ'èC¸ÒAŸËÑÀ1T;}ÈЇ<¨"í@#Þ@Fè1<–Úl=ó×½ëzÛ½ë¢_=ŽÍ=•èE=œ`Q¾H˜~=Û0¬=tWì>g	YTQ@Qu®CË]<=Ïþ>Ê]´F?§wŽÀÀÀÀÀÀÀ'<÷­y-<
C'êº?v|=ý–D>+_9=òã=>É$¢ƒˆÁÊëOB#RB&ÃEFo@ß%½×±BCAí$€D†<AfÙW(@¾YÂSêuBBa\CãDAyÌå'@âD±ÆB±rCÐzºAU=³?³¥0@<È?—œp?ŒÝ ÀÀÀÀÀ@rŠç¿1À'^ÉfÝs@jWï±tÀeÀOcI9ììøøøÀ,%å%~ÄÀ˜—!'?ÔyÛ)"Æ,@Jäؚ¶ÔÀb€Weù[ÆÀ/í´6|/Àd"س>@-êRbÃm?ïg§h?ÿón'¤ÀÀO×(¼5@ÀTª)þèÀìUÚÛÌ@0qwalÙ?β+fÉ.@¿êÆ!©¸K€¿åªoÏÎ?ò½ÊkoìT´dGaia EDR3 5239665320086649472H·Ù²º€;!/²@Ÿ€@dj"ì1<3EÀPV`±©³Ë<+ðý@pB!M0à<F|ÛD<ÎAžïÀ1,:zê <dZð@$4£µÚ"ž<Súu=­@ü¾¾1ü=ƒž=«,˜=°•y¾y<=²¥='0â>"'^qqpÀÃî·DUò=»žoA/]F?ÂǎÀÀÀÀÀÀÀ+<¥–¸1;æ!¬Cð
?Gß6ÀÀÀÀÀÀÀÀFŒA g~™¾°ˆCöADˆJ	A5È*An‹4nÏDR!•C &4A<6d+AJ²ŽÆXDP>ìCåSA,³?šú~?x-@>ÍÉÀ?H`A#B?_8>E«à@@r†ÆLUÀ&Àj/@jWÕJKɐÀOc1îH'ÒÀ—E9úÌqÀ5™]Æ"¿ô[4úÛTÀ+Èîv£ÍÀikLER€?à6ºùŸ¯p@J·Â…âÀbaZþ@ØÀ/µÞe í¬À«ËEÓáP@-+=w̪ö?ò°v†62á?ú9~*Ï¿þý¨Óêó€ÀuR'ùHÀ4®¶a"Ô@/àäÊ2?϶ü ´Þ€¿Ôceî<©¿ÜTê]?Á£{<ÚüT´dGaia EDR3 5239816605986451840H·'qñ€Α¨@Ÿ€@dFDb­³>ÕRÀP)2ߚ>Þ>(Å@â×£¶‰>3×zB1A£ ¯À12¿µ,¢>OŸ@&$K©yU¥>OHÜ>WȽ¤U(½ž×K=‰z¼@g'=ÿ2;¾»¢>…³\>Câê=¶O"{eB¾F"Ò?ï"CžÂg_FÀ?—f¡=/$¿;yp1¾)ž\=«—½ Ÿ<>"³*>—þ¡/=•jA'Zv	@‡ô=ÊC">¡5=Śi=Æ(˜Â¸ó$Â'ÒBS§ÖÂ%BùFd@·Yù" @Ì0÷Dj5öA÷Å%@–1·¸
ƁAÞãvBKî.A‹¨ò*@ÂÄrÓ|â¾Bw±ãC,RAl¨Î%*?ì(Â@*¤X?›Ð?º5àÀÀÀÀÀ@re	™2À~s¨BKã@j3£Q@5ÀO%:¬g\øøøÀ+cJ'!ÀÆÎXÉ?ñœµ€".B@Hýò§Àaoí`L²àÀ*'vǑLÀ ´ì°Ùø@-|‹ñŠÇ§?ü1Ήê‰k¿üöFq
€@eU!7 ¿¼öŠOªy?Ú?†Š'@=œ®ƒ~—@ª$¸¯OÀ*Q,r¦É¿ì;"bScj?ä	à=Œ^ÃT´dGaia EDR3 5239740808435241344H·L摀d¶×@Ÿ€@cøSÂh<—üØÀP>dã[ü< Ó@l7óFM<´ßFC•™IA¡*cÀ0õ2òo'<ͼ@%Àas•'<Å]˜<<3¼B"<Ö¢'=²°>31]=ö~;æñ>0qQ»Ú)X¼˜Ú2ÀP¬DÎ#>\•ƒB	ç¿F?ß;•ÀÀÀÀÀÀÀ,=õ+0<ÙJBäMp?k±ÚÀÀÀÀÀÀÀÀT™Apì1Œ*3E¥N\EQ¨%@ò,AhwŸËžF…RD³"L@ò.O'A]cé½c\EVÎìEÎ@ðþ@,'?"ì=€;bx=	àÀÀÀÀÀ@r)œ²7œÀr²Ï%=Y@j5¥M(³OÀOh¿±§•,øøøÀ+%¨ô|âkÀ˜÷é¡Ær?ë¢s[Z@I('7£ƒÀaÀ†ßZÀ-›V¿Îh Àe@A‡zŒ@-"w)pý?øfR¶ó/¿÷¢½ÐU‰`@Âý³âåÀ¿úhfåÊ0?ìÀˆ3ƒl@3'H'wE?øF'œ­+À	nä^¬ü¿ÖFª°ˀ?ÿ_Ì,'¨ÏT´dGaia EDR3 5239740808438922752H·L¾WÝü(@Ÿ€@cøYF¾Ä>	t®ÀP>V¹ö—=Áõ°@[ÜoéP > ihB.¥¨A–·îÀ0¨wÐ/ÔÀ>8ÙA@!™ÌÇÜhç=Úäÿ;S»Ê=ç>ËHM½Œ,y>"=\>9ÉÌ>5j?‹Þ½™êg¾]pÁ¸	ABœD¼Ô?aQ¯Bq/À_FÀ?žNW=s©¾<§÷¾€n¾¯É³¾™»è=»p¸>‰À">åNBÉ1Þ?Ú|‹>8€>ž)…>˜<N>ŸßèÃ)Z¡@Ô)ÔB±éÂàöFÖ@ÉĖWÒàBUZºCwXüAv/øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@r(Ç1ªjÀqÁÕ­ëà@j5šé¢£ÀOh§aã_˜øøøÀ(¡"iWåÀRg ¦¿ÔÀQ"'4@HLàK
Àa$Î"†óƒÀ,—/&À"À·öþÀË@.¶¿^_(?Ö;£ÔEpÀ	'Ñ^F@É<ÙîíÀ¿ñõ*Ù¨‰Ð¿×ŌÔV.Àþ؆#]AÀÿÛ7ÞóÒ@5tôíö?ïsExD?ý4Ø®œ¢‹T´dGaia EDR3 5239742457702770816H·Nçè€ՃÆ@Ÿ€@cù"ìðü/=vîÀP;ÏßÕ~¼=nn·@3®źß=‹¹&BÀAªp?À1OÆLLÝ=—™¾@(ÕîÓ'/=ù"¼Ïé½tàô½?š>dŒ>†ƒ»>/ €½cUÿ>?R'<"c=tg"'@-îbD
'>Éä@ŽcwF?˜ùŽÀÀÀÀÀÀÀ.=ÕÕ'2<†ÜLBõ?ŒnA>$è=vl»=ž¼>çÂüÁÙ£®BR"sB4PF¬@¢Îí,«ï@
Dˆ"CA‰ÞP)@kOïê)œAAÄé'A›ë]+@¬'#ÄÇhA`/CãåÞA}på?Îv@i—T@hh?²]ØÀÀÀÀÀ@r 4ÀF_"p«@j4A§ÀOd	â&)¯øøøÀ,Å
"*;ÀZ&/èL?û›ۍ~…@I]iL}(Àaç"yÀ- ×tFàÀ¤|Ò
,@,ÓÆ
×`@òyì׿ðõ·›6H@?þöøó¿úBn|¼0?õO‹a
©@1…/…Õ?ˆOú)5´¿ù—Ià?ç_­Aµà.?ô?ƒãÞQT´dGaia EDR3 5239818457119630720H·" &¥€hñœ@Ÿ€@do ¾´=•MÀP$Üï¿·'=ÃÀ@™In=®1Bœ‡±A¨Â®À2º!èÝXò=½i@#kâÛmy<=®E=ª®<4Ú©½¿r>g¡=ðæt>6kÚ¾£">•©i>PÂÆ=è¬*FD?ÆÜCÌŽ>¤r?ü5+F?šå
ÀÀÀÀÀÀÀ%>Žè,<
ïBâÚù?‡Ñ>'îS=¹p÷< ±">e	ÁÙ:€Â©óB,UB"F`@`L0hî@½_DNgLAŒó#@h8ä/1è@å3A؄fAœöV#@¥U;&/AŠC™AiAB	?ÇŠ@]¢h@"?¬ ÀÀÀÀÀ@rÛJ…|fÀΎ¡çé@j2°Ýß\ÀOö«}Â"øøøÀ,QÞÂîF}À>º*Š¿Ë™'Úcˆ(@ILÞiðoÐÀa Ë®;YÀ*`mUWtÀ½«ÞjB°@-@–§>ñ?܇š¸g¨¿ó׆·ó@@_gµó¿­Ž h¿Ö"f*ț@Ñød5IÀäqýwk¼@&/pþâ'?Àžð/ƒÐ?ÕÏæI‡&îT´dGaia EDR3 5239743797732650112H·O9é,€L|\H@Ÿ€@cõvÙ+ <Ò—ÀP5©ûǵ<×u§@m©Qo˜o<ïKCbZ"Až=PÀ0WŠ»ºÐŽ=d…@&I«ºc¬=Ð(=íu'½M~ã=?˜Ý>|º>E@Q>"(¾=ícF>!X^=£Âš>:ãÕ•"@"ùD	o}>ú–@V¼úF? 6qÀÀÀÀÀÀÀ/=LÈI4<ÙIBÓ¬0?"/> U=ÉÑÖ=éÇ.>G¶DÂê"oÂ5ÝÙBa)hAÌ£7F'@Â<û³Õ‹A,ëD‹‡A{•-@™%"tÞ3A©1C,\AŠ">/@É©yÇ:©Aé©ñCàë¥Ag9R?¼ÿ@7´¨?Ñ8?žZÀÀÀÀÀ@rŽ²H]ÀÐXÅþš@j,Py*юÀObŸ0túøøøÀ*—1ÔǃÀ=—ƒŽ1"?ó¥³lo¥@I_B&WñÀaÂåÎðú^À-ÛÆâ0ÀH$¼7D¼@-Á'\(;¥?þ:ÌuÖ¨¿û›¼úï @Ž™\$À¿õҐŸ'Æ°?ýÒTEŽ°@1_2_6û?òÐþ8¿öåâc!®˜?ÌFYæ› ?ñÌDö)ìøT´dGaia EDR3 5239819389159663616H·"ùèׄo@Ÿ€@d5UC"<•œòÀP$¡¥×<§@‹F¨ž2<³`—C—‡ÄA±ÞÀ34˜Ü*éÈ<Èé@%ùªEŽ:Ÿ<Æy¥=Wºlµl¾4=yX}=mÔ=™_{¾šY*>=Æ»=»ž=¢npmk?ˆd0CÃEçF?¢¥kÀÀÀÀÀÀÀ*=á7.<ÂøýC!d(?…˜>,$<=áªØ=´	å>U™ÝÂm´ÄZ—ÂYBbFu@Ðq–sqÉA…ÁD'«Aqò,,@¨c·Aˆˆ_C6æÀA"Ò1+@Ô¸"œìŽŸBCÝ°Cب»A^åé?¹ä@*ùä?½'°?˜bÀÀÀÀÀ@rê¤sÙOÀØÔF¢Å@j-0ý<{ÀOºŒE<øøøÀ-»ck»ÀlŠ?—"?ڃ‡sé|@IH,ººúâÀa«mIÓ²À*;8ôåPÀoT,@,©äXψt?ñ5úæ,•ˆ¿ó¢
mf'@
ê¯à®@?ž2'€?¦¯ôúQ֙@Y—7ˆb³@<4 ì<™ÀTkù{=ÉfÀîe¹Í?Íú'êV½(T´dGaia EDR3 5239883951112377984H·Î±Rր;³¯µ@Ÿ€@d­ÓÎEÕ<Ë°dÀPÎ]ìò_<¸†a@iX ž(&<ÕeC}z5A¢ö·À1‹¨aò=·O@$µö‰ü<é­Ô=…—×><ß½@»x>"Œ> µq>Œ«'½=ÍÈê=Àe›>c\eed¿5E‡>†åˆBi3MF?àŸVÀÀÀÀÀÀÀ)=G¨¹-<ð¸Cå@?xõ7ÀÀÀÀÀÀÀÀTqAx—¼È­Eà4E`¤Ç@åN(Arš0ú¶ Fe/D¡'@亗&Adëwy¬›ÌE¯,DôÍÓ@ä¸ô&?"8­9Q€¼5n<8´ÀÀÀÀÀ@rAHÒ)Àà⤃c@j*ŒêLÀO"¦ËøøøÀ+%…2{'À€ªn-_~?ß	ŒðY@Húä›ÁôÀa͵d›ƒÀ(ì Ë{\ À89bò¬º@-Ÿæؤw?òW|E|ë¿ýWh1M®À@X©.Ù€?æƎwe3 @8"}½–@0aT¥Hœ¬?ÖJÔ"ð¿âø.>jÀ¿ÉÇp:ðŒ?Ôþy ­>T´dGaia EDR3 5239819835835866112H·"a
Üe‹@Ÿ€@d¿…»Ûí<ä¸ÀP&Ÿ–vÇ<é©ö@Ç/Ê©eÚ=	CJÿ2AªÁ À1üüFÆ=øò@(K
lŸ|z=HÖ=˜s&¼ÚƒŽ½ñ2^>ž=àÎ>.žñ¾zÅÂ>^xr==çÜ;4‹‹	ˆAßêDÙ¨Þ>¤ïrBF?£Á¼ÀÀÀÀÀÀÀ.=Z§¡0<NCt·@
"ÖÀÀÀÀÀÀÀÀF™@݄¡I…ì£A•Ò…DÉ¿ÄAgÈH+@·™t°ÅA­€NC‹F\A~,
+@âMY¯üBH«ðD:ÉiAUW?¸On@$¢Ø?³(?–'ˆÀÀÀÀÀ@rk'2vºÀq;v
m@j/{ȃqpÀO'Â$­øøøÀ-Kà†á(ÀðSXA?û÷µ¢@Iüݨ)Àb1ªÜ€1¦À+¥Ž¡xÀ±¯fOð@,—zôC3´@Ö_6:æ?Ç ìùœ¿Ý%¦Sj¿äÇÖiÏ!à?؁rÀýp8@,jl¿¨P¿ò¢ãÆf?ïÐ!òip?ñlk¥Ó‰ª?צHý&<T´dGaia EDR3 5239820626109835904H·•
ª€)IZÌ@Ÿ€@dœßjæò=3=ñÀP$ìŠo.R=9Æ&@ˆš8¶1é=F½<C¶ÂAªódÀ1ۊÓ鷘=n @'xÖ²9"˜=o¨i>	à7¼¹ß,½3R=±Ò=Ç?È=Í7M¾šh=è³½Fœ…=þ†Û`_?ëŒ3CÛµ>LΘ?÷ð·F?œá«ÀÀÀÀÀÀÀ(=¯Ö'*<ˆC	œÌ?ˆî€=#*>&o=Y<ö=˜1ÂÂ{rÂ94ìÂñ'B*|eFo@®ÃKVµLÓ@A,WD£{A…˜)@~]ë[°n+@ß#ëB‹ZÖA"úZ(@µ¥ˆ©A7¾[CïŸxAvW?³@NvX?ö#Ð?¦ÈàÀÀÀÀÀ@rŸv_JqÀmãÜìì2@j,Lhˆ`9ÀO)hDj'øøøÀ,˜ÞzÂ$ÀØ®ò8Ê?ô07¤Þp@I/¸á·HÀa®x|øóÀ*×"=è!XÀK«NÛþ@,ó›¤Òï2?þÅP®Df™¿ö°ˆ¡@@
'üö\€¿Ï¦"½œ€?ãX,kɗ@5àîùR°¿?ûɊ¾Hß`À6güqx¿™Œ]5ƀ?Ü×ò"Z`4T´dGaia EDR3 5239746271633131904H·QyÞɀ$6²@Ÿ€@cã"{ÊF‹</Ë7ÀP@JÂÂ</¬3@'pZŽ<E€D
]A«o>À1î'Æna<yÔm@'ws,>n<ZŠ<~¢»JPó¹cÆ>t¾'>%Èó>•X=+›Ÿ>i
=ò·'>3'}}¿ÄñœCœn!']¢F?¬ú‡ÀÀÀÀÀÀÀ,<³º"4;õ°DB»²™?qŒ‡=éÿÏ=³t=¦Î>Œ›§Â¯éêÁ™ÈÂÂ<aPA׀»F|@ïê.B½B¢jRDI7ŒAZb/@Ó¶D0SB·ÂCU;AiÌk/@ðŠH‰O(½CrËÔC‹"mAJº÷?ªæ9?ø‹ ?v°?zyÀÀÀÀÀ@rŒÒŽ¿ÓÀÉ@V@j,>ýcœÀO‡¼IÔøøøÀ,Â8*—{¿À'ÚÛoÔ?ìÝ*{º,Ž@H»› N'@Àa¬ïÜÀ.Ia×*æÀž^­¼­4@-…°7j'?ù®GCqpÀš]zÒ @
ÅAYÖ@¿ÿ†Á!ɵпþ"8‹ÛÛ,@+6øæPe¿òðÉäB¼?ü˜±*Àð?ÈëÂ]¼:¸@ꟿö÷øT´dGaia EDR3 5239886734251277952H·Ñ9T>€_ÊE@Ÿ€@cøùsÉ<ú·'ÀPf–jc<Ñ(@Ÿ×`ë=­CTúJA¤å
À1~Ô.y=%(@@%ÍڜÍ7|="Õ<å4<½ª€t½¦¶N>3Ô>-:*>sƼ™¶¿=™Ñ˜¹ú]9=Õ:²ƒ'?QÚæCÔ	¾F? ËÀÀÀÀÀÀÀ,=g}2;±°¬AçËO?ƒ´ñ>%S¤>+gQ=b^$><"´ÂàwyÁg†.Âd»B
ß7Fz@¼àqf´:Å@—LDÃp†A€ˆ*@'ô(.@hŽ@ÂõÒC<™GA€l*@ßò¾KAa.]D-›_Al]a?½…@:Ü?Ö@?Ÿ
xÀÀÀÀÀ@rÙ5ZFÀÆî¹o@jÞ»oÀO3ý'¾	døøøÀ+¨iÊKøþÀ̧â¼:?æqÜbû'"@H•<ÚÚWîÀa«ƒ|½`À*3рxÔìÀjÁí%§²@- Éýö?õÎ:äkÀ´½wÀ@
å#Tkd@?²\<m7@8ø֞ÚË,@/ËÈÙA ?¹2uÁ–¿Â­aá9¿˜VŒBÀ?á'…þ1'T´dGaia EDR3 5239748023979938432H·Sá€I¨$r@Ÿ€@cçãlŸòÏ<"´*ÀP>Ì÷·©Û<–]@WJë?Z<›b
C§XA›è$À0+¿b™ÒJ<¹Q›@%Àõèt4<­—=£*‡;ß`&=³S>Fv>P¼3>€>*3>lGö>Ed>Nrba@(CÎ=¸]?ÄÔßF?¥ØÊÀÀÀÀÀÀÀ)=Ê[2<ƒGÜC
_d?ŒÓy=½ ö=vžÛ=Þp>Ž&6§	@Â|uFÁßêJAÜh¥Fq@Ù¦øp;ü®AŒV'D»,õAj8‹.@¶åT¦ç\ëA^yCÒÅA~²c.@Þ;6jBhµDO4ÁAXUÍ?³k@rX?£ÎÀ?ðÀÀÀÀÀ@r+¸Ð
9ÀåÆÑnŸŒ@j-;jeÔÀOøådÕøøøÀ+`TS?&À§˜m˜ò?ñ/[N5Á@Iü9™[¬Àb†Êî{þ2À/}ÈæHhÀÚ44@-Œ&ç"Û/?ûÄtW|ê?ÆüsY,BÀì¹IdÐ@À'ôWÒd8@×ÁicÁ@.‰B#€Ë'?°_E§›"?܏ۉŠ?Ë5–´Ã?ò×ýÙ{–¿T´dGaia EDR3 5239749016092202240H·Sø`Õkši@Ÿ€@cçµ!
Š–>¬tŸÀP7ž‹ˆwß>©.¢@GCAþ>¾¬¡A'A©ÊéÀ2)I…6Í>Õ:ª@%÷^²¯Æó>¼TÔ¾	r3½6êH¾ÊÒ>²>'º>·_¿=ļ>ìi>Zc=jÄH__@0¾¨CéÈ?ԑ»@0þc_FÀ?š˜.=»œ?»ñ®$¾6¶½Ï‹ˆ¾q(¼=ïå(?ˆ.
<uÛBÑÅ6?ô>5Zä=›(=|Õ>‹V¨–BNéÂ-iÈAìåØFi@kOA/"N?câCvKŠAžµù@ASNe6`@_ÐÒA†0A«ê$'@wU[Û¨þˆ@¶5BƒEPA'ŠŒ?ïý@JüÀ?ÓB°?¶ÐÀÀÀÀÀ@r>vèK-Àƒ)Ó8È@j&«I1‰¯ÀOwøú5øøøÀ+ÒKÏìUÀ›'šG+ª?ØXûAuÄ@Hù³¬eîÀa8>+—ˆ"À,Âð'xÔ À½òð-Ž`@-'_P˾a?ð«WÙÃÌ/À
$7'œ—À@[;·ÜYà¿óS6ü9&0ÀÈ}˜§ñ@+wtvšµV¿å¢û6­Èø?þ%WK´(¿Ó…33¦mt?îÜ!-g¹ÂT´dGaia EDR3 5239674700295136000H·a±c«™-@Ÿ€@d
U£ 5Ù<ãê ÀP\ÀV,qz<ô•!@%L+ëê=^ÆCLÞA¥RüÀ0³,[[ñ=Ú@(Xz@È=$)¤=œH=½E/½lµ==ßh@<[@"¾rÇ<õE•½"Â/>7¤ŸŸ–	B[KEÜ{í>ÌVC4ÅhF?·¾ßÀÀÀÀÀÀÀ/=o¦5<"C¹ó@]¢FÀÀÀÀÀÀÀÀFÇA
˜ÇC'IÙCŠ^¥D[­ACœÌ2@ø
,·<CÆï3CwGuAM³2A	UëL¾éVDØvC´[A7H?¡'ì?³XP?!dÀ?EKàA$mÆA|Â	E«à@@r-ÇïŸØÀ¦d_´'Ã@jZe}³TÑÀOrÉ¢¢	ÓÀ$ç…LpÓdÀ-ÁŸ'lú?ë;op´À+á'öŽÌÁÀ׋ûÏ0?þz+Œ®_»@J®õDò×Àaì}—ÏñƒÀ/˜F®¤ÀÜ>E«O8@,ÖWñlž@‡¢K
]r?Ð8ça¶€?ûM8Ã<·Àþóì£A(@YGXÛ@/è
ë/¼(?Été;°¿ßâq6Ø?íˆ_&$î ?ëÛÞíjT´dGaia EDR3 5239823134370969088H·—a6`æƒ@Ÿ€@dàn¼)Œ=«º§ÀPÙ"Â=ŠÛ³@®"®'~=¬©£B *Aª¬À1Òü¹ô=ޞW@')GbJ8=¼ÑŠ»áMê¾Qrß¼p+ß>9ËØ=Ԟ§>Nu=L==Á8£=®c.¾*k3Àm}mF¢m^?P9XD5%;F?çtgÀÀÀÀÀÀÀ>	!
=s‰Bä¼­?WÀÀÀÀÀÀÀÀFA¬–.@°FHbÃD~0Î@˜@ A¥Œ ,èzëHŽeDšÇ
@–DAA•ž¹«N[+I.€oBý½@›TÕ?"™6¾"€½~/€½Å
@ÀÀÀÀÀ@rª¶AÀ¢¬]@j&Úõ¨ÀOI4gøøøÀ+÷Pp"fÀOJÕpš?òªl"aM@H´KÜàÀa`ø`…ÈYÀ)Ô
iàÀ9³Ø'@-8M³7.?ý?…+ÇqvÀ€½¥( @CõS?Џé;cÏ@?âôa»Q¦@:£9ißp"@
¡	]ÔÀ$ÉàFÃgœ¿ß§Y³ê¸?ÒTŠÍKä¹T´dGaia EDR3 5239823787213813888H·—ù…x€}@Ÿ€@dY8¥µ<óUÀP…M¨††<ïkÑ@ƒÌž
‰y=¦CLƒKA¥ÝòÀ1\Ì<˜¢=»é@&ª	¤^ê|=Øf=Žb×<'Èm¾5r@>=B>
Û1>]6¾*Î=ßã¬=Ù±v<Ù³àÀŽé%EmXÍ>º‹BÒ{ç_FÀ?àµÌ<Ë¾~¾†½	÷ð½ý‰~» úE-=W\//=r†C	[Y?X$ÀÀÀÀÀÀÀÀTšAvŒ¡^«ç¦F‹¥Eº@èØ.ApyÍJó²7FNö´D£	@çÖq-Ac<"~E~ðEWî@ç÷?"›»'¤¼Î;†øÀÀÀÀÀ@rÆÅfDˆÀ»'½®Žå@j#í¯?ˆˆÀO·äAøøøÀ+ȜµÄæÒÀ+ƒþ`?ó2œÑ
Ðâ@I%ER}€yÀa´^–8zûÀ)ò#y}%TÀ«'ăZ@-J1ï†?ýǵÚq,¿÷þúuÞ @®\Ç{ý€?əŽ]"€?ÐÄÆ[þPD@=¯÷‹2Ê@ꓧ"ŒÀ*sÆ6—š¿æ!‰v:?ВHå›)T´dGaia EDR3 5239824435712298752H·˜7>Š@Ÿ€@d"ÒY_uq<˨ëÀP ¹5Æß<æBÏ@'w¬›=ÖwCS.FA«îøÀ1òcѐë\=~`@'¥ÐššB‰=+õ=f²Ð=w¾½4/Í=îŠ>/J>$-s½†6Ž>€Ñ>\ö=Ÿ½žLK? HGCºÖ¥=ª?YòF?  &ÀÀÀÀÀÀÀ&=Gø+
<8CKF?†1ø>Bô>:•=&p>'r·Âô—³¯Â2uUAÛC›F[@ËřÖ
)@Ë]DÅ1
Azü'@™Ã(:8)AP¢C(ƤAŠ]Q(@Ê	'«ãøAÜërCñ_†AføÇ'?¿™*@7l?Íô@? ˜ÀÀÀÀÀ@r'1@JÀ³8¼<BÀ@j2ý´ÅÀO
yw"ÒåøøøÀ,¨a‡rrðÀ"$þËm?ö¬ÜŠìï¢@IapN¾Àa¤`ÉBÆ"À)ÙU÷"øÀj±gr›–@,Îàž‰°@ úÊ)¥f¿ðw¶»€@­Ðé3À?ÏÍ(¾Š˜€?Ó®âŒÞ7ð@<‹Þ¨( j@ØãGÀ(·•ïèÎÆ¿×Ñw'Ùš ?Ò¢"õ0ÉT´dGaia EDR3 5239752726941764480H·WX?‹€48.S@Ÿ€@cÝË8yO/=##ÝÀP5|ªòå=&Œö@ûÇ®{'s=8"ÜC:Aš;æÀ/biøâq3=V3V@&f|k֎ø=P=‹Íñ½[N‰¾¢è=|:Ë>Pt§='!i¾(Óe=z@ì½£þÑ>i"…"AzùèDƒÛ>ѳAžöÁF?ŸÄÀÀÀÀÀÀÀ-=¡ÿí2<«ÃWBýlA?Îã=֞=ۑë=žÒ>:ŸK'T!Â1Le-Aà˜#FŠ@À†±Ç—ÂfA	ÈD|¼A}æt.@–Ç_BßßUA÷ÚB<ÛÝA‹o#,@Ƶޚ?gB`7UCOhñAiYP?ÅíÈ@6Ø?Ǿ?¤i ÀÀÀÀÀ@r$ ðœÀ¨•»¸Ø¼@jj°°ØÀOƒLŒVõÄøøøÀ*^ÈÓkà2ÀÞ`>ö?õ¾®í0»@I6'á³LÀbSø¿E³À.cä	¾cpÀ×ÿev@-ðÂþãY0@)㊩Åò¿ù@҈ƒÀ?׈!.J|À-i[2ÐX@™OQ÷{n@/ï…Ú
j?çîjÌѱ¸¿¥d&Ãǎ?Üp:"@?îòX;¯%›T´dGaia EDR3 5239825642632266624H·™©C€'ày¨@Ÿ€@dÚþiQ<ÙXÄÀP«K½$¿<Ó=÷@ÛªE¿º<ð'¶Cd jA¨žâÀ1®ñ'ÿ)ˆ=@&ð®ý¿	è<üÎм»´½|bL¾Š3>
\½ftg>
ӓ¾
Ú>"Ù=¥#»Ð±À`^@ežCæÂ{>zš@6˜ÏF?¡¢3ÀÀÀÀÀÀÀ(=:jŠ-<>!'CQÚ?'´9><¢=ê=É_Ô>†'#›çZÂVB+AÓAìßÐFk@ÆW/GÜçAb'éDIï¯Ax©â+@  jΔENBéÿB€hAˆ%ç)@ÍíYRöñ'B¬5oC1ôxAdŒ?ÃI=@.ù?½`? â°ÀÀÀÀÀ@rkH9#À‡ã!›ã@j,¦ÒÀ5ÀO	Lû¨YöøøøÀ+Ùèý\œÀi$.,Â?óþÒXæz@I›¤OÀav""\æüÀ)Zæs|q0ÀÌ&*ˆnî@-+aØ=Õ?þ"ëa…A£¿û´Cð<
@@pŸ0~ ?ß´gî§Å@¿¡úMÈÊuÀbðdèÃ.ÀLœ¥6h@c–`å	I¶@-Ph§´?̤ʯVT´dGaia EDR3 5239891682052584832H·Õ¹Dµ€:ê)@Ÿ€@còY~ـÎ<;L¡ÀP¤û(Cü<1‹Z@n'2ûʙ<O/<D£xA¢BÈÀ1
x!'Æ<uzý@%ö'dJB<cÿ=†€½~ÐB½¿¿‰=Õ,l=—/=Þѽž4ó='â½)½>""¢ŽŽ‰¾ÄnOD^¦$=Ù
SAOøyF?NJˆÀÀÀÀÀÀÀ-<±jÜ3<7@/BðŒ?|CtÀÀÀÀÀÀÀÀT±A3#¬R€º–D'Ú÷D…t®A'Ä1A$Ÿ:ԅþDömC«b¢A,9¸2A)/n9çVDæ‡wCß¾bAMn?™,¼?NÄ >¥>€>øJÀA†µÆ?Ti7	E»€@ ¾€@rodâóÉÀ¬åäÈ@jáøtÀO2$	qsMÀ yi"GÌÀ4ªq5Ù$¿âÕ°Š#À+iÌ	‹(¶À8ÿÁG'"?ë´	ÏÈÓ@H"Üï§ÀaÑ/þ¡ÚÀ)ó«)ÛÞÜÀí†k¤"@-Ãs=K‹¥?øoñJÄ´ÀÓh†0@z­$4À?É7¢Et€@&&jY²@0oÎ&êE(?ÖØvŠá ¿ã1=#íÐ?¾%÷
±0?óÐï¢QëT´dGaia EDR3 5239891785131767936H·ÕÑD8€KñÜE@Ÿ€@cïHPs=%֐ÀP	ˆ¸øMð=´@!¹ð:9=6d6C¶A£xµÀ0ê;UÄNZ=O*g@&í¶N‹=D捼µ ½òs¦½»&‰>›æ>ô½=ü`d½›C<ð`½Óæ>/»uu@a¹åDr¨>zC€@t^4F?xõÀÀÀÀÀÀÀ+=•þó1<7ÛgBë®r?à=¸Ií=—á¯="¥Ð>T¥&Â؛¿Ž!ûB"$Aþ…ËFy@³Ñ4scßÿ@‹¶<D'?gAƒd®*@…*ˤ˜
@Ÿ±¹C	‰A'"ð*@»Ã%Ý
VAf–'Cö"*Aqæ?ÄR@Il?ëä ?§¸ÀÀÀÀÀ@rõ¬;geÀÎP–@9Œ@jƀ"ŽÀO7¿ªLøøøÀ+à³ÕV4TÀ£H\*ÈÂ?óPY™mÛ-@HÒ@®éîÀb..?ݤÀ*lv\@ÓÀÛV:^@-ŽNïÙïÕ?ýår¢Ô6VÀ/ЧtWÀ?ìéۍM¿£ì©O#¿Ûië'c²@(~p­£%¿óà»VOÄ@	îž"
h?é÷v^M¼?û²¡¾T´dGaia EDR3 5239962875423293824H¸y×€;*ÿ°@Ÿ€@døDæÓO'<íÒtÀP~ÎîéîÛ<ËgŽ@á+îx?Å<þ¬üCPùAªƒÀ3YbYâ•=oz@!è"Bxã=>œ=½›«¼ïj§¾XBÃ=´j=eœ•=í]ùºÃo">}ré=ÒIÖ>P ¿œœ?RCCì¿i=Ãk"?~
	F?žƒÌÀÀÀÀÀÀÀ0=aQó5<\CAô?"üF=™ê¹>$Ź=Y»Á>ƒÅÃÛõÁÞ?BJ±MAۑ¤Fº@¾¡!z¿z@ªB‹D¸7-A90@'ÕúKvƒ@äÛ¬C›êA0@ĚÁUâ$ŽAœ(jDAk	{?¾Ø•@@R¤?ß)?¡|HÀÀÀÀÀ@rO0?d9WÀL®§'ó8@jñGq=æàÀN^™c"«øøøÀ,±}Í©ã:À'9¤Ÿ?æ;èˆUÞ<@NÖVy!¤Àa¸¨†³ïÀ+X*Œvƒ˜À|éóá|*@+VWRæ?õ³
M'JG@ zdÁKÈè@
›àÍ­À€¿ßô0š‡ÀÀOõ™7…˜@-vDWe˜$?¹nۜ~ð@?¡C‹Ì#Ô?«5ÄBáç`@ðzKáˬT´dGaia EDR3 5240001667569651200H¸9ÁñŽ"ÒÊ@Ÿ€@eחûЯ<ÞòÀPdì<Ö‹@º!ˆ»"Ý=iCS|yA­'À3Ǵϛ¤û=^›@!Û~
ÿb=
ÿ½4]T¾þ,/=õó‰=r9¿> h¾:ˆªs>Q¶ï=ç,#=Ž-žœ@]SáDM:>hy@5x@F? `•ÀÀÀÀÀÀÀ/=Qí2<6Ac}?·&>5˜¨=)[†=Oo>šÞt¢_^A
'>B'¿A',NFª@Á̘…K:@±—ÅDÄNA}bÐ.@–Â#ÑBä@÷œ.C<<hA‹q"-@ƝÔ+©žA‡oÛD*ÿ>Aik#.-?¿t@5܄?Ëû ?Ÿ½hÀÀÀÀÀ@rOAR&dÉÀ}Àj@jâ±]ª]ÙÀN+Áý°§øøøÀ,J%òl¶À0G«I•}?äŸÙ¾ï%>@MtÎrÛ2Àa+;&S/À(΁¯3|À®:<""@+GÏHJ‰x?ôåèÝíÈ@‰½Be^@@ïYÆø@?ñÍيÞðÀ8 -Ë/@-ÇMÀ€8?Ͳ¯ÆÝ`?ÒÙ7x¶#`?Á-é¦×Ð@ͯƒ[&F´dGaia EDR3 6073685464288283904TJÀ[M<ÐR®@Ÿ€@gø÷t?ŽªÀKÌ@Յµ¶?0p@!hÍâÉÓ?‡rAóB'›À@!VÇæ?32hÀäB(p,é?p? g¾ќ½æ"¾›ù%½»Â¥¾Öò¿M->Ó>=Fº?58ÉÉ@…ý"D~å@²@5—_FÀ?rôy>ýú¼	Y;輐¾}ߧ¾køݽÎ%™5?Âzõ:=3Þ@A—?''¸>÷ýã?æï>jT>VÓÂkÄÂR?<ÂMàAõoZFé@Y­ÐãöÂ?—¹C,RÀA¥D%@<6DÏfˆ@­â@ÞÅúA­³0@d´Àù"O@"ÚêBbúA™™¸?ñŽ5@ Ë(?†ï€?º¦ÐÀÀÀÀÀ@rå,açA@^‡ˆ•6@kCÜï[ÆÀF©´o©øøøÀ-h8†øØÀ##Q£­;Ü¿ü\r·´@Nv<ÊÀX…²a¿Ä@- u1YÀê_feæ@$<¡zBZ¿ñÇY­ ¨‹@"CZŽÔ@HeTÀ–,<@;¶U"1ÀU®^´å÷Ú@&Úhaà^B?´©±ìY@?áC-Â2à?ÕpU8ÔL|@	cå•}·F´dGaia EDR3 5247811842236238592HÓù"K‹Hò@Ÿ€@aÝö"Ié»<…ËÀPOÜâ3m<…ÑW@ãÊÍü{<'ê5CʾA¦@ËÀ)ËÞÑzdy<·©"@0Kiè˜ù<¤*=«$Ó=Çs=LÓ=,<>ö=åS	¾—Ý>;ß´=T>=¡¿O~~{A[àDã0ë>@€ÙBEA¦_FÀ?Æ>Í;'š´¼2Sþ·Ï½ß´`½@=—¬S+=í³00<±vcCè?ªÊ_ÀÀÀÀÀÀÀÀF"A?Rf'\™DꭇDˆ«¶A8-A0'bu"^ EkÔ«CáA#ü,A5U2ÜaEUúCÊARç?™þJ?Z›`>¯l ?åÀÀÀÀÀ@q¿&®N™À$y½ý@i&õòèãÀQ?ῄòÿøøøÀ*ª¤LEÀ"	ƒ]Õþ?ýwÅúÝ@@m²9þ€^À`ŠOc&²HÀ8¦À=C °N@@0x^‹ï[@o0œ"À2ïØO^@)ŒŠbûŠÀ%ãzw6‡òÀBStz¼>@0wg/EX¿ÙÂèÓ®è?ØJ Ø``¿×Y—sêú@@×á~Ù²*F´dGaia EDR3 5247326098612172416HÒ?Ij6€:¨é@Ÿ€@b­Šúnj=°ÚˆÀPºG™¨€Ê=º…ƒ@‹Ž¢YÞ=àŠoB†¼ûA³ÐùÀ.éJ±Þ=þs@0»›~!a,=æɼê+V>@b°>=TT=̙æ½VGs=‹‰ƒ½Blj?š«½[dÀ½@{‰*)BqB'E¯nÕ?€û‹C)ARF?¥ÝÀÀÀÀÀÀÀ#>6ü5)
<§½vBٙs0@‹…>MjÖ=°=ŠíŸ>‡X-ÂLÆGB­"­ÁÒ#‰Â(:qF9@Ë¿ãFÏ×EAŒ%DJÔâAtå–$@¨žýêė€AT‰_Cm?ŒA"¼î&@ÑjÙ.-AׯQD%bBAaê??½ô@>t?¤¢0?—Ú¸ÀÀÀÀÀ@q×Éfâ© À%Æ;F³ß_@iÁŽÎ)}ÀQPڏôü©øøøÀ+ÿ6¡ûÍÀMX²Â½?ô²È®Åd@A¿ê\üNÀ`é?ÙCÖÀ9'5vÀ5ìÅÑ­P@/9FĎHØ?ÿGá¸+¿4À0J¥"&f8@0ùvKé8ØÀ(ËàiC‹'À+åÉü:·ž@.iü¡èôè¿ñMuûú?óˆ=Ñí x¿íYK±‰D?÷q¿æŸJ0F´dGaia EDR3 5392036191191228288JÔ\Y߀/x£ @Ÿ€@c׿©/'?tÀE8ÿžd†?#ßÚ@SDhØ?suß@×xƒAŠkÔÀ0àµe'?/m@'%ËÎÂ]?LNÜ>Mæ6½†Ô4¾ª›=•'™>1þ,=°ƒ¬½ûv½>B½Ÿ¢ž>‹€!D1¾_Iú×ÀA§ìFò»DF?À›ÀÀÀÀÀÀÀ??–ÌkKC>;¸­BÏK«NBuɦ><¥å>²rÌ>0Ï>…@ÏÊËÂlKBŸB'ÈFß@Óp$Ño	Að•«D%wèAo
-E@ÎI(¥õAü]¢CõÅJAmËòB@ÕÇ¢©}LB¾ôD'A^;EB?ó"‡?|;p½Ÿ€?ˆÀÀÀÀÀ@q['8C_'@+LJKÆ+@f½Bl§lÀGB›Åž£øøøÀ'Ýjw%$¿ÀŽÒ4¡!ÀUä."¥@4dŽå's]ÀbËý‹KNÊ@BlÈôΑÀ	©†¯þh@1Hc‡wÀ	ÅÉ_{fÀ?eëf¹ëwÀ°>œ{ @Ië`Ä:hÀEV7bŠà@1ô˜–•1ü¿ëÀ–Ï¿ÆäÞWڀ?ð?5Óú{Ð@!±tµ|ª˜F´dGaia EDR3 5322730296810535808IÞ#™û€NäÀx@Ÿ€@`ÊJŒj>AÀIZÒ%&(>#ÅI@ÌÐáåñ>(XB«ÐA'ÀrßGá4N>. :@"7¾Sl>Iu½£œ<;òï=xtÿ;ë«Â=òD'<ŸᾌU=ÀX»íAˆ½Ü×äF	CBR™E;ÀÕ?ȳ'B‹…¯F?œD1ÀÀÀÀÀÀÀ&>¯(*>°eB½@:WVÀÀÀÀÀÀÀÀFS@¤±éè\ÂAm''C2gŠA‰	–&@vf[Où`4@ðB?ÏA—žý'@°2¦é+¸A!"ECÍߧA{B(?Ù°*@OïH?éVp?¶ˆ ÀÀÀÀÀ@p¾û¨Á¡^À»Lýml'@cøamÿÀPDP®·1ŠøøøÀ"åÎëØü?˛ªøDÐ?òjV%?å$À‰AžØÐÀgâl«š À4¶G	‰‹¤¿ç,aùép@3ç0㚥?üÿo.¦@MÀMVo.Z
"ÀFûáT¼¼À(ÀBÏÜÀB'K;q"¶@5:²)¿÷¾½·ãC¢¿òý2Ð0¿ÞS"·M4@%±qã7éF´dGaia EDR3 5328065603960236544Iñpê\HÅ@Ÿ€@`QF˜6ùf?ntÀHü+tP¦¦?gÏR@í¯N?ˆrŒ@é'ëAz²À •Óìُ?¤d@*š¸°?SØ>Ý<EE<2'2½!>p~³½Ä=ÆÞ=›ã=˜¯´>>PòëA¢çD'TAVfB5Á¾_FÀ?—œ>z¦µ½oÍç»´¾=kp¾O´…½ÿi¦?ìÓ"<šžBç°s @™C>Fvi>*å>2²ÿ=¿<Ý'>ˆ¾BOƒq?6ÉEFú@fï™'`"?ºØsBûf)A :@VÍàoå¼EA\A&4³A£À@s}3˜ÇÄA«‰B"•A"Þ@"?ön >Ñì?Áó ÀÀÀÀÀ@pÁ*cœœhÀ 7 @d G‹<‰
ÀOá[3I‹øøøÀ"ñ¸Âù™ô?κ°<$Ð?îÀ©^;ðÀ:i €À`Tÿ˜À%e""ݤ¿çêþôLð@3ím²X"e?ù¤y^y!ÀLŠJ&¿Z@1Õ¢ºbÈ@͜|P-8ÀC}x–½U@3'½©[K¿ösÕß|Ò?Ûç۟oä@¿šêv2a$€@
ӝ'»¤%F´dGaia EDR3 5328114742688021888IñD!pý€¥­@Ÿ€@`IÍÒz‡?T!?ÀHú!žì.³?X§@žA {Øt?‹O\@¦AXA9ÿ~ÀŽk6¥?²ñ…@#¾Hˆµg|?¸i¾JB¤¼!:>izô¾fè=`|½æïоk3>ÿDç>>½Ð=
èź¸@"0CsÚ@)…N?áõ¿_FÀ?1#8>ŠÌr½MÚß½Àœ¾‰N†¾7¦½ôP¸@Ø2	<m¹ÀA}dÁ?'R0>fÙ!>sÁ>wq >ҙìÂiŠ,B<d;B+@fF¿@Y†Gp6x?'¯üB³fiA¥Q @Wȧa2ïêBG™?ôÃ(A£$:@b4ßBƒ9eA‰P…AÅ«Aš·'@ñ?†Ë€¾‹Y€?©¡àÀÀÀÀÀ@p¿}n"ÀˆóVÖ´@dÅ.±ÀOêîÚ#GÐøøøÀ#cœkÎÂ0?п–›X?îȗlÃ8ÀýqÑÉw ÀfÀâ#$À.œÚsÿ|¿ï	9Yа@3ò÷éf X?ùùd˜œ¼ÅÀMë`_^^À>ÿÕ¼]Á˜¿þ ™<À@‹Ä¿¦jç@4òŽSD¿û[e‰›æ¬¿í%'P	à¿Ät+˜@:ÅÄ)F´dGaia EDR3 5299121205191777792IŠB©2.½@Ÿ€@aµJóè>šJ;ÀN±¬Ä1>›9D@Áä> N|>¬4ëA™)‰A ÎÀ&GTÙgpB>ÌÓa@,(ì+$Ä|>Ȗ,=ŸF=°•;µR>&A='ñ‡>,…½¨õG>‡¼§>
)¢="Úç??9CÃJHâIÙ@h"¿FR÷œF?͹†ÀÀÀÀÀÀÀ$?ö@=àA¶JöAÊJÀÀÀÀÀÀÀÀFÄAUDüí2E±ßE	>'A
%a6AI:EÓ?D±ØEAÄA¤'5AI¥Ä{…èUDŒª"E:´jAçt?™o?Ë0>_±€>ǽ A—ñŒ?ȜN
E»€@`@qŒë2(iÛÀóDE-—@gðÆ
žë¤ÀPÝ=õ­ÁÀ"¡ëÛ§À5*‹L¿ì'm9	°PÀ)¬Ê5v'xÀi)"Mà?úf0ɼ¤@<Ü*¬IöÀbåÏÀÞþuÀ4¯<ã¢GÂÀs'Ãzئ@1Ôj­î@}¤é'–À6îc! ÞÀVöñp€Àà(¥ÀTÀ;ˆMµûèý@1º(ëL菿ê0ƒI	¿Ï#x°¿©üã'@@Á%±ÖÃhF´dGaia EDR3 5299373126486784896I‹'È~û€$/žâ@Ÿ€@a¥´B<áJ>"]ÀN<ãŒ|">xúô@,Œ<o¶À>ŠÚA²GA‰ÓÀ$õŠà(º>¹oC@+Y`É;.ç>³!=ä½Å>å=j5E¼Ã…3=æB®¼d‡¾ûM<檽V¶È>F—ÙSR?Ì¢Cç÷Î?µ ê@bU£_FÀ?"=§sð¾
z;½Oé½%F¼Œ…¬>Eš'?	öE=<yÓB@æã?‡ß>ÊÔ>4~3=2¬Û; ]a'†ÞÁòƒÁäÚIÂÝFæ@q¹8¯.?gC ªAœr@>8ŒnêŸ@«ïž@³ùuA­P+@}ÀözRÙ²@¤¯ÕB¹8An?ä…ê@eb@B?À?ðÀÀÀÀÀ@qôë¸ÇeÀ¯yÈ?/Ö@g¨»HpïËÀPÆѓ㕄øøøÀ*J}3ÂçÀf2…/Ë?ý"@MÿH)@<€)VápÀd5À7«6sÀ4¨
JŠØÞÀ®è¾¯;"@1#3KÇ"@Û¬«²Ñ©À7JQHõ}dÀ0•Ar¦\Àï!ÄHÄÀ0ëiÏЛ[@2"=ç³5ª¿óŠ¬›úõP¿ð3@tºð?Äéìwøn@%.–' F´dGaia EDR3 5241909870016066688H¿Aëô€]fV¼@Ÿ€@dXϳwŸ¥;þÓõÀOMùb³<:@¨ðºxýÁ< `vD#ÖrAŸ–TÀ1ÿb/^Šþ<-Ïá@!5%ëâŒ<?g
=eY=ræF½Ž¿=Ù£¸>9ö•=í@á½Àlž=•á>=«…{=缿~~|Àº!˜Cïþ<<–n=>ÆéµT?ÇTgÀÀÀÀÀÀÀ+<‡ ñ4
<+BnC&ˆo?Kc¸ÀÀÀÀÀÀÀÀFŸA.¡²Åj%D·¡DÄ_^A*ï@/A oZ¥w¯ÊDGûCêê A0*ü/A$R.X̘±DpJnD-2<A#Ð?™šä?R2À>§w€>üîÀÀÀÀÀ@rMô…µÀ0涸@iî*~ÆTÀN)ö¶ƒøøøÀ+È+?W GÀµóšËoÖ¿Ð$˜~%ãÄ@J­l°™ÊÀbUя«ÉžÀˆÖó•÷ÀªD×;öD@-"ùP‰œK?Ú/˧sˆà?ظ#E50¿ù\Ã*¯V€@(<rMgœ@*}'Ý¢7A@/ à#¢u?¡¼çØdÀ€?ÁÂZSÔ@¿Ø,xN=D?íÅ.ô©ÝÕT´dGaia EDR3 5241959824763522304H¿.°æ
gÖú4@Ÿ€@ddz'õ§?ÀŠ4ÀNíOޞQ?k¤#@‡®†4?ŸÉ÷@ª.A–GÀ,َ©ÐE@íY@(Á"[7ò?«"ó=a¥#¼J†ñ=¾Ö2>WºÖ>O™>M‡¾`,½P´¼Ê#->	"2åÓA™jDhƒBA3Bš×_FÀ?È^>žÀ¾EP½îêô½Ò80¼,•Û=g[L@Iä°&>"1`C3c@=	Ør>òYe>\qL>Uò÷C †?èšÏBÊÂ0F Fü@aÒ¹Ÿu@
0B"(šA¢k/@Yv²ôÐ]@ºµ´A‰³A¢«Ð@r'"˜ÆMApzB«A"†@2{Þ?â]=B?ÞRðÀÀÀÀÀ@r^,tÀ,¶%úˆm@iÐn5¸î	ÀMÙЌDÃøøøÀ(‰¹vÀÈ	¶¯@.@	L"Aƒô˜@I3(ösÆÀaç1ÆðÀ—"<PÀXC–ó—l@.{îB—´@–®Æ7",¿ü?¥÷t€@Ü5ãÞ¸@@€Gà"d¿úˆ%"TÃ@+	öœóúï?î4»6U¬`@ýê–'ð@
‰{>ËwÌ@7Lò)'ðT´dGaia EDR3 5241976798475714048H¿> ûþ8ëZ|@Ÿ€@dU  ˅?_óTÀNÛ­ÕÒ³Ÿ?;'7@юˆa?'Z@Ó®AÿIÀ.1žÆ(ém?"ž©@sæU?Š¡¾péÉ>réX½K`=>;'E¾."p=îÉq¾©Ž½†Â>õ92¾'2ÎÓÓA3`öD;…@§I±A8&õ_FÀ? u¤>[׌=rΊ½< ½vãö¾W @<Öãn?å1	=³i¬C*fX?ÌÏý>=—>†*s>9i>c•žCÜA†-2B¸B.»æFí@`óA	¢X2?՝B¢'7A¢Úˆ@aÛ95¼t}Aéßþ@œ]]AŸœV@|;Tµr0ïA°×aA£yßAâÑ@ŒN¡?ë˜P¾ÏŒ€@½¸ÀÀÀÀÀ@r¿IÍÀÿÁ7F­ç@iÀS8K
ŠÀMäD;"‰IøøøÀ%§N‰,À
½0L7"¿ïj†®ë?{@HlÙ³¨¦$ÀašÄæƒLÀÞ¸ÀÑï@€@/ð§
áî¿Ô€©8=RÀ†7'ؔ`@ hüô @'5G+H$?îÙ¡±¹@5K
-@B<¥¼€À¾¯&‡rˆ¿ñ§hw_@=é†Ì«VT´dGaia EDR3 5249418400526100480HÙ®9ÁèÔ7"@Ÿ€@bH"ÐÝ*==@âÀP	×ç=H6@?ˆnr=R¦æBÿ+ A™ö*À)Œîxô==…F@,Émßk…Ä=ˆO>
ý=¤ÊÑ<§‰ª>&žI>"çy>*½žQ<w̘½¦0d>*† ?ì0!C±NU>é"?}jF?ãÀÀÀÀÀÀÀ!=ÇK'<¸ŽPC× ?‰ïy=/>{5>ÜÓ>0¬Â³¨2Â;í¥ÂAîBŠF$@°Šú-/|Ò@q»'DŒ'pA"ö@#@'""óŸLLA'9BsoBA"o`%@¶{dýDfÛA]òCÏslAu6?¿~Y@E:(?ç'?¢âPÀÀÀÀÀ@qÄ9¢XÀ …­ÉX¡@ié'hWÀPÍø¢þÑøøøÀ*•k*UÀ
7ªÂô ¼?ý,Ö|ȤZ@B"¡ÚÜÐdÀbE†£+¢À5åÞ3FDÀD!.áâ`@0	6™@à÷ÃÂÀ-Bm-%|¿ñ4¾¦`X€À!s2³Ý.À:¼¨"ÃÇ@0Í  K(O¿Þ	hÚÔkð¿´»"aÔj?²·avèà@%»hà›áTF´dGaia EDR3 5249437470180711680HÙ¿'¿e{Ê@Ÿ€@b9m•Øá=ÇÔÀOòìOó¸'=4e@Wtœs=&¹¶C'î(AŸ"ÝÀ*4¨.¤¡Ö=HÅt@.ã¾£\ó=M¹ÿ¼bí½2K=³Ø=>42½sØX>¤ä¼­–G>)¸°<'8†½í.àLJ@Y`Cè\V>S$U@@uNF?>ÂÀÀÀÀÀÀÀ&="ý÷-<•Ê?_ËO?'CD>}«=iÿŒ=óæz>N2ï¦ÃæB‰'qBXC~B'ûeFY@·gÍ^§l&@ªãÒDŒ?ÙAò¢)@‰gÓË;,]@ôiBÔáÖA»%@À…;$f2A.[CåǵAo\^?Á+@Fœ`?èñ?¤G0ÀÀÀÀÀ@q¿Ùt›À j
ÿl'@höcÚ:(oÀPÐà}i½ÈøøøÀ*z_Gz+©À|¾Vdü!?ý›<Éþfº@Ap­0ì"#Àa'¦À4âGW3ñŒÀ¬ç'
@0 aÄ+
—@*é²`òÀ0éêsVŽ@AÊ*	`ÀØ	öìg|À9Éà®ÅÞw@0¦2ە'¿áo[¸	I?ÁO,m€?ÁLvIP'Ð@'7ëÝýF´dGaia EDR3 5249602740526864512HÚUáX€Hœ™@Ÿ€@bV†2mŠ@=	ócÀPÕ	œqj=>(@Xû9`Åû=.éC>DAŸzõÀ*ð2ç9;=C¸$@-d ‹›ÉÁ=%ͽ2<‹É@¾Œ>,n<>‡A¼>\®.½ò­¨>%ì»À+Ù½½j(;:?áh†C¿‹œ>Ú?Ù7F?žXÀÀÀÀÀÀÀ$=Š×ž)<ÔöˆA©ßF?‰>>q(á=;GF=¨'y><¨gÂíňÀ·oÍÁ×IfÂ,«çFH@»–‰ëô®@ºScD—ñA€…
'@¹>ûË¡AŠBßÞHAŽ"ã%@¤T^)eÚA'ëDŸUAlÆ¢?¿bN@A"?àí`?¢ÀÀÀÀÀÀ@qÆoøxn»À Aâ5HPÚ@is€°÷ÀPÃ4å@M"øøøÀ*sÁt`2{À
(éÅt?úöՓ–@B隫¿öÀa‡Ø`.;À4®rjöÀqAN¬@0
ÜnE±l@Å÷N4<`À/N-é½Ð@gí~ǖÀÀ´ŸÈyTÀCuøtŽz@0¢r¦KÿÙóGð<@?·®ñ´Ç¡¿v(çg•@œO™æŸ`F´dGaia EDR3 5249622394298243328HÚgÁ`@®˜@Ÿ€@buÞôªÐ=qr-ÀOñ¯Ërä=j9.@DÓj6=€ñ]B؎AA¥Š^À,?ãSœbÒ=Ÿ
@.>mT¿¼=Š}6=~¯ð<îĪ=-ùë=çwÆ>X{n>ÁŠ¾#Úe=úA½t÷>ð®[Z?Ôö/CÜ¿h>¡5@9Ê=F?›/ÀÀÀÀÀÀÀ*=âx/<
"¢C#½*?ˆì>,¿Ä=¿[á=Jdê=û¢±ÂšR-ÂÂWLBQFFG@¤Ñ{"­!@6¤DjéAˆü`*@r‰_š_AœAïUKA™D*@­©ç_×r¦A(ÅÜC³ú¯A|É÷?Ä¡@Vø´@=?©vHÀÀÀÀÀ@qÉ</.WÀ¬*͜÷@i4]¨fÀP¤~ÇGøøøÀ+хé¥UÀ ? N?ýCqé¹J"@BG9/0"^Àa–Šß2¥`À3'¿Á›à4À'da`@/¸«(Œ"@ìEyÒÖÀ.xÛØ40@'¥Dx² À™ë Œ"À'Ãä'Ø
ª@05¢ãp›»¿ï‡õꟈ?Óüôfžï`?Ôôõª´šÈ@%Ì]ˆ²F´dGaia EDR3 5395628055165088640Já!?3€Tå®@Ÿ€@eԟ¯%F>ˆÌ©ÀD,®1ö´>@Ø@"Á9Xß>ÌÚnA‡X–A¥}ãÀ4—ÛÙ¡X–>æÁ?ÿe૗–>Á¿t=ŽÈü=‰k^=
3õ=ÿŽ"=ÿb>HâÌ>O˪>´0½B•î>N ŸŸCc0GHÚU@nÓ·D°éR_FÀ?¨]´=† ²½ÂÓϽrÂ
½E;x<;§¡=VÞ/?&j>99=|åAqö®=A]£>"š =.
>.êª>9©Â¬F¤Â,Â;×zBŽqF¦@¼cÀ`¨Â©AŸë=CµÉ3A€E\0@™ulBçœA÷_C2™ÌAŠwÐ0@È"+–vA¼NàD>AhJ1?öT
@2•¼?£'@?Â8ÀÀÀÀÀ@q²òrø<@2®Ó̉Åü@g'†‹OÝÀDˆIu~ñœøøøÀ*6¥xÈà­Àº¤Ý,nÀÇ{Ç.Q@?ëV³<ŠúÀa>÷ONÚ@G©Oîûn-À‡9Jw@.Rˀ½ÿÀC¢rÛ/À3ß#™ÓÚ@!­' qÁp@N?r[·ÚÀ@Y.ð;¤K@0DΛ­:ˆ¿ë¾)²2™?ÃØ"Ð̀?úڒ¹t~ô@%§ïý¹öðF´dGaia EDR3 5604112429205332864MÅΐ"£€RËÄ@Ÿ€@ZTÆMû*?ƒj3À@N±›€"?…,¦@ ¹ŠÕRè°?žþÿ@×mÇ@ËÛ5@Qr´ø?ÑG@\åZ?¼Û^>•DÛ=¯'œ?{²>f W=Ã/Â>Nj
>T"a<`Óæ¾{ß>ÇGóA•0Dƒ@úÚöA҉_FÀ?gÞ{>%Î<÷Ê£½o`þY˜r=×y"=þL@'ì-"	=È"QBþL‡	?÷p>`8T>€xO>>'r>Y?Ö¦toÂm¶{ÂOÂZA➷F@`µ™'U¢?í/.BGA¢ú`@Lz£@»vÉAŒÇA§™@iŒÂ­Ü7@÷"JAÓ»OA—Æ?úBa?ý0 ?Ö ?³EPÀÀÀÀÀ@n]SÙ;À(+NG	¨e@\$ê)'nÀK"·€âdÁøøø¿Ó#"‰Î¿æGBs.@?[}V7ÃÀJ Êû(ÀZ«ŸdôÀ9	
ÇInÜ@ ÙðSDˆ×@2ýÀ"ä«@Äô²¬ÀZB¬x•I@Dç"áÜÀ'¹'Û¡.^ÀWEª!ºAù@5N#£¸Åæ¿ðü'L~ø?Üf?·¯¹À¿Ñ'bzzÇP@,çwšnoF´dGaia EDR3 5242034698941414912H¿rɬ¾@1³£@Ÿ€@d9'×à>,ÉPÀNÈ<!,Í>(»º@u¸ÍÜ®£>Jo8BØbA—Ë>À1"Ç"(d>ueò@'Ýoæ>Vã<±úD9`''½Oq>/›Ñ>ÊÔe>?k½ŒÉÑ=jý'½—S]=ϤK]\@â CÝAC?F†@'cF?›¦ÀÀÀÀÀÀÀ(>¬Á,
<µ•oAòæ
?‹í>(kü>»è=k¢=Û<'ÂͽqÂ6CBD
Aãæ‰FA@²aYÌY7@hÂÐCµ'A–p#"@OgÌÕÓn@ï>ÁAj˜A¦¿r(@‰ÞÑÄ'¿A
gB¹$9A‹º?Ç@X*È@zx?«` ÀÀÀÀÀ@r.LÀfbÎxnÝ@i§ê?a!öÀMÿ…pªqøøøÀ)²§g&™À6ÐühÞ?¿òèÒ/@H76#vÀaâà¹î]úÀòðÞÑÓhÀ<\è@.ĊŸºå¿Ý÷;ñ¯OlÀ
ãO`¿@@
ÓÚ=À@¾"‡‹L@"XmúU™@0	keÀÿ?òÙ={Ü#ä¿ÒÊÌÃ@¿ñŠ¦öœ@	Ôóêi‰T´dGaia EDR3 5242122316249435136H¿Ây2cCë@Ÿ€@dN¦Vä_<='ÀN³	½J=
d@#›½¼D'=(‹mC»ÏAš;õÀ1•/ýB/=8f£@¡ÒB6{=3^Ü=ú"[;ƒUô¼þ¯"=‡÷>å·=›.H<±#<¥aœ=C­,>D
Ž@HÿDÐRÇ>Ïl¼B£'_FÀ?ŸªÈ<½¤½Xë]¼˜v»j@z½\{ü<êL•.=‰nÆ4<,IùC 5?'Ñ+>p˜}>Ž><>‡Y4ÂõZÂ@ɏÂgqKAåŠpF@ÐÁm³CëbA»d]D7ýAqž—0@¶È´Žé…C~m˜A·`îA~È¢/@؏èã©CÊB­öÞA\H?
#
"?ã†@
Œ?R °?ª²ÀÀÀÀÀÀ@rx' sŠ¿þ$»šŒ$©@i­/Ìû~$ÀMÒªŒc0øøøÀ+€Y|{ À¾ï"žÍ\¿äÖ3ÀÅî@IÃhûFÀbÎl}"Ç¥À셽ڍPÀ¡QƒÞö@.{Tíˆ?"ÿ"êY¿Ñ^•t¬€ÀjŽ‡«–€@č¨Ñd@/PÉiÿ@/õ%U«0¿S©R›~0?ÕYh•œ ¿ßþ="…v4?×>Œ$Q¯ÈT´dGaia EDR3 5242088403212114304H¿£¡§€7\%©@Ÿ€@drÒOHf1=Y–ÀN«t2ü¤=I%É@<GÝg=tÖ=Bì-"A²ËðÀ4¨uËj=ˆ™ø@#—dƒTeÇ=uW=;,½—J¬¾û>•,;¼??>"ô¾T9Ú> x>t°<²ÁÉ…">I}Cى=£îI>B9F?›×vÀÀÀÀÀÀÀ-=¿™1<ry½C½°?€Ì¨>E×|>þ'>/Œâ>_¨ÂÐ@¬ÁIMPÂhe•Bd×Fƒ@£¡—2¼@"5ûDwÔvA‰%0@qx¼}ùƒ;@°UBKJŠA™Ç~.@«ÓJ°²AGêCÞ‹A}æz?ïè@V¢@BÈ?¨¾€ÀÀÀÀÀ@rÒç×®§¿ùtt
ïÿÃ@iÁ¯ú2ŒÀM™È #^øøøÀ,QãüîÀénŽPÊ?©]ð¬Áv@Gz?.åyÀ`³T`Á÷µÀwCâ¾ðÀ½¶P­ï'@-k;ÖÇRÑ?æÀ˜Í²ÀWïÀšOˆ@&ü:‰G3À@"z¸íøÿžÀ2˜'F;¸@.
â<™¿Ý!â£÷å?áBD¼mà?ÒÍ`ÅD¦@¾¢±U%F´dGaia EDR3 5323187521846621824IßÂÙu¶€h2ü@Ÿ€@`¶V£PŸ>oÀHÔ³U+>úc@¤)\ÈrÊ>;B-½ìABUWÀyVGn>*ý
@%"î,€->*ž‹<ËðF=â,¾_î=!*˜> ©H="¾E¾¾+V>0Jp½ÔRu=L<‡Š…B">SFK͹?ЭC'Ê_FÀ?£{¥=mï=<wE½ŽÅJ"¾õ¼Ãª¼->u30=:ʾBœµŽ@"¶›>Rªæ=‹C=ƒÓq>
©eÂk°	‰ØhÂBǸÀÌ/}F^@»?=·Q¸'A£D;"IA€ ´,@'Æ!úì¸A:q†BÃ=9A–Ì+@ÇäQVoBõ»BÇA¬Ahwd,+?õW	@JØÐ?Ïa€?ÆP ÀÀÀÀÀ@p§'U¤øÀþËug*O@cŸþ€NÀOø–¿	ô­øøøÀ"y?£"•?ÜV<Üg[p?õ¾®ÏàÀ$	ßñOJäÀd(¯£ö¡(À/Klû§P¿à`ö¾¥÷@4!R'iG‰@)—KŠ•"ÀNçµ"z#À0,¼Õ±¸Àè'ßØÀ@Ñc(¦ì@4¾ãHŸw¿ü­AyÛêS¿Þ¼ý€T)? ¤šK@@
î]!íF´dGaia EDR3 5597947368734435456M¯çy¿¨€=½ü½@Ÿ€@^8ê‡tm‡?tí¬À;«u³Òeæ?ˆj@!«"G""o?ÏZå@®†d@£ÀH,#FÄ?ä
O¿ígÜc¯˜?ÝQ¹½E—½¨Å£½ÚCH½8Ž>?¤½Ž7;ƒ2ž<— ¾?=¼="œOUL	BCE{ÍDA7½îBú"ë_FÀ?¾"¨>–§½<…T¾¥"»…Ķ¾×=A¦Õ(@"°3=ÒIBÓ4+
@[¶™=»]ž=äk‰=êÞþ?U¨Cã•B£VâÁä|œAkæRFc@fE楡÷@¿ÿB¢A {F'@^ÃÇõ@ÆiAšßA¡X&@k‰'-Z'@¸÷áBp´A—™'&?ôx-?Ÿûð=¤?•ºÐÀÀÀÀÀ@n°'	K?ý‰åy>`@`rY
IŇÀG`œïpøøø¿Í•4ù¤?®PA2®êØ¿ôÌ.Š?ªÀGpÄ)='²ÀY½Þµû@
*õ5â @ ü´‡`Q>@3¿!¯'¿än*&GÉÀX«§±Ù@E.gíµ @0Ñ£€ÔÀm
¥BCšy@5ƒlûCŒ
¿Ú´N6á;à?ƾy	[?«î¶"›ð@Ð4ö¤àF´dGaia EDR3 5597876587667151872M¯§`\OM.Ä@Ÿ€@^O‹Òó=?9]ˆÀ<}T¶?x'b@&é|FÚ?±PìAQ*@™³·Àˆãçj¢–?zž¸?ô<o¸€½2?'>.£I=ðÙy¾M®:¾,š>™f½«E¾hÍ
=ʌ¾š==Ñ-ßÙÐ	B­›FuA7SpCçd_FÀ?p¦ñ>a<m=ÝÓQ½0p̽íö'¾\~<Vm6?ÑÎ:>=2B¹û@žú==ySÊ>39=E€€?lvµïšÂXŸÂZ4ÚA[HFß@zd‰mÏ4`@Š—cBÊA˜ü¢4@nŒš×ubˆ@×xÙB.MAšòP4@€Žf£u@âÑtBŽíAÊ×44?å^Î?²w>z×?"°ÀÀÀÀÀ@nÀ"Þn?þ‹îN"Yé@`…j©ÀG'âxìøøø¿õ½Àᥠ?áÊÂn÷j¿õofœ¥GÂÀA½X‡:–ÀSìè½ôúW@C¾D´¸@v¡o	â@4>O¢of¿å´›&}Ù2ÀUÑJÖ°#€@PYGT·Û‹@0¼œnDÀQXèÕá
u@5*}÷9])¿óË"Š1ˀ?í\¨¡¬À?›~$ƒL @,¶o0ADF´dGaia EDR3 5605580006654359296MËQª7Sd¹@Ÿ€@[ŽR›Ñ0‹>è}IÀ>†@æ÷p1?lá@0¥m¶Õ?!–óAž{@qÒ@›f¬¡??õ'R}5Û?3ûœ=ê²q¼«vÂ<ç®÷¾ý°¼í‹á¾;΀¾¨D)<ëíÖ¼ýËË>F4]A:Aþ2ZE;Ï@œÁB(¸s_FÀ?­ÝÞ>y0½ÈHˆ=8@½ª%ý¾š¶½ Í%?"î‰(=øÉC &l@!g+=±E>1àÉ=ägv>š¥ÿ©Âõø
BJ®
BFÙF:@q;&>Xôû?ÉƺC.ä‡Aœ°·#@dŒu4 
Aê!AŸ'ÓAžd"@u17…dQA‹¶B(ÑyA"`'#"?é¿x?°7à>Y¬€?•PÀÀÀÀÀ@nlx &§ðÀ¥ìùå(¼@]¹.†œ¤ÐÀIú(ï&Ïøøø¿ÓR¿%¯¿Ä–Q)J€@—äyDـÀTd§ôO½Àc÷J$èÔøÀ8½…''@ Ørׯü˜@3†Ì쥑†@âpýøÀ`zƒ³¹À-C!¹& pÀ%¸ñX0SªÀV/ÖdK@65©bñáê¿öü/ö`¿Ã›=´Ú—€¿Ìáy±…0@$6vGiGF´dGaia EDR3 5858676450891264768QN31QóK
Ó´@Ÿ€@hÄúx?ðŽ>ÍùqÀPl'ÌH3>Ϊ@V±·DüÙ?
ñA7.°A·2^À6ןiÚ)>íƒ-¿ùèB'ýÁœ?•>2ó½c.3¾c Â;mÙÌ=uÔþ<k.¾3V¯>e™>}>>›Ûhki@'•®Cò÷@h°@9°_FÀ?‡¢¡=ôÌq½­Å½†¹Ü¾4*û¾HȽºõÃ*?[æ-<r›B -<?Œ¨'=¯t+>Šm=ßÂ^>XtÂã&ÂG!gÁ²9ÿÂaiFq@c»%"Òá?8ÈùCZ®–A¡ˆ½@P]üמö‹AÝ|B@WdA¦c?
@oAiTS_†AAö2QA–Ø?ÿÙÓ@ë8?P@?¸.PÀÀÀÀÀ@sÊEÅÀP£³H*"@lÚÜýòðýÀIÞ#D‹káøøøÀ-,«Pñ=¸À$‰õ
J|?Êh¹—Å"@WšO3õÀ`ȏhiÄ$À ¶G
P)@ÀsDúp1&@"Õþï	º?ëÄ`x¾@ENÇxAº¸@%¨ŠÊlÐ@D…QC4ÀKÙ'l/^™@&À'zÜ,7?å'Ø·A²p?¿½ˆ¥"´?҄:›j@*—/0.1F´dGaia EDR3 5700509297976168064OG®N€ðrÞ@Ÿ€@^|›'ÛQz>ÛÇÀ6ÅÁÔbO>éœ@ ‰
Z¦?(êAH{@má™À	-jðŒÞ>úTaÀ0Fð?Äá>¹½¿¬ô¾Ý>ྒY½K/;£ï›¼ƒX†>¯J½¡}<ųCkì=GÞD@Ã-²E=‰–_FÀ?²þ]=¾tïá½°ˆY=:Íû¼XÒï<?Ë/=?K8RBB>!]·Bp 0Afþ"?õ>LôË>D#=½Ù±ÂzBª'A ºZÂ
'œF@²õKPG^SAË¿çC>$AƒÇ8=@¦A'ô2ªA)¼{C†BPA…£;@±R€£…Ö@öAgDÐAz±?À.?‰¨>k5€?WkðÀÀÀÀÀ@n<-GIýS@"5º@`[Èõê$ÆÀD䜯[øøø¿´ÿ4éœrH¿ÆÌn{"ÜÀú28Ù+ÀLaý΃ÒTÀZŽo1¿@&8"W2Vp@!I
iåì@@3'`²¦ó¿÷_%[W-À[#zUß@CoÁە @8HVåÀQµÊDf@5˜"ád™2¿÷â]þ†Œ0?á^ûe@ ?à»v3'ñV@*l5½>ðÚF´dGaia EDR3 5639817630516324608ND¨Aé)cŽûˆ@Ÿ€@`%™'Rn'>éºlÀ@xEeÚæ?/@@†¢`GÝ?AïP@íÚë@´n™Àh\ð¤?"ŧ@û¦¼œÛ?6W>	Ñ8¼=ð¿¾驽RŠ>0ñN½í뽏ê$=_w=mv">d	ÈÇBíà"G<Ë@â¸bD¦$W_FÀ?‡Ú4>»ž=j
½zØ°½«Ê½áži='ì÷5?Å;;>5aÇB–e>/@Þ¼m=û)>D!,=¾À×>À
Žó5ŽÑ+Â^ƒíA$8FÜ@žvÙÜAHD#C¯MA‹Ñ4@'ε
«þ@ÛÏîC%é¬A'5@›ò­œ¦=@÷jCg£+A"î¼?ÂÛ*?Š>>`É?\IàÀÀÀÀÀ@o½TU¸¿@M9ÏJ@b
Xo UaÀH¡GÐu0øøøÀNÊwgM?ñ'=# Ä¿ýbÔL‡ ÀHƒ¶~e¬}ÀeAƒF)@-ŠÜ',@áÂÜúâý@4Á¢²Éä'¿òrIÊæ+÷ÀY4yÒEíôÀ8óÃÏ}	À@;ñ³ÚCÀL€÷ÿÁµä@6!ÌôÕûM¿ú</#=T¿ÛâP«þY€?æ"ktÅ(@*Ձñ'F´dGaia EDR3 5858444660080863104QM`agg€6L¹è@Ÿ€@håHY¹=äÀP˜h¼Â=!#†@ 6P$=DöRCŸ‹AÞ?À;Çb•ü$ù=*Xy?Õtˆ{==TYK>€°©¼!:¾3­f;+Vÿ>…F2=Sɶ½£3i>Sez>.>º>Š‰@o^êDÐ>"Œ@įF?›°+ÀÀÀÀÀÀÀ-=Ÿ:94<Ö!fBß2+?'s8>2xz>™VS=›÷=«,FÂÝ.³Âe B(qÁ	ú:Fº@ºgh¥—7@ÔEzD~¾ôA€æ˜0@ˆxÇäûÜ@ہCôAÕ0@Ã&Ú­±ôA»oâCÑB;AlN£?Ȅ@Umt?þæ€?«ôhÀÀÀÀÀ@rî/¼ù(ïÀ,än¶š@l—¸³;d=ÀJÓ@JØÁ¼øøøÀ-Z­D^¨§À#‰©?Æz¡­"nk@Qýq`i À[ґ_Æû,À :RgAË8ÀÏHáK@$^jЫ&?êÈÚ~-Ñí@4+K5X¬@@ç=e˵l@<n—_ÈDÀOÅCíÈÎC@'ïBY?ÓY;#çP?àZäÖÈÐ?ÀÝ}ØWt@
l'ð‹«ÜF´dGaia EDR3 4803022688295732992B§Ã°G]ä£@Ÿ€@U6²E¸Œ‹<G(hÀE`½tlbÅ<J¬ñ@4Dí4PR<\F\D¼sëB-0c@Dº´y¤<†pŸ@0#@†(Ù<€\c½Ä'¼41o¾]4=lL4=¶–=ƒE,¾Ig=ª¾Jzƒ¾&H@³ëD›ƒ>		‰AÔüGT?¦¥GÀÀÀÀÀÀÀ,<Æ:0<K׉C1¥ƒ?šßBÀÀÀÀÀÀÀÀF'A^ý•$C·;DB(¼A@Óú,@ðòBWŠ‹C·ùÓC2¬[AT³á-AQB*pDk¾'C°€,A/I?³Eø@'`?žÿ8?ŽˆA®ï?e9|Ez@@@o[…–ÙÀ>ÄHߟ$ë@T+V1kÀPÓ¢ÆñžÀ%5_ÂD	@À5^ª%Œ†`Àå8%ŠW%À2Ž8t¹À»Ù *<@!	I¾T®cÀ.øÛtyLÞÀC».gÉwýÀ9<ɼôi÷@Ìʋ8?n@/q.§§I§@"[ì߁yÈÀPѺ¢AQ@Zh˜ÞÈäÀ(!	Æ÷$"ÀU馔ÇW@2/©AÐݖ¿èEqx]VP?òʅàà¿¿ß
Ҁ@›4-|–DF´dGaia EDR3 34605916616283832320}È	à!	>Ç@Ÿ€@f|åڋÙk>âB/ÀB§LŒ†Ë´>¤gZ@¼°áþm?‰A4BAœÅ8À3kò¸–Ç@?-AÑÀáܛ…­\?[:4QQ¾&Ÿ>Y¯Î>Øâ>PüI>+k½•ä>$Š€>>F>66=æœC¥+F?Ï.©ÀÀÀÀÀÀÀ$?{Œ(<£õXC*)›?€q¦>&Â*>o¶¹=øUý> Âê6Q¾É†KAð'ÁRP?F:@c['·o6a?K"CB»óA¡³> @YÓÕ}CJA&r›AäŽA¢lí @Uâwèìê@â¶ÑAE±ZAŸ#¡?¿&>ÒS=¹¯>£ç@ÀÀÀÀÀ@r:/rá_@8læ͕à@h˜û}X£ÆÀ@é(ǫقøøøÀ*Ã-J$!›ÀSÈoßþÀ©ÚÙMî¢@M‡ËÅS(Àbœ"^»÷B@R/¿6çcPÀ HìÕøì@'¶ækd7À"–ôWØ@tùfåðÀ^ÕYc@@UzÐmE™;ÀOÆd
ùS@,/ßùG—?³-›ý€¿²Šñê€?õ,?à¬Ü@ÆÊ|•0ÈF´dGaia EDR3 5227196136658144768HŠ»1͎ q¤'@Ÿ€@fW|ꄴz?;#€ÀRú´µqë?W?"@òègΩS?aƒ;@£ÍA|њÀ. ԇ=?PøÁ@Ȍ29?ˆC[>Ž½Óµþ½Q..>á=(¯°=×{J¼WqŒ>Ng8½ßo}>v'îBI"E'_ú@ú¡BÑç—_FÀ?äF_>K{½§Îá½ùï½3Ž¥¼™pR»­W	 ?Ã7-((>+>BBàC5@v´U>Ž>§Ãz>Óà=¥õÂÕW¥ÂlW~A¡ôWÁ¿iF-@tî–ír"@8GiBÞëƒA›^â$@c'‡Çý=@Ãë'AÇrðAŸð$@€mÐÌ@Éð…B¢à¥AÃß@í?ôQ>ꃀ?¹°0ÀÀÀÀÀ@r©rÎÜbdÀ#ž0vÂj@lÔ|ú(iÀN˜éã¿øøøÀ,û0ع®À WAœ"°â?ö.ü3áÈ@ZEœ†õ¢‹Àh?Iì'ÀBû´õµ‹rÀNz?)@'±[£T@b
ž@x@J¥ûçŬÀGܞO΀À8Ë%ò?7ÀKqW¯8@,•B¤aa?ï#µ.p>¨¿ë$cA€ ¿ØÁՇÛ%€@
tfŠŽêÜF´dGaia EDR3 5229747244150139136H"Ëi¥©`sø@Ÿ€@cü=ÿ0«[?ÀQè0"wy?QÄ@oÛK¶?ö°A7¬…A§ûåÀ1i~ï‹âà?'	@'xÛGÑ4Z?%žê=@@¾—ó½RsÖ=Ô
j<÷¦>0	>QÝ>B<û=æÊ=TÖMJB:ñˆEªçì@¿öÛCÈ%_FÀ?€tn>
m¥½®ö½8O½¯•|½npÖ>Í'?p¹™--=šÓCQ;@T*(={4â<´ûÈ=ÙȘ>5>FÂëðnÂ~>xBç"BZ-FI@€ó;ïf@4kDC@flA–Ð'@cü©£ÛºAKcAŽÔMAž¡±$@'>÷²@î@ß½9CÜzA‰ 5@@,à?z3À?ÚýàÀÀÀÀÀ@rM¦âß×À&ÅÏÿ¥ì@kæË8~"ÀP'§©êÐVøøøÀ*"…Ø98ÀH`-zn?ñU!³JÊ@KÀÂf±…~À`vkâ…™À<È=òC6^Àd>(&@+»Ã2Dÿ?ûê:$¥ó@
¸Tµa@@*ÊÂsþU€À/7ò1"½bÀ%IL×@+Ê?"SFü?è€È.‡p?õô«M8¿ïóå``
@Æ#@'¥F´dGaia EDR3 5648064173868158976Naôq‰Dr@Ÿ€@`×·GÙå?'¶áÀ;¢€ÎW?‰«‰@ãœW^]?¤)@¡}¯@öÒuÀ'd]Ev?r3¿ò\¸Ôžm?Àí>'˜Ô¾'6>³<z̾À>Nà*¾×֛=kÝ>OÇ£¼¶tÜsnA~º	D'	L@ìTAÄŖ_FÀ?òE;>g`Ö¾¾Û&½)e¾"»W=Õ·5*@	­G+
>gVhB©Q@?Òáš>¥º>½Æ¿>Vf>&Ó©ÂY)…ÂŒ 2Â-Š@lÁFr@`0;^Ã?¦ÞèBÆ®	A£@È@XYŠ~nÏ,A £xA8A¢ïï@jßF€K£A†•AL"'A—U×@^Ø?¹¡€½!²?¾¯ÀÀÀÀÀ@o–'‡­¼@'žýÃÑã&@bx‰QJ<rÀEC»&cK£øøøÀ'êÆT×°¿µ©(ŠÒ'Àûtè}JÀFO†Àb^wv@?Ÿ5
³è@¤œDGÞr@3šPflיÀV.¥¬æ€ÀX2'Ùºæx?æ¹üßM{@FeñAÅÊÀjqjĐޝ@4ùŽ#¹¨¿Ü–r`oè?kÁWŠýÀ?ʯíE£€@R7|ñõF´dGaia EDR3 5648709071804258560Nd>ùkY(æjP@Ÿ€@`¿Ååó?åtÀ;ªKéºq?0_¶@ À¤y͕?ƒy‹AvA
òÀ#vÁJ,ʸ?R¤P?äVAÍÃõ¾?hºÛ>ʇÝ>±F€=mɽáœÂ>Ây€»ÝCl¾¿¡(=ù1Ñ»×="=éòVŸŽAôz˜E8•@Á'ŸBdVv_FÀ?'Û#>ŒD=¶µ>
õÉ=š©¦¾8\K<šéç0?¨gk;;>¡˜×C×|,@AÇ>…û=>¤9>­®ü>s'RA£¯"6ŒÂ$w@%OT±@pÕ™[8@UÅcB™ºrAO -@XL%õ¶0Y@Öñ—Ag'A¢ô·1@{ÑñËÇÏ°@ñŠ BkâA'{-1@/ô@‰à?4²à?ĺPÀÀÀÀÀ@o‰¡'Õ@&–ß3C¦@b_ïîæ¨ÀEfrÑPÀøøøÀ~Ú%1ÕË?؉èË\â^ÀËY%9ÀAÌjÇLÀ[âõsx@7aÔ
T‡Å@¦¤"Ù_d@4!2%¤À
€'Ô]÷¤ÀUØÓڔû[@@Æu?Vº¦@BGsf¯¹ÀMöJÚÿ']@4äú"¿õœP¤r¤?á *X&² ?èí\Y¾‰è@*b¶Ipé,F´dGaia EDR3 5522227331522190208L¢ä€U[€:þA@Ÿ€@`fþf5>~HEÀFkkŽp«>ŽÑÍ@ÆyšEÅ>ž±‹A¬ÅÌA=žÀÍ‹ÁÜn>£í:@"i'<ú>²ýN=gN²=F
¤¾2Œ"½û0>gŽ^½Ô;¾í¹½Yƒ=ZA;'$<sq@­Cö@v?·vN@;ÿ,_FÀ?ŒAk=¯,]½¦ëŽg=e¼=Üx‹=¶û+>ý!
,<þ&ÙC	§­?ŠÉ>M™ï=É֌=÷iœ>5p.®ì Bˆ³>¼ŠæFt@oZŒèQ,?N/¸C›¶æA'è@D.IFm@Üô5@»
ÉAª–Ç&@xøÍc{g@öÐzBO5ÆA'ó¥?à}b@E?Ñ=ð?¸ô0ÀÀÀÀÀ@p…+™Ýä¿óóÚ~ÐM@c}4ýàÎÀM››~ûÕøøøÀ °Â˹3Œ?êÎجcbä¿ÓšÙeÊAÀ-™µø€Àb"ÞëõèBÀ
ƒk"8à?ØHÀÿþ3 @4†pTZÅ2?Ö¹Š¿Ï+ŒÀP¥Õ5Ö¶ÅÀ1¸§ßT@@#×èØ)!"ÀC<GU§´@4·F!I¿úÄ"Òý#俵{µRü¿¸"M!±@+ÉC°mF´dGaia EDR3 5241711167650175872H¾L‰ü›€Õúë@Ÿ€@d{´4‰-	=>rÀO\fäf±ú=ƒŽ¬@RI1g‹=¡
B­·NA©iÀ2÷Žˆ¬ùe=¿h&@"Õø=Ô=¤]È=	‡ó½Ÿ÷½è>Œ;'2>U–=a:>=jž="O§¼¥q"€B#EMàÇ?Rö°B"æ%F?ºeÀÀÀÀÀÀÀ->LŒ2=.~ÖA˜ý@3ŒŠ=ǨÞ=§¨É>šå>Ew«ÂÀÈÕÁŸQ;B¥™Aí¡`F™@ÀÊ_LÆZ·APÃCïðeA}Ÿà+@"¸É%ZÃAxõƒB¢6ýAŒ¯Ý,@Èaǵ¾¢AÍÖCò—‹Ahà?Ì©·@Eh?ÝþÐ?¬ÀÀÀÀÀ@r!L½ˆÃ¥À=ÎÉ÷g&@jm§WÀNDR\îøøøÀ+˜ôxpÝÒÀ8ªGXŒ?ÊÕ6€Î´Ð@IÌÝ"­yÀa*ùF\ÛgÀg´¹÷…°ÀK×IoqZ@-Cúd§ð?ëß³c†¿ùN	 p> @Ø_1ñ@@I^«ëÙÀ'²(ü¦Á6@-­Ã;d?ŽÞá*Æ?æÂWªv?Ã\ys)	@@³v¿&T´dGaia EDR3 5241620148693066112H½ùÁaa€Vö'@Ÿ€@d'‹ªH=ϾÀO´2'ïÆ=y"ö@jØ æsÖ=X B»hªA£CÀ1»@8æ£=¢)Í@$4É'à¸=š‹®<|~»r‡±¾ É=³yÏ>¹=ÃÝÚ¾m1J=꾁½q=ÿX°®¿û¿äCԝÖF?šGÀÀÀÀÀÀÀ2=é'Ö7<ŠŽãBó¸~?nºÆ=á	k=ƒŒ<éuƒ>àÂË=êÁðØÁ´SBa"F®@˜žj…kU.?ÿDEV·AŒÌ4@c˜`ú=E@±4‹AâweAžÍ´3@¡ãOö
Ì@Ï@ŒC°ÁpA'ÉÂ?Ƽo@`@
@?¬0 ÀÀÀÀÀ@rgü–ÀÖd_mÕ@i»À³â°ÀNL÷½F§føøøÀ+¶Gºqq?Àêüv꒾?ݸ<2|œ@HOùߋ?ŠÀaæO$qVÀ)îûxÀ†}Íp˜4@-êtâz
×?ò ˜rúPÀ	T4i®þ?þdr\|̀@‡$jÓ?<À0•&ü®ˆÞ@/UÉ\~¹C¿¹•Æ•R€?Â_yÀ?Ö76ªÄ?ù&ŽZç&T´dGaia EDR3 5241621385657305856H½úá1Ëap'L@Ÿ€@d-'"Sb=¯QQÀORØ-Ñ=¬:@îÚ=ÆƃB‹@A¬ŸÀ3tU³ÿÞ=ìŽ@"^å¬T=ÐÜ´»
Š<À!§¾¸Ÿ=Ѫ=²l=ötǾUMÚ>,Ɩº=–»ö"ŒC5ŒFÎë2?ÃfDÎF?£©ŽÀÀÀÀÀÀÀ.>&Ý4=ïcC,iDAT‹>ÿ—=KùV>—ø>aF}Âú¨)Â5ÂôÂü®AðåÊFž@ã}îléHBt2"D#yAbóS1@À)F¥^³A͸C eAxÌÍ0@èæ¿%†ÞB§D-àAOª
?½é¹@$‹?®ËÐ?šJHÀÀÀÀÀ@rÊXÚ­xÀý´')Ðb@i»ÅÿMB—ÀN>Q~´~øøøÀ,˜aюûÚÀVìÆF­B¿äYZ&â@G×pd ¶Àa'PNÍöÀj"€ÕyðÀJ±û«­j@-´|ºËý•?š֎ÀqU®u @ × óŸ`@FŽå
äÄ@gÆÈÄÈ?@1m ¸Zȱ?¢—°©–¿ú'J~¨¿é퉝½Ö#@[9LÝç²T´dGaia EDR3 5241587128995223936H½Û¹€(Îùb@Ÿ€@d#A%.a=b£ÛÀO8wõ+d=Iæ£@Lï*¬=yV¡BÏÏÖAŸRCÀ1nîà5ûÌ=ó³@#AcG¬†¶='¼á½(?™½ÓÙf½ž_¨=¨§n=ò6ž=€ß¾µ½M¿½ªdò=Sf1Ž‹@&–D
Á>¡Æ@oxF?›²ÀÀÀÀÀÀÀ.=É°¸1=\Á¾Brm‡?Š
â>'®þ=²Â=²ð>8'GÂËåˆÁOýœB.^pAÿ1mFe@¥?‰-®'Z@;Ó!Dg¯…AˆÎí)@sS $X
;@´>âB['–A˜çW(@®²ð/z#5A!ùKCÂIA|1g?Ç{Ì@Vu@ÃP?«c˜ÀÀÀÀÀ@r
%¯Ë®ÀÓ8:BD¬@iÅ£;˜ÇLÀNgd'êøøøÀ,>i·†ô¿ÀMß'Œ\?Ï
ÞáàÀ@Iu±ìƒÑÞÀb­ÄÍ [õÀ!ï¸á`À–ÁǛŸ4@-¹Š)I?ìî´Ê….'¿ëâÎh—cÀU˜y> €@u3õ«›ôÀ!ؚ¨;ã@09rkÜþD¿Åý:Tz@ ¿ÞL,™Umà?šz
wü@@¼ìA{ýËT´dGaia EDR3 5681797392471845760NÙÌ k€ùÌD@Ÿ€@a­ÉòÖ?V'À1–§aTuÜ?ª3@åou[*?|Ñ-@¹yÖA"	À!ã¾íKŒh?"'ˆÀþ¶)™¥Ò?#˜´>ÆV#¾5Ôµ=""¾
ݾK»òƾя½>
=ƒc{>	"¥£AJ"ØDjªÝ@«B®Az";_FÀ?ÑCþ>6óè¾*,¾Œ=§b½	›>fú-1?¹	³1>AzC*tl?¼:h>yW >õ!ò>ŒŸÜ? ÿCÃ.FÁÁ[!¬Añ?Á¥hnF @_âƒ.rtæ?xBEC""A£bÕ$@H«NĂÃä@Óe£@îþFA¨Ø;)@cÒRÉ*@æ¥QA°A™ú†?Щv?íÛP?.¬À?–"ðÀÀÀÀÀ@oÌŽ¯@6M27ùe@b¨Xɲˆ(À?@€'ŒóøøøÀ'wµq'ÀÀçWÉLÀQ洓½ÀN	ôÅ`MÀbÁ»¬ù@P'Õe¢@œÕÌ@1wÜ£þ€˜À¬ r:&PÀ[÷˜õÃ>AÀÔtWQÒ@SÝæ›íPÀXQ;Ä+»@4dR9\Ò¿ñÀý4¬Ø¿§ðw,ð?ê9ïKðê(@%(–ðà,F´dGaia EDR3 5682327670609870080NÛ®éý/à@Ÿ€@aÓ¿›u´­?HÔÿÀ0;Vú	'?0jI@KƒíHxà?m.Í@ôQ'AU¤®À'÷ªKãæ0?lWßÀŽÁÞȽ?"²<›–¢¾Š`¹¾Hƒæ½ˆ°n=œYn½0"¿E'>#ðY=Ó´=3ÞÒBxTEýÜå@îˆC"^–_FÀ?þ¾>ö)¼³(5½"'½¯ù/¼èaÿ>JûÓ8?¦ll;+=ÀUBۛ—@"QŽ>ºþ˜>ÿ
?/#?	yÌÁs"_¼'d¢@ºXÁE9Tâ@z>Eújò¤@^×C)¯\A™	C3@cI=(À™ñ@£AbAñð{Ažñ/@ˆ›ÂÙÑí÷@ÝÙBã,AŒù3/@‹@¸?<ù ?Ϥ ÀÀÀÀÀ@o'>¶Ï@8Æ̚~@bޞԡÔÀ=;8ÿ…	¬øøøÀÄF6w,À;NMPߜÀfãÇ´ëÄÀGxuëíØwÀ]ÝØbCu@Mž…£5@îŒpŽ´@1(ÅMŽ(ÀÁ…[TúÀX®Ù‰
ð@9¡_Ù*I´@RTêPqÀQ/¢k @3ÚNB'¯¿õi
ÍAD?Øh®o;Ê?òb0@!'à+!«ÂF´dGaia EDR3 5882586121467580800Q£$é·Ñ€B­1@Ÿ€@mWJ­ß£÷<¡jÿÀLÈÑ	ôœ<­Y@æ Š:1>=$NCR	:AæçdÀ6¾kú…=žÀ1ŨäÌQ=¾µŠm½ªe|¾Sþ`c1>@!¾@£C=Ç>¼ÉY¸=bÁ½ÁWL>%9D
|êF?¢þYÀÀÀÀÀÀÀ>=B ?
<8DŒC$?€sÆ>҈¿>׶b>º+Q>͓;ÂèFvBLÃ:À$¬£ÂåèF @Æút8"Ûç@óiIDÁUvAx,¡:@¡	ÏXnA	)´Cƒ~'A‡¥³;@̗9áªAЏD
°"AeX¶?·ÊÙ@'ÊÀ?¸ö(?–ŸXÀÀÀÀÀ@t>¡²'&!¿úþ9ðÌ^×@nç
wùFÀBqqa—-bøøøÀ'ü2õÞÀ0m]~C¶¶¿á†è' ô@^ÎÒPÀUã3¾ÀƒZÐÀ
$¥(òã¼@
à…Ÿ›(?¼ÕYRPªð@Q0>ûö›@LÆ;½Ý¨ª@!—£DGVÀ]¾Ãk­Œ@ñ.e'?áÖQ¹¿˜?Þ8¿V×ç ¿›mçä"^@(dՖñ­F´dGaia EDR3 35404236318049877761"‰"y€[Òä´@Ÿ€@eø:€w›=zõÀ6Ùï]ú¤<È=F@%¯ð¨p=:ö—CmB›ÐÀAÃh^~óü=P©VÀ#özyوX=½›uŠ¾ün>§òc>/½lV">ŽÌ>ìú>:þ¾™ÑŠ¼"ã•">I—²CÑG&F?¢QÀÀÀÀÀÀÀ.="Ã!:=&!YBÖÈI?€Éi=Ō.?;î>_x>n^Áý&bA^Èë@ìóÁ#É;F´@¿ÿ¢+†Yþ@†Ð_DóÎA~vŠ2@—Y`Ô»ASŽºBâ(A‹8F4@Ä Š
oôAžD!>ŒAkr?¸\@+ùÄ?¿Ð?˜#xÀÀÀÀÀ@q¯öêmmW@B­×R¾"k@g6ȗ!"²À6‹žñÇøøøÀ'B³i}ÇÀ Þ¨s_øÀ\Ó5l-@0|B3³ÌÀQÛË|@Kúµr2ÐÀ;û~Ábˆ@&JªC>À¶¿ÛÕcÀA¦õ…U"@RkG•¸f@QHkïwîÀM+šRá@)Ùÿ°âP9¿âý㐪ô?óݕ¨¨ÕØ?ò£*j—Èì@,R	þìF´dGaia EDR3 5864091957961513088Qap'…X€@Õ·@Ÿ€@iNÀ…O?uã‰ÀP,9Ýqƒ?J
@éêãpÍ?ªgl@§¸™AÈí)À8â'yÖF?¤áõÀ,¾t²J1?'—½>³Œ¾—lë¾Òl;Ƈü½ÖV•=¸‹¾žÓà¾Añ>*+=äUÊßØAI™Cêj/@"sÜ@æSk_FÀ?®Â•>†ˆœ»ú¨7½—Pô;¨c¾ø½Ì¹Î?韑!=í€wB×è$-?¹Ó«>YX¢>¦	®>#Î^>ÙҁØÁìqþÂL ò®Fö@a
~Þ}'?²åëBÃ7'A¢Í øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@s0`øòÂoÀÿ'`ù˜@mžÔ"ÝMÀHíԌÈÜÍøøøÀ+;À3¹‰À$^°ý
?ÍS/µüXh@U/E!uÀ\•é4ߺÜÀAªºúˆÀ'nÀÈÔ@"Ðc¿>W,?ì~þKÌl@A9 ðd€@>Áw4l@oû»(d,À8Ê.>™5@$£òÇ´šû?õdmëJ´?òÅ>èŸ<À?à@vʳiÚ@6'9H£F´dGaia EDR3 5613637399655762688Mç¥yTK=Ec@Ÿ€@\.MŒ¹?5¼yÀ9i¦'a?¦Ë†@)ÍâÀÕ6t?ñVW@Úùà@&.@º¾ ,úê?Š!‡¿ñ÷ŠDŠz@:>Wé>sçü>K«¾¼¤Ö>—,N¾aŒ =I±¤>Aþ+½Á¾¾‰]/­¬?as«C<º_FÀ?#¾>¾˜%á¾2©´½˜ÎÁ¾[ŽÐ½NÎ0
@NRD=®EBm,?…ù¤>ŸÐT?y>%-¤>ᑮÂØM7¢I.A'Až"aF°@V]A-ñßÓ?ŠX™B¥ˆÆA¦wv@D—]uŸÁ4A
ð@˜¯wAªj@Xfi¿Û[@–ÕA£g¥AžTß?Äbð?ÁR >ü¢À?')pÀÀÀÀÀ@mü*Ó6bÀ
™½Q1@^û÷'ˆÀG=#?V'uøøø?ää¬L¨Æ¿Ú£IÂ"©ü?áÕ¶Çà74ÀCiþm-Æ´ÀP»oåä¤qÀû6±î+Ú@"ÁS˜z¯±@3Elgïs?óômVvÃÀV§É©û@SŠÀ,È1q@!ZîYú™mÀRkWÌ;ÅÕ@5>Ç­¿ó)C&A~p?ð®^ƒ½p¿vòH£Â@"Ú8úϯOF´dGaia EDR3 5254005906678257536Héú‰\—€hK	@Ÿ€@c¼ã3{
=;•2ÀNRP?kû¡=N@z€Ê%ÒÚ=eß©BëçRA¡ÎÀ11ê?ݏ=pv@$õj±Ò'ù=m™G¼Õ~'»õlj½ïÔ>""¦>`ÜF>Hµõ¾î¹>#—Û<éK{=f"5LG?¢(·CÁ"Â>u^œ@ù#F?~ÝÀÀÀÀÀÀÀ'=ªÁ,<n´C³ƒ?†Nä>NÌÖ<¹¬×='66>…¢Á©`¹B•®pÂE\ôBªvFF@¬È"?þu›@žþùD9`LA†,
@˜4j–YAt}pBSèA"¢:@´O5ep†LAñ…GC,7?AwT/?Æ2@GÁ?çc`?¨ÈÀÀÀÀÀ@qé'ΪÁ•ÀOþ/Ÿ¦Ð@i*oÔ.ÇïÀNi­)FøøøÀ+¢D©¤ûÀ_ÆÊ?ÄþßVÄxH@Eüêì‹Àbåý	À"†àbxÀ^wª´ÿ¬@/ CàpÑ?êiéè}ÔdÀ!]Xí|?ÜGŠÛÐ@ŽŒ…€ß<À5Nʆ̈́@0>5<	«w¿Ý?ýò› ?'UåÔ?Ɲ	Îmðð@Y^ŠÏÈfF´dGaia EDR3 5613859878974313600MèoÑԀ\ÖCé@Ÿ€@\݇sµe>è¶À:'Õfœ?ÊÁ@Eèûǚ?@R³A=0?/í+?ÚV'<T?Á¢¿áœ–pË,?>–õ<=ìg–½˜ýµ¾
˼Üå½ÿè#½®>á=–¯…¾†½P"=:DGI";ÛA{iFńü_FÀ?Ə®>-)½¡ɼüT>¼aŠv¼üx=ºH½C?"ÄGFF>I
Bî/ìHB1.C>7Ø>~)<]Ø|>'Udš.ΪàüÀêA±ÅFª@Ð"BÛØiBQZ×C¯ôArJ¹<@ËU¨×HAj}D@#Ao»;@Н°6\Â1A'Ü5D'»Ab»º?ï"?Oö@¾#æÀ?xïðÀÀÀÀÀ@n7_Pðøοø—€¨Rå@_
ô›wH°ÀGOv¶±£ïøøø?Ýù䢿Ð?s$. ?±RÑ.t*ÀSS,	±HÀb"³º> À®*—s®¸@"bÑ3ØJ6@3nûÂfñ´?çJÜlò"×À`9øߎd~?‰Åòº@@!tg7×þÀYéZª@66*é¿ô(¡ŠÛëà¿qÈæ˜D?Á^®DB @U)î>ßF´dGaia EDR3 5253889633314825984HéÉÖg_è;E@Ÿ€@cÇRÀ°<ײkÀNÕ$žm0¾<ä'O@Žiëªm=@ÆCV¢'A¦¥åÀ2 ¡n‰×=2œ@$ãX¾Õç=[ƒ=‡H,½¸‹é½Û›f>0– <F
8>?Å=™£>m!ß½mYÐ>â«EE?Q|mC±Éü=u"e>Òí»F? •åÀÀÀÀÀÀÀ'=Y—å+;bw C/k?" =Áã­=—èd=!">¡iÜ c³Â¤"B^_ÀBXF:@Â=‡lØ¥@éœDŸè¥A|/*@—½âþ©oA}KB¿ö½A‹'@È£¶ýoÿBTC2<Agî%
?Á»3@8ßô?Ï´¨?¢@ÀÀÀÀÀ@qô-výÀ©¯‹"¼Ð@ieRvê]ÀN­
Ûz&êøøøÀ+Ù9|¦Ñ±ÀI[ÂõŒâ¿¶9}©ÉÁ@EߏôëPÀa™SUAg ÀÂê4"xÀÌaQÛY@.»E<tÅ?âc]"~ À ´È}h@8–' z @î)1OV<À¦1ž(ê@-rƒ5Oé¿êÈø'Y8?õ5'éoØ¿ËÎë›RDÄ@ä†Â—2F´dGaia EDR3 5253889633314826368HéÉÖh€%üW@Ÿ€@cÇR¥øÅ=[MÂÀNÕmҀ·=b@»«€q²F=ƒ@BÐåŸA¨ÙÀ2S`Á|ˆ=•þ@$ò+e¹ï='¤>=´(½ª W½œ >,š[=¹•Æ>F¯¸=ªï8>vß½Uè>!Õ6@@?]ä'C·ù">=áÅ?ƒí$F?5/ÀÀÀÀÀÀÀ&=ÞCã+;¡7@Ía˜?"Nÿ>:9æ=Gk¬=µP¤>–†ÂŠ"¬ÂOÓÂkÇ|BR0F0@¥ÈæE"q—@:	£DoÑpAˆ—x@u-¹'­9AÀ"éAa1 A˜î@°g†²×,œB7*(B·k¹A{	Ï?ÐSŒ@T¸4?øG`?±)ÀÀÀÀÀ@qô+Ò7m=À¨š¡ÿfg@ieJI4"6ÀN­$a
üøøøÀ,˜Ãn¼À»
¦8ã.¿ÆÄ¿''ï@F*¥nñÜ}ÀaÕӈ£'÷À VFéôÀKu4©¹.@.'mÊÒâŸ?Þò\OõÀÔ½¹¢—h@Q ,¶>€@'fØLÌÀß 3Þ/@.»ûÿñÖKI¤Ud?ìïøã§HпÔ××Ë{6Î@ÈâZ"¬AT´dGaia EDR3 5614073351723596416Mé1øxº€>uçÃ@Ÿ€@\²½Iî±Ò>Û»À9ôèõÖ*ý?Ú*@x9Õm•Ü?L¸tAhÅ?Ï`B?ð"(D?ö¿ôO¸ ~º˜??ÙW>	Kɽš•ß¾IǼÛE‡>v™»ñ"­¾`(S=¨ZÔ¾@•s=™¤W"C²!G'@õZïD?óC_FÀ?˜Úâ>	'½¬3¾
K^<ê勾*U=V®_A?‡µxB=Õa…Cä?1@ä•p>±´>µ»=Ú¿Ù>™/KÂë_ßœ`ÏA€
ØA³nFÛ@õl™ö©@GóC™m^A'ݐ5@'öÛ:òg8@ÐõeB¹ÞaA"ï5@'ÁŽ¤íܧ@Ü]AC%Aˆßd55?èÀÜ?¢È°>/€?âÀÀÀÀÀÀ@n(wÐùŒc¿ÿH~
e&Þ@^ÐÔ¼h–ÀGIs ÌÀÚøøø?êøòTâp}¿ÝõSÓˆÈ?Ó
n•Ò¢ÀN‰S8€~¬À[Øݨö°hÀXµ!bPÜ@#"—ùL-@38$?¨|?êõnr*úÀ\7H/SW@@Ú¤ÓlJô@!¬/"@†ìÀ`‡T.Ja@5¥×ÕBœ¿ê¯;
‰ð?ÏÍÛrÍ?³dÊ|"ø@¦'üÈF´dGaia EDR3 5614456192231101056MêŽ)íR€U4i@Ÿ€@]gݼ9ê¤>¼{îÀ8èä6ë'#?Œ¦@(Àäéd?='£A"ém?¹¿ëå‰ÿw>÷ûÁ¿òu~ÆÊIü?A
t>5li=[º¾xZÒ¾7>À½",á¾7Dæ¾=ûó=ŽÏ½ËjA=lq[‹Cœ]HOê@ë¤ÁE¯bF?À4RÀÀÀÀÀÀÀK?‡N!>vˆBl(Ç
AŽF=ï҅>Ê
}>>ÅWÂË"K£]@áÚîA¥"yF@¸oµ5Fw¨BÒ³C=ÒFA'ËF@«åæ$4)§@Û|™D(	Aƒ§H@µÛ¡~}þ¹@ÀñDh{Av
h?»n?Š>…€?Q'àÀÀÀÀÀ@n4Z®ƒ?éž,áÁí@_›Œ&
¡ÀFuj±xøøø?ÓWŸ¤ö¿ÆI{ðôß¿êèùXžÀO€SgK À],ŽŽw4¼?üò;.‹P@"ː¶LÙ@3ƒf—À]¿ÆûE2øÀ\²ÈƽE@<f†ք˜@-öÑ´@ÄÀUQå=FU@5ÍTð•vX¿õV#»€?Õ$øx‹ý@?¾+©'Œç8@"íraF´dGaia EDR3 5254182069003824896HêšÁ3/Uþý)@Ÿ€@d'(™h¼>ËçãÀNPù­ë¹¢>·N@K²*ER>Û]?As&WA±;ÔÀ3´Á_œY?o@$?›±#Â>üih¼®žØ=µZô=Ý>o™·=V<2>`Ï½ý³Œ<؂>+lQ¼h¿¸sp@‰TDÏ@
l@iÝ_FÀ?œ"=ÕB ½9‡g»Çk}½38Õ¾Ö=Š
5+?>k#/<"XpBÉy¯?"ʯ>Û=º>óA>!Þz™ιA–1B4cAÙS»Fa@d¹	€[¾Ì?tûÖC-<¹A¡±@6ª{`PœÄ@XNÑ@֙ÒA¯™Ò*@rù+½ÞõA˜ûAùºÚA"V€
?ûãW@Z?çâ?ÌSÀÀÀÀÀ@rVÝS*ù¿÷¤šÆ@ioÓÜQړÀMʲÎLvøøøÀ.­ŠCáVmÀðç~õ/Ž¿ÇUYAdñ(@G¿ØpØÓÂÀb@DŠÀ¯V=î0ÀuàPb@-g^t¼o?Þ©·"æôÀ+%ªjÝ@¿ìû:­«™@"l´1¢3ÎÀہ6#k@/‹ü´øb]¿ûÇp¼¿Ò·ÒxûN€?²…w°+©P@"
Ã)òÙæF´dGaia EDR3 5317097258229784832IÊÉýa]&'0@Ÿ€@`¢ 'ee<¬X&ÀK'¨‡~²<´¸@Ä •£å<¾–ßCŠoAuÀ c¨ûæuš<í²@)âfèf`r=7Ã>n2¼¿ð½Œb­=IþÝ=|=,­¾tßù>Aõ"¾9>7ÇYU@mQCÌsµ=Â-á?í³_F?¢WgÀÀÀÀÀÀÀ(==™Ò:<OáAi6?ŒÁ>(s9>()ß=àΚ= =òÂn­×ÂDýf>Çp€ÂµFë@Î!@ÜAaõ,DˆAsˆm5@¦RŽ%ÑCxA†£ªC)ÆA…–Ü6@ÒìŒ÷TAB/·ÅC܏yA`yJ?¹2L@*Ѹ?½*X?˜yÀÀÀÀÀ@q­KƒšÀ,e€³#@ew¹¡æaÀP±«<')gøøøÀ&Ud'⮿è'Ç]wØp?õ~Ö(\Æ@ ²ëÉßn`Àc=ºÄ"÷À2] ³--þÀ‰nü¦%h@2ëãTëX@	'ïÇ[øÀE¸'3®SÒÀ!ª+¬ÂP`ÀÃofÑYDÀ=áµHfƒË@3\æôð¨¿öj]Kpſы(;v쀿ÒCY*8žØ@
È"¾øޒF´dGaia EDR3 5317175628486764160IÊgQf€U9î{@Ÿ€@` °§sJ'?.XÀKkd¨C?5w@]€ø?1Cm@Û²øA-é¶Àñÿ‰W¼J?Qw1@"w1yÿ‰?f	½Å(ë=¼
¼­î?>/†è=ì=>?ƒ¾†³=êãõ¼õk;½ŸÚLXXBO.¿Eôç@ï‰íC«¼_FÀ?§¶7>G7¾b%=Ž*ǽν±Äw=~žý'?¥Fp9=Ù¡H@´Ð
@c?>eAä=Ï8=œ»‹=½V)ÂQ»$Bžº@'ܾÂÕÅFÇ@r<®5?ÁcCAk~Aœ2m2@bw—R ‹A@®'òAئ'AŸQŒ1@y¬$»ä±'A¥B3CÒA'¶ 21?ôû?Ù¶À>ÇÇÀ?§ÄÐÀÀÀÀÀ@q
–×3ðÀyêLƒÊ@ee:®¼CÀP¤~‡À›öøøøÀ%t zq›n¿æ9–sç?öiܯò¨@$ÆûaÊhÀj–í°€À8?îé|À^šáÙ$@2þ1
D
Þ@XAs&èÀD³¼çM¼ÐÀOËæ6]<À&%°*àyžÀD^£Þ'6@4¬ZØ;{€¿ïoiN&¿øF48l°¿ÕÀN°¬˜@ÊÞLjÕF´dGaia EDR3 6073139526705125632TH 9¤™¼¶`@Ÿ€@g¦£z$ˆ?œhYÀLzI6À@?'îŠ@!õ±x¤m?³×™@ÂX­Añô¸À>=;B{¿U@ái¿â ð4?Ý.4>=Q#»¾ýG¾&=💾<Ò¾–Mp¾'®>v>\:ÎÌA
¢1Cá@8@Û:A¯Ã®_FÀ?ÐC\>¤À=Ðÿ:½™£v»Áöë¾X)¾‡Á¶@Ioá">,úrBqÂ?¼¹þ>è>U>2>WÙC..Á֛8@ɈºÁ/øF@[ßk?—³B¶5–A¤ÔC@N"0é=@Ÿ[AAwÚA§;@aÛí'kÂÝAÞÁA‰¢ÐAšâY?ð©"?î >'>?Ÿ ÀÀÀÀÀ@rÎÁ@uσ@o¾gP‹Þ@k0¦w‡ÀG¡&d0GFøøøÀ,œNíé¤þÀ!q%Øú¿ôN'ŽýC@MôGÝ6MÀYŠAÜß©@'írò°ÀRŒ4`ÿ²@%îÝÉ{<¿ãrìQD4@ ; †ÜŒ@F‹K¡Ÿìr@9"Ԓò…ÀB哾e";@&çA70?Ñ~šøÑHà?ó.?áö~Dÿ Ð@ç°&°6£F´dGaia EDR3 5353576167810861568JK¹)]
SzŒÀ@Ÿ€@d]™÷ŽyÑ>ƒ¸^ÀJ¼o­K*>^1e@ u£ =&>"¿RAä'WA‹äÀ6"­Ã«AÇ>¢uª@"]!›Ä¼\>‡ÓK¾hœ½,'í½ÂH>l2>ƒ/Ö>"â=Ò_z>c±>™e¾~L($AרfE'LI@­dC
-_FÀ?ˆ™S=eÚl½	^ù¾&I€<GXî½¾"á¼kbz">éC½6>þ¯C‡@•ô=ÿ>¸>šê;=šY>Ÿã"C+rA¸²²Aú2B/XF@¦ùlãaæ@Ä«Cïè"Aˆ!@@‡Åe=$kALÕéBm«bA'™@¾ l.vÂB|BøÒ9Ap1X@;0{@Gçh?E@D ÀÀÀÀÀ@qÙ8ûÝE@C¸ð}mæ@ht~ˆPëÀJä!ë©røøøÀ*Û§ŠmÀÁÖÍMÝ¿ðÁ[áø÷/@@>v¶›$À]"Ò1ïp@&"/z2@ÀÑ=m¨¸@/¯}j›Üó¿Ø±bJpÀ3MŽ2ß(Œ@<w'õ—P@8nSñ5ðÍÀ8)•ÚÀS@.†Ï·«}á¿ãòÿ¸Lð?ó@'ý>x?ðt#›†Õ‰@·Üv¼KF´dGaia EDR3 5932567343101100032RT¶'ŸÀ4úe@Ÿ€@naí'Òÿ?,1ëÀK!ÛT£w—>ñÚà@ŽÜ÷b1ì?|oU@ïÍÕAõ‡ÎÀ6;™£Œ?cíÀ5Pw]©A?pqÑ>S¼;ä%¨¼P+þ¾.Zž¾¤"·¾m"Á?Í,½§q¿}a=À±[Z?ÅaÓC×þ?à*·?þ|L_FÀ?ŒˆK=衲½¾®>(‰½S…¾\D¾&9(?´q.=Cê³C1Íf?‡ƒõ>ò¬}?&dÅ>îI?åeÁ͕ðÁ•Á€§;Á"'AFn@cT¥«Á=»?FdKCGŒîA¡¶SøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@t™Ð•¦˜À'kÀ©w@ov½DåîÀ@Bã=òøøøÀ#ï9[|¹ÕÀ0ú0ë^;j¿ÑÅßÌ_Ä @])õS_¤ÀQ敒gÇÀ@{ŽÃà¿óá">¥€@®EËuˆ?؎"Y9¨"@P7VÀGï@S,I}n@ 8L'ªMjÀKënµÂ~@·«©/N?ò
›X
~Â?õTiŠ?Ñø ŒçÞ£@ –¬˜â!¼F´dGaia EDR3 5223610835390924416H}þa[†€OŠ¹@Ÿ€@`ûx–G=>í*DÀQú¨z»1>äPÍ@íqø">í½\A=âAI=ÀNªÍλÎ?wû@-½ÝÃñ?ñ½lá½%>;4Ç=ù–ç>@ÙÕ>Ù¼Õ˜Ž=›>¼pΓ½‰UTB8ÅzE©J°@¬CìC"ËE_FÀ?i(æ>–!½OÙ½¬½±›<»™½=ÜÝ(?U2k..>vGã>¦ Ü:@O‰s>èE=‡•=´>©cÂΑÀB
#BBaTÚ FW@'"oi)@²é¾BԞYA–†'@b•Wõ@éͬAž·§AŸ{Ï)@^5R†FA
ðBà
NAŠ	‡?õ;4@+'@?—t?¿¯ðÀÀÀÀÀ@q²Ë<ã ÅÀ.Cü›¤|@i'îzã&`ÀR'þŠ™ÅhøøøÀ*_5WÀ8îq&|E@ÃU›~uÀ@Cý¶Ýy|ÀeYÂñ‹1nÀG¸Yb1úqÀ÷æd@/'·¥µ%@
â 1£TÀ'ž"²ÍPÀ9µWA¦3èÀA"6õuŽšÀBE©çG²@1'öª<¿Ú*§0'èx¿çyEm[¿ê—ÿ¿Ü‡€@iS¨2öF´dGaia EDR3 5224301878443954048H€ráπ™ØÇ@Ÿ€@eý‹¿¯åí?,»!ÀSJ‰F^->Ó#x@öãçh?pAMœA¨!dÀ3]â£$^?E'g@ RÓU¥*??¸‡=)¾i¾£ó´½ÃðÖ= Òý<x=4¾
?°>à>‹!Ï>Qþ¸ÛÛ<³$ÐCpkC_FÀ?ƒ‡0>ü="•¾¶Ê½ï]°¾~b퇉¤?'3š =,C'B'òÈ?Þá=ÓË/>æP >
]u>™Ê?Â(OfÀï
qA¨A«xAFõ@aþ:A]OÄ?s2vC…¿A¢UÄøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@r±€ñË&À-™Ôo²íå@mé얙¡™ÀP/Aö¿øøøÀ,MB"@2×À ûÒÐñ @Vj#!_s@SõÌø|rÀa tÒÛ§¬ÀEQÃk¯v;À´rd@&d MÚc@ ö§Ô@:­\畒ô@TfÏXh À=wAýæÉÀC ·<"~þ@*:O}ÃCC?ç£ìÎÉH?½Õƒ'‡4¿ä¯;ãШd@ܱ]ÞF´dGaia EDR3 5616721735934576384Mòš©˜‡,Æ<˜@Ÿ€@[ý—úÅÿ×?(}SÀ8Ëv»B»²?Ÿ«`@!kðátá)?Þwï@ aQ@¾ ?ü£ý³Ù(0?N«¯¿í^skö¬Ù?Öu<>•ï=ƨ†¾`u¹½^h(>›ç;·hƒ½KÝS;ÿÂò½øõ¾=ü2}J@
A‹´D€vX@ËZ¸A¾­÷_FÀ?°¬³>tȾ´
¹¾¸+¾ªø¾p°=y*d&@¦)>Zã¹Aƒ\A?â2>­?@?$Ñ1>2>ÎEîÂ娾¢ƒ™AÏ0¤Aq"òF@@[ü0?OB°xaA¤Ë•@Næ>¹N¯@Ù§–A_WA¦ã"@jd÷	m=\AÇ6AˎwA—}»@!˜?ö\>…ûÀ?ÔÝ ÀÀÀÀÀ@màX§Õ¼{À
¯žNè@]ѕÿ9;fÀGrŽ¤¨øøø?èà%mþ¿ßÝܬs"?ãՈíRÀM~Žs ^ÀXÎ¡x¸À5$Üè@"ôVÖ	¬@30'èøN?ôÝïäÒÀ[±åÌãF¸@GpÂâh;´@"ÞAv ÀPƒk•ò@5œœš¸¿úTþ `?æd~¦·½à¿¶ÉW¹«s@(\­@*©•F´dGaia EDR3 5618317848869327360MøFQÒJÎFK@Ÿ€@\:™RNÑ>À$À8…¿®Ï?ßH@сååÞ	?STi@Ý"&@±?øWû(+»>û줿÷CÍÏnŠs?Lä=–æä½Ð¶<¾°òv=«(Ê=Û?å="æ¶=½ŸÌ>'ÉÓ¾G©½),¶Ñ¼CƒoG…÷@òíD6c_FÀ?ÄFù>ðv;Îbؾfž¾;+)¾"ãÇ<ãåiU?Žm¸ee>y/†CÿÄ@@í³>‰7Ì>ér•>h0>_¯ÂîZ8¦ÓA‹cAo92Fu@‹{"½)©@@jˆ<CoüA'dR@™ÌË1êª@'GBÞÿ=A"¡ÊK@"ãí¶£|†@¢Z7CzèOA‡ã@oK?Ëì >€?«¦@ÀÀÀÀÀ@mε¾Î-=À	v;¨ê£@]Ð,¬7"cÀF¨Keôßrøøø?öq?ºs'¿ì«Œm1??á/vÕí˜mÀV㙬nó¨Àb¥tüì¯À#vþ͆c@$A0Êú•@2ʝ+'?ó,Ôt]'`ÀaëÁ®ÀKžW7À@†+•­1hÀXYµ;8@6 `|OÉ¿öÝÂﺃ¿£Œš¤Â¿ž¹½U¯{@@EsýÄx2F´dGaia EDR3 5618555996213863552Mùé÷ä€&š@à@Ÿ€@[öÌòTn+>'÷ˆÀ7`èýó{?¹@ò¨6ÿ´	?7ÝA@
?úŸ1^*šÏ>²çÜ¿õóõ"þ§?<Ž>0T">ÚG¾ï꯽Åý9=퍼ð>2Œµ¼³Ž¾{"í>*bçñ'A–jåD³—@]¤×AÂUÌ_FÀ?§^€=Ò)ð½ Ö
¾ àz¾6îu¾JM=È´WA?"Â,II>Kï­BÌ5E
?Óî>£Ë,?#-Å>›`
>Û×jÂÉ#)£ìšAÂ9üA^ÆFí@pFó©?YC~y+AOm8@aò‰@½=%A¸¸"A °7@€.BŒê@¶)ÚBµèiA³T87@#!@jà>¬PÀ?ÙÁÀÀÀÀÀ@m¶çß=(Àcúð	d@]­¸» ˜ÀFTá"·n¾øøø?ô@"êübl¿êÕْIG@?ãÃMáõ|ÀUa—ä¶À`ëfjjÀ!*˜¤
r@#ûQ±r@2ÙJÂe_á?ôv¿–×UçÀa)Օ{"¶@#{ŽÅ(p@"¾4›IÐÀR?8¥¼@6-6Aüaß¿ýgeêr¢x?ÀBUgÊØ?¹xCº]@nQ@0oF´dGaia EDR3 5795879974498325632Po!ÅԀw‰þ@Ÿ€@lЗz;†=,aÀQÉƹ£u=R\R@&¼ÛÑйÜ='jC2øÙB>¸8ÀDk"÷p}v=MGÀ8›‹©c8=Ž)µ=á¬c¾‹Z¾ß˽/fâ=Pµò½Où¾~‹Â½fˆ-=ˆœ§>£lóêèA
<D5ß>ÿL3A•,F?˜ƒgÀÀÀÀÀÀÀ9=ÏÃ?<L52B·ût?¦'ÿ=Ñ6Þ>fï«=t¯
>ž!C©ð™_9Â,FAÄܔFþ@´»©¼J›û@q\6D¯ìÐAƒ96@|ê·wC>@Û#üB‡hA•g&4@¿ÉÇa
›AC‡ëD&y¼Ao‹Í?Ïh¸@m	ü@7h?³¥(ÀÀÀÀÀ@s©þF.À'ˆŒ"›M™@ohFo*SÀI#šuXCøøøÀ,©§·uÀ,#¿^ƒÊ?íšÀH"@N6/«o®ÖÀN­$ÿèHãÀ1ïôsúÀ+A¦¿$ @xgÍ Ø?ùæiŠbó@!CÊ%ý°@T¸±pÀ¾f@‰ÈÀwDÀMå}@ôÿQ,õ?˜+	®Ë?Ì(+ëp@¿ƒnSòʀ@›=\ÐRfF´dGaia EDR3 5236499448149185024H«Èv
²
Ó@Ÿ€@eü0²ä<º>â.}ÀPuqe·>Ö_¹@™'@'>þÎ0A)>úA'€À1iºuF?Ҏ@õ_ÿô?"€½Œ:¼¾@=´Ô>oVI>@ȸ>.G~½'s¼‡
M>Z£>Uü¼?ãàC§è‰?¯Ù_?~"J_FÀ?ª³Æ>Ã$¾8«=Ú¼òÄ°¾š‡½Ä
Ð ?pSô%<fžœB'^}?‰¶æ>2jõ=²'>;r>SêÅÃÇ@Á{Ê/B.´\A%EOF3@b¢ÊÛʦË?FjgC@[A¢¶@6´Îâš[@Š¹¶@§›+A¯•Þ@kVk:Ë@·ëPB4ÖA—/©?ÏBÿ@C1¨?Øâ€?­€ÐÀÀÀÀÀ@r€Ï¡=+Àÿƒ:‹@knI.2¶ ÀM
$m<—uøøøÀ-cKAÀßìgÏÄ?Þ´™gTz@TÎê–…ÈÀeH°yÁ΄À)¬g?*øÀßøï¼Ö@(ïüêÑÔ?òB?c;\H@?q-â
¸LÀ9,Ã[˜?ՄNxò@ÀFŽ§xňJ@-OÖä%U€?ÜüµŽˆ'¿åa¦Kv¿ ?ÃLúT'[ü@+d#â;ZF´dGaia EDR3 5913252634601979392Rñ—þ*ñlý@Ÿ€@p/•9âüÓ<¦Ð¦ÀOs­<á&æ<'«k@è601¸<Ì{ƒCem.AʐÀ+w¹'©'<¼_À5E©'zYÀ<µÈ|>½Ⱦ†ºæ¾½d¾ÝRÔ¾-q¾ÁÞC¾È¼¶Þy>Šþl><3tÊÈ?T¸RCï'SF?ª02ÀÀÀÀÀÀÀ4="7<'0]B8×?ƒvT>ŒñÌ>yò=Àá0>l›Âú¬òÁýA5A,	kÁÚ‰FÔ@ÐÛînSI@žEZXäAq""+@²zí\(×Aà•UC(…ØA5œ3@ÒÚ[´ì,úBrCCu;_A`Š	?²@¢@"Ì?‡8°?‡ÐèÀÀÀÀÀ@t…—ÇHXkÀ+ü"ȁ½A@pwö?úÀCÛG&<ÿøøøÀ&TGKÀ1Õ»]d¿¬èíCÀ@b(UêÀV:8ÁhBÀEa‰¢5áÀGþ"ˆ˜?ý£è9¤_À?ãhCƒø"¦@W{½—ì@L'@À=~9˔ÀmíW;Lô@	›ó€V?ÖúÀ/Έ?Ì~@ЭÅ¿Åqûb™ùÄ@*6¤&ŠUF´dGaia EDR3 5614808134722778624MëÎ@ö8Ɲ@Ÿ€@]!IÒ±A?1'äÀ7òºj‹æÏ?i@!Î;ûD?˜«Ÿ@îי?­ÊÔ¿éb×	§H?Wa{¿ñ¡N#óÂ?¤N=þ_="Þ*¿U½.º¡½™³v½ª¢à¾m
ý<5Ð=žýU:†sCJ÷FÙÂA<÷@D+ˆT_FÀ?îÌz>M¨ð¾z½
#=#νAj<…×MI?år¹K,>¥ê¯Bø»-@Ð">qâH>È#–>iÞ¯> »(ÂÍ©Œ}A"núAÁVCF~@{;	,cŠU@…öýBÐ%3A˜·$A@l')öÑ –@ÏFB
&hA›‡.B@}õœÌ+T@½*ùB¢,þA^¿?Ïú*?²†ð>´€?…†PÀÀÀÀÀ@n	Kü‡?Ù±1ÐÊõø@_.TF~½±ÀF
OÖp…øøø?ÐE¸NÖ¿Ã>ÕÐcž¿åë¯ó•ÀKÓå)9ç÷ÀXdp¼¯+T?é/Or%Z@@!õ6–/>@3‰{ãW{T?XŒÇw…zÀZܑ'°°@GÃ~«ûU@+ë~ªþÀNy!$$¨@@5œ©FµVÔ¿ûª/[aã¨?èz.c€?Òä|ž(m@$C~~õêF´dGaia EDR3 5615040994967284992Mì¢	Gí
<è×@Ÿ€@\çê²B3?u‰‹À8Ú¦"±cÄ?å¦Þ@1š:>˜ˆ_@#íK@Ûéú?«'î?ê•'©êHÎ?Õñ0¿ðÔ¼¢Pé
@@á8>·DÔ=H(<êbs<*c6¾s
>[¦z> óä¾…$¾l>†‹'ÂÂ@Ïà'C²$¡@׆Ï@ó<¨_FÀ@Y}>Ø—í¾˜Ë©¾Ÿ&Ñ>?8þ¾þÞp=…R"
@ˆr=¼Ã"BÚ!0?¬ñV=–Ôñ?!è>"¨?0Å
C*BC™çÁ`'rAŒ/ÊFÊ@T|" ‹?^i±B¹8úA§c#@B[G!jò@©÷P@Ý/ÈA«is@^Ù±þ­AjiAiøyAœdM?ùy¾?ðR`?Ê?¯í`ÀÀÀÀÀ@n
»"N¿óG£÷tø@^ͨ'5·âÀF¹Ë
Q·øøø?ÓÒë»w;¿Æ«qœþ¯?¬)µT°bÀ<	7ˆîÆÄÀH²¯,Ž#À¿ótÔÞ`X@"™cß@3'¢¬Øp?æìÍhñXÀSôìuNÉf@WìØ|eÄ@'ôÛUãOÀOæÔµœ]ú@4à (£Î‹¿óc¤=/›`?÷RùÁüœ°?Ñè
•›Ùu@NrCƒF´dGaia EDR3 5615433791197046528MîHgSÖæ@Ÿ€@\ÐÈSkÜV>²–ÅÀ8aògBê?
ìÉ@ =9˱?8òqA3У?Šlñ?Ùxµ"°µÆ>ò¬À¿ð½ÝžÊ?9˜á>=~Ã=€P¶¾8tf¾)O<¢G¾B‰Ò½[ta>j½DrK¼"'««C¨_–Hvÿ3@ëŠ)EÅVKF?ÃxÀÀÀÀÀÀÀN?€ °P >',BÖª&$A—:	>VÅ>îWð>¦>œÌÂøÊ¢ç®@ñ"A·zF¢@¶D—"ùAó½£C;üA'a H@«â.ÿ¶A¡³CÓÄzAƒî—H@³!ÚªµÞ@ðËöD"Axoª?»1µ?vØ@>F{€?E9`ÀÀÀÀÀ@n9$¥ô¿éމ¢/»O@^Ó¾÷áÁ•ÀFx`€V*Gøøø?á]9iá·2¿Óà'£'O"¿¶'ÿÑ}õ²ÀN±À†x_ÀZ°¹šÁh^¿ûÍŔºZ @"ˆÜjW@˜@3`wHkÝ?âWÒœ÷œÀ\K~ÖÓä@C*ìïÖÛ@&ÞÑZdÀQqœ‰li@5¾ôŸ÷â´¿ù$©eÐ?àÝr ?ÑÌÏ_WÝ@ =ô±
ÇF´dGaia EDR3 5615112806835377408MìãY+Ukìæ @Ÿ€@\¨Q0º
>â÷åÀ8ròs¶4?nMü@ôØGÄ]C?'÷ü@½Ô@Iþ?ðFnù6¶ö?hƒÀRà³?¬û¬>¡¿ô¼^:¾.~ܾfÿª½©Ž£¾Jaø¾(ÐY=_ ´<Üx	>',㘆BJqE-õ@òB³Boî_FÀ?­sÜ>&Yg½Hu½Ž¾éÀ¾Q5µ=³HWL?ñu¬PP>~T|BÕyü@Ë=‰ÜA?"ö'>,¶¼?ŠSC1ԁ¢•®?«žMA…Œ±F–@aÞí)DcÜ?¢eBá#oA¢dî1@A"î"*Æ@k´A9A«ÑBJ@lk7z6@€ß0BaÒ¸A–ÙM?êî1@'¿¨?–Å@?¸ºÀÀÀÀÀ@mü¡oxu¿õ€«¸2ó…@^¢—
¯ïÒÀF'Ž:ŠdÜøøø?öûÞ¡¥Â¿ê'±QCW¿¼È9‰€Œ@ÀRœ˜ú3fÀ`
\\<QÀ×}V7ê°@$RlOYÝ@2ÛlnØ?á'*ᜤÊÀ_6–
K@0ÈegÑu@#bª]c´®ÀeXÇ^¿–@5±ïõ^ä2¿ç'4ÛA.@?¸ÐíŸE"?¤¼¬Nñp@
²Rb§æ¤F´dGaia EDR3 5614940728951228032MìFØƀMR@Ÿ€@\dæ[ƒÚ">ŽÀ9ZxL$9>̖›@üv.J»?ÑAPš?VÊ?èäé	Mê>³(Ñ¿Ó¨*7ÆY>ù¬K>NÄ=Yvî¾ —
½øò½ÏŠ½Ä¿ç¾ÈF=Âd¾ÓI>
H8/+A˜ÄD½-Ñ@fÒyA·‰_FÀ?ů€=Ál¾6̽㥞;Txâ½ð=Ö\SA?1áC">ܬBóï6?Ð[Ý>oÖ{>µÌ="#>'BýÂÁþÆ¢­ÉA› ÐA´Š•F0@o}fpcã?°/?C7AyF:@VÍHV·œB@p•UA´A£ú:@q¸•WFŒ@ œfBa÷`A"îU?¾hS?é:P?A€?ˆ¯ÀÀÀÀÀ@n}øŠsùÀóVkœÕs@^`¶>j+‹ÀG•Ú-eNøøø?Ø F	E}Կι½"
?×ì]ê0ºÀRe_b'ÊÀ`þEŒ¬ÂÀk¼Ø"@"8Q@3r†³t?ð0K`çXÀ_Wþu?@0˜ÎMñx@™¨W&† ÀPIåuÜ@6$C´{Ëè¿þP+^(?Ð2ç‡0€?˜Eqpö@@Ûb
°6zF´dGaia EDR3 5615517873781318528MîSÁ—£€%î%§@Ÿ€@\¶–˜L$õ?(2
À7ïB¹Éóç?Vä@&0;Çkt=?£zAc&?Òw6?æ&b1J¥?NÄ¿÷Ý·Ò ?š–{½MéÔ½ýÿ¾Ùvƒ¼&Û>¤$*=<-½ÙYò>8e¾PŽf½êf–ç¹.BÁ.SF×@Aè¼C°WÓ_FÀ?pæ>=³Š½'AC¾7˜¦½‡¯Å¾<Ÿ~=•¤i6?ÙabE,>DOCí| 
@µ°¡>€§>Û¿>ª§ä>eßíÂèÑ$³Ë>A–òA±¤F°@tÛõTÒ:?ØEšCE‡A›Ô@qî:(dýA ǕAäfA™Ö@XÈ^	¢–A-fB9Aú@1;?™<¾<ÿ?°ÛàÀÀÀÀÀ@mðó¬À²ÿ¿í@J?ó*@^©ˆ="RÀFLpWò™Røøø?ãT¤EÊ¿Ö®}Æ;°¿¬¤5ébÁÐÀFÙØHÏðöÀSknÙý¬¿÷H}U @"¨R­ýv@3UAq',?ã_î´6Š5ÀX_Š·{0@PÚÁ8¯Â6@'xI©â¶ÀPCÝ®»}H@5DrCÜ.%¿÷E}8?ð3Ê'â ?Ñ	€¯¸@ümÈ F´dGaia EDR3 5430766728798421632K]õ'
B€4Ù[§@Ÿ€@a^DP?_ÐÀB†}Ôä?4¿@¡i–d|/?g¾:@¶QÐA‹ÀŽ¤?H{@ôöæϬ¾?`Ю>^¹½#v•½îŠ<±m¸=ج=5—©¾j­·=ƒÃ=S›€>@BßžAÏ$ñDؙ†@é"ôBNoH_FÀ?Áˆ=>Olá¾2½å¸*<DÛ½öË[½|Ÿj/?£§;2>CHâC›9@^ú>¢WÌ>†\j=«èð>#"0™ª€>©B7-éÀÀŸF£@dÅù?ÆxŒBӛÒA¡2ú#@PH
¹Ç‹@׌'AT^A¦'4'@i&V½™T@ÉhŠAÿ»•A—é#?ÏÚ?ê?+Ç@?"pÀÀÀÀÀ@pi*
{@º¹¤LÍ@cϛÏ=‡'ÀHÿ›ÂҎ6øøøÀH'*–êH?Ý¢lÃËóˆÀ©
s¢ÎÀ8ºã7&üòÀgÍÝËHÛÇ@:Á×Ü»W˜?þuýóm€@4&ƒBÙéÀLjÀu:ÀS!W`ÜÖòÀF«ÉÃX@C÷[¢ÀUóTÏñ@5-ȟq¿èã ý§@¿ßñêIEø?á»åŠÛ¯x@(h"Ð
ÉF´dGaia EDR3 5352320250662487808JGBéÞBk"@Ÿ€@cª8ñ£?`ŠÚÀLï³D?Q‰u@»×¶¾]?…Ä¥@µ®ËA‡uâÀ-è,Šû}?¹Úº@ƍY>?v֞½¤òd<Šêн©ÿµ=×kS?–=Þeò¾Áɸ>Þʾa36>wÏŸž?=p˜C+®1<v_FÀ?°Ôn>[®É½¢À=À˜"¼¾1Q8ùÛ =ò|
@s'
=\ºÏBä/©?…/¯>"â\>ŠÄÔ=Ž	õ>ÂxD§A ?ŽÂ.Â#Ž+F¼@Yý`ö$?e6ÜBè3êA¥)ƒ@<BERäš@ª~[@©¹±A­¯l@f_ŠŒÏZ@òà-A¼¨UA˜íC?ÿ/+@&H?ˆ^?ÃÄÀÀÀÀÀ@q¿¢û{šG?ø%럥¦@hL°ñ]óÀLìæiRøøøÀ*4{RájlÀ
@ò4ð•|¿èíRo‡T@DXÊuoðÞÀdo© )ý@Á…ÒڀÀ'äþPŠŽ@0gÛHY—l¿·ÙýˆÀ&1ÊÂØú0À2dŒ¶œè@1œ¦MüŽMÀH‡H@ kº@1I	}.¤¿Ê$6ìhÁÀ¿×+‰´?×]§
(}?ô"ÅIœƒF´dGaia EDR3 5845189802528833408QI(w€Dÿ™3@Ÿ€@hõr¸¨ì>Þ,QÀQ1>BÃ¥£>ÄL%@j€5f>ÿŸ4ACš2A°oØÀ6Ÿ"Á?	j¿ôáSîÿ³?W÷=ñ¥v¾.ô>8W&>œFê=P'‹>uʄ½?G¾%½0¥ú>3ʤRQ?µJ$CÏáö?üä@.O_FÀ?‹¾¿=ß°ˆ:šI%½‡}í<QÝE½ð65¼œäy'?^üŠ-<Ã2C
ü:?†ú£=¶DÒ>2ÿu>=¹>R™NÃËkÁÓîÁØx¸ÂÑCF"@búSüUÅ?(³pCf`"A¡ßb@6•7ö^Y
@4FEAF¢A¯¡ü$@m
ÙŠ@¯gB)œÎA–¨Q?×@GÍX?Ü) ?³qÀÀÀÀÀ@s'¢tž1Àaøâ¾@mX8ÍT­×ÀJかÈbgøøøÀ+Ë!ÐŒªÀ#öýÛ³Ÿ?é®ì'ux@W™š'÷¼CÀ`™™-RåÀ15·ÀÀ°1ø´Ï
@#hö	 —?÷lzå@EM÷ýÉI@(—í½Q€ÀÀ#[û¡"À;^«'ÝO@'"îAã?÷˜ÿAUä?Ö¬;ŠÜO€?Ð%T;é<@&ê«â
F´dGaia EDR3 5845133834832469760QAÎ_GåF,@Ÿ€@hêÉŝäÉ=íSÀQA@¨D}
=)ƒ½@ d'nÂ.=NÜùC'AöBËÀ>²3Íóv!=H°4ÀsJ5É=qÙA=¶?µ¾{¾~EÝ=<ç<óÕW="Áj½Eà=!˜>1=8>ª¹·@ï?âDHƒ>¯Å\A
klF?›ã§ÀÀÀÀÀÀÀ2=ªæˆ8<ŽnB›¡?¡¶·=Ô¦0>&·U=£(p>q·Ã
°ÉÂwía?`ÌÁÔ%Fà@´1ÐRŠ#@¤ÃDŸ',Aƒ:¼3@ƒKeMãŠç@¸-wB֌œA'åŒ/@¼®úw{àöA•»uCÄ)´AqTÙ?ů@QØü?ú­?©øÀÀÀÀÀ@s,l#9–ÀmìAz@m[Øã¨gEÀKøÿì¹#øøøÀ-•­­¤À%<¤'ðU?Þ@ËF¾@QÚK	Â#ÒÀY@8%™,À+(ý,ùÑÀEIsèý¼@"T¶yÇcá?ò%KÛÛ0@3ž±Ú¼0t@Fð%yl¿ÚoA7ÀÀ]B'ÞÆ'@%®@ƒ À[?ØHVà?×z6PgV€¿©g€@¹CgzÏF´dGaia EDR3 5845095145775307648QóL€J
}Š@Ÿ€@h¦ÚtôÏ=Ós'ÀQ'2Bę=ɶß@ÀÉløÖ>!DB×A‰­zÀ14c5˜>Ç˿ݞL:9Š?>ñº=½òF¼ò×ؾnT¤¼Ÿª>"짼¨¶ª½Ü?¾ƒ>2—v>f<#lh=§ŸãC¹ª«F?ã@—ÀÀÀÀÀÀÀ*>cd-3;Þ/BBÀ2Ý?€Eé>üÔ>Ub=mÍ>"üúÂÓ.GÂ'ê¾ó+ŽÁ¶OìF¡@Šü|jÔ¸w?@¨D@çVA'Åè2@ƒÏ®É@Ë=+BÇ¢ZA'ªÇ0@wb¬\k@ªMBŠ¼kA'¥à?" ö;à¼Y<€ ÀÀÀÀÀ@s—uýD"ÀµÊªÍN@m#^'®8ÀKOêüŠøøøÀ,'qQñš»À#Ó§É;Zè?拇r× @^qâ]tÀe܌¸ÓNÇÀ4ƒÛ~jTLÀ<Ðüpë,@#ŒKT³ùN?õÚÜÊÆù@Q$ÓOlE¿À=Ë¥{ç°À^Z"Åò|ÀB^Ü;
²@)öŽVã¯
?üBuªwÄp¿ë×áЎIP?¾¨ÙI"À@(ɑî?9F´dGaia EDR3 5615834842368447616Mït	¢€`Œù@Ÿ€@\—E¤žê?5ºÀ7˜ªoö_?q~@!hÄ]Mhw?µañ@đ•@$nM?å2`äcº?Y±fÀÛæòll?©Ë:½Ç§»½ø±¿%·<³£=äý=QՋ=½â>N½Ú¾?ò¯½ËK%"B•ÑtFA1µ*Cƒˆî_FÀ?×½>ZH¾L¼¼‹.¼¾Ÿ=»Ûl<Ã$??í¶ÇB1>ÐïB‡ë5@æÊ>Ëâ>Ғ">Ák²>uÂÑc<Bª¨AÆ<ALT,@r¹–žÚˆº@6|·BÒ%
A›÷×@Z‹óì	@üüAW¹zA¢/Û@|؎éÎ]AµùB4Aï?íLš@
Ø?G€?°pÀÀÀÀÀ@mÑnd–¿ëýŒ/ï@@^plͼcGÀEìlàŠøøø?ò‹Ëåý-M¿æ}åéø$ñ¿Ö.,»û|ÀMøl܋{ÀX;G(;Ž¿üeÒ÷U°@#ĂPxÊÏ@2ü
_§èó?Ô&7ižR(À[îæɁ]r@Gé—	4¨@&֜ø'ĤÀSÙj8å´¿@5"av¯yÿõûj±¸?âœ0¤ôfÀ¿Æ,ìêJ @)ª¥¯ŸÑ2F´dGaia EDR3 5615849857565197312Md|Ð@Ÿ€@\Ô¨•'õ>å²OÀ70,"þ{?'¨@LD˜#1?GÿA Ö@ó?ÙEMt£?sÑÀӐH™?Oã¾[¾~C…¿1öª=W»S>¢®c>©ê¾`"R>¶"o¾͐¾rm2-?ëùYD ·>'õ"=*'F_FÀ?Ô ß>˾['¾´¾+Ý»;/°]>n†ëB?–D9D)=k…BŽþ?‡P>ÿ˜1?
f}?Â>†S½ÂÏÈB§(¶A¢Þ!À«UF#@[?ãí¡<¨?"mRC+ʗA¤À#;@MRr,ƒ
@¹9A"*A§X@@^Ú2"—@"†
AÔµqAœ(?ÕÉÛ?³>¥ù?‰ÐÀÀÀÀÀ@mâùÁæ¿ÅìJª\@^¿8XœV5ÀEâœnTGøøø?ñd:þ¤À¿äÆ@lnŒÎ¿ÛïLž¼ÀPôÎPy¢À\Q•œðvð¿ÙA°­¯sÀ@#Ÿ3¥]@3	Nj"5µ?ÌÊ0
ö¥ÐÀ]æ ac'W@?ÒiÖñ{È@)Ž|-"3¼ÀUY‹´Òf@5Ãôü
B'¿õã¥ˆ?×C€ÇDÝ?ÄvKLí]$@£¨:ô‰F´dGaia EDR3 5615931977345026048MïÌahHO
€d@Ÿ€@\Âäc²Ê?ˆÅEÀ6´GyW?¯ä'@0VkÚw?úUAÈ×@¦i‰?ê…Æ«{¥?¿ÏÀ‰aÙR'@VN>‰æؽqú½ّô>$vÄ=r_§>ñA¾Uþu>ß¾m»±>ZÂå¦j<BR/E"NAS¦Cƒ'ã_FÀ?¯Ê">¤(齚´>½ìÛe=
(S=l}ª=±ÞÆ*@:Yj3">ÆC
º<	@aÕ=µxp>Æމ>›TH?èŒÃ(ç›ÂwYA% 5B΍F‹@dLÑK[@ò"BŽhôA¡IÔ%@Xr\¡PÃZA³­A?‡êA¢ç%@h	ðÕ±@ÃjWAü¸A˜L%%?äǼ?©¯À>N¢€?ÛpÀÀÀÀÀ@mÑwv0ý¿ÃÄ»6üìt@^ŸHZ¨>÷ÀE®Œôøøø?óQu ¶¾¿ç"®Vbqú¿àÐ8%3EïÀ?ðƒ¥E2ÒÀJlÔßG¿ÅSµ¶€@#Ý7wÏå]@2óTD–‹?Ágç¶eÁŒÀTî¿|ddj@W8y¨¤f>@*d €ÀTÁÁ‡vq@4î
]2Œ¿ï©œ";ã?ñ‰ÜâeÀ?´^}d0@þ<x[ÿF´dGaia EDR3 6012644293862127872Sq4!nyIil"@Ÿ€@mÿå3ÉJ<—†8ÀBžhAèØ<'U´@u¤¿¸<ù>áC0T$AµKJÀ2~œºÈ<÷ÂÀÀ+'¥1žÈJ<±''¿…=ÁÀн­òܽãžm½ïvb=¶Ùð>"Â`¿§>%Óx¾)J0¨¨—A<rDýÓ>3¸¢B[œàT?Â1ÀÀÀÀÀÀÀ1=5OÜ7<Í(zBÔ?¦¤rÀÀÀÀÀÀÀÀFªAÅñZ`÷B֑>E‹oA9P$4A
x^-]oB±o.EHÄA?éc1AY,ñî!
BôjDE"–A/ì}?›þj?Î`>Ó'à?:pAڑ>óHÁE»€@@tï顙sŠ@.ø"çÉÍø@mö^_
ÀFÀ1 ÞØ;~@.õãaYÈÀ=OùZv8¢@Þi'Ó4À Ã'Öv€À2.Õ	£$¿ÔìSsÇ°@dYiKõ,'ÀRû•ùRp(@HáÖ0­?Õþˆ<UÔ ?øHUHïp?Õh
%¤ô@[À4×AO@QJšZeº@OwøíÜÀR>Áä?õëV-¢¼é?ø¤j Áà?îHáÇrì?æhCcµ8m@'¬X[åÐÙF´dGaia EDR3 5786672934697835520PNd`_ú8~@Ÿ€@jÇìü=Ål¢ÀSXêæ†4™=¸ÉÎ@[ڃl,Î=ê+BCŒA¬Ÿ£À4ØDÜáCh=ó€XÀNÆVE=öF=mSÿ½Ý'¬¾y¥È¾=ð"¾)ξ#
½Ž¾'=;lÍ>G={šû||¿»øÌCµö F?œüÀÀÀÀÀÀÀ+>4.2<Ž3B®_¬?r,(=§`"=n¢=ÔPÆ>8ì?CÏ0B";®Á;"" '@F²@KÎhxÿ?ºû»D+dA'|s"@a9àÙñÆéA/7AIXÂAŸì=$@•"öEo'=A/ÿ°BûGA‡-ê?®@Eò˜?æü ?¤èÀÀÀÀÀ@s:" `ƏÀ.ž;©6 í@oE±²1\oÀLêÀi'U×øøøÀ,eÔw;^&À&èÙ_ÎöQ?öòĜì;@Z[fbu¸Àa(¡òvuÀGüAƒÕÀå—Gr@ w¾ ]å@ÃîÓ)K@JяŸ¼@ þöv?GÀÀAÙÔƙþÀL¨§«ð@%Kl%KÚÞ?霩sXÅh?ºX8ã¿æåJl ™`@%qRiu!F´dGaia EDR3 5295013292296418816I{ª‰L¶Ó§µ@Ÿ€@^|ìÁó!×=RÄÌÀLS¶2Þ '=d‹•@"ÐiécÚ=bó»C)ÆýA©öÀñ[u±'=™Õ1@4ª¢pµÐ=˜¢½õF>;q¨½uÉ=^ò_»ÒÅh=·í¾~=Î ½­ý‡¾q66AïLÂDì½T?S}BkJsF?ŸaÀÀÀÀÀÀÀ$=ä?(=y#AØJ@k;>mU¶=ìÅ=Hd>6¾	Ÿ¸ÝBtqwÁ"†ÅÁj²&FM@˧0§˜WAyB´Dc3¨Atõ)%@¡=ÀÑmùÁA6;CAÃìA‡Õ1#@ÒÖ¦3»ÒÙA¶þüDRÔ­A`q?ÂZw@<sÄ?Õ©È?£=ÀÀÀÀÀÀ@pëÿÄ«À)…ÝGer@d9§ÞDÛ«ÀR
Èuˆ´øøøÀ$[(MÖ¿êþHki/à@	›»Ð?õ´öù"ÕÀYêÇ	lYÀ7{G—"–Z¿÷D2¤¥‡˜@2ØKœ`œ@a'n/dÀI7•nYÂ@D¶ÑñFÓÀ$ž|5}ZÀD;B\д@2LJèU:¿ó‡µ›ÍÅ?ðVð­ ¿ÏEx59à?õzùx]F´dGaia EDR3 5294808576974483712IzðYAqE	Ø@Ÿ€@^`Í«5"å=Š¨ZÀL'òu‡Þî=v•ö@!¢•œMa=ˆ‡C±6AžÙÀ±cs=Çʝ@3?}cxtÖ=©«¦=´&r¹%wk½¢"+<©™>FGÎ<ùŸá½´Ló='8=æ9=†dÖheAô…™ESW?:(ŒBB²F?ž€ÀÀÀÀÀÀÀ*>
õà+<¬«CÆ@^ì=û7>÷è=p6–='°ÂùZúÁ'EÏB9\dB ¥tFd@»‰o\ÁÏA!•iD.'6A€‰-$@.=I¦±@Ýc¥C®ƒAŽg£$@ÃLْ@$]AºêCԁoAl,N?Æ:ß@B‹à?Ýç`?§0`ÀÀÀÀÀ@pñuÃRÀ*oH0oP@dKž×]ûÀR,7ÀrWøøøÀ$"¼CºS ¿ëRÓ ø˜@–ìWj¦@g"^àÀ[˜Ã"4?ÆÀ9îEœ,
¿ø›€	oØ@2Õbñïén@áxÜÓ°ÀHÞÌÔY|@AZÙàñ,8À)"…ffºÀ@Á£a»m¹@2:­ÁGH¿óG»b‡?ñqÎ+\@¿åڜÕLÈ@+ÌÁMå
F´dGaia EDR3 5294859635546521344I{ÉMÿR%>@Ÿ€@]éºó ™<+\‹ÀL¿½àÝ^<0ɚ@"þÿø<9sxDQ½éA±³XÀ2"ƅP<at÷@5ãµÜ
A<M3…=´|=Ղٽiç=šäÙ>¬{›=Ù}f½êX	=ÈR§=]l<=ןpo@|"-CÞWv==Œ?ß@øF?¤(ÀÀÀÀÀÀÀ*<œÅV+;wKÿB)?"O=íH¹=§÷Ö>;õ=ƒÙË´[1ÁÔÊ<AÚbWÁë':Fh@ò^«c&½"B>«ýDÅO9AWðu#@Îdmü§B<p…C£
|Amõ7$@öl:ªs&BàÖ]DL>£AEqÂ?¶` @"
Ô?°&?"õ˜ÀÀÀÀÀ@píæóâ¯wÀ,†MCôU@dÒüHpÀRhìï¼ÅøøøÀ$úÏUmŒâ¿ð‹_®ú0ˆ@ˆY~Ìp?øÃ*Lg!@ÀY'þa¨ÐÀ9ña~"‰|¿ü>4
£=è@2§C"@is¿š'ÀI#ÓÂö`@E†d–Z$À)Š9J7cžÀ@Ÿ}ÖÓ(*@1ôúð"g©¿ø87ù ‡?ô¾óäÀP¿ÔŠ³Á€@×ú1°F´dGaia EDR3 5602390185980752128M¿°1"q#kX@Ÿ€@]"ŒXµÖ	?V±À9hr`*Õ?~Ù#@(]JçŽë¨?À˜¨AŠ@-4¬Àuˆ˜è?Cæ¿òûÜiy?œâò>ª,ž>§Ÿ>9æ¾5Á;>¾q.½Ç¨¼1ûÂ=£ •¾3+²>:1¤pm@U+CïGC@$Δ?ã-_FÀ??JÐ>7Ui¾¸¾Uô½ÂoǾR¬Y½˜ìq*?Ýco,=~|C	—…?¾>6".? >¶>‰'Ü?3ˆãBÈ*/ïÁSüÝAxÏÏF|@XaJºH?EBýPÝA¥·ª@C]ÒSì•Ù@ŠdMALRAªò\*@[nFµ€@è%A±ä-A-F?ÂÞÜ?ÜQ`?'V@?ˆ¦@ÀÀÀÀÀ@nL\>)a?ñ ¯˜'J@_Þ­–+ ÀFbe'øøø¿¶È¤îpÀ?™Ì{õÌ0¿ðÈû±ÔãÀCHª
YÀR.T£Ø‹?ø‰ƒõªv@!Ew‰ÜCž@3¶:§Ž¿Øχõ-æèÀVuBè"b@RÛnÔJÇ@-iº1¦þ,ÀR¦É›P'›@5.}b>¿òãr;Ï0?îG¯/| ?€~ßýaO@,'8uäPF´dGaia EDR3 5711659823340676352OCäYeZ¼€@Ÿ€@]Û*Q9X?¼fBÀ5Ad0{C0?í•@*e¶ß>½?ý6ì@Հj@±qÓÀ
²\¼—ú?@UÀ¶á‡~ú-@|›¾ù½j*ô?
$š¾±zv½|Úξ¾ü¸>·xõ>u}IºÖ|ˆ¿AÄ'@sCWZ¾@›£3@Ie»_FÀ?{.>ìKÚ¾LE½
о¶Ý=Ïè½ó‰¦@")X>5]B`¹€?ž>ÉÉX>ÑëG>žq¤=ÿ±-'r?B[ɱAˆËÐA+ÉF"@S©7ø¬
?ˆÈB"0—A§•ë@?¬µOàV@î7@ˆ?-A¬±±@]*5¢ºœ\@ýãËAkBAœ¥?ñm>@e?#xÀ?¯
ÀÀÀÀÀÀ@më:"êL²@S/zÓÄ@_ԌB¾ ÛÀDz¥×°©øøø?â3nãò)H¿ß\´qE.¿ýƒØeÔ¹ÀCCHTÁLìÀPA<™¨î@'¯ÿÖbt@"–?ÁøGº@32‡%å¿òî¿[²yÀV"B½s¾+@T*Ö,ô@2°ÙnpJÀP!<´EA@4õFR'*æ¿õÐÂxXç(?óg[èã80?Ó»uûNq(@_9£SF´dGaia EDR3 5711441020534948736OCY"ƒ€gWw@Ÿ€@]«kÜ?ûÀ6,=êg¯P?* @"ήk.hT?c
A)¤l@šÂ3¿ð­…§¯&?"ÀÀãáR-_?V*G½ÕÍß>X¾a±2¾¬'z>$¡¾‡›=>]F =¤?5¾*<ï¾-O[BÈÙE!6Û@ÍYwB–Ä_FÀ?ôV0>$9¾Zǽ|ûѨ–="þÚ>;ã.?š˜22>{ÊB‰O@~>ѲÝ>6Þ>maá= ®ª+ªB}¬9AöôUAÔÖF™@q²ìzŏ@؀Bå£\Aœu%,@a@0û$‰@Çd>A±/ÀAŸé.@s™S¹>§¡@šTZB'
½A"^?ÌÑ?½«>Üú€?†lpÀÀÀÀÀ@møÚ]è@V¶>˜´@_¯àèiKÀE&ç½(øøø?÷ÆÇ×ÐÆ¿îõÅ<†Ðh¿úÅ#"vØÀJºOžÀVðé:Ü@Tøýà,@$káµ4>@2¸Kes˜¿ð0
{2¯ÀZOÆ™@J«$SO6@2ÁƒÀ¸Àgà*O^¢k@5a
ÛË¿á'¯±ù?Ñn‹Wœ@?¼UËù)`@.¯±æ±7F´dGaia EDR3 5711814059914061952ODp Bh€I·N#@Ÿ€@]'A÷Bƒ?6y;À6qKA$Õ?]«q@–aQÙS]?#k@ËÜ@?g
¿ÈîÙFð—?•`"ÀßàEîïº?ÍÔ¨=Öî·=RÄ>(ñŽ=ÑÁv>#q÷=åb˜<CóË<¼E¾¾ÕF>¥_e	þ@Å̞CèÞ¬@°Ð
B"²?_FÀ?–¾>‡V9¾¤Dð<ß½4,ò=í=Ó+:@/j>VÁCї?¤ï7>Ù…>i[®>m£ù>‡±Â±tBª"×B0gäA¬3F@[™ñPØí?ªnÙB¥Ð–A¤£ä@EM¨‡"€A:›@¢"¤Aªh@e{•¼çw—A"A«kA™G'?ø­ƒ@¶°?/P€?µÅ ÀÀÀÀÀ@máE0M¹ø?óµ*—Þ@_lt	]ÀEa…Æ#œøøø?öeœ ݿ뵓;)w¿ñ±…GµàLÀQýƔ«åÀ]ýWd¥6F@ʉö±€@$?Á'M%@2Ñãâ]ÐÏ¿Üq°ù>ŒÀ^ðe'¾üË@9#b¸~p@0.>*·­ÝÀ](Œ?
Ó@5µ;9	Ï¿ð¤–brÔø?ÊÑ/D€?–µ½è_€@+ŠËèF´dGaia EDR3 5711167001615431040OB$!8u€VÝn`@Ÿ€@]ôqŸ¥ù¶?£øÀ6ã;\ů"?*R@.	jeŽÇ?xS@¯=@	I¼¿ù8NãŠ?
Ì)¿öç7{Ïò?"Þ	¾

'=#í¨n¾|Ò<Šw¢¾%#ɼÏr1>i#{="3¾iyÙPN@I\hCÞ°P@$ÁU@(Üx_FÀ?¾¤²>2Þz¾Ö@þ¼¾ŸB<å÷ýƒP=j‡!'?º0ë*=JÿB°ö?çñ?¯s>ãËv>…Ú<>^<»ÕBžþA¡…°ÀCûþFg@XÞ%øõ²X?òC&hõA¥‹…@Fú"èïë@Æý@퓷A©v'@`"ïoð¾@ਧA–—+A›Á?å2
?Þdð>ú¢À?Ÿ¼@ÀÀÀÀÀ@n
Dò‡œ@[ÐlX©˜@`ÔÐå6íÀE7Úû
øøø?˔§hý%¿ÎNÖyš°8¿úliæïLÀTåü,+'Àb
XçQê]@$tàí>ää@!á[q]¹@3s[ât»¿ï®Ÿÿ(FÀ`ÂGŸ¡n?è¿"€"@7fµPJÀQ4=¸@6Hø¡åØ¿ýÒÎ62¸?rب?ØÑÑxل\@3ãÅe˖F´dGaia EDR3 5527720736422713216L¶h¹	W€5>@*@Ÿ€@_³lšÇ+?£ãÀDZÕ,ëi?´4Ý@%FÞ:'v?Õsf@Ì%*AN=ÀOïˆxn?Īà@$¹3?e?Ês澧j¾€DÖ¾ˆHÝ=—{Ä>ü…d>_	¾<€š>¹üG=P^À½ü'õµ°A¾¦uD˜"ªAnàBüº_FÀ?>š>°¦¾#ú>=¸gº½ìžu¾gn½-ߘ@ik">a¡BÜi¡ @"cÝ>—$=>Mä¬=ÖÎ$>˜ýþ…»B;@B^wÈ@ZÁ1FÀ@bs´@D8–?ꈿB¡ XA¢Å@GP¢µ7[A	D@­2ÏA©s$@pé	GK°ŸA€ñ A†JÊA•Vv@	AÎ@ åp?j«à?ÌtðÀÀÀÀÀ@p1
·H,å¿õ¥(悳6@bXÝ 'JÀL´K!øøøÀŠÀx™?ñtŒôž¿·%ÔRA À1ÓtÔäÀW"ˆÀÀ÷¶éPp@·ýÍó•b@4Ç:O@ye?âEwˆ"•nÀQg{ÈL•@JjAú¢´@%èKÅ7[>ÀU/°òR8@4‹²'%=M¿éÎxã¥?ãŽøÂj\À?µþž×X@ÏÓÒ¸ÅF´dGaia EDR3 4763840324426288384B‰MR*'k@Ÿ€@SOwÎÆì¬<°ALÀLÔÿéVŒ?<µép@9ËWxL\<º–rC¥áLA«TV@2
¸I!<çá!@&Ú*1&ÕÇ<æ('½iwï>:¥>A¾Í½½ú->]°†¼‡ý_¾"Fó>C¥•¾Ž{§½îq\Z?Þ)Cœë=µwD?Æ}†T?¥üÀÀÀÀÀÀÀ)=,g×/;ú±}B•˜v?ˆy>	=ÌØ<RÔ=à!'
ÕB.‡(B`a2@
™F}@˪4U2[?@ë«DñËAtó/-@¨¢Qm{–ŽAPACŸVeA"»Á)@ÐL'I¢_Ae=õD'œÕAc[?³QÜ@˜œ?¤"˜? ÀÀÀÀÀ@p£X"ÖÀBñΒ@I,æîðºÀSÕ<×ãòuøøøÀ!W϶.âÀÇÊýæÁà@!ؘ¿zÀ:¼÷Ô9ÀZ ¤0 ˆ$ÀSŽW´Â?«9ÑöC@+ü
žûóF@"e{¹ëËßÀMl"Å ¶Œ@CKÅ›|ÀPCFŒUÛ×ÀS*鈖r@0ÕðÞA¿ë[$6Ý?ÜN¡ðí ¿è÷ÙÀ@$æ¸YFF´dGaia EDR3 5493952741472653568L>péBÑSþ
@Ÿ€@\¨3ÎxÀ=
¿ÀI¡"ÆŒR=£|@ Q"ʙ3=Ñ]CUNAwâè¿·]8®æ€=Aü@.ü9ÅFvß=DM¼é´½'Ld¾±˜<Å
<>X£Ô<'úü½bÁ
¼Ä¸í½T¤î<ggånm¿"ÅeC½U?F?›æPÀÀÀÀÀÀÀ*=ˆÍ-<"ÑDCø¤?tÂ=尔=>è¯=çk@=ˆK/Ã
'ÒÂ¥šB$"×A.‹ZF@²S4~F,@'cDVµA"Á'@ûåtŸœ}A
idB…£A"ô)@¹¹Ûø¬ÂÃA†=7CÄ>As8Ê?Ãeì@O,x?öó0?§eÀÀÀÀÀÀ@pl4"'À+ؔV¢@alžtZ@±ÀQZb®·>#øøøÀ HÖ"Êä?º}¥p*A@´ƒŠ´1À.Ö BFˆÀ]Ž[EL:À<©xŸŽ?â£,Ée¤@3Êw4gÔ\@ÿˆ³¯TÀP³yg`†@:ßS5'ohÀ.úg‹.]ÂÀBŠq[z@3ÔÕCÞÖª¿ý‹Þ![bÜ?å6¿uý³`¿Á£à(ð@@%·ƒÚ—LAF´dGaia EDR3 6088312649719995136T~Û.;¢…@Ÿ€@i)ìªÕ5y?H'ÀFa·m)?n›a@ÔÑßêH·?¡½@¤.äAÇÄ`À7ýYþˆJ?°'À¹š°™.f?iòu¾u	ð¿꽜Ì=cZˆ>؞'= sʾœê½sÉ2<ß}<©Á-­ª@	"=C[t
@F‹@^)t_FÀ?B‡t>Ž
Y>ZäC¾ÖåǾU¶½óE=Ã:±?ĺõ	=TOŒB<–k?+&>Ø!y=':>©o?#ÈÃ…ªBýBr)ÁjìàF¯@[y·¥}—¾?‹ÿ"BÈ÷PA¤­È@BÃzËñÒA£|@kO¢A«‡;@d[åžòY@ä]MA¶"ìA™¿
?çâ@Aˆ?[.`?®ëàÀÀÀÀÀ@sS…9wõí@1²I¬©ò@k@¶rûÀ@uSÊfN°øøøÀ+*'çÝÀ(-TքÜÀü$ìxœ(@WQÚ®õÃ=À\'‹Écß@G‰]o:AÀMü­³…p@e<ŽÔð<¿ýc0ϊÝ'@D¾x7ÅW@>ΓçÈ@N*Ê+¦ÀIëîÔcã@"ìvyÔ?ëójáSUH?㱅c¯Rh?ð¡‡%sh‹@ÈL_SµF´dGaia EDR3 5928958883359390336RG䱈z€/9Ú"@Ÿ€@nú7þO
?mG.ÀKv"Gß
?,lY@w\´ºv|?‹+	@¬ª8AÈý<À0±¢?¡ÎWÀ2Æïßu,?wÔ&>…Rp¼¨U¾¾ß̾§ÿ"½³ý¾ˆþJ¾.^ÿ¾ˆÞé=œç>Ž‡33A©ÃDš£@ÝÑåAòy_FÀ?¯Ç>\²­>ñù½Œ0a<üx½Ã'½¼c#?ô0Ä%>¾šCoð?ý5û>º–>u$
=)¹œ>‡ËMÃ%ΒÁ
'A§º…Â-FB@eÌ£+PpS?Ò
ÎBԊˆA «@TóÕ»^é@™A¢A‹ÿA¤>@mÝò6d@ªmØB3n@A–k'?ìÝ+?Ý.>ä¿@?£þÀÀÀÀÀÀ@t±ƒÐ[À@na›Rl@oâQ´a¿À@P³ZÀõøøøÀ#°TNRØÀ1¿jHÕMø¿ß†<.¸'Ø@b—ôø"èÀTˆwjËôÀ+kïX¿ñêZ©m˜?ÿôb%Â0?ŜOíÁӘ@X=K]+.@O{qQ4Ü¿ØÎ×gÿÀÀUŽþÎêh/@Sµ³Šno?ñ±ª"ˆ?æ䚱'Yv¿¡
(w¿@›·æ=ÓýF´dGaia EDR3 5939605110850021760Rm·aOi€L÷ôD@Ÿ€@o}>Þñ¢Ò=ý5dÀGŸªîÊá=ω\@	¶¤ËN>ÖeB^~AÍđÀ/ïüG̬L>9ø‹À4)ÞZðtu>,Ïn¾9Åy;"¾Ð,å=®~ž¾~1©>ø]¿(û½ÑÒÁ>š#⾆¿°ZZQ	B©Fã·R?"G'D†gÿF?Җ¶ÀÀÀÀÀÀÀ&>hö)<Ä_;AÏ\:@¶	×ÀÀÀÀÀÀÀÀTfAX+TØ&D«p2E[~A
í)(AN~΂H•D°€CE0ì|A
XÑ#AJv E8¹[D^fE?¬+A\…
	?–Ó©>߉€>ê>'€ÀÀÀÀÀ@u(ËØ$Ú¡¿ö%Q½8â@p	}¤—IIÀ8¥xƁ¿øøøÀ/¸ªJÖÀ3°ÎÒðÄ¿åÑD¼…š(@d1´·¨`rÀO¼Ý(êÛÀƘ¤U2ø?ïv?û ¿,¶R¿"âU7zÀ@[pÊÜ=©/@TgÁ~7Ît@!õ=`ÇÞÀsýX˜qòß¿åå@e?Õo'j®@?Ïý¯7Îýª¿o­ª['7x@%6¾Îä¶ÈF´dGaia EDR3 6080420041722187136TaýÐM€LÍ@Ÿ€@h¡ðá´Î<	BÀI³8ߡȓ<ړ@5a¬jìU<]Ð~C±YèA'vrÀ1Ùà1Æ<S"ÀÊZèí<.©V>öŒ¾|Ñl½úÖÉ=¬½K"ù>4H¾¸y¤<îó3=RL*>Õ±2¨¨¥>úrDܯ=UR¡@"µtF?¿s¹ÀÀÀÀÀÀÀ0<¡a'2<>³€ChX?€—WÀÀÀÀÀÀÀÀF¶Ab#DoüB·ðªE-AG´½/@ö<sÿ¥)xC!‡D÷2AO
7/AŽp3xÔNCeÆÔDzðA=§??œö¨?‹À>ê¯@? ×àÀÞ%`?Ò°oE«à@@sªs&
@&ĈáA–@kX;¢d]ÀD
Æ¢
¿À2.«­´(ÀÇÝ2I[˜À›I> ½À,pÉ,ŽwÀ%tõ]ÜpÀ¤µTÊÏ@]¶Q(mMÀd¿cÏ.-ú@DdÓõÀû€°Ò¤@!êýÀØwÆ¿ø´Q /C@Pò•Z5ÚÀ4â^.¾H@K#‡@±øÚÀO¨G:¸Š@';9¯:|?ò#ì¬p¿Ó*!Ãu´`?çö§ý¡&@!wՏýF´dGaia EDR3 5306595749651546112I¤Ð¸"Vc"0@Ÿ€@a°b*³8?"rÀL½Èw– e?­"@^¾†÷?3e`@ðkA[DlÀ"'fS µ+?.Û@$)Ù&=?R¸P=H^¾Î
=çñ;ë¶m>8î8=P_½|u>*œŠ¼P$z9ÿάNA
B_í
E«¥6@ëH)CMl·_FÀ?›¹B><çR=-s=Ž=ÛL¼ÇÞT=½7'?²îŸ;=§ßxBû'·3@zãâ>"N=ªª÷=¨â"=è‰ÃÜÝÁ˜Ÿ
A>¥Áè¡oT‡@{À¶q…1@d{C:|
A˜Œç/@j¢sx7Â@¹‡ªB¥?AœV£.@Æ¹1@ê¥òB›%AŽâ8/.?ßüJ?×F°>òo?šªðÀÀÀÀÀ@q`0öº…kÀ©/{B@fû䤹K=ÀPCš× ´øøøÀ(j•=۟(¿ül«	'íü?åp¢ÔTd¨@:hæµ*œˆÀgt2ÿ_¯ìÀ0K€~1ˆ"ÀÞ1¨‰è@1é.Þ^‹;?õMjs}À9a"—!ÂLÀEDkØ%ìÀùÝ%Ň8À=ÿ'À7ö@3‡Âƒ‡ÙL¿è¯Œ\ü¿õ¹á:èÀ¿Õã€"¬@¹ÁJ<'ýF´dGaia EDR3 5306445292668215808I¤Gáˆb9N®@Ÿ€@a˜:"Ä]4<¾: ÀM/5Ôrã<̾@ÈW£w<Ù¾Cs<CAˆSÀ%Û <îj¾@*•})¾V<ä
7>[¾!Yö¾'É\=	<«³ô=jÛp¾K8²>kL†=n ˜>fæAA¾âé†Cž¢×F? eÝÀÀÀÀÀÀÀ%=-µH99ôg·C.e[?{;Z>"BD>Qú,=‰Ûö=æ›MÂйòÂ^ßDÂfìB~5FÆ@ÅÀ§ÛXŠA
ÊDšŸËAy Þ3@œÇÌ
S""A^âC:$A‰g/@Ì\ºNéPBãCÝߑAe|Ì?¼@5E¸?Íjà? ÀÀÀÀÀ@qc¤'ýȼÀÒ×pŒ"‹@gA0ˆ‡ÀPu<µNÜøøøÀ(–vÎÁ!Û¿þ׿ÆÎf8?÷Ç?œw†@6•e×`pÀc%"¸H¼À.Ùs3¯WÀ·ìòØ@1Â}'ŠÃ¸@.,Rîð–À=²äætþdÀÁ±l;¹`À¦öžØÀ:^QvËûK@2XœwÄõ¿î H×Û{¿Ó‹†0B8€?Ô¸k×?@'Zû;1ÁöF´dGaia EDR3 5306445361390939136I¤Gñ¹ìڈ'@Ÿ€@a˜ÎëÁ<1]"ÀM!òA',<6uØ@®ãÊ&<IøDcßAŠ]ÊÀ%jã~ȧ<nW½@+)é`
<Oá7>:Š/½ÈÒû½±Ë <ßbW>F«æ=ïX¾X~ƒ>"­‰=´×=¹ßÄ>><À"è¨D¸º=œ
S@ÞÕ_FÀ?Dž`;Yê¾
–Y¾Jc¾à8º¾·<¡"Ý$<¨•Ï77;璧C*¥?Ql/ÀÀÀÀÀÀÀÀF¾A/úZi¥ÐD!cþDÊå:A*/"0A!
¿ôŽ[D‹ 
CúÞA/‰±1A%=ÙA+D›>DÇA"BÇ?™=o?Tn >«C >ý™ A—/m?¯»¸E»€@@qc"¬ÀAWÀÎÞ©ä&q@g¡8`ÒJÀPuñòTŒÀ#C²š¢?dÀ4Š§Ž«XÈ¿Ø˙Ùä.`À(¤<-qÒ¿þáêØtx?÷×؛'¼@5Ë™øSÚÀbۗÚ3À.p‡@:tÀÄÌíÑ2´@1ÁÚáv'Ô@6xÒGÛÀ=ÿu²T
úÀápy€À_ö4š,hÀ9¶0D9KZ@2FLE&N¿ïáSLÓ+¿Î¼K­=?ÕÕ@868@'§ÛâF´dGaia EDR3 5306865718429106688I¥ÆAªB•Ö:@Ÿ€@a¦[Þåì<'³±ÀLeWZëÀ"<ÆM@(QuS<Î­C£>¿AèÀ%CÁ½ÏS<»û@(‹ö;rzç<·!½4rr=z¬¾+¬^>5=³Ý->9ºK½ÏÙ=þ¸yÀ½§E	NL?³Î?C³¿x=q3?x©HF?¥YTÀÀÀÀÀÀÀ&=ÿÝ:;áÑQB1{?†öM>cã=E•¼=4‰'>XD[‹'A_aÁ›~ÖÂ7ôF»@ÖE½©j'ýA]†IDÍè½Al¬Ø7@³:DðšA—Ë|C´A€Ý‰7@ÚöÌw+ÔB.­DAZR«?¶–P@¡œ?¨qÐ?'ÑhÀÀÀÀÀ@qR
ÈþÊÀ@ïÇyêè@f¸æ[­³ÀP?~7ñAÆøøøÀ(5©ä7â`¿ùf$)Ђ†?ëÂM1
ø@3©4D"{´Àc¦ÐÁrg)À*®÷à'ÙHÀ
"Aúôì@2—LZ¡ó?øv?¡îâ%À@£ÜqÀ(;‹¿Ã€¿Å›‹MŠ{€À=r¥݆Ã@2µ–‹Qã¿ñìW<x¿ÙÈ»Yw€¿¥ÄŽ4€?ô_zöM,F´dGaia EDR3 5255412147663990016HîùÈíê´@Ÿ€@c¤ë¡'Œ­?¢…vÀM6Øz§£?"×_@÷*ñóEw?šU@¬H0A›O«À/êsjifv?Ôd"@&ãþ_­0?·‡£¾fH=䧾Ñl:>ÄX>
Q%>È-f¾H=÷i~=¼Ûü¼æÔK³²A‡eCáz±@ËÍA‰7^_FÀ?˜R>õÞ>­«¾S­Y¾gǾõª}>'è@Æh	<ߘÎC%¦G
?½í½>#R6=·kó=¥õz>ÖØ'Â+CøAË|W¾¯B$°³F¸@ZHjX{þò?•ðB´ðA¥u@Gü©`—:7@¾=HAJA©–@dóý\Á÷@Ͳ6AÈnA™Ü8?þ×?ó¥à?Ä ?³CÐÀÀÀÀÀ@qÒ9&ìJ¿âŒÕ¿Ra@h°í¶ŒÊ²ÀMÍ7‡šrøøøÀ+QKõ|)øÀ
¢O¾ÿP	?ëxÞ6J@Dmۇ¢ÚÀb–K;~@ó¿øïõˆ5ñ@À¼†C†	¦@/÷_./€4?øUx€/À'=*z2@ÀÌ̉õ€€@':‹êñ2À$¾B]+væ@0Ãj7•ˆ¿áÎ
Ç:C¿ÉJÆຸ€?õg¦az<²@žrŒ±^£F´dGaia EDR3 5307106442750638720I¦¡1Vº€W_"@Ÿ€@b
i!¶"n<m—èÀL­ª­=y<_@C@2èÏEv<ˆ›C½ºµA"4lÀ('fêkGÌ< bR@&,u[W"ë<‡éç=þß¾1p¾"/é=&Å#=À'F=›"`½ü<º>""%<øs¾>§È†…@CJéCåŽF?¦˜­ÀÀÀÀÀÀÀ,<䤪A<<FDC2Ië?Ž<>(=­‡=tɦ>>µÂßUÝÁí}-Á§gUÂ
œFæ@ݓßÕ¦öA³´öD¨"ÚAg¿Ô=@»J3ð
AúAôµàCddA{¥¤<@áNÌ;ë	TB‹HÄCþ}RAUûÃ?³Y	@§"?Ÿ.€?Ž ˆÀÀÀÀÀ@qcÃïÎ[ÕÀ1L[,K@gKk_†ëÀOƒäïðÊvøøøÀ(œýQV¿üŠ´…f?ªµà0ÞÌ@6µTßÿ¤ÀcœÇ'ÛÑKÀ ŒÈÔ$À§Ñ*`Ŭ@1çP"¯YÕ?æՐÚ£À=%lM]0À'šøˆVe @"ùÕÓ¶lÀ;ðH ‡è,@2"} øW¿íðÄš´¿Ø[É-Ç@¿Ìk,‹˜@'Ž¥¨´cF´dGaia EDR3 5255863359749880448Hð"ááú€9"@Ÿ€@bÍz§Z¹<ÜM§ÀO"È5ªuª<äÿž@ŽN<û(ûC`¯êA¡C"À-ދË&™/=l—@+ߓñ;q=EØ=Ä2ÿ½vBs½-g>(0>>0qé½U&½>kW<[ê»>AhUnl@rR‹CöT>«#@RF?ŸýÙÀÀÀÀÀÀÀ*=VG¿1<}ÜC
Β?'aÉ=¢¹½=×cê>F˜>ovâ¿ÈÂXm÷BisßB!_¤Fq@Â6B
¥@êèµDìvA|Np+@—!Z¤_uA—kCHSA‹M/@Çñ6V,A¥
€DŒÏAhmÏ?½6@8±t?Ò]à?ŸÀÀÀÀÀ@qȪÉÌÐiÀ€p}þQ@hèJÀÀP'£U·!TøøøÀ*°^'9ŒüÀ¯•Œ6Û?ó‰àªÊj©@B"ôÉ]WÀazÎèø–À,u"w—Àz«}Ï®@0î†#@?þù´0ÅÒÀ/	!t‹HL@	$Ëk`¿ðäÆ%*Å0À6PŸ·|{$@0v\ƒo퇿à3Dq´Gˆ?Ï(ggwßÀ?Ñ6‡.4{8@ r³Œ4<"F´dGaia EDR3 5645564262394302848NYɧ€I{2›@Ÿ€@`‹€có>‰"{À<ùN~dÕi>©8Ê@騊ú,*?CA:Œ5@¤ŠVÀIôü«À6>Àê,?êþ5¦ê>ì¦,>"x¦»z?y<?òþ½jib½H£±½Œ­½	^A¼²yj¾™aö>´üëGCCUzFÖÓ²@"xïD"NMF?ÀºBÀÀÀÀÀÀÀC?2¨J!>YÝÐB	~@Ù
>#ÄÙ>°rú>Zá>¾òÂ.äCœ-ÂN A:umFY@ŸíWæ3ÕA0C9:!A‹JÊC@"@°ðn\-@ÐѧC<ÒTAŒåE@œ=éÍ\»ò@ÄFÕC"W\A"×z?¾it?€Ùð>M'€?NjÀÀÀÀÀ@oM…]ŸHR@öH5Uš@a¯iÊ,WÚÀFà©ç¾#øøøÀÜÉFŽÒ?å'´ÝͳàÀ¨fT¤ÀKÔå"'ŽÀc}ôe@3¢0×PØ@w­Ïá@4Y75æºÀ]váT'ÀZÝ$T%üÀ&ÖQYß¡à@@g:r¨BÀRL¯÷Kv@5è¯Ähз¿öÇIϳؿÃYáíûµ?Ù§üö§(@
µOk‹ŽôF´dGaia EDR3 5645669811209327360NYrÈGSÏÿ©@Ÿ€@`ìڇo?bÀ<Ka6w:	?ëŽ@M«¿'P?}ý;@Ã÷l@¢¸›À746üŒA?Ac‡?áùçdR?Zª>Â =Àÿì¾9
â¾'Þ2>PpÒ¾
"`½Æ"<}ˆ{¾&¨>ÎBHCA/+DŽ:o@µz†B%éä_FÀ?á>&{½½m¢½"m<µñí½…?¼EÅC?«m/F>EZèC¶ñ?«xg=¼'Ç>È<f>@Ã>æ±°Á²ö¨Â2ÂÓ¼A'm±F[@\Òºï\ãË?1JõC&y¿A¤CN7@L²-CÛ@q+SAmÝGA§½ÇA@`ªoM½ßi@ŽÁ±Aï¯A›| ?Ò7u?Äp>ޞ@?ŒràÀÀÀÀÀ@o<ڑ	É@šV¢œsÀ@a¤óm,ÿÀFŽËm}QzøøøÀȏ"?âŠ
f
€À;½/oRZÀLƒ¾yðOÀc*ÇÒä{~@4|֌º^î@V"Ã*ˆ
@4DIâ'úWÀñ0ª¼$ÆÀZþ`rPÜÀ zü˜áÐ@@ԍ³›NÀRézBè>@5Þ~žu¿ö¾?&`¿»16éˆ`?Þ¬îŽTÃ8@L[Õ»[F´dGaia EDR3 5646851378197068416N]¥iÜz€+¦@Ÿ€@`+?1ýŠ?H?À:ÀéZ)çÚ?,(@$8µ6ιV?‡âkAb·@ü,À7¡°mf?WMD¿ðñ•JxÚ?Uèõ>3m¸=…?;>Vð¾Z;ð>µµ¾p«Àº‡V­>.-'=‹MA>TîœÃÁBþ(G&íÞA$³IDŒD_FÀ?%Œ8>d=Jw9<¨þµ»àÈl½ËgZ½'gR?¤£KVV>3ÐB³J$@¼Õ>,	þ>¢xÔ>¡•¢>†çÏÁòš¹Â}§†Â!0AGC"FÅ@‡¢`¹s8³@‰úaC/f´A"ìÒL@c~Q¤…•^@ÒÒ¬A½]…AžÙIN@"ÓV°õ‰@ÃsÂCO¼ºA‡êB?ñ#W@7x8?®Çp?À)ÀÀÀÀÀ@o'â9Ö&@ûôÏ
ø£@a|þ&ˆÀEæ¨Z¡ øøø¿ü_Û·hÊn?ÍiÃ?VÀ	×íz©Ž{ÀBPåz™ÀVÇd<,Qj@*©F¤Å`ì@ι˜®@3êËÅ0šÀ`õö`æÀUøGÐ$@Jý—­ð@:€è+ۈ#À\š±00@5¶ÂM‹¿èüט²¨?Þ) z-?Ñ©âʸ·Ø@fN+¡F´dGaia EDR3 5646930886630661376N]í¹Í]æ;@Ÿ€@`^x¸>²?OýÀ:9ݗ7'.>ÕЅ@\ @…?A£¨@épM@‡Ò"Àå§G-˜?±7¿ÚuÛû`
1?yÝ>þë;>·ÑÙ½ïF9¿»|>Ê0ˆ¾Ì†I¾>é±=2Qæ¾K€->ßæá"A}ÌDGJë@L'¹A· o_FÀ?¡}è=ÈXP¾ƒÖh½‰m×½ñju½8wZ=¹@"2?t&?>7B"¹
?«É·?·U>þ•>ît
>½ÍnÂG€€Â£8Â=óB^F¾@nU!dߖ=?c¥+CˆqTAÌ‰.@\ëËÍ´<@²Z÷A¦ÁA¡q_.@z÷䷂º—@¹m3B"îA'HŸ..@Py@F>é5€?È> ÀÀÀÀÀ@nü¹KéÃ>@ށRsh@ap­fæCìÀE«¾âmSåøøø¿ý¬ùüQ‰¤?ÑùÅ?zðÕÀ	ã
,ÎÀPáú"µ¿ÀdÉ=‹•d@9˜t[¢@zÓ(]çá@3÷à£õ•ÞÀ¹V‰Yÿ:À]ԘµÈ×EÀ51('©S˜@C%nxv™¨ÀTÆÿ5B@6	ξnú¿õy¯&"ÆŒ¿Ð7ó8 À?âږhì@*L]®º+F´dGaia EDR3 5363750910974374016Joß	N0€$«¦?@Ÿ€@d<ÞEÄþ>Íÿ²ÀFÁ1'ÀmS>ô©¡@zΖQ¶˜?%/Ê@Ø·AEÀ(ÆRn	'?
¥R@¼ýww€=?&0q>*÷à¾õø¾‹¬½™­ß=Íña½4Zâ¾U‡>3_)¼1Ô>™M͹Bƒ£nEàÂÚ@·ÃÁCDy£_FÀ?ªí3=üÔλÎ?ˆ½# ¾ò¾_2½¬(Û4?xØBG)>_²üAþ²€@{x>˜Yw>ƒ&<·R>6FÂÔâ"!UB0ôFB.aT2@"¨è @ÐàÖBÅDôA•RÏ@@x ÿ´ÆŒ@Á¬yB'8A–ÌA@…Òdvšq@Ä8¨BãÂDA3@A?Ù+ü?›€><ž?ƒ‰ÀÀÀÀÀÀ@q"'BŠe@(-ih•¤¢@ge\/·—NÀGêـ®jRøøøÀ(ì#vÝÀ
yêI2Àr'Àʶd@Eã@rÀknF]…Q@GöNb£R'À
ä0Í©Fà@0lÊ\ú`õÀ'ö<ˆÐÀ ðÚ*[àÀR•Þz4À@NŒpÏ_¾hÀMX`xŽ"@2rWÑ\îî¿Ê"ôÈP¿ô9³ùÃې?îÿ€{é@‡;>0˜ÙF´dGaia EDR3 5251802519709841280Hâ&'Îw€b/5«@Ÿ€@cÞQætQ…<=düÀPþØnds<9ð'@KEÑ7<WÞCïH§Ažš¹À0ofý"™R<o¼Î@&,ê¢i«¨<eLW=~B=ZDº¾4ö=ú…æ=bC
>U½Û«>LSí=«s…="ð`^?äA™C¸_F?¬öûÀÀÀÀÀÀÀ(<ª~g,<¶XQCXm?ˆ©&ÀÀÀÀÀÀÀÀFU@íë>cdÜ Bè
yD[A[À$@Ñä%/ÁC@ØwB¾ªAjæ,$@íyÏCš— CMÒòAKÑh?«5?ø¦ ?vFÀ?{€ÀÀÀÀÀ@r)vzÀԐŸÚN¸@jÎlŒÀO[©èÈYFøøøÀ,/CËhÀ¯R)±7?ñ	Å7d0@I§
À‡fÀbÁHœëޛÀ,çyí̄"Àxà$†ð@-ˆJ	¸¨?ûžÞ@ÊêY¿ß2ÏdµÀÆr®u@¿ôwÖÖ©PÀ9«óðZ@2ÒKv+?Ü;{¥"ó@ÀÃl|ƒ¼°?·^%¿'P@v'‡½±6T´dGaia EDR3 5251805715165696384Hâ)yÑQ€i‹
Ÿ@Ÿ€@câmGE+÷<VíúÀPï3ßÊ«<M5Ø@~-cS[Û<s+|Cß 'A£yÀ1kÿHûQ1<‰«æ@%lÑÂ4³H<"5<"·½"Þ¾,Ñ=—ÿm=µÑS=Ëw=SØ¿>uìý¼&…=‰{\Z?Z¢ýCªZØF?¨ßÚÀÀÀÀÀÀÀ'<ì³-<‡çCÍ?">Üá=> Dä>¦ÀÐœ ž¾¾]»B!°hBÅFh@åY3֛mûAÞ,DÄÊ£Aa^º-@Ũ'uIAötÛC³ú2Asžê,@çÓŠgëB¦KD)ÔÉAPn¨?¯OU@Á?'€?‡€ÀÀÀÀÀ@rOâÇ.¡ÀÒ)$@j'aázÀOQJ``,øøøÀ+¨Ÿ
AìÀAÎÖîj?Ý5ÇÕ¼@HY=9Œd'ÀaÈà+ŠMÀ*ù:î¢@Àk,–¨9Ž@-ÒR6ƒÝ?ñâYØP˜À¿þɜ´0@÷"x)¿Ô_ž\ÀÀ4æK)|@,Lo
ºP¿áRe¸lFp?ù@k^ò ¿Â²Z_ãx@±Á'T´dGaia EDR3 5251879107572325120Hâl9$Û
T@Ÿ€@cÁ7Dûû=5@ÀOíéÏɂ='§@kD21+¼=1:C
?A"sfÀ/šçãؤù=Y-Ö@#tLÙAϐ=C}<é÷^¹Aùf¼Ν>'ù'=É©]>6ß½¢…e=§c!½?øA>2Úïtt@'—ÒDŠH>Ñ*/A¹`Ý_FÀ?Ÿœ
<2u§¼yšä½*ó½gѽ·8Ô¼EûB*=n00<YpB­4ô?–&Š<ě1=<†<ÒM3>TBÂ àoŸ›Â"‰]AÝ!Fo@ÃWÕoóA­'3CàÂ>A{nÓ,@™Ü¿ïZA¨YBO«AŠT×-@ÉÚ
ä%¿BÔNC:¥ÿAgŽ%)?Ãq/@6D€?ÉÖØ?¢²(ÀÀÀÀÀ@r̤~ÖêÀ
Ò¡Z……@i×sŽrçÀOb½y¯³øøøÀ+X;w©¬"À,xҺǎ?Î%§?~Â@@Ižd´gqÀc]²ÔSI¹À,¡By"ÀÊeGáÜ@.I¶´'ðo?쳛â¬fâ¿á¶o¯vÀÀ#©¬¯Í쀿ò$_r†QP?ÆÖâàè‡ÀB=ìXÃèÀ0\b"0@HÓ:úÿ@UfÀãvn@
}àqÍT´dGaia EDR3 5251880516319380480Hâm?Å¢@Ÿ€@c¿5nñƒÆ<'ñ)ÀOè>‰¢Yk<(
@ÞO–1Ç<:ñ,D,ÜA¦ÄfÀ1/°DR]<at	@'˜]¶J©†<GOQ>©$½ƒsA=ÄQ>(mß=€ó–>2†x»å(Ã=÷Ð}¼`¦¡>'2*rrh
ÀYD*õå=¤cÜ@ôqT?ȚÀÀÀÀÀÀÀ*<§¬0<›OBNQ?_á+ÀÀÀÀÀÀÀÀT‰A6¥…ÐWtÊDÛG™DS'ôA$#z,A(¼:ÚXÊE2môCôlA)æ,A-]EÓó+NE(7÷C²ÀA¢±?˜ã-?FãP>­€>ð ÀÀÀÀÀ@rÖÙUÀø$rsLj@iÔ/d>œÅÀOb"¥ý¹øøøÀ+ԉr''âÀ¶—ppKà?îš0wǍX@G;uñÖ'Àašý*¬ššÀ)é"f©ÚÔÀÃ=²Ûz@.§e·.F?ùâ1EJ!ÕÀQ¢Ê@[Õ:
à?ËÙÓõ!€ÀTJu9@.fôôŽÖ¿ÜšnAp?ä&hH@?Òâ#©¢X@Î5;õYT´dGaia EDR3 5251728027798511104HáâÑäžPÛZs@Ÿ€@cs¼,[I0=49ÀPöªÞ=%F@Y­Â:­Q=F'Cí~AŸveÀ/èI'ÆR~=T®…@'æG$0}=7ÜO<7-Y½i¼ì9x‹=¾K>†á'>3ؾµ>†Ò+=CŒ=W®LL<'%¼C±Þ¨F?¾XÀÀÀÀÀÀÀ&=–+*:ëþ B²ºo?êš>B."=Ƀ=,Da>‹à"Ž™Á—6BC'™Â0FH@¯&yîòÖ@@ÒyD`ê2A…|I%@€£Ý¥™×@Ê
ÿB¨«ôA".¦!@µLI§àüARÛCÎÜîAv€Ñ?À %@Gqì?ë%Ð?£¾ÀÀÀÀÀ@q÷¢R	>|À՝(¹Ê²@i´Áí½múÀOÜÙGø@'øøøÀ+;ÝcRM†À'ÓvÀ\€?ð-<c ¡ç@F®‡¸¦ÞPÀbhz–JÀ.2óñêq,À'©2PÂ@.–‰b%ö?úÂUl†ýÀµ«kúˆÐ?ðWûmêS€¿þÓQ÷ƐÀ;±!LD@0wn_'¿¸¨«™âÒ@?¯ÊÍ~¿?³z× ¹—ð@;¶/XøíT´dGaia EDR3 5251884880006566400Hâqy	R$Ì@Ÿ€@c®ÁŸí<Ù}eÀOðË(Vô<Ò')@̪ÔzG<앪Cgý…A¡'NÀ1X÷³UµØ=B¤@$®¬j"åe=Ü=ûsν«d¼ƒñ>ݵ>EN>-7À½ÌG}=ÎT&¼ȇ>WؙwwA	ˆfD*[™>OT»@F? ˜ÀÀÀÀÀÀÀ+=U±1<d€!BÛØÝ?ªaX=Üp>2ù=&ÁÌ=î½7ÂÌhÂ%ÈBOcdAÐ|TFy@ÊûËÝôÑA>©¯DŽRÿAu²,@¡A—ÆjŒA7"C@†ÈA‡ÓB,@ÑoßpiwAù	De²Aaå=?½I@@7?Ï ?žj ÀÀÀÀÀ@r‰ìcíÀª#VíIª@iΕ¶˜~VÀO~…¢œ?øøøÀ++·E'ÇÀ¸È\–]ö¿·ÅƓD@GCÿÿÀa©…kD†À*á˜Ô;àÀq
ÇÛD@.ƒŽï¤%;?â1y@d3òÀy9X@d§IšÀ¿Ñ¼¼QÀ¿ÉœÖ7Ó£qÀ#çÿ§ÀÁ±H;—@8­³ÉÍír?÷oXÇûBþ@åÓÔq¸;T´dGaia EDR3 5251817294397067008Hâ4ÊO%Œû@Ÿ€@cË̑€=uf‹ÀPÉ37=[ÉÝ@˜CN^0=ˆ
;BÀ¨1A¡ ¬À0ý¿¸O§d=–$Õ@%¡X=³ˆ='d¼íuX=&Çн;Š/>Ɍ=
‡>£¾j!>¥Ö%>{@=O=<@&fCÓk>w)ª?á¸F?œC¾ÀÀÀÀÀÀÀ$=ÔC(<¢¤ëCý°?gR=¿_=ËÒã=:ÇC>?¸Â·ÞÁ(î|BdEB)"ÅF1@¦2&Hú}@T²DU¸.Aˆmå$@uÏÞx‹@ÍÌHBQpÙA˜)™#@¯ÛÑÍÊOA±UCcøA{Œ€?Æå@SÈ?û»@?ªzPÀÀÀÀÀ@r
Fï(À7!½Û÷@iõàÒiqÀOs Ɔ6•øøøÀ,:%ÿ'–ÀA_¦Ž7}?á)óU5/J@Hß…βžÀbnWZ»LÀ,ä~‰]aèÀŽ¤ŒØâ@-¿CJ¨8x?ó*´òÎÀb
wÌÀÀÏÔY)VÀ¿ô_¦³]"pÀçbÜ
½¡@0¿)›¿Ðoã&Ý}пէØúâÍ¿ÒºP?çùMâ*÷eT´dGaia EDR3 5251888522138694656HâtÉ4
\ñd@Ÿ€@c¬\¡zj</͌ÀOép£!G<2±Å@ÓB1lè1<FþoD

#A£.À0¬C7r '<kâ@'€. )?ã<\?,=ÀEý¼ú»½ß"=æͧ>z½>¢p;²
Ô=—Ê2¼íz›=·ƒ	™™'À'àTD~Ët=Ý!¡Aƒ:F?ÀŒtÀÀÀÀÀÀÀ.<¦f6<"b)B£8<?W@@ÀÀÀÀÀÀÀÀFºA"@ÅD?ˈDBàA3íæ3A¡Ü]D%æD'Ô.CuðMA:üÐ3Au™pXMDžëàC®V5A*C?œ·T?‡h>áÝ@?J0A|È@;çœ	Em€@¿€@r•"µÎÀ†Úï©@iÉÈý;.²ÀO}eŒH¶9À!h×øÊÀ3|Ç
K8V¿Û:bóyÙ`À+LÈ ðÀ&Ö¹@gÅ?ï'Hü/ìž@FýøTÀa¦ön.À*¬É'L$À³~nŽ÷–@.L‡ÁO T?ú]½‡~QxÀ:s"ù¸°@€:;À¿Å÷É'2€@ñÉôKæ±@1|ƒò|lû?ÝæŽfnпö"^adY`?µt·i¡`Ð@0lƒ`ÂYT´dGaia EDR3 5251817878512713472Hâ4‰Ë¿?y0¶@Ÿ€@c͑]*xÜ=µYÀP­*Oµ=°'n@åedÞdL=Ï—B…A¨íùÀ3÷´
lz=êTn@";ÇAAZ=ҋb= E<¾ˆÃ½¼‰=ß>=?>ËA½ÌÔô>…=čO=iUZZZBµž+G,h[?Ú$DÍ}¨F?¿1ÀÀÀÀÀÀÀ'>$Êd,<¬EiC!îÑ@Á\"ÀÀÀÀÀÀÀÀFjA¸íplЯDVÎD9nA6]Ï)A9Ôið— D—Á(CKôÝA=ªy(Agʝß}D«Q-C'ÛþA+äc?Ÿqý?Ž0°>é•@?'–ÀAt9Õ?çàcE"p@@r
7%áÀÿȕ³¢«@ióÆ ì‡œÀOlÿ©Ò*=À"x£ÅiÀ½À3	b¶Î½PÀ
º­9¶À,/ß>_ÎÀˆö¯G·Þ¿óÂÖÛ`j@Gª^.ðêÀaŠŒ¤""¨À+7ÄÞÈÀy¬ÕKõR@.wÆKxG¿â[{£óv'ÀÖ÷Àyô@l¦zÉ ¿ÛÒ"=Ž
À¿äM%‹«ˆ@4³¤TÀ	¢AÁ÷@!E—ÞݨX¿ó"ÃØZ`º@eõf·T´dGaia EDR3 5251819493421220352Hâ6Ø-(ýã@Ÿ€@cÎíD›·=,ÓÀP/ÁזÕ=Ï@"Pu3=7û{C"pA¥êFÀ1"¢:ám=Zð@']ô0,¦=1"=,â"=Üe¶½ÈôÏ=•?>†%=ºøF¾,§>WG=ýº>^I],*?œØ/C°e˜>"—?»F?×›ÀÀÀÀÀÀÀ"=ž4‡'</VCLs?†b±>ɟ>, =LäÖ>\µeÂe~>Á€ˆBEBHbF,@¶Èå¤aÔ@ºDzÕ¤A'.f!@ˆò"lŒº@À64Cè=Aª. @¿A´26ÅÀA™aÖCЬsAoÖË?Á·@EöD?缀?¤0ÀÀÀÀÀ@r
'ÖrïÐÀÓØù
þ@iòRØŽÀOh)õ§~øøøÀ+o'pÿŒÀãLâê?ð	֝–Ež@Gˆ™ÓMÀaryÔ¤²LÀ*ئú¸ÜÀø=:ŒÍÒ@-îLÞcbÁ?úžï¦ü ÇÀå ²˜€è@Ɩ7 ¿ÐŒ!!0@@h
xÿ±Ó@0ïÙRMÌ?Ù[ošu$P¿ð;jU®X(?ÀAýåíæ8@©; ÂߙT´dGaia EDR3 5251822001681630336Hâ8IЄ€h€ù@Ÿ€@c×4¸uÞ<7ÛûÀP	Ur~/<+Žh@@õn9W6<M^èDçhA£ý
À1õi";·<ez}@&ͲMÈw<K½=ô!¡½i!¾;=Ž<h=K12=«F½:ŽÍ>@'=ÁA'=è€éRR@T™CÈdÖ<¥>"Z¢F?®2ôÀÀÀÀÀÀÀ'<£­-<Æ$±CÔ[?¤î>/'O>p=fì>€|ÂáÂB÷BTQB_FR@óžl´•Ú§B6ÒDŒGAVËê$@ØMõ±±-½B³ˆWCŠ 1Ae"Ã$@óí3^J`Cj
C®U>AG~ ?©¦?ð©?l}?tÔ ÀÀÀÀÀ@r\KH-ÀrQÁ÷o0@iôos¸oºÀOY"õKσøøøÀ+VêSÀG¡á9Þ?îxçýX@HVñjnAÀa÷z؉ÕÀ+&>vžóDÀ÷O];Š\@-¼"-Re&?ùÑ{JºYÕÀä»»~å°?õΘfJꀿٶ˜u¨}@À%rx{xÇ@.¸"€•Å	¿Õ\¶W•À?Ø="ö ?Ï^Ìð@Ñ·é7vQT´dGaia EDR3 5251822104760873344Hâ8aÐñ€Tþ:@Ÿ€@c׆9£Ç;<–m-ÀP'ˆù*ü<š:@q»ØQŸ<­ÑgC›ÉúA¡ÀˆÀ0zÒÈÀæ®<¾¿‹@'m»O2<¸¶Ò>³¼Ò÷¾6=è§f:H{–=ñTR=U$=ï€==ãí=ðé||{ÀEµD¿Àâ>PÀ!AõSùF?Þ¸GÀÀÀÀÀÀÀ+=
+n0<Ä6?CßH?cKÀÀÀÀÀÀÀÀF'Ar"¥SöŠ,E»äEKv­@îÒ¨,AjÃi§~5aFD¬Xv@ï†,A`@Ó3Œ[ðE™çðDØG]@í}í?"+	=IL€;÷x=*]€ÀÀÀÀÀ@rS5™–õÀe
é‹@ióñ{«Ô¨ÀOWÊ]¬…øøøÀ+Dß ÀÀÀù&öM˜†?õoL_
ls@H)w;@ñÀaÖ}çߟ&À*ãbF±°dÀ£¬š5Ú@-ã_¢È‡ó@2´9ãÎÀ¼^®a@&ˆ]²òÀ¿Ñ[x!@?ý.ðŸÑ@1¢ïœÆ&L?ç/a£uÍH¿û}6ÚÈ?Û¿7­rXÄ@"Oú¬ÖwT´dGaia EDR3 5251822139120620544Hâ8iÑBø@Ÿ€@c×qZ?Ó<<ÀP&Wû!<—ô­@Ì͂é<<ªP`C¡"A©6eÀ1‡Õ>° â<ÀPÖ@'«µ¢&<Á»¸>P)ä=&Y½ŒìÚ¼Ûæ×=T3¼—0¾MFû>mØU=V\T>k"ýXW@ô»;D
ðG>Ñ@ºrF?¢D§ÀÀÀÀÀÀÀ(=úß.<EáCnX?§Mp>8K|>?ÈZ=Ž	I>ZJÂ5ĸÂKÎB&XlB%êFZ@àatâçڀA¼Y5D²eAeø­"@·îãÿ¦AÕr¯CeŸqA}í'#@äи¤×†B–¿×D
_ÌARǵ?º½@,—p?¿§ ?™‡ÀÀÀÀÀÀ@rA™+sGÀ`@ˆ?ÍU@ió†B"öÀOWgÖäûïøøøÀ,9ˆ-áÀ¬dÌ?ða_a¢DÔ@GÖ"¤TÀaš¢ˆ_òÀ*#D¬(ÀŒþ²ÃÏx@- jǽSÐ?úöxkŸýÀyxxX°@",ÙÁ_à¿´LÈÝnçÀrä@,¿ûh©Õ¿éz÷òåð?ô)¼´?Ú*!$ºéü@DeÔDT´dGaia EDR3 5251823994546673408Hâ:Ó׿o¸@Ÿ€@cÚ¨Î`–S<íò8ÀPM(k›<îmÖ@ÀñúF=
"wC>JäA¡vÏÀ1Y'Üá'ô=Ÿœ@$¡ó (=5=» >T½'›[>?õÉ=Žàì>)'漇©#>òµ>VSM=™+<HF?Q*åC³=±P?Bc~F? FÀÀÀÀÀÀÀ%=Né,<F‡CÀ"?"ð=ãne=­l=bêk>sÂ#ÂAOEB.ñB§?FT@À,
FŒÊ@¿cƒD­ñA~F;*@"{;|å¹}@ú›€C'`tAŒ[‰)@ÅC ´…»wAK¥ñDUØ(Aj}V?¼‹D@8æð?ӆ¸?žG(ÀÀÀÀÀ@rb+"ÿŸÀu"ÑU7@iñóšh?dÀONS‡KFŒøøøÀ,#zó`÷À!ÓF¾E†?Èm£øÜ @HÑ»DäÆÀbQ»=áäÀ+.òOˆDÀ`ä?O£Â@-Ï	z1s?ëE›ÐízÀ8 žª@¿÷QšE¼"€¿ÚÍë»@Àÿn™ÂÑ@0$3òÌ$¿Ç×Û.ò€¿ÔÑ6º+G ¿áìø¹»}n@pÍQôw²T´dGaia EDR3 5251740294225360128Háíùèu+k@Ÿ€@clm Ç¹<ïAaÀOÞ9AC-e<é«@ežV­¤ñ=c¬CONLAŸ]±À0IV"2qn=Ùì@&ñ8Aæ/=ë/9üø½µ\¼"³W>$îz=–‰ˆ>=̼ë(=Ñâ;;¿Í=É]''@9LCþËõ>%ÿ@/ÐF?Ÿ«2ÀÀÀÀÀÀÀ.=^/(0<RB1ó?B©>eì<Œú™=¨vq>€_hªIêÂ(¨³Â)ÉB|ÛF@¾5&$ªX]A8ËÅD'cHAv¯.@'u¯Pُ½A%<¤BäË°ABŸ-@ÃìÑ}'ó4B‡ÉC‹>Akžš.-?¼iê@;š?Øtx?žÀ¨ÀÀÀÀÀ@qóÃiP¨ÜÀ ÙB•ãA@iŸá%ê>ÀOÓ\¢%²«øøøÀ+H}²KôzÀ& ç™È?áp¸"4WF@FX9È"Àb¼EsEÀ-7g["*¬Àªé½%žª@.Ìãû‡R?óMuS€†ÌÀh(":@?ð­áñ±Ö¿ööíEڐÀ#ß-›˜¦@/Õ>'.æ[¿Ì‡ÔـŠ?Ñ:bdÖz ¿Ôý¿~ڟˆ@܅ЊT˜T´dGaia EDR3 5251663495883800448Hᨠ
?€N-rÈ@Ÿ€@c•êýå"I<Ÿy$ÀPl¬,¾<Œ8@+Îy<¯™C—ª-AŸ WÀ0âیö<Þ¢˜@'šˆäï\e<Ӊ6=ڱŽ0®¾RxÞ=éÌA>%b7><fJ=)¡£½ý">~˜«vvvÀw‡Dо¼>Y¹HB§ÎF?àœXÀÀÀÀÀÀÀ*=(v/<O®@#Ò?\F-ÀÀÀÀÀÀÀÀT"Asm"û7mE¹å¼EVk@íF.AloÔIm¸F@]DD—³O@ìâ*A`c/07$åEoq³E*@í4È.*?"Üñ¼%Œ¼H0;
ÀÀÀÀÀ@rÙjk>pÀú0ö~Ý@iÛÙ2ÐYÀÀOÄÊYE'øøøÀ+kRæµOÀ[+ÿÔü?ò7"U€\8@G¶!Àb/Í·,¶À.əNaWÀð"%÷ÜT@.2]I8?üÌ­^æ·aÀxàx˜‹¿Ùk[«gŠÀÄ>m¾ž˜@l˜Û@0)tã÷$¿YGp1à¿ÈjGÔ0?ÇV–RDÆp@Y6)˜ÖT´dGaia EDR3 5251827602318999296Hâ=aп;͍'@Ÿ€@cˍ(ì=9õÇÀOÿ­¬†‰«=:ú`@é¯XÆ=NYiCÈA«ùèÀ2ómÉ=`Oµ@'~bö´6=_±½	Ÿ±½"Ma½Âž]>#øª=¬=>,ō¾gÂA=í³æ=™yºugrr?0¹CÔNì=ú'Þ?Ž"F?œ³|ÀÀÀÀÀÀÀ*=Ÿ9¾0<¶2¾Bî"?ƒ)Ú=ìÎ<ÈòA=tö=óKMÂÊMIÂ"pcÁXùB#AFƒ@©0[­"A@S1ÿDt@}A‡Tµ*@zA€Ð=A#֖B$ÚA–=Í,@±‡&&Z–‹AO_5C­úAyã4?ÂÓE@Ja˜??¦1°ÀÀÀÀÀ@róIÔ'€ÀA:κ?ˆ@iåƒùÎnØÀO^f½ výøøøÀ,§"4ƒ5Àp'`Ò?æíwm`-"@G{þBkÿ¸ÀaŒÌÃGÐÀ*<¾Œ(´Ài'ö¼ @-§ª¿IM?öÔÀqºÀI÷Ñ}@Édd ?«ëôe†¦Àãl†'Ð@-s€×[¼*¿î_/{'™¨?íXÏÁÛ½ ?´HK‹v°?×­ƒÜâçŠT´dGaia EDR3 5251903880939228544Hâ'Áà̀ÒG@Ÿ€@cî•Xmç\<@ÀBÀPäþ)ûb<C^p@5ã
m<[ɹCô;4A¢"vÀ17
÷¶š<ˆiK@%™Äm?ݹ<u¹d=ý@H¼ÉW½ÿG=ö5"=²Ö…>ͼöaE=Û©=~´Ø=öœˆˆ‡?Ì^GCɄ$F?ªuÀÀÀÀÀÀÀ.<ÁØï5<ÂË¢BÊ>?‡P<yc0=êÌË=žw}>@/HAj0Â+­
BN™9AñåF›@ç&¼~ޗB9o´D~HPA`³.@Ȕ¿|Ô¸B…¸CBQ,Aqlt.@é+AX'É»CeþCȺAOz€?®É@ÇÐ?Šî?"¡˜ÀÀÀÀÀ@r³ïéZÀZ½Ãžó5@iú1¦sØÀO.5½‡ý‰øøøÀ+¿›dç{ÀDƒ""Ý?å«}צ@H¨%³ê 'Àaû(é-*µÀ)¾Ç…Š7TÀ™%"[¾¬@-½±T$å§?õjØÈR<|ÀÑw#Àí€?ó÷ ?Ó8E¬ïÀÀC7µ©ÉKU@/|C*fFý¿°¿T'ª? 2Jx?…èíG½€?Á#hG"ß®T´dGaia EDR3 5251838356918566656HâG)æÿJ­‹?@Ÿ€@c±¤í'^	<‡õqÀPñÓ{è<îª@»=´¾`€<•éC·œJA¦%ÐÀ1Ò¢†™W<­u`@'Åä·1 ¦< ú<­«=¥†º¾ó•=éˆ*>æ>þ?¾ý>t1=@Ÿ=Õ?.G³CÌ¥F?£Ë5ÀÀÀÀÀÀÀ.<ò1ï2<75¨BõAÅ?ƒØ=ðº=tÕ¦=Dt1>u–Ã\Àø
øÂK+qBkxF"@Ôx¤[)aA@ú~DÙ@¾An#Ý-@°g·MˆžÐAe×C'®ÏA'>s-@Ù!ƒ7B	،D:¯ÇA[‹Ê?¶Çb@#Äp?²ÈH?"À˜ÀÀÀÀÀ@r‡Y«.šÀË.ûº@i蹍MÀO™fãt×WøøøÀ+Ø«ÝƔÀܤ¹Üè?ïéËlÊ@Gp¾½ÚöìÀa¬ìåãÀ,°(:"\ÀËFÝÒ@-ñ ÁSB?ú!~LŽÀ£óBYÃð@
ÁUC€¿ò¼ô=pÀ#aR,Ó@.ÝNä/̔¿×E °¢Ð?Ù
ôËK ?ޙ¾2áð@ùÄíÛ÷T´dGaia EDR3 5251906595358394496Hâ…9ÞH€U(Dz@Ÿ€@cá[[°ª‹<Œ)ÌÀOÿ¥Ü`ë•<œN!@¸ÿöu'<¬9CŸ÷A£oæÀ1–fêî<¸<@$³¯^šø<·CÊ=ÒøC½'áa¼³|0>*F>^ã>BB·=gUü>_]{>µ=æôÕ"'@RdCîåå= [?ÊÝóF?¢hÀÀÀÀÀÀÀ,=£0;«ß×B÷ŠZ?eÄ=æ¾£=à÷p=i6>\JƆTÂz¡hÂ9fèA÷.F‡@Ó$À!ğ<AÀû®DK(^AoN-@¬dBɖA²úC"pÁAƒ€.@Ø)ü"eªÎB—àùC¢ëEA\:B?¹L?@+¨?½Ð?˜ž€ÀÀÀÀÀ@reRgÀ§'WºVÿ@iñÏ°¯žÀO?'§š¡øøøÀ+q^)nžÀ²qì´Â?ÄXÐ˘¸@Gúƒ5êOÀa¦çþŸäêÀ)¤ux'¨Àüª«jñä@.ëäøùÕ?ê@f¿œ€À³Z/Q°@­¡À?ւ‡YCÖ@?ä¡&L@7n"¹G¦@D¢cóýLÀ¥è߇…"¿ó~_×
@ç²ÝýË\T´dGaia EDR3 5251845950420988672HâNê³X‡Ã@Ÿ€@c¸þ'ú·ª<7ô˜ÀP¤ñЋ<#1@Ê"±F<?ÝD3AžäÀÀ0_4²Àq"<j9Ø@&}d-ú³<K
;¼°ÃÍ> ô¾‡:D>g
=éci=¾)Ю½´><ÇÝm½žJZee^Àx—3D
–J=—vé@¿5lF?Íq'ÀÀÀÀÀÀÀ)<¦Ãò0;½NC(ý?ZÛýÀÀÀÀÀÀÀÀFwAGº¬ùlŠÁD<$E0aAIA+A;ϤÁÓÍÞDµèŽDœñAý*A<?¾¡lDf;9DþJAÐ?˜	.?"ð>l÷€>Æ® ÀÀÀÀÀ@rõŽÁþÀh)¸Ç@iå'8>'(ÀO†"â‡søøøÀ*"~jˆÀÿøc_Ä?ëæÉYwc@Gm¬ÈBS®Àa¢ªbÀ+Ú/|¼ÀBêaàÆ@._öì?ÉÔ?øˆ}¶"²À¼'ïÝà@
´çýl ¿èæ³ÜÖ @8éÑ+@0›µ$.·‡?ä±/Køà¿à-_Õ'¤°¿
C¢]?ìŠl£pT´dGaia EDR3 5251760463362641280HâQ+̀,¯ª£@Ÿ€@c×q+›¼=_®ÀP9''ó[=4vo@IJrú=f	àBîP'A•£<À-5Y'L]=—0j@'_°c @f=iF½ut*¾6!"¾?¨p>
+>—">Q{²½Š4À>ò8½$Và=¨3@––TBBA¼tEú\Ž?*¶C†A—F?ËoHÀÀÀÀÀÀÀ*=ÕHP7,>rå@µZ¤C@W‰wÀÀÀÀÀÀÀÀFOAD°Ï!¨D΀DƒÕA<ª.A=G&ó,šÞEMž"DÎiAŠ/A?ÿ6ÖEgD
Î*A./?ÃÝë?/ç¼€?2)ÀÀÀÀÀ@rhyˆbÀüñ·VC@jzLU«"ÀO']»…óHøøøÀ(¢×jNö\Àâõ|-J?ÿN]põ–ô@HOM˜ªlöÀaRãÀ.©;¶ýœÀ¿:ZWDÜ@.nx_ὑ@ñ»=-ùÀ	^ø×¼'@@bÿpû ¿ý`üF*r?õrؐ@3";{¨Æ@4©`3ÔÀ	"$™Ø4?äÜ܂vJ?ò‹çнKT´dGaia EDR3 5251765686069259392Hâ¾l€T×W@Ÿ€@cÍH³ÚÍ<!.ÀP1ý.'<"kC@âÆåÆ~s<7–cDö:A¨ÑÖÀ0íÄÖO÷<]Å@)2—8S<V¾Û=¨Y>½þ¬ö¼=ë)=¨1Ǽœž=ѕ_¾3W¾¾Ï=Ô}Ÿ=YúŒÀÆw¬D@sÆ=¯ÞìA Ê@T?À¯ÀÀÀÀÀÀÀ-<œ(ÿ3;ßєAtrÜ?I,¸ÀÀÀÀÀÀÀÀF°A¸ÏAáRD^"šD#8A8°2A­ž?×vhDÀ|C>ÊA?21Aq9Èg#´Dà<ÊCCÖA.#?;'?ˆt€>ãL ?BðA‡ç™@»àfEœ@@@r¥™ym¿Àé;ÄÔ@@jVDÖïêÀO–NÂͳ^À íZî'hÀ4ðMixñ¿´Eì¾sÇÀ+â¡~ƒÊ‹ÀËúÒëu?ùÜ+hq¢@Gþ‹/'fÀaI…IzÖÀ-²NB=_ÔÀß1U•JÌ@-yöÞ|@8¢8½ffÀkoñ°@@9Ёž`¿úÎ$z]ƒÐ@H-ð#F@2$È¿¹?äL–)Û)ØÀ¸JŒ¾ì?ÝáU¦sd|@GMù—JT´dGaia EDR3 5251851684174848768HâSHGcÓ×£@Ÿ€@c§ŒÕkèJ=»E;ÀP‹Ô6=¥ X@ÿÒ1ÔÏ=¾ûøB‹fA¥1gÀ0épöU)=éãE@'²,Ó¨è=ÂÐI¾<²ª½¸/~¾6hä>¦©ç>_Ãè>½4€¾S>—kA½uǽ'%*?>?Ž|ÁCÂÇ8>«6Ÿ?ΰ¹F?šSÀÀÀÀÀÀÀ$>)81)<ÞË?¯‰Ä?…™B="½'>ü>(eÚ>˜?ŽÂµÖ«AgÓ/ƒ¼BN)F1@—¾5ÿÜH@jܐCÏ
/AÝX%@aSBÍ=;Ì@²nAÆÚêAŸßz(@¡UJ4#"A?¥ÉC9: Aƒ¸?Ɛ=@f~@?¬ÚÀÀÀÀÀ@rϹöæÀòcø}@iܚµïÀO IþnúøøøÀ,€ª8­€Àt9€˜?î`"PlƒÈ@GⰟŠ\>Àb0"d9xÙÀ-kF¢ìÀBɑ¶@-Ó9d"ê?ùÅ*1œ
Àd4ޙ`¿ÚµÆпø•æЇœÀÒТã.Ú@/¶N"p¿ãMíÿ;P¿µVò"µà?¸:ßG«Ì @("BæzoT´dGaia EDR3 5251852169536606592HâS¹€	?jû@Ÿ€@cª,]¸V(?Ž£ÀP	#KkH?Fó4@o ï¢k¸?"¨Ò@ÌiAºøÏÀ3Z··SÔ?ÞPõ@*3°fÞG¤?~֟=b&ˆ½Kñ='¶ù=³¶‡>¢}æ»!±ü¾¾f&½r/>aÉãÚ	BL^‰Eƒv:@ÒùB| _FÀ@&+>Ž¬õ<‹ûî½¢‹»Hú¾8ê<èÿ¢@߯!!>l–C
C
,@ŠIî=l€>›'>†Tº>;{ÃZÀ<sB)šxÂ
®+Fð@b1ñkš@#ËQBc€A¢<ñ@RZ-(zÛ@¬
A\J–A¥R<@c¢>hN›>@§»ÀAï¹²Aš±?Ë6G?´(°>ÅRÀ?'ÔÀÀÀÀÀ@rÛI\{²À°{^ÿ€E@iÚÿKᆄÀO˜œƒ†D'øøøÀ/Ľ=$iÿÀ/þᭆ?éð2ÝAÍü@G6¸äÞpÀaã ~áÀ,˜¥ºÐÀ£hÒ։´@,Çôþ}s?÷2xB'À03j
‡Ð?ÿ»ùkÄð€¿òà9h¡°¿úÌ<® ¿@,$FRà5YÀP·æï†(?ñO
É@Ó`?Â7³\@žP?öŸE ˆT´dGaia EDR3 5251773928087623424HâRVõ=@Ÿ€@c×bÅ|¨="vÀP&fG™S="®ï@ï&;¿=ªa·Bœº™AŽ¯À0Ð ­ø`=ÌîF@$ƒ'…Û'=½¹]¼•îò¾7T¼ÛîÎ>áo<Òÿý=÷îo¾#xà¾:0À¼ÛMm>F‹cMJ=aފC·hÝ>S±<?3>´F?›/ÀÀÀÀÀÀÀ'>bl+<…m¨Cþ¦?€%F=cyš<"Ìà=ÒÅ­>B¡/´;rÂ¥ÓHB8ÊAÉΕFG@šŽQÞð[w@ûSDF"AŒäa'@hc Ü\ß6AwPAœAœç$@£ –÷ÏA#ÏCo~sA'4¿?ÇB@U'@€?ªú ÀÀÀÀÀ@r
Ýÿ¬ÑÀeÐ4ç@@j]üd¸ÔÀOzÕkwæøøøÀ+H`ÍgÅÀ´We@±D?ÔS²"Úx@HǃbÞZ9Àb
5NŠ¾À-k® ‡`À:(…@@.ÇkNû"?ïT\¹òXÀۜ4}S?åâ»Gà3¿ø™#%vÀ0¿åö#Á@,£\¿Ñ:U<ِ?ü›Ó"0¿×ŒÐ!ØÈ@ÑØ«$גT´dGaia EDR3 5251777368380273152Hâ±½ò]C"Ü@Ÿ€@cÕø+"ÀN=`ž­ÀPDdr{h=__@_ªU­j= BÓLA¢`À0ý@Ãòè=qT@&kEÍz=ƒßu½,½É­½|†—=ç¼'Ëú=ò£]¾0#<>GH=¸»#<@'¸'	'»œ¸ÁCÖÑý=§Ÿ>-j'F?›fxÀÀÀÀÀÀÀ,=ÅMä0<(žC%¤ü?»RÀÀÀÀÀÀÀÀF@¡S§¼+Ë@ChD'0oAŠ"ç.@nSðCc€d@®qÿB2—A›{.@¨·Q­\{
@Ð`gCòë,Aõp?Н@X>@l ?©¢ðÀÀÀÀÀ@r
bíé/Às"¶¥ÇŽ@j£G#ÍÀOoãpGå©øøøÀ+³¢Ë7ÛÀ
b£DÂÛ?çjHBIÚN@H`Žõ¯ú€ÀaÝI´f½À,Yþã§ÀUž$%l@-ÙAÌLòÈ?öJ=*‹HPÀJãcN @s'¨
¿ðª_½ð@ÔÚá²Õ6@0÷²ïm?Û~öÂ&»Ð¿ñ£z¸¿È¦Ëšd¸`@ªÕÕÈT´dGaia EDR3 5251858869682975360HâYÑð2€™!‡@Ÿ€@cªpñÆj'=#øõÀPFùÏç=g5@"3å@=1¢ÓC1¸Až;(À0_9Çèݪ=Uçw@&2Æhô=7†ÿ<ÊîݽLî{»"ÝT>EÚ >¬Ùi>v;¾>Ä>"ôJ½\dS>ÿ8db¾×ñC¿=·.Š>ø³F?.=ÀÀÀÀÀÀÀ)=™ˆ60;¦f"BHk+?~"Ð=ÝLþ>}=Ò\ô=Ûà²ÂãÖÄÁµôB@›"BŸýFh@³ÑN9
†¡@'œDŠƒ¬Aƒd£/@…Uõc"]"@Á´BᔀA'î-@»NX:¼°AÔQ/Cƒ²?Ar/·?Á—Á@Gp"?ê°?¤ÌxÀÀÀÀÀ@rE©"
CÀl	˜rU@iÖÄ9y	­ÀO''mü̓øøøÀ*¿¹d[ÑVÀ͞ó£¼c?æ8=%Á%º@GTÌP¤£JÀaÍ!øə À,ÜÅzXÀ™a!EXb@.y#¤v?õ±7œFîÀƒ†¬a@}"#4t@¿ì1(Œÿà@!éÕgŽ½@0mÊìHÁ?ÜR'ÜGv¿Óƒ-ö ¿Æ³òÁ0@Íô§àŠ T´dGaia EDR3 5251861957734839296Hâ\ ,4Vì$@Ÿ€@cªOf¯4V=å'|ÀP‡¨Î=Ɔ2@¬nY
¹=å&VBndUA¥@IÀ1"ÅC³¥Ÿ>F½@%ã |8˜>H=²ò]=v9E¼¤>|G¾>NM°>kۏ½µ¤#»¶M.¼åÞF>tca?ž5ÇCù{?+ø4@¦:ý_FÀ?–ã–<à%¸<òí*½œj;Ÿ¹Û¾HSÒ»ËH•)>a@ð1<	½Bz-
?…ím=¢°n>7ë$>7ž&=Ûñ³ÃqÁéótB8æAÎý_Fr@'7Äæ–@5ýD€ÈA*W,@]X¨ù¢@Ê
½A"{/A¡c»,@›
]bÓkK@àíCvPñA…7,?ÊÙ`@adx@	Ë ?¯2°ÀÀÀÀÀ@rã«*¸/ÀGs"®"@iÔ9¡Ô:âÀOŒäO0óøøøÀ+æuÕn³XÀSÊpsf?Æ«…sÐ@G7~Q7mÖÀa½.g÷¥CÀ+ΝÛý'´ÀæÚkf@.6
嵡4?êÕo¯ýÆÀmö§v @	zhW±k€¿çaB¾% À
'ƒ']Ëd@-‹d±|Κ¿äØPÇïàÐ?ò~À˜Ø¿àþ­B"Î@
½¾°š±BT´dGaia EDR3 5251863473887922944Hâ^ðK>Kt@Ÿ€@cªZ½¡4<¸¬ŽÀPGE#q<ª£§@"À‹.Dá<Á;'CŠ€_A !ÓÀ0Rr×a‹à<ø¡q@',a+üd—<à£è>!ºË=NUÅ=æ>näˆ>jDÑ>g¨Ù½H«=œeV½ï·>'Jqtr?<âœCÉìl=C`>‰×ÒF?Ÿ•^ÀÀÀÀÀÀÀ+=<"X3<«ô±B"ݟ?ƒd¶>:«Ò>AGg>=:=ÎUþ°ÞÂg°B?'¤AÜZ~Fx@Ê2ÆÉÿ¸AAƒD¼•[Auåh.@ «øzáA#@pCQ×Aˆ U/@ÑIŠÚ÷J"Aè æD…;Ab—?½H·@8ÔL?ÒÚ?žÎˆÀÀÀÀÀ@r»î¸'÷À6
·Q4@iÓ pýÁÀOŽ¼gN5øøøÀ+z"\¶ëÝÀ_*3×T¦?ðmj½³ª@G®Òã:~Àb
y	–À,Iö¹_¨À3ûp@.0^©ã?ûƒÇ/À³R]‹@?Ð)ýºÂ¶¿ïÐfÖôà¿õÌb!Óøô@-Îkò§¿Ù³!'d—?ï®»f¡qp?ÓãË1"™X@ð4tET´dGaia EDR3 5251926936324672512H◹ð˜øï@Ÿ€@cÕoX0íÍ<Þ>®ÀOÕÒUÉÐÁ<ï£É@îl@˜™"=­BCF¤A¢ûÀ16X³YÍ=ól@%Ìíi…=‰ÿ<À¾ßö¼ºìd=ÑiØ>Y+ÿ>É9=ŒÎ³=ø³Ç=è=ð}.[[B!9E¦©>©BbB˜´F?¬›íÀÀÀÀÀÀÀ(=h­œ,
;š/ðBǀÖ@0͍=ø=|¢=#Ë>w)Â²àçƒx¾Be¬¢AôÓF;@ói¶M"BÑmID=Õ¸AVú÷*@טÇG9CzeC,ÚAf‡æ+@ô@›cò4ŠC¢íCa£AG6€?«vŠ?ú‹0?xÎð?|GpÀÀÀÀÀ@r1x9ÍÀÙ¸NÛß@iØ߸ÌZÀO7~)D øøøÀ,6/úÓhÀhÄì?âjÁجå@HSf ò½"Àb:"*`«À)X§æ'À†Lfƒ\†@-ÜåéŒÞ*?óÊyõ¼Í°À	hS7`¿ç|!
@*?ßü9e¨@À†#tã@/¾¾°¼¿×ÿ*wÒø`¿³S‡<¿±.ÿHªâÀ?ðéRÑðT´dGaia EDR3 5251927451720968448Hâ˜1óiW±T@Ÿ€@câ
G²<ÄR+ÀOäC!Œ
©<̚ÿ@óâ±K <ëë(CjkA¥nîÀ1‹à×|nŒ<ïñ@%âßÝUr<ðDs½Šþ¾\"¾)È`=À">BDŽ>o‹½¡õ%>,Êé=Çÿý==dǁ@ËjCé4©=d‡>ÓÉqF?¡ÑÀÀÀÀÀÀÀ-=+ •1<ˆZoBòÈ°?‹tê>X—="}m=.{Î>u€À´¾N¤3&BbãGB>F€@Ã#&sŸÆA(ÅDŒÒGA{Z.@š
"{•5TA	ÆCBŽ£AŠE/@Èǖm3|A¦-îD±HAgÔì?»'Ð@2ØH?ɇ`?œ)0ÀÀÀÀÀ@r
…×öŸnÀä­(B"@iæSmœ!ÀO.E|=øøøÀ+wöd­À½X=6h?áëUkêp@G3™ùRÀa{ºµÝŠÀ(e?Ù=XÀîD@.FÿTS?óV´PaÀA_"a°À@ëªo ?ï7'1‡  @-)ÿ›óŽ@0Kßâ&Ä?Çﲇ.Þ ¿Ø¤PéÍÏ@¿ÁG^Ò8@ä‰ù€2ñT´dGaia EDR3 5251866531907702784Hâ`É™Š@Ÿ€@cÃ|®ù¹>Ó5ÀPš*øR>¥E@²Ó¸	"¯>"F;B"*bAžå*À0Í'`v¼ñ>P'ï@%/Š[ÈÈ5>-"¨½ÃÎâ=%G=Ä <úU×=Úá=`Ð)½üO7=úH[=E돾*Ùjg?—DÕ?aܺ@•b_FÀ?Œôa="å{½Ì;y¾ÏÑ»çòç6"I…<7j	*>"ó00<ò•–Cë?…šG>&D…=¡ZÚ=‡Tq>?ZäÂÓ<ÓAÎÙVB1ïBYKFm@"ë–9ð¿§?ÑÜ=CÌ(}A"ü@TºߑXëBX]2?Ä0lA¤V'@'dí—VÍA'®B€iêAˆà?ððú@^*8?õ¡?ƲàÀÀÀÀÀ@rIÝ3À×ÍùDùÜ@iæôÐYCÀOqÆáµ°ÐøøøÀ+ÄÀOPªöÀ±҄éþ?Ú/	媣Ì@Hˆ÷¹
´JÀba$#¾¢ÂÀ,E°{ʘ(À£n÷/¢@.j4¬ß7?ñ ۂÑÀÄVч²¿ÿ
4耿îÒlŽŒàÀãäyòr@0 "O‡l¿³P>DÀÐÀ¿Ì&0w¹S€¿Ù9SY¼I@zu"lý™T´dGaia EDR3 5251620718014392576Há8TiAx '@Ÿ€@cÍ¶N»ž=N]ÀP6@|›=8™Í@³ÃŸcÞË=W¦WBê˜A™l•À/-0"l=Ë@&}Pâå˜=m+'¼Ã%$½SŠŽ¾VwF=²Äƒ=Ù=ÙΕ½³œ>!L½w³=ADÊqn@¢¢CîAä>Œ´@JۚF?œ³ÀÀÀÀÀÀÀ+=µ‡0;hcBø:§?‹>" =…Ù1=£ÁÒ>Ø®Âƺu?@›BX"'BàXF{@«%¼2>á4@;ìéD"ìæA†® +@|Am@éâBwhÓA•š°*@³WŒ­Ú˜A6zCՐ¾AxuÜ?ÄÄ@Jþ?îÉ?§3 ÀÀÀÀÀ@rl†*ŒÀ;'fªIÄ@iîwè-W~ÀP'ÓÇøøøÀ+àGƒB¿ÀŸ¯ø¤[?ì=¬ï ª@Hü?ºÀcÌÄ~TÀ1Ê}4k""ÀÚ}_×4@.mEó?ø³ï6h~¿ýÃ=öÀ–—V"l`ÀxákÉ+œÀ.¼®K†
ë@0sÖêXð¿Áe&MÄÀ¿àfì>:¿ÐàI¢¥ƒl?ãàµmP&T´dGaia EDR3 5251931089527741696H⛀!-7¦@Ÿ€@câ*^r*=ʏeÀOИô'3=ÏF˜@µy?†ÿö=ïä4BdÚA¦-4À1¥s0(8>]Š@%ê¸à™]¡>˜½ÙpǾg™ð¾Dzƒ=ÚÁ§>R¸`>YR̽òç>3þ­>BÇ.½™"®QM½ŽíKCô¶? qq@˜
m_FÀ?6ö<àˆ†='¿C¾€£A½õùn¾Xc=&d'>D"4+<­C
C	[4?
>ÅÖ<¥ç/=‡Í§>2k\Âãi­Â/žÂm¸.B/ßFU@"&Å ìÝ@–DèA»7&@]è³Ê‰q@©íAµ0@A¡&Ý'@95'ã‹A"CK\ÿA"›N?Îm%@d\x@]0?±þÀÀÀÀÀ@r	R‰f'À[=½4÷@iÝï÷peŽÀO"HŠ-ÂÅøøøÀ+éAwÇÀòn§Ç`t?àõûÖFh@GÉ@Û-VhÀa¯ÿklƒ4À'÷•ýDÀìqF³áD@-æ»Ê£ü?óô‰-ÀßâWÆÈ@Æ'zyï@?óDúݐ°À%ÄÐ⟮@.åC=E¿Ô·Dsáì ?Ö°¾4@2 ¿¦ÔçV=¤`?ýRE¤ÐT´dGaia EDR3 5251624604982302208Há"Á«ÖOŽ¿@Ÿ€@c}
5\=˜äðÀP1Ãá ¨é=‰®@îSD7ï=œ/nBªõA—.À.¹q)­~›=Û©@%ô1}tl:=´¬H=šþ=O9µ¾ó`=´=ÈU>=J9¾P£^>MR;¿Pí>é¿MM?LœnCü-ù>ò—@±–G_FÀ?˜™|<«Ã=EÆ7<Ý(Ú½9*ľž1¦½¤>(&>Ê,;¹—C/Þ¡?ƒã±==æ >3‰=¦ûÛ>'úéÂt:åÁæ¥B`ÌB>FFK@ –³óë@*¨DGlAŠõ`"@k"»½/Aæ!AÙd=A›Õè$@¨qØRÔA'nC•ÒëA€E?ÉêÇ@^@@?®!°ÀÀÀÀÀ@qÿõ,£ÇÑÀ!uƒ÷ÿg@i硋
´ÀPnP\ÑÚøøøÀ*-Œ1yÝ ÀV苈Rà?æÚï5Îz@G¯ô>æ"|Àb:w |JKÀ0á{RJZÀu»oö@.´~Ø+*Æ?ö¤M˜1ÀªG9ü×p¿ç_%ßZÀ
©³ÆŒ¨@ÚV"R @0‰c"ói?⮽¡Qx?¿¼ÖKJ€¿ØÍZiùX@2oZ|%?T´dGaia EDR3 5251871823305009920Hâe™úk>öD@Ÿ€@c¹lÃtr='÷¤ÀOýà'º0Ô=psS@ßVWï=ˆ"ŒBºxA"‡PÀ.žW;\à=ª™@@%ׁ>Ž=—§¯=šý˽´J1>9±œ>^¨>9>Z<r;Š
_=j=1x¨>MWé~>Êø'Cë-µ>R|˜?q3ÁF?˜¿äÀÀÀÀÀÀÀ,=û|ó1<_rBéZÅ?½=áh=Ìl=i!´>§ù¬N·Â²ÂXÁXAå$'F@ŸŒàû§¹@£lDVxyA‹e0.@fÂzþD@‰;1B)Ô`A€Ò-@§ŠÉ'¬µA0C§1LA€fí?ʐG@hÏ(@Ý?¯ä0ÀÀÀÀÀ@rfï5	À¶}9:ôÃ@iÚwWF_©ÀOw	Ö2(?øøøÀ*ÇXú"FÿÀfj·AÆ?ì	A2ùÎ@I¹¼œï0ÀcÀ©òžêÀ-†€v/ˆÀ¨ M´C´@.]?蓳S?ø™¹¢ã<ð¿ùm1(@Àõ† ¿õwæl$p@%7M»v¤	@.ÁiJąÛ?Á£­Ä™ ?äwŽ"3º ?Ã'Và?Õ
•¬`SòT´dGaia EDR3 5251874056688135168Hâg¡ül[b¿@Ÿ€@c½|åð8þ=öIÀOñh«NóU="@Îóc؄
=ŠEC,…Aš…©À0OðÝ>tâ=3 *@$¯çi³'=#òQ<ڑͽÕ.D=¡2v>Ó>,v>7y˜=ÃL>
õ;¡³C><¤~|>ØiaCÎ
pF?žúûÀÀÀÀÀÀÀ,=0J2;̱BõqØ?ÝÅ=—`i=Þ=uwâ>MÒñýÂ"ÂU™Aêo»F†@´v 'ÄÁ@À+±DZAƒU/@‡s'5r@Õ
yBái…A'3á0@»‹r'8í™AŽ'gCÆjÑAr	?¾¡
@Azü?áhÀ?¡8ÀÀÀÀÀ@r^ž×cšÀC1Dú@i×?'=ÏÀOiì¤<SìøøøÀ*ë3c¢VÀì´ù
ýŠ?ÙLÃI"P@H3ÿnZÀbS ×g¢bÀ+_.I"ÏàÀðUÒaÎ@.i˜¡hUq?ðèIÑ8À=Àہ-Uð¿øg›¸€¿àjIc`@^Ӑ`Ý@/·ø' ý?Ëæ¿ñåH ?ʂxyáÆ¿Õüåf…O4@	³éx`†µT´dGaia EDR3 5251633366715738240Hጹ®(€[㖭@Ÿ€@c…"GSšû=|qèÀP$dkÿ¥=€'@?Ðâ"?+=‡‰¶BÆPÀA¤s.À0QŽô3~ê=°~@@)BŽ…â=¢K=â#<¾³Q¾&X>t©<½À>¿¾†_=IFû¼züE>T ßA@?"£zCÇ>×>w
?À±RF?šçÀÀÀÀÀÀÀ%>¢†*;_©?C8?…Ôp>*v=ÐÈ=èD>I¢QÂN!FÂ7ÕFB7¶×A'nF4@¢VéWžY@1åµDS!AŠE)@n"õfÿÀ@Ó"B]žAšð9(@ª…‡"°©»@þ:DCÕ¦æA~»ä?Ær@\'8@Ï ?«…0ÀÀÀÀÀ@qÿ'¡'y—À,q,Æß@ißÍØáÀOëøåçñæøøøÀ,ô'ÇòÀÉD¤í‹0?õ蹃nF@Ga_HãÀb•^FŽÀ0Ÿƒ>ˆÀ3×|™Ü@-ûPËxŽž?ÿ«ÂéÉoÀîêC@?E$cÀö®0S6ØÀ™šâ£@@.ۉ6‹‡¿âŒú40?ÙaÛª¯@?Ö¶\Q¨×P@‹ÖŸL¶áT´dGaia EDR3 5251943699556652160Hâ¦ølԀF[kú@Ÿ€@cð.?A r=µª"ÀOÀ]$/"=©EB@*2'´‡é=ɶB€/	A™ÈnÀ0SA4)DÈ=õ¤­@$LbTÃÎD=Ñc"<û´`>ûÀ<«X>Dè=z±æ>(^B½Á.w> þ½>!3¯=É"ƒ?#	üDÃ!?Ê\@ž£_FÀ?Øð<ÅGe½"›&½çÕ!½Ôfµ¾õ1¼\_Â,>+K9.;Äü,B·ë?'Ú=étû='ŠF=¢ŽÔ>OoP¸üïÁ¼qmB]íAý,Fw@"5=d€Ú@	EÓD¾OACÏ*@]¬ÚÄ8@£HAåÜvA¡c¢,@ž`Ëê:*@çñÇC†_A"5ˆ?Ëì&@ipÐ@þ˜?°äpÀÀÀÀÀ@rºÜz#À…åÝ|7æ@iÞû5à(ÀOn2³ë‡øøøÀ+b¥IcÀº¢Ôë3œ?ãü Hç¦@Id]1H $ÀbÄ0|¥kÞÀ(HhJ	ÀÀß8{ {¶@.¡³yºh?ô")
Îü¿ðþ›±èÀÀ#ià ?ðF½,Ð@#z‹‹ýÐu@.×i0Dé]¿¥Np3R?Ü,w;`?»§¹»&•Ð@û¹Ißý=T´dGaia EDR3 5251946757571421056Hâ©ÀO#€
ÏëN@Ÿ€@cö"­à%;þ'ŒÀOÁ†V8.<
¢'@8ôÕkÉÐ<÷]D3
mA£NÀ1œH¸å<(«@$¿†¨¿6ò<!}™>µ ½	çÒ½š‡=B)û=ì.=˜å¾2)J>4Ô<B§û>&@€šš™À²|Cù< =(Ù?ÒF?¹ÛÄÀÀÀÀÀÀÀ/<v(1<‰nØC
ô/?k'xÀÀÀÀÀÀÀÀF¦A
œœÚø©4BoÖDEc=ÐAEu–-@ö'žXÀÑB¾;ÎDrV¬ANÓ¼*A݄M±2—CXDœp¡A9×,?ŸNR?§ä€?â`?9æ A'Ûì@</EE«à@@rX«RÀcöUZ@iã>3ºR*ÀNüPT·ÀÀ!w2¤/À48 ÚŽ3Ú¿í»¥EPÀ+ö|Ø
šÀ!œ34?Õ!¤#ST@Hy-þh;Àb]ÿJQ&À' !Û`Àè'Êê@-ÑbOÕ˜?ﺺäÞ_üÀÂ'|rð?ñ]å€?ùÃ|Ž¦ŸÐ¿÷®h"@,ôc-眿ã'}o_h?óޝS¿»  @ÖåÊˈT´dGaia EDR3 5251958646038162688Hⴐ%m6¨¿I@Ÿ€@cßgôòð=|`LÀO¼oRºU =~,@Þ1¾—¸(=öWB¿mA«ÀxÀ2æ…{ZT=·=@$]•ífå|=«NÄ<˜,=˜h€=À3>)þæ=L`Ò>)Ÿ¾«<èÈ>=s=	ÕAA@BUŽCé-K>È{K@ŒéF?šsõÀÀÀÀÀÀÀ&=ÿMÓ*
;ï¥ËC0Ñ!? ">,·Ã=P§À=–¦Ê>LßÂôÇeÂqòNBj¤ÄA콦FH@¥Ï#Znª@@ÿàDgmAˆ"ü#@qà˜Í2@ºÜ}BCéA™"¼$@¯'F
Æ
ÝAÐCÒ( A{µU?Æbõ@]Ќ@þ?«¥ÀÀÀÀÀ@r‡×>÷ÀâÕÐK@iÓ·–Íæ[ÀOԇ"íøøøÀ,À{ÆGê®À*¤ü爿ÙÉþ?˜E@G'ú˯ϕÀa˜ßYaEÀ'6¾9ø"Àšåå‹@-Ö]Ëpàr?Њeæ'ˆÀÓ²þ¨@Gù!5€?ù[ÇÍf0¿äQ'¬ŽV@uv+ÏRÊÀ;€?ɝç@ aÍÃÆó¿Òõ›Aݘ@
u÷\Q»T´dGaia EDR3 5251975074321489280HâÁ#]€ zW@Ÿ€@cÍdcž_4<îTÀOϑã‰k<óÉX@Àø:¹U=º­CBs»A¤¯¥À0çìò,'Ò=#ûµ@'}ÐhQӛ=$˜…=þLϾ`ük=+ö>‰(å="³÷>…l>Œ¾<3¹¤½Ôd·>ruuA™&ÜD'·ï>š«ŠAÑÖ¨F?¡2ÀÀÀÀÀÀÀ+=x_I0<¢aOC5Ó?äÙ>6g=Ž$¾=ç§5>'ßMÂ=,ÔÂ8mBF0sAÐ}Fb@Մ°Ý7ÒA‰ÐuDŸÞ¢AmF"+@®-LI˜E¼A"[9CPJTA'ø{+@Û (â\,dBg‡D>ž\AYæß?ºÉ @0(\?ÅS?šý(ÀÀÀÀÀ@r@4"lÀèÍr@iъ†õl"ÀO?/7…tšøøøÀ-yEÜ\ø­Àò³ÌþzÀ?óT1Ãܝ'@Iv']¾þÀbèæCLC®À*ZT&ðÄ°ÀzG§@-f™7pÖ?ýéJÍBø«¿úØÔy
€À¹Ç>» ¿l§?ñU`ÀuRikã@1ⶡ"<V¿Ú–åà ÀÂßӏ;H?ÙR–Šô¥\?óÂ;¢€y[T´dGaia EDR3 5411411269704448128K1áGx€ F@Ÿ€@b[Žoñ ?u/bÀGNû;^X~?…Ì@áI´P©?®à@ª,óA/À,QRß/kè?¬ŸØ@Š2EŽ:?Áå`½ÏÏ_¼˜Å}¾
Jz>†L­>\jï>…6Ž¾‰ß½ £õ>µ#¾—ˆ¢—@ŸÔC'Ëä@˜ @«)_FÀ@È>¯Sž>£1'¾šL2=æXú¾VSî>¥kÿ@
Éå	>½«Bè&^5?¦ÿÞ=ò¿2=Îî=©'>s˜CÐ#?yAª"ÁÈ!#T›@ZayD‰1º@†ÜB4©žA¥1@Q§˜E2+AÑM@é‹YA¥ºÞ@bوÃàA"ìAjWAšÍ@PÊ?®Üp=²­?£± ÀÀÀÀÀ@q½	L@`"E€Ù@eÏ_ˆô~ÀKZÜqexøøøÀ$Jœ8[p¿èµ›ÔñB0Àð%ªéÇ@R¼èÈðÀaƒÈÏ è@)£ŒÂ`¿ö¼›%ZX@2êL°P 
¿ùK2Lm2ïÀFå‰%L@ ‰Dl @9ýşÙä]À]ÓUÐ-{³@2öRç¨ü¿ØÞˆô?°yå×zô?DzHçj'ˆ@à|''($F´dGaia EDR3 5252027988321940352Hâó¡V³€,hB @Ÿ€@cȶ6«HØ=*÷»ÀO…< e=ç=)}	@V'3Ö²=8OCïÄAêŸÀ0­€¬=W:	@%wÏöR=U# ½ÿYݾ'ž6¾†ZZ>ŠO!=ðƒ{>–‹C¾ì?=´''=‡ám½Ð"SS@>Cß$³>W™S@(49F?ÀÀÀÀÀÀÀ'=¡ðD+<Ì5HBãË_?Œ:>E©=<F<©ý>\S&Áû¹3B©ÏvA­/'Aàm¦FL@´Ïs"cÒN@¥[ÙD€ÞÀA'÷ó'@†â`ç %AŸHBSDA'j#(@½¥S"lwyB0¼ClÐoApÂ?Çð~@HH°?ç#?©n`ÀÀÀÀÀ@qÿ ˜ç;¨À		Y!q½@i®é«¿ã'ÀOï^ÿñøøøÀ,Üǔ9õÀ]½Ø6ÖZ?ßIµªiŸ¬@HK'v£#jÀb¸§bnxÀ'r¾ž¡|À;§ç¶) @.11Óé	?òg†tÃÀ	šªø0ÀÀ Á€pà?÷.X¢…fðÀ%V¯r;ÒÕ@0WÔáŽi¿ÑÎ6EU ¿Ú­Ð¿°:Ïíƒ/@I¸UŒá~T´dGaia EDR3 5252167901177912576Hãrák6ñ³ï@Ÿ€@c|&ÖA÷==7÷ÀO‰ŒÞÊñ=#	@l.(ԉ^=D× C	t†AžáÀ/Ü-é#=`*@'\ºá¶=XÔ
½ýᖼÎu"¾E©_>f=€î>5/¾¦>&Q¾1'½ÎÉÀ53½W[ÖC¦ñ˜F?œÏ+ÀÀÀÀÀÀÀ$=¤–*<œ:ÆC$à?+">8*¨>'Âl>gj>qôºÂ¿-A‡ôB"WB,ŠžFC@¯ìmq3yÝ@lAÅDŠ]wA…EÃ'@€7!Õí@ìÁ5BŒD†A"h%&@¶|6)4_A=XÆCîP>Auéæ?Àñ@K™?ò& ?¥
ÀÀÀÀÀ@qñ
 Àg
¿n@iƒÂ@þ¿ÀO‰àoòbrøøøÀ*ÿózqôÀçœU¹šv?í–åÞ7'@F"{œ"AÀbx%OºÀ)š¼f¥üÀÕMqÎ@.ì$ó†û?ù`$|UvêÀUTLÙH?ìŸäA7?×ϾÑa+ÀÀ~¢3˜î@/6-"üÆ5¿Ë":':y?ãÒ`2bÐ?ÑLzßÈ@nž™‰¥T´dGaia EDR3 5252103541058431616Hã8X[ê€dÁ@Ÿ€@c˜æsd¯=.còÀO±VÕOI=0'@
SâÐB=L×C;ÕA£)À34;̯˜=dë@QÌÊÊC=[=ê<"ºå¾(
½â{¡=À±*>b~…>(:Û¾ÀÅ>N¸'>"ô=Øà0{{@o/ËD}
>‡Ø	@}™jF?›­ìÀÀÀÀÀÀÀ+=¤pÜ/<‡ŒCF7?'ñ>ýŠ=·M/=êÜ8>ÚÂôS!Â'¤ñBPŸèB0e‹Fz@±t˜Å6@Yü7D£ÿA"~Ú-@€Ì7ò¸¡@ýeB‡ÃpA"¯-@¹sk®AA(r8D·ÖAshœ--?Êç@S+?ù­P?¬¨ÀÀÀÀÀÀ@qù5È3j`À™jNÊ¥$@i¥²™¢|ÀOx!j<úøøøÀ*È¢aÀǸŽ ÀýÛyð™0@F><2\…€ÀaŽAߢ—¦À)BSTqŒlÀ«2`«Øx@/n.ïËpŽÀ³Nõ=kœÀ8žMOP@šÅ6zi`?áceè.à?»»"d"hü@SéϨ@2G>úIÀL\̄]ÓÊÀ!´Vì¬k@.‹)†OõT´dGaia EDR3 5251982873965389440Hâʙ$f€Wï¸ì@Ÿ€@cÕ¢¿6"ì=ƒCdÀO¹ïÃll=…׺@=G'
=–´çB±"A™
šÀ0\ zÚµ=¶‡"@#ÔÊKVĕ=­	æ=òu¼l®<ZB¬> s—>+¤Œ>0•Š» £}=p]Ã=›^«=ÓmUTT@±—Dqñ>÷3i@Þ³F?ž/âÀÀÀÀÀÀÀ'>ò+
;¯Ú#Bx•?œD>6ÀŠ=}Ó=54>YR^‰3ÂY'
ÂBÈÕAätÎFK@¤š¼ñ@G~£DS¶A‰™'@xêÜ5¯õA¦ÛB/.]A–²%$@­",(KŒA€ÒöCkàA|Ö¶'$?ËÌ@B6P?ÙèÀ?ªƒàÀÀÀÀÀ@rzC)TâÀO­‡%æ@iÌûWШ÷ÀO&o'&H{øøøÀ*ggXQÀ˜×Žä?ÑD2µDAü@H¸r> Àb'Êç†zÀ(4>¨XD"Àè-'>Wà@."‡VãÍÄ?íÌKmn×PÀ
(K>xõ¿¿¾ˆÜH?ñ"XTËV°@-	¥¬i@0&/Èú/í?âÝécFP?}yœ±e(¿ÕçŠìޜÔ?í&*ãOuT´dGaia EDR3 5252107943430691328Hã<Y1š&"ë@Ÿ€@c'ÿ,cÆ4<žY8ÀO¥3²r
<Ÿ±r@k¼˜,X<´JÑC™ê>A¬æŽÀ4:%7÷÷<Ӊj@tN`]¦½<Å°¿=á.½G;Þ="K]>ª>
>­>'ÕÝ<–=áË»•=þÑAŽPjD'<Œ>HSÞA‹úÖF?§D|ÀÀÀÀÀÀÀ,=@'1<Ò<pC؈?Û
µÀÀÀÀÀÀÀÀF"@äGÿÆ'tfB'±KD
"3AbBÉ*@ÃզҒCBí C›°Au&")@çÏI"n{­CSHCgÓAPqf?µu@Òð?—È?Ž‹ÀÀÀÀÀ@q÷QlÀ|úzHD'@iœeXi¾ÀO{í:°øøøÀ,rH̀—hÀ҄ö9f£Àœ-:n¡e@FJ<é#^Àa‰ÜÛåÁÀ)Ž£‰ý|ÀþóŽä†@.ö°¢Ò äÀQ µ»sÐÀϗIè``@'e®f?ä_°ö{à¿Î"#¥_À(7.^…{æÀ":áéï@:ý³ðw¼3¿ô/=¹eŸJ@`¹wõ'ëT´dGaia EDR3 5251991360838624128HâÒQ4ã€ÿ{ø@Ÿ€@c½ûâxEJ<)ˈÀO¾¤þ…<&ú™@ÀŒË½(<@ÐADA¢ŠŸÀ1>"§'àf<aÑ@%}"\CÂ<W+k=Æ<¿¾@X¾õµ="'=Ã[t=I
ܼa:F<†O´¾Uë=É'Ý""Š	À	îD>ƒÊ=¹<A¦gT?ÏM1ÀÀÀÀÀÀÀ-< T¢3<†C,©?lΆÀÀÀÀÀÀÀÀF—AP
#}V´D5PWEµM¸A	6,ACEÃ÷*®'D•y¨ElAQ™.AB¼‹²*"DA¢+EF+ŒA[¿?—?] >RÀ>µ®àÀÀÀÀÀ@r4ôReIÀâôœ'í@iÁGlyNiÀOK6ÂiøøøÀ+\#²¶âÀö?ÉG?ÒèÅZ#"@Gù6†q°ÀaµcQÀ("³_ý¸ÀÒ5½ûyº@.dÓ9KÐ'?¿ÞCÀ:|ýíÐ@¼üØè?ë¯Où ?õ´vŠ!©@3¥h•[b¯?ñéìŠà¸ÀTæAÛd¿å!B¡šQ@؈ÏÑYT´dGaia EDR3 5251994861207102848HâՀm%€IOËä@Ÿ€@c´©ªU6è>"-²ÀO· Šs£\>yƒ‰@a›óžÊ>Ž©ÑA½[¡A›c1À0f´š(Ãy>³¯1@$υxï>›¯à>'‰¾]Z‰¾8.•=VØB<"@Ä=ƒ˜«¾‹F>c‡æ=´æ%>ž«£cb?j Cå½0?šÜÇ@Òl_FÀ?kɚ=‹9=ñg½]'½«Ç½Å—=¬Ç)?I3-<fÙYC"eó?"V´=£½>2³=ÊGy=¾Ó‡ÁòôÂ0¤7B/,œAüãzFX@q)íÆ7Y?U¾¨C£ÝyAœÁh@8}0d	#/@]@®¬QA®íÍ&@}âÑHz@îŒçBy<#A¤Â?ä»è@rHX@c(?ÁÊ`ÀÀÀÀÀ@qþöIÅ­°À÷,–æ@i¸Í?‰¯ýÀOT*>yøøøÀ*Š#‡ƒbêÀLc¾´B?Õ·Ëz­ ¬@GCô^LçÀaøZ͝ÚÀ)ÔBÐ4À.5g"{Š@.¹Á>•I?ðèÃTÀ
F@_?õ^ôÄf‹€?ä{Yêíò`@»û3ÑD@0qo2C<ô?à|•†¾p¿Í&®¦1@¿ÖðEµæ@‰Œ¯"ºT´dGaia EDR3 5251997305073338112Hâ×¹4‡1dµ@Ÿ€@c·'ˆ¾WÑ<ÿ²žÀO¦¼ð¹dD<ø½³@é!ýT=@®C6•ðAšØ!À0Mógܗ»=-P-@$܈ Ö;=ɝ=§cg<s<=S=¨e^>>!>ð=
X>)7=ã"H=ó¸cqpAbP…Dp·>•WÀAxÂF?žˆÆÀÀÀÀÀÀÀ*=u/<‹¤ûC û?È¡ñ=¯×t=ÂZœ>~â>U.›ÂïÉ ÁëúÍBKx»BÞ.Fe@Ê>¾™Î?…A>*ïDRAuÝz+@ždà_5èþAO{ñCAˆíÑ*@ÑÕÌ<ÏmBà+CåÝÂAa˜?Àw£@Ah(?ßñ@?¢ßÀÀÀÀÀ@qþZZ"éwÀp쉪¢@i²ë©u£ÀÀOFsµãèøøøÀ*Àõn/ØÀk^³ùms?ÚoÛK`@G~Yê³Àb/ÃÖÆRYÀ(¨h·™pÀ›Ù5¬f@.ªCÃò|?ñ0Ý@+®À9®d²%¸¿ÙWšßÎÐ?ë3¡^ @&éZ
DÉ9@0'xµõ‡?Òòví¡Ð?"f"ºŒ¿Ì¬Ayȯ(@ø²ØÃ~T´dGaia EDR3 5252241156113686272H㵁×ß-Q@Ÿ€@c¡Ó'f>®§ÀOX<Oû€Ü=µ1®@Á¤[Ȗ=òݹB[«(A¡±®À1nšVN¼>Pk/@$ui‰­z=óÀ€>R涼ùHC>"-à>àI>P§¿>é@U>¤'>¶éÔ=pÀQ>ÔªªÐÎ@T³ÿCå*A?*͒AT[_FÀ?—X><×@þ=©•<¿:j¾Xƽêí´>̗>š£ö=OaØB"4A?•ŸÊ>9I>â¾f>OÙÝ>ÜÏÂSæ0¿¦ö†ÂfœB2\iFÀ@¤û°wðŠ~@ÐdmCÎ6êAˆêÕøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@qôôí1Þ©ÀýÞ1r͍@iƒýFtŠäÀO6«ðQÂ9øøøÀ,eбÀm‰\Y6v¿Ñ˵¼@FÇðg¶pØÀbF;"	0À&¿tÔÀL¹V¿W@.©.o¸û?؉Lp‰°Àêeó}ô¿ñ'ÅYb‡€?üÈ­ô¤0¿þĨڶ@/tî)ö×a¿å?•±Ñè?ÖÂÚîÂ/ ¿éTZ%Ô^@ã"v¤š=T´dGaia EDR3 5252066608662596352HãÁKøgV@Ÿ€@c†þ.<éN¢ÀOßÍènq<ó¨ @:ú<¸–=34CH%üA¢!À/ðt?Eà=â@(ô}EÉh=Q@=¶‡<¢5i¾	Ï=ÉÂ5>05>
¾3I>K>~½‹-¼ˆØÖUTAtPÌDe­>ˆOöAo­êF?¡9jÀÀÀÀÀÀÀ'=]Cà*<[ýÏBöUs?Ò[z=2"=òC8=Ÿç#>ՄÂɅ ÂSϋ HBÏFT@М£¿ÖgAW)ÜDžAqÄæ(@ª%û{^¨ BgÕVBfþ/A"7)@Ö\­·B¬-B·òCxøòA]'ê()?Å~@+m(?µJp?¡àÀÀÀÀÀ@qøì9•ÒÀ][PS¤@i°-0tÄHÀO­p†î˜~øøøÀ+¶CãæÑ~Àcêp?÷n`$ì|Q@Fæ¿?w¬ÀbM	?
À,dA`>¿ÐÀ†v [X²@.QÁ( Êþ@¼—)k½Àóï5t?ՕîšWÈ¿ð]½jhƒ°À8õ´Cri@.NàƒàU,¿âŒí¢±?èÇMÌð?æâƒú3E@2¿{åT´dGaia EDR3 5252068700281363584Hã¨7܀Û>@Ÿ€@c",¥l½A>[/ÀOܗ°XLä>ÒÜ@°Øe¥>,záB–ZA¦=&À.¬X‰W$Ú>T‡³@,
˔È+\>`£*<ÐíнÇ=—ñA>"õ>~Éë>7€^=Η<öë>^ÚN½ŒÛIG?ݚòCÚí?B@6ÿ‹_FÀ?˜Ú¯=)½‹Ü'¾wfS¾-'½®–p¼í‰>&>ž\Ž*=
¥iCýl?ˆµƒ=	7™=w<ëÎ>A–Âa¬˜0vÁ»Aþ1ÂF*@"Ÿâå±çØ?°kÕCïkýA•¶(@O#Ž'Ü@¥HAA3A¦Ò~'@ø±ÿ£±ABØÄAŠX"?Æ@cÏP@
¶@?¬2 ÀÀÀÀÀ@qûóÕÀì>qòô@iµ¿D"xÒÀOš*"gøøøÀ-¼'9ΝvÀ¯×JØí@8£Ày•U@H'ԗuCÀc6{?q€»À-‰Þ'SwÜÀ'<Ì*ð¢@-U›2IçÀ@ƒ0E,ÂêÀ2¥ë¢pÀ!63a±\ ¿ùŠ¦{D¿êƒ+³@8Ꚓk°4?öUØÔûØÀ!ñê½àÀŠ?ô®(kîÕ@@'ïÊ`T´dGaia EDR3 5252077672499805440Hã Ñ}`@G\@Ÿ€@c¤(xO¢™<:uöÀOÞj4'V‰<1ð›@¯àú¹ÐÌ<KÂDA¤ÏiÀ1ìB£bî<qv@'Fª¾S»<[~ˆ<Õų½•ÜP½ƒÿ˜>4–Q=®
•>FÑ콺?—=ŠàZ=¼A¼Œ6'¢¢™	À«½gDz–Û=æùòAŒ=gF?ÁíKÀÀÀÀÀÀÀ/<¨™©5<"Bÿ@J?QÒÀÀÀÀÀÀÀÀF¹A"J›Í"ê7DÓÍDqóÙA3ãÔ1A¯óD™>…CqmœA:ò1AZcm¦D•D–C´É7A*Žh?›jJ?€P>Õ£À?VÀA…œD?%†Eœ@@@qþUq7±VÀzQ¬æ.Á@iÀUýÔÆ.ÀO'Ô˜)z'À!'-Ûז¢À4a%"ž¿ê•‹³0À+ËUý -À2Ô<ä@*?åùðc«@FïègDŒÀaÂ5ä5À*¿ÒôÍ8À°šSξ@.Fˆÿ}4!?õ"–˜0¶Àª¥÷
H@A´Üu€¿ÉÒPDw€À.›lÚ]@/€XNðl¿Öƒ'SLqà?ʾû'ÙÀ¿µ£–'§Î ?ó˜h8¨ÈgT´dGaia EDR3 5252147938168573312Hã`¹V€+ê¡ë@Ÿ€@c‰-¶Æä0=ÿKÀO¬äª$ì=¨@WG«ô=,ՊC&™µA¯%×À2·³ {l=S#³@(œ2hû‡È=@Ó¹½S¾IæR½5"k>l(–>Gdà>zq»½cKÀ=d›:½m6=c­&bb?¾¬jCÔÕ>Ùm?{ŸF?Ù`ÀÀÀÀÀÀÀ(="Q,<A¶+CÂÈ?‡(õ=÷—ë=Dƒÿ={/Ý>(ìÂï·UÁèðuÁž\ÄAäÕMFf@³TA×ÿ^@€"ÉDšKAƒœ"&@…mhÍA?ŽBeA'üX&@ºãû–7A}ΆCØô_Art~?ÃÉR@FÈ?æ`?¦0ÀÀÀÀÀ@qõàf{µ>ÀîÒÒ<Ÿ@iš?f;ãÚÀO‹Ôo€øøøÀ,"φ?çÐÀÊLWpÊÏ?à¸kÜnQ
@E&~ÔÞÍCÀ`èà3¦À(¶ƒ{Ü(À_e
…V@.zÌò6îÎ?òñN÷ƒ®À"úùEˆœ@#°B',M°?ê i×]3 À"ü}£á¾@-Öði@/¨¿í?J¦´Ð?ðÝ^šÇ࿼±ZëÞà@£‹‰ž?F´dGaia EDR3 5252209029781139712Hã˜I41bìG^@Ÿ€@c£üm€ù=h
1ÀO'4&™ÝJ=Yˆl@CÒ$ž ä=ƒ¢LBÌQ–A¡QÀ0·çP7="''@&Œ_ìéU='b17ò¼¾¼g"
>
,p>8>,·¼¾¡Ö>Ä>8Ï>&&FE?ˆÖçC¿ÍZ>2^?gHôF?œ¢"ÀÀÀÀÀÀÀ%=ÕÖ (<"·CéÄ?…OÒ=é'=€¶­=‰7ì>lɋ'M9Á뤄ÂBB.©FH@¥V))©®o@L(DV´AˆÅ²#@t)Ì¥†¶(A
ÑB¥A˜ˆã%@­ì˜~BÆA&¤÷C·ÝwA|£i?Ÿï@Q¹t?ü3?§?ØÀÀÀÀÀ@qøDrU"VÀ6žÊ†p@i—Åw@@ÀOLÚ¤äTøøøÀ+´éUÀ´Y~;Æñ?äÎôì",@FÙ&Ýe‹Àbð¿Ö¹À'îÀwå8ÀƒÁÁóÖ@.…Æ^Ñp¾?ôü"¨_?À`¹*FNø?Ô1-(p?óSדÎQÀ2äÌà@0	Íî¿ÔKäÜeÀ?òáï?ª‰üp²À?Ï*´ _~T´dGaia EDR3 5252210331146049792Hã™x˜ÙS®KN@Ÿ€@c †éH)y=ž(¬ÀOx'À"=¨DA@ËLß«
=º;B"TGA§ñ>À2)wræÌ:=Ëje@%]C¿ã=Ã8Ú9%÷½¹'b½"¶=Ày>j"Œ>/ý|½¨ìõ>ƒ˜õ<™íˆ=˜¶Ípn@"'vD;¥û?  áAù_FÀ?"¾<¾—×¾%ô/¾—œ½
l"¾5)·»SÝ)*>/<7j†C&º°?Œ/8>F…=›S'=O@w>\!@ÂÐÒnÇ(B.ý‡B ÛFj@œÁóf]²ã@´Cˁ>AŒ3E-@p³ªá
JA·BöºAš+°+@§5XéwèéAHBCmˆ6A€†¬&%?á/Œ@M( ?߆°?ºÉÀÀÀÀÀ@qöîÚÀÛ'9ó@i'P`2ŽÀOJۏúôéøøøÀ,[:f;ªÀ°]"¡¿×lS=ÒT@FKq¬¦-Àa¿è·­¦À'="e#ÅLÀÐc%	ä@.‡Ä˜-Df?ÒèçÇUPÀÎ[Ì@@ËÔj:ÒÀ?øÛ:noPp¿þîãÞ,Þ@+)æa|²¿ö–é\¥Âœ@'‹ä±P¿è?Í!¼¸@nNü»™=T´dGaia EDR3 5252286579715826176HãÞуb:7ÃÄ@Ÿ€@c'¹"§=/ÈÀO4šÃ™R=ù@lÖ6rb­=4ëUCçèA—ÏÀ/»¾ R!=NÀ$@%+™êL¼c=A	ö=#"½È*Ö½$€
=Ý#>H¦=ևt=æ×z>?æ;}p¤=§Åógf@ê¥CëNy>–¿?Œž{F?œàEÀÀÀÀÀÀÀ)='Qq.
<‰*ÄC	ÎU?ŒŒ>-êç=¶ª<ÔÂÉ>ZCŒÃ`&Â(/6¼üB¡øFn@±"{oŽÎ@¯UsDMSÄA"o;(@'`HL–@ÏöB²dßA"q×)@¸GÞ^'XAm@ÂCіAt:?ÁH°@J¦P?ð)À?¥"àÀÀÀÀÀ@qì›}[ËÀõ=K
íx@iaó±«!"ÀOLÖð°NøøøÀ+¦²ï&Àtْ	sÝ?Ùc­t°@F¨d¾b¸ÒÀbÆ¢ÞۇRÀ'B¸=—G´À=ý¥ó"@/%†TêšH?ðîfœÀæÃ>´ÀÀqZ°£Œ ?ø®‹ªÓ=0À0)ôRù+@0'Ùªi¿¬s/Z=€¿Èh|®…€¿ÄÄú¿-0@
Ù.ý¡T´dGaia EDR3 5795674365823943424Pn_!ÆOÎĺ@Ÿ€@lål"Ö.ß;úÒFÀQج­™£<
-›@Ý
ô¥Òp<3ÂiCí²ªA©+À1ìX/o÷Ç<ÂxÀ&™¨0Ö¥š<%»AºN¾0Ž¾"ô>½ƒï|>h½è½Cr½çë==?j¨<î+<˜"J±±¯¿ãÊ:Dd=F«@]öqT?¿ÀÀÀÀÀÀÀ2<e"7<Mƒ©B,~Ù?p[	ÀÀÀÀÀÀÀÀFÑAõ_" BŠº'EG†\AE04@ùWn³rkBýJgDLæ—ALÄÛ3AYÞužC
"D–(©A;?œZ?n8>ò™€?!°A(?†®ô
E«à@@s©´®€×´À(':ý¢}@ovVe‹çÀI3íìÌDÀV»ÏßHIÀ3¶ÆÑn´Ä¿ò,íÝ]À+1$W(*¹À+=8Ä÷Uò?æAíÈè<@`tò›w{ìÀ`¯38ºC¸ÀDXò[ÿÀ|7Þ(@Et±ïüˆ?õµúàJÏG@S÷F£Ûà#@'>M	ÂsÀ:ðm?'UÀSG-=(÷p@!	CZ˜´?ïIL*øØø?Á¨o˜+ô@¿Û5Al–0|@" ©F´dGaia EDR3 5371272528281315968JŠ—誀,E|U@Ÿ€@fgz•??>ŸW›ÀH-úîåU>–[n@çf&îÂ>ûˆÚA14‡A'–~À2R™ƒŒÅ´>òý?ÆK"ÎÎû?>Ø-T¾%>™¾™Q¾:q ¾è2½êhD½>l¸='?>Æda¿"ÆfDÆ3F?ÂG'ÀÀÀÀÀÀÀF?V¹Žb=Hï{Bo·Ú?xB> Âï>Ù{¤>•gn=ãáÓÁþ,€Â0õéÁÚ›Aö‰AF+@cý›C™Ä>îÍýC«pÖA¡k¬S@Vl€'VÎ@'ÜéA¯wPA£§'W@ZG#û3Ù@h9ñAé¿?Ayµ?œ¥=?E®@>ŽÞÀ>ü}ÀÀÀÀÀÀ@rZ«Ñiµ@+*
3—ô@ip†â¥U'ÀEÈy®ù!_øøøÀ+þ©ªIÀÀç°èÎ_À	Ÿ|	n"s@QîŸü'¾@Àduû•ø@E"Ø=Z>ÀA¬"I6@)l©ˆPÀTeÞ@3ð¥þš,À2×'ôè8@L¶DùÆÀNfw¼…ÕM@-%¹7™†¦?ڑ@üõ ¿Ñt{²?ëƽEôÆt@ʓ'îÏÈF´dGaia EDR3 5192329042383153408HÛÁ1)6'"@Ÿ€@ccè ðB="ÀT×'Ƶ±=‹ïÇ@\¤%ůŸ=–ÑmB¥hˆA¬pãÀ/"öw֐=͑.@-ÑoNiD:=³Úî½:rJ½Jö"½²Ý:>œ>-ùï>0Áx¾x©h>OZe¼rã?<úàS???'º[Cºýa>|	ñ?ž£CF?œ"€ÀÀÀÀÀÀÀ&>oè-;·€}BîÕK?…<=X÷²=q‹¿<9·ì>Œ§Á¨–QÁˆú÷Aó†qAFC9Fz@ŸM‹D¬õ@.'Dx!ÑA‹v±%@oÄÄN8Ó@õÒmBUüAš›H(@¥'òÐÒ›A4UCªû·A)?À¬w@K'à?òIp?¤ÚPÀÀÀÀÀ@rŸìyO§qÀ5ˆÆÜyŽ@o]@T™qÀQ+"UØøøøÀ,Œ?eÊ]À!h$Ö^P@x…ñð™@Qú3MîzGÀ`è›ÝœåæÀM‰ÀÕÕÀ2m"«Jp@&JŠùõæ@ÃuË.@4RëmŠH@#§Â»˜P°ÀFóžhKþÀ83^<ù¸ß@*ªHÁKJç?Ҏ¤íaà?ĬcdþÀ¿ÿ:»¼îH@,ܼª'Þ,F´dGaia EDR3 5255915479151175168HðÃHHf3bÊ`@Ÿ€@b¾©ÑÍe™>—¤ÀOa"fÏÚ>Û'£@cqOôm>ùéAq¡TAª¸·À.ÌÞáˆü>ùW•@-‹½Ü3Ü>ü©	ºõßp½êÔf=;ÿ¾¾ç>´á²½'Tr¾_¹>#¢y>hÚỆJ31?]ÛC©_FÀ?£sß=ò˜.¼8ñ)¾Ò;¾Y¼Wõ©¾eàù#?1"-'<:C´,?'§•>%k=¤{ñ=B~=Ó·OÃ#mhÂ-´µA©
Âz>FH@bvK±|Þ?:TNCJìA¢Œ@7l—¹Ï&@ŠÝƒ@¬»-A¯P§%@oòƝ5®@¯ÕBB:ÇA•Õ?ñÍZ@KÜx?ÓA°?Äw@ÀÀÀÀÀ@qā;'EÀþU'%Æ@hÖx¹ï«ÀP-X9'øøøÀ*s¾{­#:À)R>xi†?øE
ˆ<R@@´êÀŒÏÀ`hgnØ
À*¡¤_¸ÀkOçü*@0*ÏG(œê@U/	÷K¾À2`¤Ë-E6@+«	³é.p¿Ê…ü[TW€À% X:3+@.˜'ß©1¿çߤ'óì?ö¢=•´ð`?å5¥Õ˜3Â@)"€víŠF´dGaia EDR3 5256026774659598848Hñ(‡
5J›@Ÿ€@b¡ïv/='dÀO	K褁="<9@‰]Øq™=ŒEBÉÞA¡2À,½'Q:ÃÁ=°Xõ@,?¡'ñ€–=¯Üt=ýX½¤-½ê¶Ç=ßrz=Kgb=¬H¾šùû=2z;¢¤(>I˜I^	]A+3D57§?¢bA(YwF?šc=ÀÀÀÀÀÀÀ)>"0.=7#éC
çÜ?ªŽ«ÀÀÀÀÀÀÀÀF`@¨Ñ,§yã¿@¾µD¼@A‡u°+@t°×ïÍ@ÈlwBSmA˜Ov+@²¦ŠoÌ2A×ÿDÅAxÏ?ͺ™@_?4@Î0?°âÀÀÀÀÀ@q¾›6QªÀj¶ÖNBc@h¿ãISdÀP@ÝÔ ŽÖøøøÀ*³¶*&ÃÀºQÑÁ?øV?ÒDå@A_gQÜ ƒÀaˆu¿Wg›À-¡ó0AÄÔÀZ¬Û;ì@08·D½qø@N7¤œPÀ1«¨"Î@TI?àjÀ¿úKKꀫÐÀ-+?g¾Ú@0jr Ցç¿æd·}ƒçˆ?×µWoóˆÀ?ßHÑ3IÄ@&Fe VF´dGaia EDR3 5255957196200774400Hðé94‹+!ñ+@Ÿ€@bÐ$ 'y=ˆ¤øÀNÓ\Ýæ`B=z@,Oü'='ÏÂB¶Ž3A"e±À,QjN4A=©>@'ø€Òn=˜fO<>:½ï;½`Ÿƒ>%Úî>4¡">NÈY»ÓS >?,Þ=Í÷=>¤¿½šÑvC'ºûF? ÀÀÀÀÀÀÀ!=íìJ$<4p¼C$pž?~ÚÏ=ã½=Èû=nˆ>'ÓÂú³Û?p"Á@"Â+ÊIF@¡½'hNü@MÙD0{ÔAŠ`W @p´"ò8@¸TGB9šÜAš+;@¨Ñ
ݵÕ[AðãC¦(Aãe?Â$,@QÌD?ü®@?¦êHÀÀÀÀÀ@qÃ(¹ÁB­Àlí­r:æ@hÅ*r!YUÀP
âúNúøøøÀ)ûo†OÇéÀ
ُõä'?è)†ã«òø@BªÕ#D9ÀbrS­íd¼À+4Éåõ0ÀÍe-Eˆ@0Tǐ;Ø?ö©Ü{<T¥À,é ‡ÙhÀÎé%¾rÀ¿Û~ÂވºÀÀRÔ§P[@0ìl
"*¿ÀêAáhY€¿…(«™ð¿¶ýÏÙ1›@ъ*ŽnF´dGaia EDR3 5277894235552481408I>ØØ0€f¼Ö@@Ÿ€@_‹´p;?·†ÕÀNêîZ"½Ê?–ÇÆ@!°+sÙ9?®€	@ϘSA² æÀôíÓµ?ÔÎ[@5!ÇT*˜?¹7ô»›fŽ>˜ë¾‡3†½ï9\>)AZ½ ½(нÁ'¾9f;g¶°A¢ù;DiSnA¶#CFF®_FÀ?ÄF>£6­¾Dª¾Le³¾?CQ<ó†Ú>uƒ@Š`>FÁ/AÉ[@Jj><PÏ>3´>ÔÇ>>V…ê"AŒVcAG€¢Á*MFë@bKySW@Þ5BŠçÇA¢0É@WˆóÃ{ ÄAZ£ì@ÜsŸA£;@jž~ŽQ©8A™A² KA—já@II?½À>j?¬^€ÀÀÀÀÀ@qGAáWhÀ+CH»I>C@f‡ƒ]T^ÀRtxÊ_4ýøøøÀ&Ñ.Âów¿ÿàŠˆö?T@Ò?†íº@(ªíÇù'0À[L3YgÀ:¥ÓÊwëÀx—¼ç…H@1±ðæhF&@[^Ä:NÀCº´'ÎÞ@Aóú¦Ý˜À*óáý×üÀC¸—Ò´@1LꞢ'>¿é~Á<u	è?ïŸHNz¦à¿á¢Kâv8@&òýÃÌ|F´dGaia EDR3 5541359830276923264LæÝhF_€Ní@@Ÿ€@^þWúeüB?U¢òÀBzó¾²s?aœã@»ë8ï?Šw@âCiAÀë%ΏN€?'²h@ÿhO?åý?'Ó¹=æà®=áì;_AL½Ä?°=ò³'½ß¢Ž½ck†=àšJ<˵$»¥þƒNIB"ˆF#ûA%ëâCÐgl_FÀ?!4">n-æ¼°Áú<ëK|½ßœ½¸Úa=+'?Ìk )>ƒ‰!C.@{½>+h=Í![=Ž^">šäÂ8| ÂŽ)1B_pA'/	FU@}RÞ:¶Ž@'–B͏VA˜y(@dØíô6÷@ËMÎAÒAžCø&@…»áþ‹'B@õ¦Bµ2³A#-?ë=€@	X?F/à?®ôÀÀÀÀÀÀ@o×8Ö`¯¢¿ðwµ²'³^@aŽ6ª®€ÀKM×pƒ0øøøÀ™`qÀ¸?õ€Å
eÍ¿Ôl†'
€ÀAEÈ£âW<À_Ÿë?ZBÀرX°" @™îŽ$@5ߞí?Õçӟrb$ÀU•'åCS@2™MI€@%¢]\ŎRÀG9¨Õ`>@5eV'AÇ¿ü÷¦ÞX|?ÙAvín؀¿¥‡⫅ @)áñ¿yïF´dGaia EDR3 6005126447530433408SV~°ZۀEÚ@Ÿ€@l{Øéýóü?
¶ÀD)îœîF?$š@#F(
¨?_^[A0·ÐB&R>ÀA#ôp>H?g¡ÔÀ7ˆ œþ$?‡+í¾øô7=ô r>Nœ3¾¿º°¾ ù¯¾"*?
¿½¿¾Óª"¾‹!jAAÉID1GN@jš>AZòF?Õ,DÀÀÀÀÀÀÀ ?Ðsî$	=DB̚?Çg>©â;>ÉZ>PiÐ?P݈AÓ	šBÕÉBRÿàÂ$F5@iZ•A2]?šfC(pŽAŸ[_"@f` 3¡A^A²#A¦|@_0­^Rã@ú]A}¿ÎAœë"?¿J¨>EH€¾Zq€>ÏÝÀÀÀÀÀ@tïÁÄ|û@.6®9$bº@m"ÔVeiÀ5¥+ä':¾øøøÀ$Ú®ã$2À1ʍU^ Ì¿ë÷ŽÞ3Dh@U©Uý¢¾ÆÀI$‡ÙŽS˜@;$©ï¿õ>ŽÙOøh?þVِ"ð¿Ë5s-š8X@AmnÕN"@W³ì%å¬@D´z<ÀÎÀY¤ÌtX`@-Ícð?×FÅä ?íQï¿õÅ?Ô »¯,Ãv@ r¶{$F´dGaia EDR3 5543125753325199488Lí#D €g||8@Ÿ€@_9^b£z>‰ö"ÀAîdóë}">µ=ç@[¡K>ÍF¨A|÷ú@¾¨ÅÀ]›Ñ¥MÉ>ªØU@^ÇI½Šà>æâe=lù
>C3¼™Ü@»¬q=óxš='o|¾•d˜=ØÈÀ¾<
G=‹Ô·°¯@Ü
DDEo@!¦¨AÖc_FÀ?"m±=ÁÝÔ¾Cý«½jd¾YIؽ
?5>hÀ2?#ˆ–3=š¤rB½•Ò?Ÿ<š>'r>``">Wú>'`""!§Â£lBÿ"A'DF°@m7>(ßÉ?‡ÿDC[û|Ažò@G*·:æsA!S§@"kA©cñ@zÌÓ°úAM'Bÿ²A'—@?ýx¼@>eˆ?´?ð?ȋ ÀÀÀÀÀ@olj9ZÆ?ɕø'âµ@aœ¼$‡èÁÀJ§ó,†°2øøøÀšéñîÈ?óDÁ'¤¥o¿Ù¤z¯žÀEmÿ–;óÀbúF9Ia?᜗€‹€@Ðv½€['@4äE§!ôr?ЯêéΜÀW©ž^5®ÀåÁœ[Î@+rS*ûˆÀNÃít;@5Ó¹?%'°¿÷Ÿwy'Šä¿½>÷Ç°…?Տ‡µñz@³•ÛúF´dGaia EDR3 6055621553392247808T	ã¸$ä[ÆI±@Ÿ€@h$‹"¦É=ÊidÀNyH­ûž=ëZ@l²'ÝR>õ¶B!fÛA±»À64¹ˆ—E>-1¿å·Ob>VH>7¯Á=‡9£¾‹þ¬=p€=Q=j:>¾âþ»2'ô>Gãþ>"pdêé?ª6µD@X?LÛ@†×F?›WòÀÀÀÀÀÀÀ9>^Á•><µ(×BЬé?…k—>!øW>Ÿt:=ø54>-b´­ƒCBF	°ÀB݁F@ˆ7žzÌB+?¦€D/tA"¶¤8@T40/ñd@5A _…A¤£°;@'"ٕ¬p@â!C'ò3Aˆz¼8;?ѝ@aG @h`?³¾€ÀÀÀÀÀ@rñ`¯å?þÈ^"f÷,@kðŒچÀH¦A/_ŠøøøÀ,á}:®ˆ(À"×X	Fýæ¿ÜÛª!H@VSàmÉPûÀa%:¨:Í@þŽR<PÀÜèÍêÆ@$ˆ›¨VP?ÊòœöðI0@BƒµlrŒ@»½uÆ€@2«Ê=
fÁÀCCA†@((|šè'?ëàA'o¨?ÃJ0lîÒ@?㶁72(Ò@-âõ[¸F

==> anc/catalogues/final_NGC_2451A.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                19981 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.4"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 4.0 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2021-06-04T03:24:26
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<RESOURCE>
  <COOSYS ID="t1-coosys-1" epoch="J2016.0" system="ICRS"/>
</RESOURCE>
<TABLE name="result">
<PARAM arraysize="2" datatype="char" name="QUERY_STATUS" value="OK"/>
<PARAM arraysize="344" datatype="char" name="QUERY" value="SELECT * FROM gaiaedr3.gaia_source WHERE      (parallax &gt; 3.657 AND parallax_over_error &gt;5 AND 1=CONTAINS(POINT('ICRS', ra, dec),                   CIRCLE('ICRS', 115.800, -38.400, 19.8 )))  OR       (parallax&gt; 4.393 AND parallax_over_error &gt; 5 AND 1=CONTAINS(POINT('ICRS', ra, dec),                   CIRCLE('ICRS', 115.800, -38.400, 38.3  )))">
<DESCRIPTION>SELECT * FROM gaiaedr3.gaia_source WHERE 
    (parallax &gt; 3.657 AND parallax_over_error &gt;5 AND 1=CONTAINS(POINT('ICRS', ra, dec), 
                 CIRCLE('ICRS', 115.800, -38.400, 19.8 )))  OR  
    (parallax&gt; 4.393 AND parallax_over_error &gt; 5 AND 1=CONTAINS(POINT('ICRS', ra, dec), 
                 CIRCLE('ICRS', 115.800, -38.400, 38.3  )))</DESCRIPTION>
</PARAM>
<PARAM arraysize="93" datatype="char" name="CAPTION" value="How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html">
<DESCRIPTION>How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html</DESCRIPTION>
</PARAM>
<PARAM arraysize="*" datatype="char" name="PAGE" value=""/>
<PARAM arraysize="*" datatype="char" name="PAGE_SIZE" value=""/>
<PARAM arraysize="14" datatype="char" name="JOBID" value="1622776211491O">
<DESCRIPTION>1622776211491O</DESCRIPTION>
</PARAM>
<PARAM arraysize="*" datatype="char" name="JOBNAME" value=""/>
<FIELD datatype="long" name="solution_id" ucd="meta.version">
<DESCRIPTION>Solution Identifier</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="29" datatype="char" name="designation" ucd="meta.id;meta.main">
<DESCRIPTION>Unique source designation (unique across all Data Releases)</DESCRIPTION>
</FIELD>
<FIELD datatype="long" name="source_id" ucd="meta.id">
<DESCRIPTION>Unique source identifier (unique within a particular Data Release)</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="random_index" ucd="meta.code">
<DESCRIPTION>Random index used to select subsets</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="double" name="ref_epoch" ucd="meta.ref;time.epoch" unit="yr">
<DESCRIPTION>Reference epoch</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ra" ref="t1-coosys-1" ucd="pos.eq.ra;meta.main" unit="deg" utype="Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C1">
<DESCRIPTION>Right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_error" ucd="stat.error;pos.eq.ra" unit="mas">
<DESCRIPTION>Standard error of right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="dec" ref="t1-coosys-1" ucd="pos.eq.dec;meta.main" unit="deg" utype="Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C2">
<DESCRIPTION>Declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_error" ucd="stat.error;pos.eq.dec" unit="mas">
<DESCRIPTION>Standard error of declination</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="parallax" ucd="pos.parallax.trig" unit="mas">
<DESCRIPTION>Parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_error" ucd="stat.error;pos.parallax.trig" unit="mas">
<DESCRIPTION>Standard error of parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_over_error" ucd="stat.snr;pos.parallax.trig">
<DESCRIPTION>Parallax divided by its standard error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pm" ucd="pos.pm;pos.eq" unit="mas.yr**-1">
<DESCRIPTION>Total proper motion</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="pmra" ucd="pos.pm;pos.eq.ra" unit="mas.yr**-1">
<DESCRIPTION>Proper motion in right ascension direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_error" ucd="stat.error;pos.pm;pos.eq.ra" unit="mas.yr**-1">
<DESCRIPTION>Standard error of proper motion in right ascension direction</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="pmdec" ucd="pos.pm;pos.eq.dec" unit="mas.yr**-1">
<DESCRIPTION>Proper motion in declination direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmdec_error" ucd="stat.error;pos.pm;pos.eq.dec" unit="mas.yr**-1">
<DESCRIPTION>Standard error of proper motion in declination direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_dec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_parallax_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_parallax_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between parallax and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between parallax and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between proper motion in right ascension and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_n_obs_al" ucd="meta.number">
<DESCRIPTION>Total number of observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_obs_ac" ucd="meta.number">
<DESCRIPTION>Total number of observations AC</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_good_obs_al" ucd="meta.number">
<DESCRIPTION>Number of good observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_bad_obs_al" ucd="meta.number">
<DESCRIPTION>Number of bad observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="astrometric_gof_al" ucd="stat.fit.goodness">
<DESCRIPTION>Goodness of fit statistic of model wrt along-scan observations</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_chi2_al" ucd="stat.fit.chi2">
<DESCRIPTION>AL chi-square value</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_excess_noise" ucd="stat.value" unit="mas">
<DESCRIPTION>Excess noise of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_excess_noise_sig" ucd="stat.value">
<DESCRIPTION>Significance of excess noise</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_params_solved" ucd="meta.number">
<DESCRIPTION>Which parameters have been solved for?</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="boolean" name="astrometric_primary_flag" ucd="meta.code">
<DESCRIPTION>Primary or seconday</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="nu_eff_used_in_astrometry" ucd="em.wavenumber" unit="um**-1">
<DESCRIPTION>Effective wavenumber of the source used in the astrometric solution</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pseudocolour" ucd="em.wavenumber" unit="um**-1">
<DESCRIPTION>Astrometrically estimated pseudocolour of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pseudocolour_error" ucd="stat.error;em.wavenumber" unit="um**-1">
<DESCRIPTION>Standard error of the pseudocolour of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.eq.ra">
<DESCRIPTION>Correlation between right ascension and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.eq.dec">
<DESCRIPTION>Correlation between declination and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.parallax">
<DESCRIPTION>Correlation between parallax and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.pm;pos.eq.ra">
<DESCRIPTION>Correlation between proper motion in right asension and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmdec_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.pm;pos.eq.dec">
<DESCRIPTION>Correlation between proper motion in declination and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_matched_transits" ucd="meta.number">
<DESCRIPTION>Matched FOV transits used in the AGIS solution</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="visibility_periods_used" ucd="meta.number">
<DESCRIPTION>Number of visibility periods used in Astrometric solution</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="astrometric_sigma5d_max" ucd="stat;pos.errorEllipse" unit="mas">
<DESCRIPTION>The longest semi-major axis of the 5-d error ellipsoid</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="matched_transits" ucd="meta.number">
<DESCRIPTION>The number of transits matched to this source</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="new_matched_transits" ucd="meta.number">
<DESCRIPTION>The number of transits newly incorporated into an existing source in the current cycle</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="matched_transits_removed" ucd="meta.number">
<DESCRIPTION>The number of transits removed from an existing source in the current cycle</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="ipd_gof_harmonic_amplitude" ucd="stat.value">
<DESCRIPTION>Amplitude of the IPD GoF versus position angle of scan</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ipd_gof_harmonic_phase" ucd="pos.posAng;stat.value" unit="deg">
<DESCRIPTION>Phase of the IPD GoF versus position angle of scan</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="ipd_frac_multi_peak" ucd="stat.value">
<DESCRIPTION>Percent of successful-IPD windows with more than one peak</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="ipd_frac_odd_win" ucd="stat.value">
<DESCRIPTION>Percent of transits with truncated windows or multiple gate</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="ruwe" ucd="stat.error">
<DESCRIPTION>Renormalised unit weight error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k1" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k2" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k3" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k4" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k1" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k2" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k3" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k4" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="boolean" name="duplicated_source" ucd="meta.code.status">
<DESCRIPTION>Source with multiple source identifiers</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_g_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to G photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_g_mean_flux" ucd="phot.flux;em.opt" unit="'electron'.s**-1">
<DESCRIPTION>G-band mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_flux_error" ucd="stat.error;phot.flux;em.opt" unit="'electron'.s**-1">
<DESCRIPTION>Error on G-band mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt">
<DESCRIPTION>G-band mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_mag" ucd="phot.mag;em.opt" unit="mag">
<DESCRIPTION>G-band mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to BP photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_bp_mean_flux" ucd="phot.flux;em.opt.B" unit="'electron'.s**-1">
<DESCRIPTION>Integrated BP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_flux_error" ucd="stat.error;phot.flux;em.opt.B" unit="'electron'.s**-1">
<DESCRIPTION>Error on the integrated BP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt.B">
<DESCRIPTION>Integrated BP mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_mag" ucd="phot.mag;em.opt.B" unit="mag">
<DESCRIPTION>Integrated BP mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to RP photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_rp_mean_flux" ucd="phot.flux;em.opt.R" unit="'electron'.s**-1">
<DESCRIPTION>Integrated RP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_flux_error" ucd="stat.error;phot.flux;em.opt.R" unit="'electron'.s**-1">
<DESCRIPTION>Error on the integrated RP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt.R">
<DESCRIPTION>Integrated RP mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_mag" ucd="phot.mag;em.opt.R" unit="mag">
<DESCRIPTION>Integrated RP mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_contaminated_transits" ucd="meta.number">
<DESCRIPTION>Number of BP contaminated transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_blended_transits" ucd="meta.number">
<DESCRIPTION>Number of BP blended transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_contaminated_transits" ucd="meta.number">
<DESCRIPTION>Number of RP contaminated transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_blended_transits" ucd="meta.number">
<DESCRIPTION>Number of RP blended transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_proc_mode" ucd="meta.code">
<DESCRIPTION>Photometry processing mode</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="phot_bp_rp_excess_factor" ucd="arith.factor;phot.flux;em.opt">
<DESCRIPTION>BP/RP excess factor</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="bp_rp" ucd="phot.color;em.opt.B;em.opt.R" unit="mag">
<DESCRIPTION>BP - RP colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="bp_g" ucd="phot.color;em.opt.B;em.opt" unit="mag">
<DESCRIPTION>BP - G colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="g_rp" ucd="phot.color;em.opt;em.opt.R" unit="mag">
<DESCRIPTION>G - RP colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_radial_velocity" ucd="spect.dopplerVeloc.opt;em.opt.I" unit="km.s**-1">
<DESCRIPTION>Radial velocity from Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_radial_velocity_error" ucd="stat.error;spect.dopplerVeloc.opt;em.opt.I" unit="km.s**-1">
<DESCRIPTION>Radial velocity error from Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="dr2_rv_nb_transits" ucd="meta.number">
<DESCRIPTION>Number of transits used to compute radial velocity in Gaia DR2</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_teff" ucd="stat.fit.param" unit="K">
<DESCRIPTION>Teff of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_logg" ucd="stat.fit.param" unit="log(cm.s**-2)">
<DESCRIPTION>logg of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_fe_h" ucd="stat.fit.param" unit="'dex'">
<DESCRIPTION>Fe/H of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="l" ucd="pos.galactic.lon" unit="deg">
<DESCRIPTION>Galactic longitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="b" ucd="pos.galactic.lat" unit="deg">
<DESCRIPTION>Galactic latitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ecl_lon" ucd="pos.ecliptic.lon" unit="deg">
<DESCRIPTION>Ecliptic longitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ecl_lat" ucd="pos.ecliptic.lat" unit="deg">
<DESCRIPTION>Ecliptic latitude</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="uvw" unit="km/s">
<DESCRIPTION>icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, dr2_radial_velocity)))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="uvw0" unit="km/s">
<DESCRIPTION>icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, 0)))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="xyz" unit="pc">
<DESCRIPTION>icrsToGal(astromXYZ(ra, dec, parallax))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="deltav" unit="km/s">
<DESCRIPTION>subtract(uvw0,array(-27.02383549,-14.25958898,-12.72371756))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="deltar" unit="pc">
<DESCRIPTION>subtract(xyz,array(-57.59435877,-183.24771189,-24.55192367))</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="tmin" unit="Myr">
<DESCRIPTION>time of closest approach</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="vr" unit="km/s">
<DESCRIPTION>inferred radial velocity</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="deltav3d" unit="km/s">
<DESCRIPTION>inferred relative velocity</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="dmin" unit="pc">
<DESCRIPTION>distance of closest approach</DESCRIPTION>
</FIELD>
<FIELD datatype="boolean" name="current"/>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  606 / width of table in bytes                        NAXIS2  =                  575 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                  109 / number of columns                              EXTNAME = 'result  '           / table name                                     TTYPE1  = 'solution_id'        / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TCOMM1  = 'Solution Identifier'                                                 TUCD1   = 'meta.version'                                                        TTYPE2  = 'designation'        / label for column 2                             TFORM2  = '29A     '           / format for column 2                            TCOMM2  = 'Unique source designation (unique across all Data Releases)'         TUCD2   = 'meta.id;meta.main'                                                   TTYPE3  = 'source_id'          / label for column 3                             TFORM3  = 'K       '           / format for column 3                            TNULL3  = -9223372036854775808 / blank value for column 3                       TCOMM3  = 'Unique source identifier (unique within a particular Data Release)'  TUCD3   = 'meta.id '                                                            TTYPE4  = 'random_index'       / label for column 4                             TFORM4  = 'K       '           / format for column 4                            TNULL4  = -9223372036854775808 / blank value for column 4                       TCOMM4  = 'Random index used to select subsets'                                 TUCD4   = 'meta.code'                                                           TTYPE5  = 'ref_epoch'          / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TUNIT5  = 'yr      '           / units for column 5                             TCOMM5  = 'Reference epoch'                                                     TUCD5   = 'meta.ref;time.epoch'                                                 TTYPE6  = 'ra      '           / label for column 6                             TFORM6  = 'D       '           / format for column 6                            TUNIT6  = 'deg     '           / units for column 6                             TCOMM6  = 'Right ascension'                                                     TUCD6   = 'pos.eq.ra;meta.main'                                                 TUTYP6  = 'Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C1'       TTYPE7  = 'ra_error'           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TUNIT7  = 'mas     '           / units for column 7                             TCOMM7  = 'Standard error of right ascension'                                   TUCD7   = 'stat.error;pos.eq.ra'                                                TTYPE8  = 'dec     '           / label for column 8                             TFORM8  = 'D       '           / format for column 8                            TUNIT8  = 'deg     '           / units for column 8                             TCOMM8  = 'Declination'                                                         TUCD8   = 'pos.eq.dec;meta.main'                                                TUTYP8  = 'Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C2'       TTYPE9  = 'dec_error'          / label for column 9                             TFORM9  = 'E       '           / format for column 9                            TUNIT9  = 'mas     '           / units for column 9                             TCOMM9  = 'Standard error of declination'                                       TUCD9   = 'stat.error;pos.eq.dec'                                               TTYPE10 = 'parallax'           / label for column 10                            TFORM10 = 'D       '           / format for column 10                           TUNIT10 = 'mas     '           / units for column 10                            TCOMM10 = 'Parallax'                                                            TUCD10  = 'pos.parallax.trig'                                                   TTYPE11 = 'parallax_error'     / label for column 11                            TFORM11 = 'E       '           / format for column 11                           TUNIT11 = 'mas     '           / units for column 11                            TCOMM11 = 'Standard error of parallax'                                          TUCD11  = 'stat.error;pos.parallax.trig'                                        TTYPE12 = 'parallax_over_error' / label for column 12                           TFORM12 = 'E       '           / format for column 12                           TCOMM12 = 'Parallax divided by its standard error'                              TUCD12  = 'stat.snr;pos.parallax.trig'                                          TTYPE13 = 'pm      '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TUNIT13 = 'mas.yr**-1'         / units for column 13                            TCOMM13 = 'Total proper motion'                                                 TUCD13  = 'pos.pm;pos.eq'                                                       TTYPE14 = 'pmra    '           / label for column 14                            TFORM14 = 'D       '           / format for column 14                           TUNIT14 = 'mas.yr**-1'         / units for column 14                            TCOMM14 = 'Proper motion in right ascension direction'                          TUCD14  = 'pos.pm;pos.eq.ra'                                                    TTYPE15 = 'pmra_error'         / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TUNIT15 = 'mas.yr**-1'         / units for column 15                            TCOMM15 = 'Standard error of proper motion in right ascension direction'        TUCD15  = 'stat.error;pos.pm;pos.eq.ra'                                         TTYPE16 = 'pmdec   '           / label for column 16                            TFORM16 = 'D       '           / format for column 16                           TUNIT16 = 'mas.yr**-1'         / units for column 16                            TCOMM16 = 'Proper motion in declination direction'                              TUCD16  = 'pos.pm;pos.eq.dec'                                                   TTYPE17 = 'pmdec_error'        / label for column 17                            TFORM17 = 'E       '           / format for column 17                           TUNIT17 = 'mas.yr**-1'         / units for column 17                            TCOMM17 = 'Standard error of proper motion in declination direction'            TUCD17  = 'stat.error;pos.pm;pos.eq.dec'                                        TTYPE18 = 'ra_dec_corr'        / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TCOMM18 = 'Correlation between right ascension and declination'                 TUCD18  = 'stat.correlation'                                                    TTYPE19 = 'ra_parallax_corr'   / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TCOMM19 = 'Correlation between right ascension and parallax'                    TUCD19  = 'stat.correlation'                                                    TTYPE20 = 'ra_pmra_corr'       / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TUCD20  = 'stat.correlation'                                                    TTYPE21 = 'ra_pmdec_corr'      / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TCOMM21 = 'Correlation between right ascension and proper motion in declination'TUCD21  = 'stat.correlation'                                                    TTYPE22 = 'dec_parallax_corr'  / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TCOMM22 = 'Correlation between declination and parallax'                        TUCD22  = 'stat.correlation'                                                    TTYPE23 = 'dec_pmra_corr'      / label for column 23                            TFORM23 = 'E       '           / format for column 23                           TCOMM23 = 'Correlation between declination and proper motion in right ascension'TUCD23  = 'stat.correlation'                                                    TTYPE24 = 'dec_pmdec_corr'     / label for column 24                            TFORM24 = 'E       '           / format for column 24                           TCOMM24 = 'Correlation between declination and proper motion in declination'    TUCD24  = 'stat.correlation'                                                    TTYPE25 = 'parallax_pmra_corr' / label for column 25                            TFORM25 = 'E       '           / format for column 25                           TCOMM25 = 'Correlation between parallax and proper motion in right ascension'   TUCD25  = 'stat.correlation'                                                    TTYPE26 = 'parallax_pmdec_corr' / label for column 26                           TFORM26 = 'E       '           / format for column 26                           TCOMM26 = 'Correlation between parallax and proper motion in declination'       TUCD26  = 'stat.correlation'                                                    TTYPE27 = 'pmra_pmdec_corr'    / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TUCD27  = 'stat.correlation'                                                    TTYPE28 = 'astrometric_n_obs_al' / label for column 28                          TFORM28 = 'I       '           / format for column 28                           TNULL28 =               -32768 / blank value for column 28                      TCOMM28 = 'Total number of observations AL'                                     TUCD28  = 'meta.number'                                                         TTYPE29 = 'astrometric_n_obs_ac' / label for column 29                          TFORM29 = 'I       '           / format for column 29                           TNULL29 =               -32768 / blank value for column 29                      TCOMM29 = 'Total number of observations AC'                                     TUCD29  = 'meta.number'                                                         TTYPE30 = 'astrometric_n_good_obs_al' / label for column 30                     TFORM30 = 'I       '           / format for column 30                           TNULL30 =               -32768 / blank value for column 30                      TCOMM30 = 'Number of good observations AL'                                      TUCD30  = 'meta.number'                                                         TTYPE31 = 'astrometric_n_bad_obs_al' / label for column 31                      TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TCOMM31 = 'Number of bad observations AL'                                       TUCD31  = 'meta.number'                                                         TTYPE32 = 'astrometric_gof_al' / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TCOMM32 = 'Goodness of fit statistic of model wrt along-scan observations'      TUCD32  = 'stat.fit.goodness'                                                   TTYPE33 = 'astrometric_chi2_al' / label for column 33                           TFORM33 = 'E       '           / format for column 33                           TCOMM33 = 'AL chi-square value'                                                 TUCD33  = 'stat.fit.chi2'                                                       TTYPE34 = 'astrometric_excess_noise' / label for column 34                      TFORM34 = 'E       '           / format for column 34                           TUNIT34 = 'mas     '           / units for column 34                            TCOMM34 = 'Excess noise of the source'                                          TUCD34  = 'stat.value'                                                          TTYPE35 = 'astrometric_excess_noise_sig' / label for column 35                  TFORM35 = 'E       '           / format for column 35                           TCOMM35 = 'Significance of excess noise'                                        TUCD35  = 'stat.value'                                                          TTYPE36 = 'astrometric_params_solved' / label for column 36                     TFORM36 = 'I       '           / format for column 36                           TNULL36 =               -32768 / blank value for column 36                      TCOMM36 = 'Which parameters have been solved for?'                              TUCD36  = 'meta.number'                                                         TTYPE37 = 'astrometric_primary_flag' / label for column 37                      TFORM37 = 'L       '           / format for column 37                           TCOMM37 = 'Primary or seconday'                                                 TUCD37  = 'meta.code'                                                           TTYPE38 = 'nu_eff_used_in_astrometry' / label for column 38                     TFORM38 = 'E       '           / format for column 38                           TUNIT38 = 'um**-1  '           / units for column 38                            TCOMM38 = 'Effective wavenumber of the source used in the astrometric solution' TUCD38  = 'em.wavenumber'                                                       TTYPE39 = 'pseudocolour'       / label for column 39                            TFORM39 = 'E       '           / format for column 39                           TUNIT39 = 'um**-1  '           / units for column 39                            TCOMM39 = 'Astrometrically estimated pseudocolour of the source'                TUCD39  = 'em.wavenumber'                                                       TTYPE40 = 'pseudocolour_error' / label for column 40                            TFORM40 = 'E       '           / format for column 40                           TUNIT40 = 'um**-1  '           / units for column 40                            TCOMM40 = 'Standard error of the pseudocolour of the source'                    TUCD40  = 'stat.error;em.wavenumber'                                            TTYPE41 = 'ra_pseudocolour_corr' / label for column 41                          TFORM41 = 'E       '           / format for column 41                           TCOMM41 = 'Correlation between right ascension and pseudocolour'                TUCD41  = 'stat.correlation;em.wavenumber;pos.eq.ra'                            TTYPE42 = 'dec_pseudocolour_corr' / label for column 42                         TFORM42 = 'E       '           / format for column 42                           TCOMM42 = 'Correlation between declination and pseudocolour'                    TUCD42  = 'stat.correlation;em.wavenumber;pos.eq.dec'                           TTYPE43 = 'parallax_pseudocolour_corr' / label for column 43                    TFORM43 = 'E       '           / format for column 43                           TCOMM43 = 'Correlation between parallax and pseudocolour'                       TUCD43  = 'stat.correlation;em.wavenumber;pos.parallax'                         TTYPE44 = 'pmra_pseudocolour_corr' / label for column 44                        TFORM44 = 'E       '           / format for column 44                           TCOMM44 = 'Correlation between proper motion in right asension and pseudocolour'TUCD44  = 'stat.correlation;em.wavenumber;pos.pm;pos.eq.ra'                     TTYPE45 = 'pmdec_pseudocolour_corr' / label for column 45                       TFORM45 = 'E       '           / format for column 45                           TCOMM45 = 'Correlation between proper motion in declination and pseudocolour'   TUCD45  = 'stat.correlation;em.wavenumber;pos.pm;pos.eq.dec'                    TTYPE46 = 'astrometric_matched_transits' / label for column 46                  TFORM46 = 'I       '           / format for column 46                           TNULL46 =               -32768 / blank value for column 46                      TCOMM46 = 'Matched FOV transits used in the AGIS solution'                      TUCD46  = 'meta.number'                                                         TTYPE47 = 'visibility_periods_used' / label for column 47                       TFORM47 = 'I       '           / format for column 47                           TNULL47 =               -32768 / blank value for column 47                      TCOMM47 = 'Number of visibility periods used in Astrometric solution'           TUCD47  = 'meta.number'                                                         TTYPE48 = 'astrometric_sigma5d_max' / label for column 48                       TFORM48 = 'E       '           / format for column 48                           TUNIT48 = 'mas     '           / units for column 48                            TCOMM48 = 'The longest semi-major axis of the 5-d error ellipsoid'              TUCD48  = 'stat;pos.errorEllipse'                                               TTYPE49 = 'matched_transits'   / label for column 49                            TFORM49 = 'I       '           / format for column 49                           TNULL49 =               -32768 / blank value for column 49                      TCOMM49 = 'The number of transits matched to this source'                       TUCD49  = 'meta.number'                                                         TTYPE50 = 'new_matched_transits' / label for column 50                          TFORM50 = 'I       '           / format for column 50                           TNULL50 =               -32768 / blank value for column 50                      TUCD50  = 'meta.number'                                                         TTYPE51 = 'matched_transits_removed' / label for column 51                      TFORM51 = 'I       '           / format for column 51                           TNULL51 =               -32768 / blank value for column 51                      TUCD51  = 'meta.number'                                                         TTYPE52 = 'ipd_gof_harmonic_amplitude' / label for column 52                    TFORM52 = 'E       '           / format for column 52                           TCOMM52 = 'Amplitude of the IPD GoF versus position angle of scan'              TUCD52  = 'stat.value'                                                          TTYPE53 = 'ipd_gof_harmonic_phase' / label for column 53                        TFORM53 = 'E       '           / format for column 53                           TUNIT53 = 'deg     '           / units for column 53                            TCOMM53 = 'Phase of the IPD GoF versus position angle of scan'                  TUCD53  = 'pos.posAng;stat.value'                                               TTYPE54 = 'ipd_frac_multi_peak' / label for column 54                           TFORM54 = 'I       '           / format for column 54                           TNULL54 =               -32768 / blank value for column 54                      TCOMM54 = 'Percent of successful-IPD windows with more than one peak'           TUCD54  = 'stat.value'                                                          TTYPE55 = 'ipd_frac_odd_win'   / label for column 55                            TFORM55 = 'I       '           / format for column 55                           TNULL55 =               -32768 / blank value for column 55                      TCOMM55 = 'Percent of transits with truncated windows or multiple gate'         TUCD55  = 'stat.value'                                                          TTYPE56 = 'ruwe    '           / label for column 56                            TFORM56 = 'E       '           / format for column 56                           TCOMM56 = 'Renormalised unit weight error'                                      TUCD56  = 'stat.error'                                                          TTYPE57 = 'scan_direction_strength_k1' / label for column 57                    TFORM57 = 'E       '           / format for column 57                           TCOMM57 = 'Degree of concentration of scan directions across the source'        TUCD57  = 'stat.value'                                                          TTYPE58 = 'scan_direction_strength_k2' / label for column 58                    TFORM58 = 'E       '           / format for column 58                           TCOMM58 = 'Degree of concentration of scan directions across the source'        TUCD58  = 'stat.value'                                                          TTYPE59 = 'scan_direction_strength_k3' / label for column 59                    TFORM59 = 'E       '           / format for column 59                           TCOMM59 = 'Degree of concentration of scan directions across the source'        TUCD59  = 'stat.value'                                                          TTYPE60 = 'scan_direction_strength_k4' / label for column 60                    TFORM60 = 'E       '           / format for column 60                           TCOMM60 = 'Degree of concentration of scan directions across the source'        TUCD60  = 'stat.value'                                                          TTYPE61 = 'scan_direction_mean_k1' / label for column 61                        TFORM61 = 'E       '           / format for column 61                           TUNIT61 = 'deg     '           / units for column 61                            TCOMM61 = 'Mean position angle of scan directions across the source'            TUCD61  = 'pos.posAng;stat.mean'                                                TTYPE62 = 'scan_direction_mean_k2' / label for column 62                        TFORM62 = 'E       '           / format for column 62                           TUNIT62 = 'deg     '           / units for column 62                            TCOMM62 = 'Mean position angle of scan directions across the source'            TUCD62  = 'pos.posAng;stat.mean'                                                TTYPE63 = 'scan_direction_mean_k3' / label for column 63                        TFORM63 = 'E       '           / format for column 63                           TUNIT63 = 'deg     '           / units for column 63                            TCOMM63 = 'Mean position angle of scan directions across the source'            TUCD63  = 'pos.posAng;stat.mean'                                                TTYPE64 = 'scan_direction_mean_k4' / label for column 64                        TFORM64 = 'E       '           / format for column 64                           TUNIT64 = 'deg     '           / units for column 64                            TCOMM64 = 'Mean position angle of scan directions across the source'            TUCD64  = 'pos.posAng;stat.mean'                                                TTYPE65 = 'duplicated_source'  / label for column 65                            TFORM65 = 'L       '           / format for column 65                           TCOMM65 = 'Source with multiple source identifiers'                             TUCD65  = 'meta.code.status'                                                    TTYPE66 = 'phot_g_n_obs'       / label for column 66                            TFORM66 = 'I       '           / format for column 66                           TNULL66 =               -32768 / blank value for column 66                      TCOMM66 = 'Number of observations contributing to G photometry'                 TUCD66  = 'meta.number'                                                         TTYPE67 = 'phot_g_mean_flux'   / label for column 67                            TFORM67 = 'D       '           / format for column 67                           TUNIT67 = '''electron''.s**-1' / units for column 67                            TCOMM67 = 'G-band mean flux'                                                    TUCD67  = 'phot.flux;em.opt'                                                    TTYPE68 = 'phot_g_mean_flux_error' / label for column 68                        TFORM68 = 'E       '           / format for column 68                           TUNIT68 = '''electron''.s**-1' / units for column 68                            TCOMM68 = 'Error on G-band mean flux'                                           TUCD68  = 'stat.error;phot.flux;em.opt'                                         TTYPE69 = 'phot_g_mean_flux_over_error' / label for column 69                   TFORM69 = 'E       '           / format for column 69                           TCOMM69 = 'G-band mean flux divided by its error'                               TUCD69  = 'stat.snr;phot.flux;em.opt'                                           TTYPE70 = 'phot_g_mean_mag'    / label for column 70                            TFORM70 = 'E       '           / format for column 70                           TUNIT70 = 'mag     '           / units for column 70                            TCOMM70 = 'G-band mean magnitude'                                               TUCD70  = 'phot.mag;em.opt'                                                     TTYPE71 = 'phot_bp_n_obs'      / label for column 71                            TFORM71 = 'I       '           / format for column 71                           TNULL71 =               -32768 / blank value for column 71                      TCOMM71 = 'Number of observations contributing to BP photometry'                TUCD71  = 'meta.number'                                                         TTYPE72 = 'phot_bp_mean_flux'  / label for column 72                            TFORM72 = 'D       '           / format for column 72                           TUNIT72 = '''electron''.s**-1' / units for column 72                            TCOMM72 = 'Integrated BP mean flux'                                             TUCD72  = 'phot.flux;em.opt.B'                                                  TTYPE73 = 'phot_bp_mean_flux_error' / label for column 73                       TFORM73 = 'E       '           / format for column 73                           TUNIT73 = '''electron''.s**-1' / units for column 73                            TCOMM73 = 'Error on the integrated BP mean flux'                                TUCD73  = 'stat.error;phot.flux;em.opt.B'                                       TTYPE74 = 'phot_bp_mean_flux_over_error' / label for column 74                  TFORM74 = 'E       '           / format for column 74                           TCOMM74 = 'Integrated BP mean flux divided by its error'                        TUCD74  = 'stat.snr;phot.flux;em.opt.B'                                         TTYPE75 = 'phot_bp_mean_mag'   / label for column 75                            TFORM75 = 'E       '           / format for column 75                           TUNIT75 = 'mag     '           / units for column 75                            TCOMM75 = 'Integrated BP mean magnitude'                                        TUCD75  = 'phot.mag;em.opt.B'                                                   TTYPE76 = 'phot_rp_n_obs'      / label for column 76                            TFORM76 = 'I       '           / format for column 76                           TNULL76 =               -32768 / blank value for column 76                      TCOMM76 = 'Number of observations contributing to RP photometry'                TUCD76  = 'meta.number'                                                         TTYPE77 = 'phot_rp_mean_flux'  / label for column 77                            TFORM77 = 'D       '           / format for column 77                           TUNIT77 = '''electron''.s**-1' / units for column 77                            TCOMM77 = 'Integrated RP mean flux'                                             TUCD77  = 'phot.flux;em.opt.R'                                                  TTYPE78 = 'phot_rp_mean_flux_error' / label for column 78                       TFORM78 = 'E       '           / format for column 78                           TUNIT78 = '''electron''.s**-1' / units for column 78                            TCOMM78 = 'Error on the integrated RP mean flux'                                TUCD78  = 'stat.error;phot.flux;em.opt.R'                                       TTYPE79 = 'phot_rp_mean_flux_over_error' / label for column 79                  TFORM79 = 'E       '           / format for column 79                           TCOMM79 = 'Integrated RP mean flux divided by its error'                        TUCD79  = 'stat.snr;phot.flux;em.opt.R'                                         TTYPE80 = 'phot_rp_mean_mag'   / label for column 80                            TFORM80 = 'E       '           / format for column 80                           TUNIT80 = 'mag     '           / units for column 80                            TCOMM80 = 'Integrated RP mean magnitude'                                        TUCD80  = 'phot.mag;em.opt.R'                                                   TTYPE81 = 'phot_bp_n_contaminated_transits' / label for column 81               TFORM81 = 'I       '           / format for column 81                           TNULL81 =               -32768 / blank value for column 81                      TCOMM81 = 'Number of BP contaminated transits'                                  TUCD81  = 'meta.number'                                                         TTYPE82 = 'phot_bp_n_blended_transits' / label for column 82                    TFORM82 = 'I       '           / format for column 82                           TNULL82 =               -32768 / blank value for column 82                      TCOMM82 = 'Number of BP blended transits'                                       TUCD82  = 'meta.number'                                                         TTYPE83 = 'phot_rp_n_contaminated_transits' / label for column 83               TFORM83 = 'I       '           / format for column 83                           TNULL83 =               -32768 / blank value for column 83                      TCOMM83 = 'Number of RP contaminated transits'                                  TUCD83  = 'meta.number'                                                         TTYPE84 = 'phot_rp_n_blended_transits' / label for column 84                    TFORM84 = 'I       '           / format for column 84                           TNULL84 =               -32768 / blank value for column 84                      TCOMM84 = 'Number of RP blended transits'                                       TUCD84  = 'meta.number'                                                         TTYPE85 = 'phot_proc_mode'     / label for column 85                            TFORM85 = 'I       '           / format for column 85                           TNULL85 =               -32768 / blank value for column 85                      TCOMM85 = 'Photometry processing mode'                                          TUCD85  = 'meta.code'                                                           TTYPE86 = 'phot_bp_rp_excess_factor' / label for column 86                      TFORM86 = 'E       '           / format for column 86                           TCOMM86 = 'BP/RP excess factor'                                                 TUCD86  = 'arith.factor;phot.flux;em.opt'                                       TTYPE87 = 'bp_rp   '           / label for column 87                            TFORM87 = 'E       '           / format for column 87                           TUNIT87 = 'mag     '           / units for column 87                            TCOMM87 = 'BP - RP colour'                                                      TUCD87  = 'phot.color;em.opt.B;em.opt.R'                                        TTYPE88 = 'bp_g    '           / label for column 88                            TFORM88 = 'E       '           / format for column 88                           TUNIT88 = 'mag     '           / units for column 88                            TCOMM88 = 'BP - G colour'                                                       TUCD88  = 'phot.color;em.opt.B;em.opt'                                          TTYPE89 = 'g_rp    '           / label for column 89                            TFORM89 = 'E       '           / format for column 89                           TUNIT89 = 'mag     '           / units for column 89                            TCOMM89 = 'G - RP colour'                                                       TUCD89  = 'phot.color;em.opt;em.opt.R'                                          TTYPE90 = 'dr2_radial_velocity' / label for column 90                           TFORM90 = 'E       '           / format for column 90                           TUNIT90 = 'km.s**-1'           / units for column 90                            TCOMM90 = 'Radial velocity from Gaia DR2'                                       TUCD90  = 'spect.dopplerVeloc.opt;em.opt.I'                                     TTYPE91 = 'dr2_radial_velocity_error' / label for column 91                     TFORM91 = 'E       '           / format for column 91                           TUNIT91 = 'km.s**-1'           / units for column 91                            TCOMM91 = 'Radial velocity error from Gaia DR2'                                 TUCD91  = 'stat.error;spect.dopplerVeloc.opt;em.opt.I'                          TTYPE92 = 'dr2_rv_nb_transits' / label for column 92                            TFORM92 = 'I       '           / format for column 92                           TNULL92 =               -32768 / blank value for column 92                      TCOMM92 = 'Number of transits used to compute radial velocity in Gaia DR2'      TUCD92  = 'meta.number'                                                         TTYPE93 = 'dr2_rv_template_teff' / label for column 93                          TFORM93 = 'E       '           / format for column 93                           TUNIT93 = 'K       '           / units for column 93                            TCOMM93 = 'Teff of the template used to compute radial velocity in Gaia DR2'    TUCD93  = 'stat.fit.param'                                                      TTYPE94 = 'dr2_rv_template_logg' / label for column 94                          TFORM94 = 'E       '           / format for column 94                           TUNIT94 = 'log(cm.s**-2)'      / units for column 94                            TCOMM94 = 'logg of the template used to compute radial velocity in Gaia DR2'    TUCD94  = 'stat.fit.param'                                                      TTYPE95 = 'dr2_rv_template_fe_h' / label for column 95                          TFORM95 = 'E       '           / format for column 95                           TUNIT95 = 'dex     '           / units for column 95                            TCOMM95 = 'Fe/H of the template used to compute radial velocity in Gaia DR2'    TUCD95  = 'stat.fit.param'                                                      TTYPE96 = 'l       '           / label for column 96                            TFORM96 = 'D       '           / format for column 96                           TUNIT96 = 'deg     '           / units for column 96                            TCOMM96 = 'Galactic longitude'                                                  TUCD96  = 'pos.galactic.lon'                                                    TTYPE97 = 'b       '           / label for column 97                            TFORM97 = 'D       '           / format for column 97                           TUNIT97 = 'deg     '           / units for column 97                            TCOMM97 = 'Galactic latitude'                                                   TUCD97  = 'pos.galactic.lat'                                                    TTYPE98 = 'ecl_lon '           / label for column 98                            TFORM98 = 'D       '           / format for column 98                           TUNIT98 = 'deg     '           / units for column 98                            TCOMM98 = 'Ecliptic longitude'                                                  TUCD98  = 'pos.ecliptic.lon'                                                    TTYPE99 = 'ecl_lat '           / label for column 99                            TFORM99 = 'D       '           / format for column 99                           TUNIT99 = 'deg     '           / units for column 99                            TCOMM99 = 'Ecliptic latitude'                                                   TUCD99  = 'pos.ecliptic.lat'                                                    TTYPE100= 'uvw     '           / label for column 100                           TFORM100= '3D      '           / format for column 100                          TUNIT100= 'km/s    '           / units for column 100                           TTYPE101= 'uvw0    '           / label for column 101                           TFORM101= '3D      '           / format for column 101                          TUNIT101= 'km/s    '           / units for column 101                           TCOMM101= 'icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, 0)))'      TTYPE102= 'xyz     '           / label for column 102                           TFORM102= '3D      '           / format for column 102                          TUNIT102= 'pc      '           / units for column 102                           TCOMM102= 'icrsToGal(astromXYZ(ra, dec, parallax))'                             TTYPE103= 'deltav  '           / label for column 103                           TFORM103= '3D      '           / format for column 103                          TUNIT103= 'km/s    '           / units for column 103                           TCOMM103= 'subtract(uvw0,array(-27.02383549,-14.25958898,-12.72371756))'        TTYPE104= 'deltar  '           / label for column 104                           TFORM104= '3D      '           / format for column 104                          TUNIT104= 'pc      '           / units for column 104                           TCOMM104= 'subtract(xyz,array(-57.59435877,-183.24771189,-24.55192367))'        TTYPE105= 'tmin    '           / label for column 105                           TFORM105= 'D       '           / format for column 105                          TUNIT105= 'Myr     '           / units for column 105                           TCOMM105= 'time of closest approach'                                            TTYPE106= 'vr      '           / label for column 106                           TFORM106= 'D       '           / format for column 106                          TUNIT106= 'km/s    '           / units for column 106                           TCOMM106= 'inferred radial velocity'                                            TTYPE107= 'deltav3d'           / label for column 107                           TFORM107= '3D      '           / format for column 107                          TUNIT107= 'km/s    '           / units for column 107                           TCOMM107= 'inferred relative velocity'                                          TTYPE108= 'dmin    '           / label for column 108                           TFORM108= 'D       '           / format for column 108                          TUNIT108= 'pc      '           / units for column 108                           TCOMM108= 'distance of closest approach'                                        TTYPE109= 'current '           / label for column 109                           TFORM109= 'L       '           / format for column 109                          DATE-HDU= '2021-06-04T03:24:26' / Date of HDU creation (UTC)                    STILVERS= '4.0     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ´dGaia EDR3 2918571912773955200(€Ù±Rî€8©¢D@Ÿ€@Yg•¹®;<ÿHÀ<ömIµ<G¡Á@æ°Þ`¢<m8¨C¦@AVùæÀ#7|vyV<J1}@"ȗºOøø<bw)½teÅ>ç1½™Ác>à<û÷>@Zl¾"=éˆt½ÉAû½‡¹ÝÝ×½¡ÙDÓ#=üâ"AîUŸF?ȞÆÀÀÀÀÀÀÀ7< |><<påC/C?(aÀÀÀÀÀÀÀÀFáAjœ$F LCLý;EòMA7­n9A(ê'õKNC•qDD]unA<€ž7AùDwhCÞÌD—ÝÖA0Cq?˜àv?CÒÐ>šf>í? B¬y?\DKEÒð@@mȱ˜.'À+%~õ?j@Z›4­ÀI¤½ÇüwÀ?z¹RúÉàÀ4ûçˌåÀ-¢y1|CâÀ)6…ìÉa_@#HìçTÀœ°|ð")Àa<[…ƨÀk‡'#ßZÀOAiJ0M»@,Õ®=Š°@7ÌúÙô-@Heº^b‹ÀS¤n½­½çÀB|牌7`ÀBúÃÚàÔÀebÚGmd@=¸3†Ñ#¿Û•¹W˜E¿Ëk}'íð€¿Ï|ÎõÎ@/'Ù¤dF´dGaia EDR3 5621639885802170624N±gé&N@Ÿ€@`°‹²"?%ÁÊÀCäÄy;^K?]´2@ énßBV?‹@3@øº(BD(@ÀFފ¥…×X?k"\@1¯å¸ïþB?ŒÕÙ=×+>Ý2½H#À½Êgà>Ö
¹¼âYÙ¾[Ú=•3•=»<¼Ö¹8@méC£ç@`þ¯A8î—_FÀ?Y¦>n»¾1#"¾(9	¾†Yº¾WÂË>f/k?Å" 	=ØPÌBAÊ?Ž(Ã>½¼§>Fºù>|õ?¨ø°ðžÂ©ìëAõšê?õMF@YÈÇ=?Rk~BôjÒA¥uÀ@6§äÈ?`¬@?¸8@òA¯šÐ@e«'y$Ý@Á™Aå9BA™4k?ùÃ.@33(?¢Q?ÄPÀÀÀÀÀ@pW`£@
b"üŽ@cCÑäGWÀJý) Ô8'øøøÀ7èW¾Ä[?@ŽŒa@~¼À*âyæ3À1'E]²"|À]0׺Î)Ø@ìšýÚh@î³-kð@1Eø‹Z¿áµuÖF­@D
ñCâT"@PŸÈ*n€@?Hq_`hÀO˜b"QÈí@0F›¡i¡Í?æœåô?ð& K`?×ÞΜ@˜@"¦ô‡a{F´dGaia EDR3 2897751972905213312(6â3݀O&'@Ÿ€@WeÆTñ'å< ½À<…Fh"}X<(1¼@ðYŠÖœb<EßVD™Aµ^+À(-²½ <5ù€@3-÷
Oi
<Q<㸲½³‰=ܖ•¼Ô'—;2:ؼ¤"ñ½Ü°$¼­(½7Gö¼—¥×ØØÔ?×ókD"Í6=¿ºŸAjŽHT?̳TÀÀÀÀÀÀÀ5<øú8<I@¶C^–?‡dÀÀÀÀÀÀÀÀTÌAVËXš"HD'1E³HãAñv3AJ†%:1͚DŒq]EAdwAÅN5AK´æÞã;DYߙE'8yA?˜C«?#T>tö>Ì. BMä†?W†k	EË @@mp×%֐À4ãwn\×@WÇccƚÞÀIòµ#öèƒÀCf)ÝG+yÀ>À¹xß	DÀ4xôDõ[À&Öæ‹ÃÄÌ@"*õ¨TYÄÀB‰hÜHÀRaI1wùÀZ¾b~!aˆÀGÀƒñX@/5MžL®@7Wï@­e@#âùMDHÀ/ÙùÀÊT€@Sx×6ÐÀ6ó½h&^Àa'®Å¯Fí@=|aMØïÖ¿´O28+?àÀÀ¨ìà¿ÈšÍà€@!Æg¤CF´dGaia EDR3 2907971418089298816([0™3›€g7†í@Ÿ€@USJçI]=Ñ`ÖÀ;aVN˜þ>%>@ùJµ«¨>ºAôVëAY3À>v‡€>UA@)è'¿-Ö>)ÇÄ<…E=òˆ'>@	¼H§~½'ÿ<-ÿ¼‹›l>›<ƒ"½Eöâà?6ù±DÐ?Éã@šx_FÀ?ñ·=ZV½þSc=ék½QH>="îf=±ù˜8>k%W>=
zÖBÛò?'äd>"$?>K=ßI>>sB"Âe'M®'	Áˆ6ÁŸ_AFä@'Ä@k‹¡?£ñCêo6A•í /@NÍÜDT'@¥Å	A>HæA¦êb6@4Õê5Ìn@ê6ŒBÿbÁAŠ'?ÔVZ@bÂx@æ?µ¸ÐÀÀÀÀÀ@lõ_+´V*À:Ÿ_ rs@TÙÚф.àÀI["PÌòøøøÀ%g¸"ˆ†²@ «Zœ'"L?Ɉ?™k À]8ø12€¸ÀbzÑi2YÀWžԑO´@0R=ÊåÅd@6˜!º¬B©@)جéáÀM¥Üo©bž@A´oa(»LÀQz¹é-@ÀLÙÓqK"@?Z0­X8M¿ðÿ£©"QP?ãup†>
@¿ò—õ¤©À@Îå¾ÔF´dGaia EDR3 3052928385402658688*^.1¡ß€eù@Ÿ€@ZÚê+¨ìÁ<žÙÀ-L:ê£è<ž­y@zš"Ú<Â:oCbzåAŠJQÀ12ƒpGäý<ÊV%?üfâ‹èü<¸¯æ½0px>³'¼ä9A>2#þ¾—ì½>+%L¾diÑ=†½0Å<¥½`ùù?—í—C…&'9jÎF?ª<ÀÀÀÀÀÀÀ=¾È=ÍPC+iò?†ÂÁ>·[=˜Å>•ñ?BÞ9Â=n@{úÙÂcÂZ]F÷@×ì¾K87°A
HîE1)¿Akn•@¹'yÈPÄA´ÙdCÅ¤A|Çn@Ú#dTÙ¹ A‰+^Dà ¹AZÜÿ?®
^@©¼?ŠÆÈ?"Œ°ÀÀÀÀÀ@kš¯°,Ö\?ðÑ%‰ï¤#@[u¼\ú…tÀ<ʤæ½øøøÀ›ËgÕ®k@º±…*ªÀ)ƒÚ/-Àaœ&PfÀ^oî¹ê¤Ï@T#詟"@5_';4"@4q ͮ¾q³ÓÀTÒ2SCKc@N¿×'ç@;÷Ï[µ½¾ÀP26²i@=â>Ô{|®¿óÁºÜgð?ìöÄöXh`?à¢òñê@œ°!žF´dGaia EDR3 5517829289309049856L"Dƒ^÷3‰@Ÿ€@]ÍR'(³<¦t²ÀH/̘¼à°<£FO@(s•G1¤<­u­C""~B	¬
À;r¯ŽÛ>æ<äŒ7@4Ãú† &<ů =râË;ƒ#¾"Ì';ºR=å5¦<‹«è¾•kN=?d½ì+ó=™îŠŠ>'ÇCÈhÜ'ÙEF?¢Ü—ÀÀÀÀÀÀÀ-=!ã0<]ÍBåo?€%=åÀ=¦0M=°­;<^gÕ‰»Áþ®œÂm'>ð1F@ÊÀ‡e6bA;I\D'AØAuˆ¼/@¤"[æª-A[§C<E±A†|/.@ÐÇU"—Aé"åDdAb ?¸¦×@)žø?»}?—ÀàÀÀÀÀÀ@pis{›ÒÀ$_©a@bB¨ÀPšZ:o¯ÛøøøÀ7qÜJœJ@V†9ÕBŽÀ#ýî™ÉXDÀ40k1™ÐbÀchEûÀ;»äS5V¢@¡ïöûc˜@3úØÑ&@ÒrxŒX@B³ÞY@;ÿV²‰ À	tˤ¦f À8ñ]
ŒùÇ@2V¨ý«aª?ôÚØ÷gÐ?òÿõûïÃ@¿Þ&5ÑíØ@%fEnlF´dGaia EDR3 5517856261703088000L"]	z7€Q9ܵ@Ÿ€@]ÐUº>S=/8¡ÀGüÑA‹ð=@¹c@¼%ˆÑá=K	Bïm§Aÿ'åÀ9hŸúƒéØ=nCK@3](P#¨Ž=kö'=û¬½×J¾BE^=Õw_>3M=ý¦½K¹ü=ÈÁ\¾;1=øßOM¾uû¹C¬IóF?žŽÀÀÀÀÀÀÀ'=­Ðq*<h)Bø³k?}Wì=ÿ´Ö>	q=ÿÎ=¦oLÂ:dPÂe‰BeۂÀýImFQ@ªr¶oW-š@F׊Dˆ3ñA†è''@¨GŒpÌ*AÉBYy|A"Ð&@±º©¹út£AjQCšõWAy°p?¾Áÿ@>,À?ÛZ? þðÀÀÀÀÀ@pdÄazøÀ#£Æå`žC@aö3ÏMhÀPƒXâèÄøøøÀ7;%õœ@ZÐùAU"À#qR¦Ë.òÀ6_ÓSšÀd'	ð†À<½¡BMD@n÷€ˆ™@3(ª³ÕÌ@áÓq1 @Aœ*I9ÑÇ@2¶á³'Ý0ÀÁX¾‡
ØÀ7Ùª³¼ž@2Äàî,?öþªç×T<?è»_[NÀ¿Éo"_°?ðø$UêfœF´dGaia EDR3 5517872307700561536L"k¡tö€!¨Êw@Ÿ€@^‡3ÙÖ(=	ç"ÀGÚÔut)ž=À"@'àΨ+*=ÊÂCï¡B†4À9"]MžÆ¾=<²¥@3†Êe— v=.p=(å=äšË½þ(|¼XO>en£<ŽÛ¾³_ê>	T½âY`=f#ON?úWýCÔí€>QÁ?¬DvF?ˆÀÀÀÀÀÀÀ&=""ž*<Û6øC. ?‰¿Þ<Þ×Û<¢H=IÄ=͞Bc@áÁfÊBC"QAR—–FS@¸‰‹8+«-@ëähDUïA‰¡&@‰¾zß›AªB·
pAdM$@Á™¢Àè¡AÀ)Cµˆ¬AnYë
?Âk-@Iº¼?íªÀ?¥Ê¸ÀÀÀÀÀ@peŠ¾²üšÀ"H!Á>W@bkâë‹ÀP`¹"ö«éøøøÀ7Žàt¿jŠ@Û|B ÓÀ#¢m"àÀ6P¿¯³©ÄÀdÁð<Í4çÀ:õ׀zÂÿ@¹ÍTñ˜@2ùS}µJ@	{¢¸Qyè@A£´áÉð@1/è%xº(ÀDeÑɈÀA(Šµä'§@2íh9´¹'?ïBۃ
žH?Ý)¦Ê€?ÆÙ¬Cxð@!¶gÓÀOF´dGaia EDR3 5517651168426050688L'¢Ä€k––V@Ÿ€@^sùVBH<ì»ÇÀH0$DØKÿ=ü[@Æ2¿t`p=¢ÇC.XHB\{À:Ó1¶#¶x=0÷@2ñà›F²=&‹O=³ú8<""…½S—}>Ú>XL>0îî>;šù;©ø$½N•0> Ç?}‰CŒ&"F?¢MÀÀÀÀÀÀÀ=qÝØ"
<ˆS=AìÎ4?ƒ
þ>¡,B>Gð	>*€˜>Qs'˜<B•ä˜AöÒÁn¾8F@¾?1$ÛöAízDQ`¹Apê@•\Ùݘ÷ƒA1Ì*Bö+A‹ýÛ @Ãc€*dŠB	"[C'—cAkÿ?»Ÿk@/ò¨?ÄV`?›ŽðÀÀÀÀÀ@pwÓé½|SÀ!	£,¸*@bywŠm
MÀPc"£…"møøøÀ7ÂçùâÑ9@WEú•À$UÕðÙÀtÀ2݀Ÿs¤Àd©ª3|¢]À9	›r0@
Ú9¼ @2ƒ
=â%Ê@rÔ«6ë˜@C]S£@1òoýNx¿ß
¾º€À>P=xØÂæ@2:9}@¤æ?óΞӡ0?ãQö÷V€¿ÄƂ›@@Mà˜A¸F´dGaia EDR3 5517889964308259584L"{°IcM™Ÿ@Ÿ€@^wV/™ï=>CÀGÀ:ɽå=HœÂ@ôͷƏ=Q>:Bà°(Aû¼œÀ95q;B¶=nÜÇ@2ÕXЌ¿¤=jþ­½‹:'®ƒ½¥i=ýÇ>P,¬=Ù'¾ŸjQ=Aª¡½Áó½)€}?®m'CÞޗ>^H´?ðYòF?žBuÀÀÀÀÀÀÀ,=©Ãa/<2ÌlB:.?†L=>fu3=x®Ú=‰ì >.ׯªB/ëB0õeA\¬ƒF@¨ˆNgà̎@'\xD,Ñ¿A‡W*@{,hØ»[ƒA/'ßB{ìA•ñk*@°žB‡*ïA"`aC€‹AzÐx?¿ a@DIx?æ!@?¢q°ÀÀÀÀÀ@paÚûÐÿ†À"<Ïá¬ø@b	Iuö.oÀPWþMÕ?‡øøøÀ7‰ÆõX"@s"¢£âÀ#ɓøb€À7™Q‡¿¶ÀeMVXuäÀ;œ+IE¸{@â˜þ‹¡à@3=
é|@£ÜŽ,ch@@ÿknw¾÷@)©n–
d€ÀwU)uhÀAâ–̬°¬@3*¶é z?ìyÉþÂè?Øýv¬»€¿ÊÑ5Õh°@BòâF´dGaia EDR3 5517401785443109760L'¿±qK€E)—–@Ÿ€@]ËÜ×Ä!=J7ÜÀHKK¹nöœ=5>}@{³.¡%×=T$QBì[ÛB jÀ:bú1g½="†ˆ@4ä™ñ¥;Ê=k=¨·ð>ÝR½ëÔ*½D³·>	•¢<
¡®¾B>(æ¾…ež<ÒQ/yx¿{I¸CÀ-xF?œ1¢ÀÀÀÀÀÀÀ,=¸?ÿ/<@ÝVBQùV?všv>:
‡=Ò`Ø=¯àó=²O¼€"Á/BÔÔAž(6F†@¦Üoþ	Š@9$D|câAˆ,=%@u£:äùŠ)ATJB"†jA—ëø$@¯¹–àGËA?ҁC©[BA{Ÿ4?ÀÅÖ@Pâð?ûû°?¥Ê0ÀÀÀÀÀ@pl['ã¥À$Tʒ]˜@b
˜Ž'KÀP¦Õ¾éÝøøøÀ7ʆ÷=cÞ@öäzwûÀ#fh"«sÀ4;m/xyÀcñå'$À<ÕɌòÍ@	ܘïe&ø@3-Šéނ@	|'ÌK?œ@B®]ZÿbR@7¶'ãP@À!ú¹EÛüÀDñ»æ"k@2ÛåWbc†?춀ˆTX?⺚w{h@¿ÂBçŒéqð?þˆÉ<Œ¼4F´dGaia EDR3 5517923091394714624L"™ÑÜ`Dz@@Ÿ€@^+€"-]<ʏÀG̏Þ`—m<·z@"|Xk<àÃàC[8eB+jÀ;§g?$=ŽÞ@2惀Z<ùÉk<Ô<m¶¡½Wü§=(éæ=öä=p7¾Õ=ۏ½K=š8||@D!CôՄ=íWá?ëˆØF?Ÿ²'ÀÀÀÀÀÀÀ+=Cü,=÷`C/
¬?Žx=ô•]=@	H=ْb=)vÆœ|Â3IrÂAýCÁ–§£F€@ÃA ×Hþ@ѽD»AÃA{^"*@—îýh=aAurC#úbA‹-+@ÉM9gÝ8oA~D7éAgx6?½mô@:(?Õ°?Ÿ2pÀÀÀÀÀ@pf±ìbè´À!›ŒÌIc@b)2B	ìÀPPcU€]døøøÀ7W–z£gt@+ÜöÀ%BÎËZ{À5­Uôd»@Àd[•½+<NÀ9r%ÏÅõ-@
tÔ5
H@3¿cg¾
@™!3pƒ|@Aõhø‰A2@4b¼"ˆ~ð¿ì›^$­kàÀ54Ôº·;@2Lœ›™ìa?ô»‡˜á´–?ñ\ÈåŸÐp¿ã;³ÜjL@-–)þyªF´dGaia EDR3 5517462666600592896L'÷56âop@Ÿ€@]¢§Gçü>¨–ÃÀH;h'zúÌ>½Œå@GŸp¡Ð•>ÍâAqø¥BŒ8À9¸zdÌ¥ì>Õù@4% V>ã?f¼‡ðê¾õ"¾@ýB½ô€>'´ü½>"¾"_>­[¦=¤+‡½×كþü?¥tC¢
'?'E¼?"‰¡_FÀ?"Š¸=ē½™šš½²Ë½92»Óq >	ì¡?"¤!<Ð7[B­>Ù?‡VÛ>Xö=ßB·=ŒÁå>8¾îëB²*B@‡8A°xcF@iø¤B÷?ç¼¾Bå€ÃAŸ%ç@;Ž¦…0µÎ@"&{@¾yA­çT@wG;k""tA8œóBIA'Ï?öt4@Z¼(?ìÐ?Éa€ÀÀÀÀÀ@pg-p
yÀ$óBü·4á@a眱b@ÀP­£»´'øøøÀ7§…éÎ`@oÄ+tŸÀ#Hÿ"õÁ¬À5JuÏ8Àd€À=óÇZ³~@{"zÒè@3ew@¨K@¦.ZÆæ¸@B'·Ô6@6¦ö¶i À™ñðJJÀÀ6Ñê֢Ϧ@2™ÅnªMH?ø¯ɽ?ï"Ȓ€ ¿Ó=Q?òØ?ÿ:_++ÙF´dGaia EDR3 5586880818556287872Mˆ–}»€(°Â@Ÿ€@\øäÔ\¤ç<«0»ÀB¾5"›õ<äÎ@i'ç<Þ¬ÊC;·ÓAȀÀ4<TÛ@È<Õq@-'ÑMÙÇV=»øØá;¡7@½€GÇ»X×<K
Ò<u
¾ÜÝÏ="	l;Œ²½r¦-Ÿ?˜‰CÜ,ïF?¢ý–ÀÀÀÀÀÀÀ/=SI|3<×xBW	û?'²Ä>w9Š>@Ÿ,=Úº>Cø('׫l>Bt»AÇgFš@Âg3"
oAIiëD; A|
,@œ;p+"A9—0CÆ>A‰'Ø,@Ç	¢<ÖB·ÄCŸ³2Ai?¸ÇÏ@(*`?¸Ý0?—wÀÀÀÀÀ@oy·692À+Rÿ2n@`@§ÃêlÀL±ÁÂS˜øøøÀ3½ž8']*@̝ûïÀ#N.} ~ÀNb™A·Õ7ÀgïüÎÊÒÀ7-'žsþ&@!ït
®L@5õt"¤ÿ@'rx_kpÀ	hTïÃfP¿ú]©?S?õû"Ⱥ€À{¹¬j,@7ýÇÛlM&¿Ãý³pÇà@¿å‡'£ö?ÍçÀµ°@FoLk}T´dGaia EDR3 5586889369831336448MˆžH3ê>q>i@Ÿ€@]OgµßØ=M¹'ÀB§[§™2ª=~uŽ@>æì)=†m)B™1AËj¡À4°2bS³2=ö@-Ë0\w=1°½…Pì¼±åm¼ç<¼Zd>õ4=@¾³·¶>àr¾7"¸½öƒ—"?SóÀC䤕>1FÚ?H­oF?³¾ÀÀÀÀÀÀÀ/=âÆ0<\ZC$?ƒ©m=ò2°>ÛÉ=£;>"àÂw"æB¥¤£BK5ýA¬shF"@¡Q%Ú1²Þ@'¢Dj ÒAŠ•Ö*@rÃîŒÐ@þϑB˛A™),@§¿ˆeî8ÙAIØìCpô¦A€SŒ?Àß(@F¬(?é3°?¤$ ÀÀÀÀÀ@ov0	»À€n)¶ºí@`AÊJ¾ÛÀL—ÕˆŸ$møøøÀ49™d	@ºiÀ$HáŽÀOîMÀgrgCFàÀ6òð¥dΔ@2Ä3þ¬@61²æJ@ª0Zg0ÀÛi{ØÀO7øßV€?ù¥£"»³ À_³7Eç_@8‰§"ÜÀ¿ëlçÔyÄH¿î[-;@Ià¿ÏÀ‹xØð@N@•çi|T´dGaia EDR3 5586895829461838720Mˆ¤(/+€WEÏ@Ÿ€@]"ˆ~³=¦ä©ÀB³14ùמ=À#@×f2šuP=Ù¯0BDÄ
À5	9áT=笣@-y‹ÕQœ=ùò\=,Nª½'c½Km=‰C=þ÷œ=†šZ¾h/=é¼¾N<Ù:*ˆˆ¿AÉCÊ|¡F?œ
«ÀÀÀÀÀÀÀ->.™Æ.<'¸CØ7?z&>€‡>ª=¨è>!̊ÂÏ¢Ò‰"ÂH¹µAŒq•F‰@sW5Ñëî?¶1îD8êlA'
>&@^Kþ%^Ý@ìRAƒG{A¡
&@—/žFÿõ@¸©ïC€,A†•?"Ê@S¨0?ÿÌ ?§ƒÀÀÀÀÀÀ@o|Œ?›`åÀÙÔB‰8õ@`PãlB ÀL™&]ãµøøøÀ3…¾Ùéþâ@[®qÇÉÛÀ$;€ÂòÕ¿ÀM¢êÿ—jÀf¨Y…ǽ²À5š?§‰‡@lí'l@5Ù`Õrú@Ü)bҖl¿úÚ኿?ÿÉÝÚG=@˜Y¸¼8@[«+ü-@7~÷Ðl<D?Ï^åþ=B€¿ÕÖþq™@¿£¬Ê×@¾j­›T´dGaia EDR3 5587119068984126080M‰o1œ*€g¥õ.@Ÿ€@\¯¹3L-š=
~ÀBZÌ=#«¥@À Š‰Bt=4b¬B뜼AË3À4Dbr<4"=7og@.•·
l,=R"¨¼¬eC¼P
½b²Ñ=Ôë=iXñ=¾w]¾vë:>¦t½|"*="{)˜–¾–ì@CÎâÌF? "àÀÀÀÀÀÀÀ/="P%3<3VVA–º•?} Â>K
`>äk=Ê|>6!Áaœù\B[AÔ[HF@¯´ô¤¥‰!@Z]D"îkA…Tè-@"¬lÏØ@ê:cB´¿ÎA'L1.@´¢H"ÕA7»€Cåÿ¶Aw
°?»uñ@6*È?Ït?œáÀÀÀÀÀ@oUv³w%ÀÚSèuož@_üé~©JÀLv¿ÜSøøøÀ3‹ß²é£‡@ BAβÀ"ú78ÏÀO¥¤^+ŸÀfŽ5ƒByÀ83­@³@èé‰"Ø@6cu
J\@	áOù½~,À́efh@mïBlÀ?Ögg¦FÀÀ("Zv4@7ÁŸâ»º‹¿Ôµ']fÇð?äõð€?Ð"Ä–@ZÒ¶¾T´dGaia EDR3 5586902052875518208Mˆ©Ñ‹Á.¾)@Ÿ€@]!GYö5<8ØÀB›¹vɈ<i:à@®ӜïÌ<y
Cª­AÌÿ'À5Oâךd<"£É@,w*V#†<ƒž>Ô=_™=ꦮ>/p>"ó>|Æc¼ý¯²>‰H~¼¥¥è=ý½±""Œ¿¯ö/D¦|6>evAÐC T?ÇI–ÀÀÀÀÀÀÀ.<Ì=72;†˜lAMAn?sMèÀÀÀÀÀÀÀÀF˜A"…2
CÑÝaD´ºOA3¬¬/Aè@mr¬DìÿDfA8á#-AdWÃÍD÷2D7±A+æŽ?™^?O©P>¦Žà>øÃÀA»?]Ëê	E«à@@ozF@ÆrÀè0"Žß@`V³ôY4?ÀL{ùÜn£À:֍Þ7œÀ,æ^°]MÀ*¦üÉÆÀ3"û&œK@Ý­LÀ$ÿáMh¬ÀND‡()êÀfÕ¨t¦4nÀ4ú'ÙÅ
Œ@Ä{º8È@5å밇«Ö@ʧ:HJ¸ÀS	Fȱ€?âDÌÖ¾@•À&Ûâ@&Wz&Å"(@7?Hù¾­?Í[PDRb€¿­U#:¿Ó	¼ £‡(?Òðò•y%T´dGaia EDR3 5587121229348167936M‰q(Wa:ëùÒ@Ÿ€@\›;x]¥>½mÀBpºÊhj˜>ˆµñ@Ùvßþ{-> Ï™A"ÃAÑ !À4¾kèQÀ>¦î`@/ÐS\È>¦†o<D=·Â=žT½ÕRB>qý&½i5ȽΥ²=3ä¼zh½Ä››=›S²CçÓ?<›?#@Ü_FÀ?¡­=¤Ó½ÝÝp=œEë=S¼‰½Õ>K"ë/>ïC34<
[B¦Šc?€<_>(~=ùÕ->-¤>d'À©a¨\lB+ÖìAÂ^ÑF£@jS(Ýìò[?4žxC•>ðAŸ¢@?àØÑ@•g¡@ÔôtA¬Ü~.@uÿ
ÆcÁÏ@¤ûûBˆ…êA"
Å?èÊb@NuÈ?ÝMÀ?¿ÐÀÀÀÀÀ@oVƒK™i¼ÀuÄ2ìÿ@_æN æQ²ÀL–oK9tøøøÀ41è1@ ¾!ñ_	~À#?"û‡–%ÀOmk‡¿ÅÀfps!°ÖÀ9É®EŽ@Øg^Œ@6¡…eB@Ì€"ÔÀ[Æa˜@
އû&Հ¿âOÙí÷xÀÂQ헟<@7?žÊY¿èÌUNÊe°?á ¼;Àw ?}ûӈP?ä~xوoÚT´dGaia EDR3 5587756025509955200M‹²€ƀn²@Ÿ€@]Aø85¨=Ï£ÀA~v‡hfv>
@ÍRÑí¶&>½
BÂAÅSÀ4½SˆÞS>	Wd@*"!hQ%E>8¡k=NÈì=•¿×=	Å8¼"2#>&an=gí°¾1|7>‡
i;^¢½W»Yff>.æ#Cìã€?*«Y@^Á_FÀ?Ñ¬=
y¾Kkû½…Ϫ½ÈI'½UÑ=¬")>€›D+;çÏCÍË?€´>g3>C{>:¨¿>"n?ÂBèð¬ÁãB+©ÎA£¦²Fi@‰^¼ï$þ?ŸÐ+D ¥˜A"i‰#@Uhrñ§Å
@µ˜öAqnËA¤=%@'D ‹!@ÖíçC.?Aˆ .?È1@[px@% ?¬•°ÀÀÀÀÀ@oB‡–'N¯À‹ßÑ-Œ@`DœØ!ÜæÀK\£ï²@¾øøøÀ3dºº¿Öó@ï"ìøÕÀ%–¿¢Ü ÀQ%¬Í˜_KÀg¨@'µ·™À0Á«¸ƒL°@…}i¨Ç(@6>Yož¾¸?þã²à$õÐÀ%ý¡ÔÀ
j-m @.|˜tôxÀ2"º=<4@8å†
¿á&Aþ L ¿ÒŒ.n¶:€¿°7¸ @"%ÆeÝyF´dGaia EDR3 5587757301122797824M‹³©…R[—@Ÿ€@]A;);OÎ=~'ÀAtm›'<=Aâ*@ì­¼F S=; :BÏ›A¾ñ§À3ßXûÏ&z=/ú@*p›þ»Ñú=‹ð=Éê0½E·½†å½gR>ºï½)E¿¾ŽÑ‹=fâ-=BŽ=·æf‡†=ŸæCÌaF?ŸûóÀÀÀÀÀÀÀ,=Ã4K-;ÆV§BÚ"?€?Ù>=¬h>ªØ@>Ø>qÀ'{¨DßBoRAœðêF|@°¹—7­@ÞÔ$D²`A"Þ6(@…­º`.@éJ›B¾OA'â|(@¶-Ð'£ñAÑ÷ßCXT'Aȗ((?¾p@7áœ?ÐD`?Ÿ~ØÀÀÀÀÀ@o@2¯ÀèÆRr:	@`BÂ^.…ÀKS|½›£-øøøÀ3ÖÝkPâ¬@ L…F£BsÀ%('0œt}ÀR‹®
öÀh¾o"¶-³À1ka¦H@¼ò§d˜D@6h·µ!¼@'ã¬,tÀ,ÜJôhÀ-h%#žp@‡§zoŽÀ%^kÊ6=‰@9D¢C˜ÿ¿öÏÄìÏüH¿ôób{Rp?¯Ã©Ã¢ @@'KKDýóF´dGaia EDR3 5587127929493511424M‰w@Ý)]ýy@Ÿ€@\˜
›Ü¤ž;Þ=0ÀB[u}ìæ£<
5G@|žI"½ó<…kD,ßAÑÀ4ºLà<Dl<kL@/ØùšÊE1<"ÿ-=…
½v¡ä<Ó³E=߆>MÏ> ¾;ìê>k*<½Ë2<;.å-À(€ŠCù'Ô=Ԁ?Õ=%F?¿±{ÀÀÀÀÀÀÀ/<dš3<Ÿ©CìÅ?hMÀÀÀÀÀÀÀÀF–A8F`~PMD¸CÞàADpª1@úê{Ð1Ë
DM¨hC¶AK¸Î1AO¼WIcDz§C,SüA:w€?œµJ?Š
p>é€?' AŽRš@€û
E«à@@oQ64"³êÀê·Gʌe@_ÜãÑÏ¿ÀLƒ¢4D "À9T;ð¾ØÿÀ ë2ô—À'FÔʀ¥À3s·ƒGG@ XÂîÊÈÀ"¥0ž¯ç&ÀN¿ÁA,áHÀeÀûOëá"À8;^Áj"%@IŠG‹´@6nxMÚåç@5ióÞPÐÀ:Ôç'`@"oª€?Ô{M}j@À$žLω·@77¿¿¸å2ìGï€?çUwo ?ØEÒÛûG@«ÿˆ›û9F´dGaia EDR3 5587131541569120512M‰z‰›©=ÃÙÑ@Ÿ€@\°NÖ6vF<T¥ÿÀBQv	Þ8—<kåé@~g¼¹tQ<öÎC¡xôAÉG•À4Só²Úòº<‰¸ô@-¦´r <›ï½}ã½dEľHeõ=ô
u»a#=çS¾rr4=¿H½Nƒk½>ì…˜–¿yßC´æ"F?«ÿÀÀÀÀÀÀÀ/<Ûwí2;éÍ=Ao–Ï?wŽ>Šç=ÃÔ»=Fó	>Q›A³w\ÈÂB]+ÁAä¹7Fœ@Ý Ü²z(ŽAØ­äD‰¨;Ahc+@ÀB&Ü#BîjCd*-Axšk,@ß0n_Z´!B" úCÖáéAWËO?¬Ç@<p?"¸@?À ÀÀÀÀÀ@oS®š¬CÀ²ê/]Gé@_ûVCTëÃÀLnNWNøøøÀ3rS)mvB@ Põ‹ì~FÀ#·Ï'—N@ÀP©n'ØHÀf՗ɸ^`À8`"KŠÿ\@O®òIì@6jï2Y¿¦@êî$@´hÀ¹÷RPð?âUwÃíÌ?Æ[IŠÅ9À2nø§€@7ëå NÓ¿Ó:2¸×?¼/ÆÆø¿¿{¡– @É¹zB<T´dGaia EDR3 5586914972137328256Mˆµ'ŽŽ€Fì0@Ÿ€@]UôºÖ<hV€ÀB'­îã¡+<˜?@CæÖT§q<–‰ÈC‰ÙuAÓ÷>À5ÂaêÅøò<˜ù@.<s6cW§<¹ö$<;|]½·KÚ¾ˆ=݀>'"Ä=8ӆ¾ðú >9<Ö¾ Ù<}\vžœAF?
DK%µ>ʒA%hF?©"ÀÀÀÀÀÀÀ0=ð2;ÏþUC!z‰?»Q'>å=øÅÿ=¤¿>wøwÂN:µÂ'ˆôBbý!AÖF'F™@çajYEB×gD¶€çA_´)1@ȶ;04@B=ÏpC…Q"AqTe0@ê÷l@B¾öGDqwANéN?¯Nõ@	¬\?à?†VØÀÀÀÀÀ@orŽLY´mÀë¿âù
þ@`B'Ø֝ÙÀL€]IýAãøøøÀ4Æ=g‰!J@ iƉIçÀ%ƒY6èÀNüD« mÈÀgBU'²À6FО»¹¼@ÿr¶ƒÌ@6wW±t
?ÿyäš#À…Ç&w°ÀšÙx€@3Ñÿ&€¿ðÿÏ>Èqü@:׫ Ö6©Àlºíé;PÀ´ÐðX¿ðÿ
K•Hê@ßܲ¤IT´dGaia EDR3 5587337699998409344MŠ6	¢€VKp@Ÿ€@]9Ó<ʨù=	€ÀB4œ— š=@¦@¦-,"r=JÏ\BЄtAÍdÀ5DÎ?X©=4Õ9@,žߧKò=cŸS=T/6=§$<°²Î="Þy>˜Ÿä>(Ë¾Ÿ-ö>=½]¤U½*'vv@#V:Céj§>Rº;@/õCF?Ÿå{ÀÀÀÀÀÀÀ+=¢Df/<?!Bɐ"?Œ›>7­‰>"®V>!o3>&HC¶#éÂ¥ÎB9e"A"11Fz@²¾‹ñâ¦e@–LœDi¶Aƒàr*@‡Û™ìèw9@îÂBÍ;ýA'
'@¸£9̜tA—˜ÙC¦k´Asù	?¼›À@8‡Ô?ÒÐÐ?ž>ØÀÀÀÀÀ@ohcï«ÌrÀ9@,ùé@`X"ÃÂ+«ÀL
&¢VøøøÀ3ºç~)@5µ$7öÀ$¥ÜÓژxÀN÷¿íµ˜èÀfÒ¯¤ßqœÀ2Á3Ž¸@0¶°P@6Ù¬Ž€@2¹3‹ˆÀ]_×Ïа?å=œœÚ@0]B3GÀ@%ô'k½@7Q'ªÂ`¿ÄP­"¥× ? Èv¤¢?Â19ïõÀ?÷ÜC,²e'T´dGaia EDR3 5587138825832077440M‰)ƒ˜€^x"@Ÿ€@\һΓRš<•|_ÀB‰½é±µ<¦'ª@CÚí£<Á•ŠCV\"AÇ¡ÜÀ4lu"]<ÄL™@,¬î«60<Ì»"½¤Ã¾¾Lþy;@?ͼÆy>yi3<}zæ<JI¸=––†=…cc½òÑiQO?YPC°àòF?§u^ÀÀÀÀÀÀÀ&=
E)<nÁCL?"ý>X-¦=ö,"=à©>BêlÂúˆÂ«§àÂWÇ*AÅÃF_@Ñ5DŽÙb±Až˜iD^6×Aq((@°…;O½FÝAª
CFð±A'.à'@ÓÊÎB«Bo˜C©.A_±Ï?±ñh@¯Ä?™­X?‹²0ÀÀÀÀÀ@ofÉ߇mõÀ	K¥ÝF@`´†ÍòÔÀL'Ïfƒº8øøøÀ3uj1–ÿB@ÄF 8ÏñÀ$\@
dêrÀO]EµÀg/åô…¶tÀ8ÀwA@B¿ŽL%ì@63†q´@Y,E
C À
I,QÀþ,ÂZ'?Ý¢™á2À@	P†1b!@6hùn¶j)?Ù´.g_ˆð?òM±G‰¿Èrõ¬Èð@Ô4FªàT´dGaia EDR3 5587140681257840128M‰'فîH"˜N@Ÿ€@\ÚÌa¸(¦=ÏD0ÀB|¢"R3£>X@™šz¸©>(ÆBSÀAȊŸÀ4Ft‰5Ü>¯Ï@-{†»(¼>!Î"½¨€¾4 b=#7\¼^Ia>NÄ.¼aó³<ÎzཆF\=‰é潖X>{zA±<TD½Á?£ÓBoF?œ'ÀÀÀÀÀÀÀ+>aH.=Å¢ŒAã¨É?ô¨K>´ß>‰†P>Ðâ>C½#·%[«ï­BhPnA™_F‡@ 0–'fK¸AQJCx´jA‹+*@q• 2¯?@«Ü{BQŒA™¹-+@¨Ýa_£ý'@íšCÖÀÙAÚÄ?Õöê@N^X?èÚà?³áÐÀÀÀÀÀ@oewªBöBÀ|9÷ƁÄ@`!pÐ×õÅÀL'SєŠÒøøøÀ3i¨MÜô @iÕ("½«À#a5ʖãÀOþ£ÀfÎÓëü§ À7;#»Ñ°9@qÇ4Rt@6鶄¯î@EUDBa ÀЊîˆ?éU¤Œ?õ"r,í™P?ÈId΋ì¬@4Ž†Ä¾Èâ?ðbÛ"‰Ì8@^H˜ET?âa㄄Ȱ@Y¿ÈT´dGaia EDR3 5587145968354595072M‰‡¨G».@Ÿ€@\ÕÉݱœb=XwGÀBkÓUcüƒ='W@f‡äq=š£@B‡nAÊB¤À4¡!w¢=‰³@-•АÜ=²Z¯=«§Ï>yŒ½¯(›=€T>'Ó=1ß˾Að
=ÓÚ=ÍÉ=XZ—†…ÀOøC±~ïF?Æ‹ÀÀÀÀÀÀÀ,=ùAÊ-<MA-""?l¤Ú>0¸>Uϛ>CÃ>~ò²Âƒs¨4ÛBiõ
AµOéFŒ@!þ?¬Ã@ÕqDgÒAŒs(@pÅ0¤1@åÛèB§CAš‰¤'@£÷.m3̸@î )C«¶ºAÕV?Áê@E¢p?ç3?¤ÐÀÀÀÀÀ@o`É|Ÿ°NÀs<'1XS@`Š9!	ÝÀLtÝä÷ïýøøøÀ3µe´ÅáÑ@ ¢AŽ>òÀ#ëk]ŽÂÀO¦ë¿>§ÐÀg\²ÉSÀ7n&
'îJ@Bс›°@6Mō*Ÿü@ÒÁ'²`ÀÖ¾dGð¿ëoqMí?ñòMG‰¸@À+Ž¡V=§@7Ϟµv)¿×ÊHÂìP¿ª›‹Üö ¿´Ÿ «… @~;	'T´dGaia EDR3 5587147278327534976M‰ˆÙ€Õ€OLŸl@Ÿ€@\à<87Ÿª=B¯´ÀBpÈiô#þ=ksô@†öÂÄY=…¡HB™ÀóAÅ@PÀ4/¯²"=…	@,Rãu«='ۍ<Fa€=~£=T¼-z®>\¶<‡Á½ôë=™æ¾=þ³¼…óÄŠ‡¿nË$CÀ­¦F?ž´:ÀÀÀÀÀÀÀ-=Ìïñ1<°õC	õ?w<@=ì!>(=ÉMù>vÂÐü¨£òBl¯A£:TF–@¡4и½}T@"¿D…ç}AŠ¤*@s†8z7@Ô"rB<|A˜Ð–+@§aÐv²ûoAUÜCœ&KA€v?ÀÞ@BÓð?âÇð?¢ßðÀÀÀÀÀ@ocêìÛLÊÀsæWú@`#…RŸqoÀLtXÉP;ÄøøøÀ3p£ÔŽ%@ª#?'™_À$<qdíµÈÀPQ–i.Àgj8nÚitÀ7}Ÿß°"¾@UÙoŽˆ@6,ý<-fÛ@ØfÚçHÀÔyгìPÀIe«Ã©?ðú¯ïq@$rÚ¡o@7%"wø?È-'ô5µ ?á"zñéY€¿»<Òz@@"Áƒ™"T´dGaia EDR3 5586717403640706304Mˆá51ÚM@Ÿ€@\Ô5ˆJ'ð=UøÀCDH€:]µ=ý@á9@²#=‹®ÍB™EAђÒÀ4ÕäB_«=Š‹P@/Â!dlŒ=§f=°=½fÅm=ëª)>#Ç=Ð1V½áœó½'x3½´p<+?Y?¾¿vF‹NW?$kD…F?è<±ÀÀÀÀÀÀÀ =èaï"<h'VAêˆ]?ˆ‰ÀÀÀÀÀÀÀÀFAŸª²ŠÚŽZGÒ#ÂDšO‡@¬"w A˜'=xIÅH2•°DÝ6@©ËA‡æŒØ¨)¿GáVACÙ9!@¯íù?"š¿¾D_½•Ý€½òà€ÀÀÀÀÀ@oFÖ°@*ÀÇ¿36@`:»YÇ[xÀMBÕN´PžøøøÀ4X"™ï²í@—‰">À#&ŸYØäžÀL‡Îx¨ìÀf¢:Q@fÄÀ9¦ÚWY§@¶UìéW@@62Eá'@	/¯:Zð?á^"À9€@l¼ùZ¿ñ˜÷‡ìý?Ï;¤&*ž@?†Ü¯àÀ²é-5üÀ
:+Úì¿ñ+¿±"ÿ@?öW›ÎCT´dGaia EDR3 5586717438003568256Mˆé®Þ€aŒc@Ÿ€@\Ô¦® `›<2 ÚÀCA0ó~'<>â@ùDó¯n<YrÐCň
Aϒ›À4P¶MßùÖ<q b@0#õŒ@@'<ˆK€=Тñ8#½Õ½P=iÍ{½ÕÜ=´¶=`Ó<FD¾W7Ž>Tûe‰‰'À§k6DgG=ã²Aåî_FÀ?ËFv;gË«¾pv°¼šÒ¼
='²ó=»ß!-<ÆËa44<£,BVŸ[?PÇ
ÀÀÀÀÀÀÀÀF–A2zžöû²CÀÞKED8ÇA'«ê2A%!pÏÑ©D&D˜AëA+Ͳ2A&¿ñ¯ûâCôqbD¾š_A!º?—ø4?+¿€>"9>ÓFA΍T@E»€@`@o­4D0þÀ·??ê@`:T7ÅÀM?¯@6X7À;ô×sñ‹hÀ0¼¨œ–¥À(ë!Ü ,
À4AÿVîµb@¨ß8'0rÀ"Ê}o¾ŒÀLo#¿v&BÀfˆƒ1pÀ9{ӀÀ¦Ð@jøíMl@5ì¬:‡Ì @
·xÞó8?ç<Ñ^$@ö¯'·¿íÑD @?þüíKßÄ®@8µì1"Tv¿ãDKµ®ëH¿öàMì?ÚgšWmøX?à]Z¿Y[T´dGaia EDR3 5586932697460433664MˆÅ°$ã^ζ@Ÿ€@\åjJ¶È™>	ŒÀB¦Ó\Þr>À®@Ãóñ[ðÇ>+£Aë×lAÄðeÀ4ô+|é><uÒ@,]ѐfíà><ï¼	AZ=êN½¡@F½vK>É'½ÓF½Û–Í=
6w¾ì';ׄ"zz¾'Y#Cä¼	?#>ˆ?éŸR_FÀ?¬=3'ǽ>ê½B«\½‡‰E½(Ž«=ˤÙ+>ƒ;].<t"ŠBfâˆ?}b¼>8å=ª¿_> Ú¨>æèŸÇ÷B¯vBl] A›rFˆ@€*,±.0?‹¿€Cìä¹A—9}%@C²e4@›@÷AéäAªÌÀ,@Š:%cu@à|®BíÙA‹Ž"?Ø1'@yñ`@š?º®ÀÀÀÀÀ@opӟŽŠ9À©VÍ
?F@`.ûëû†ÀL¥Íú=øøøÀ3Ƽn†@¥0šÀ$iDê+ÕwÀOԚ½GÈ}Àgщ±ERîÀ8]ÌF‹[Æ@%brhÜ@6+À'çÇ#@%ÅÀD6TaMXÀ3ù Ø@?Ç¿L
—¿ð᜿ÓfÁ@?"Ó¨ "ÀwBe¹ÀÀ>Ö$8¿ôŠåæ@
*óØT´dGaia EDR3 5586718846749646848Mˆ1~ œ©Ã@Ÿ€@\×Ì)5Ÿ3<vIÀC>IÁÙ™<­Ñ@ÍÆdþr<Á¬?C[ö`AÎâeÀ4ÐåðTÎ<ГÕ@.°†rÌ Ê<â#&<±'õ=<_'½QÙz¼£=!@¼/½½õ¢þ=n7¡¾$Ê:»ÜK‰‰="ªZCÇp¬F?¥­MÀÀÀÀÀÀÀ.=GP6<)ÁëBo'?€9A>nóÉ=ÕÏX>š5=õøTÂVH¥Â™ì¨BK€±Aő}F@É—ÁØøi@ú	D͚@Av¢~0@¦$¥d[¥™Aj^CAƪA…¨Ë/@Íԃv@‹A²D+‹âAd›ý?´KÐ@Öd?¥xÀ?4ÀÀÀÀÀ@o¡ÌåôÀ‰J—Þl£@`<V[Ñó>ÀM;Uè'ïÑøøøÀ4h×òû¼@ÄK	âoÀ#¡ :×¥ÀL¬¦%[¥_Àf¸Rœn-À9‹¾@‹¼@ÄôÜ4@5ó‡2¥ù@C«ƒ?Vô?ÏmÍ_ùs?÷͞oîÿ€¿ïÎl=R=ÀÀö¿¼P´C@6ó0?
n?ÆDI%sr ?Б¶Lpó€¿Â‹íåìð?æØ$ßL¡9T´dGaia EDR3 5586933973073374976MˆÆÙ™¯/­d@Ÿ€@\ëè‡UŇ<ÅÉÀB "Æüx<Ò»c@7T,V48<øzC& +AÊÌÕÀ4r0¥þ±ð<ÿü!@-øݬ,¡="=ƒ=¯öd½Äó¨<–Vh>;¼&<èמ½b¼=)Iê¼Y{X=¢3Û'€@çXCèÏ=ÿü}@ŽuF?¡°öÀÀÀÀÀÀÀ,=C©/;¬ßB/À9?‹_û>Iz=̈́>;×>:j—HÔ"Âeý"A¿"VF@Ȧ¾žEA!hDwÚ£Azþà+@›kAQÿ.CA‰Ëú,@É
ǂ݈mAêEšCÚêçAg¦?ºŸ@/nj?ÄÈ ?šÆxÀÀÀÀÀ@opà!c8ÀG)cTH@`2‡°R«ÀL›aô>¥þøøøÀ4ðåk—U@ÝÑ=\˜àÀ#·Çö>+"ÀO#HHx31ÀgJ"Ä÷üÀ7~'y_°@ ¤¾ùÅ @69軺¦»@ë•¥?À¹¢­ä¢øÀ© Þëø?ðì†T
›`À¦‡z±Ð@8xõ9?ª¿äõ
K»¼¿Ù‡|umÀ?ˆ"zl©&?ïá·êr5÷T´dGaia EDR3 5586934243647438720MˆÇ?€Ïn@Ÿ€@\ç¾,U§=ÅÜÀB£¢=e$=*êK@‹&žº=FBBÔn]AÐ#xÀ5-ÚD""ˆ=U0^@.8å@é~5=^{<Ý?ó=Ä •½W–;Œæ4>2;< ­b¾´&=MZÒ½âa¾="Mœ?ΣCCñÓÞ>Bm¾?ê%¬F?Ÿ6åÀÀÀÀÀÀÀ/=1;-ì"BsÌ?‡4)=ÎW·=äÁ4>ñ>m«Â¨»2—GBnA®"#F«@­[ÙSQ¢…@:»D¡ŒA…ÿþ+@ëûnÈö@åEÏB 'A"‰§,@³¯0 x¾
AD¾äCÌæÐAwß5?¿,ù@<Ðd?ؚ?¡8ÀÀÀÀÀ@opoø×éÀ€—ðtG@`0·êÊÀL 6j+ÈÇøøøÀ4,/Н@ ¤—ÇÚÀ$~Eo›¡`ÀN¥›¼1˜¬Àfê©ädð˜À7O*wÃ÷'@g©1®°@6N¾¯dp@Ñ°/gèÀ
˜|—_ ¿µåE#`?óâmÉ*pÀF]éË@7Åo^üÒ¿ä8—x·çп³iX"ö¿×—眚H@ŒHͶ0~T´dGaia EDR3 5587576324077137024M‹,€ev÷Þ@Ÿ€@]	.'Æ|<"—ÝÀAýØýqÚ<­¸'@ä¶àf–<ÄmqCOiÚAÆ>;À4I—Š%Y<»o.@,w&׸çœ<î»]<ͽø,J½ÈŽ8=+*[=ÙµÈ=‰h¾¾i¨^>%nN=Žé+<"••"Aù¦äEC™è>zt,B¯.`F?¾dUÀÀÀÀÀÀÀ/=&¨$2<*_–BÑ¥Š@`GÀÀÀÀÀÀÀÀF™A¢J¦¦C°€"D	¸AG….0@õêó5­DÔ9CÛVAOJY/A+݅ÿ"D)ˆC\-²A=$?Ã?'á¨>ø¥`?'p Aé'@•†•E«à@@oRÈ֓IÀ"k–ÑÔO@`/‡ô€‡ÀKòoD£†À9µ¼e¡±ÊÀ!ý¶ß§+À'èíØÙU•À3Ã"ÈÏÇ@ #¥Ûç<À$9z¥ëäÀPž±™åNÉÀg"÷ tÀ4˜±'ëÿv@Ý1k¿Ø@6Sý¿Qt!@äD0=ØÀ!Å=;ûÀ"VȺ‰@¤Íµ¤RÀÀ)8E|q×@85»Š~¿ç¾¶¸qÃÀ¿Ø'ȶÿÀ?Àßšë|@H8ÁߌÝF´dGaia EDR3 5587358522000537600MŠHù—øC¹@Ÿ€@]%<Æò°t<^x|ÀB=sµ½<Z@\ˆèðµ<`yCfÆAω5À5†sŸ/{<*Ý@,õs_¾ä<£¥Ë=?E½¶b¼½¦þs=ÆY==»¾€vO>
½Lè=•l$?…jîCÎ=R>סÚF?ª	?ÀÀÀÀÀÀÀ-<汬/<Jé…B éÃ?"¯'>Š9Q>+>MÚ'>_Â¥pø"~pÂb•·AÒ·F@Ù×ï­-AÄPD‡;Aj-@»'•0C=¾BÍçCYƒ½A{wÍ*@Ü9ól0M®Bz}HCæÇWAY‡3?­ñn@Âh?‹`?"'pÀÀÀÀÀ@of3®NéYÀB¡¡"mo@`K·^)†<ÀL %ÆføøøÀ4!‰Ò¢<Ž@ 7¥gXÀ%d1¯ú3ÊÀO$®@Õ¥Àg ´ò5óÀ3çÛeµþ@'A
0¼@6D?/@9e®µ@À¨…Ü)¶˜¿ücj:ôã€@•½ã­§@À="N€Y%@8¤é0ÜëB¿ð,/é4¿î)ñ«^@¿Þ¬ûc¸@À-£®ÜT´dGaia EDR3 5586723038637653376Mˆ|ý€
Ñ"q@Ÿ€@\Ñ8'÷¶=%‰ÀC7˜	µ¸=1å0@¯`õg£=KÓBÙãoAÛÎÀ6<+äö«–=]?Ÿ@/ú :tÍ='Y=–b}>¢Y½1k¼þÀà<<0¼¦ÐY½Ú-ú=™ì½™ÌN=°SÂqqqB"øFODf?¨œCύÄF?ÁF-ÀÀÀÀÀÀÀ+=¶+Ö2<–™B!¬@‰m²ÀÀÀÀÀÀÀÀFAŒm! äDCë×CƬtA?Cñ.A¹´á'ZD˜×vBúé8AEûÜ/A/9;!+=D¢K¢C1ÔQA5n+?öB?"mˆ>Öý`?\`Ah{œ@|CÎE«à@@oŒß…p,çÀ¹zøÝÆ!@`6ˆä:tŒÀM8n™G"œÀ8†ìþNpµÀƒ	¡Ö95À(_?‡mz/À4,lÀñ3@dPݐNÀ$|äeÖÀK¢8~ÃÙvÀeÇöĸ['À8§›ÏÎ}*@fµPãTø@6ˆ£Ç…@֚ډÒ@·?|UÀ@!ÿgÌ?P¿ºPñ-ó\À4î܅.@3~ddR×?òN,š¾/¨@w˜µAx¿°Õ
m]z@?Ð<γà÷T´dGaia EDR3 5587580829506389120M‹)'Ä€1Ên¨@Ÿ€@\ú¦yg<¿ÈsÀBR—æô<å"@¡ 4›Ì<ù¾C)+¤AÈV˜À4®Êwn<õ"®@,<Ë´·üŠ=
¦"=Á`a<âJ­¾mn=xÐ>K'¶=-Œý¾\9‡=+¶u=²!=;'hf?àÁÔCÏ]ü=ƒÆþ?ցF?£´ÀÀÀÀÀÀÀ*=By,;RàiC¬?ˆmˆ>T§>MÍ\=㣇>B^¾ÂÅȉŽÊB=ÉPAía2Fq@ÃàîbHA'JÎD'YA{rå(@Ó_ì¢
ZAot<BÿÁA‰Ê)@Ç|å±¾—'BR¯CdùƒAhÃ?·
Ó@%²@?µåx?•ÀÀÀÀÀ@oQ½žÄ»ÀI'~ä°@`&¼hݐÀLñ|&£ÀøøøÀ3µ>ýæ@Šä~ûLÙÀ$S]Lø®ÀPšå.®Àf¹üFÀ4'xuÏ»ä@½"\8+\@6%-Œ"S¹@~ùj
°À`ºuôP?öøœ›G€@+I£C7¨@?ÙÙL/@7¦Y‡ã•F?»#
±)MÀ¿Ÿ+F¦"¼?®·6+äy€@"ˆñ³löT´dGaia EDR3 5586939573710517504MˆËñ–uYno]@Ÿ€@\û%(F–<ì5CÀBŒRÒeh=2@xV"'=ôÐC
Ù½AÊÍûÀ4é1/L‰,=$zå@,©ž>.ìÍ=7ÿi=Ž/'¼‰€½ÜPë=Sܽz˜¡<úùP¾¾‡Á>¼O½êón=¶k¶|y?-õÜCÍ|=¼¡Ñ?A(ŒF? 5ýÀÀÀÀÀÀÀ,=ƒ¬	/;ÜD\C&;6?ƒ =ߙ>$Ô=n2®>lN…ƒæJÂk²Â=XëAé'`F…@¹á# )Ý@'ÑjD´~ëAA#@x§%–FiApÇBùAŽ@(@Á•†MAhôóD­ºAnYð?¼Ê@8˜ ?ÒÌ°?ždÀÀÀÀÀ@oo;La£2ÀPª9±ü²@`:0Ï0ÀL€âaJåøøøÀ3"MT%@E¬ÔڕjÀ$µ{è¾ÀNÖsw˜ÎÖÀgMWshRÀ6cz
ð[@Ì7ªÒ`@6ß¡š%Þ@ô<Î]êpÀRü&é€ ¿ê`÷&@NK$"˘@!Õ¨ nI@78%ãóÿ,?¿VÈÈû€?ÊfˆD°¯¿ÒŸƒH@	'™+sãT´dGaia EDR3 5587582508831567488M‹°n€íÞ<@Ÿ€@\ó0/O=A˕ÀBgE5މ=xò†@fL$ñ=‰ÐB™ ßAÉ]¿À4¼¨Õ2=ˆ¥S@,ˆ´Ÿwx=—§˜>Òï½G›Ô¼Ýé";,ïR="òs¼dT¾
:û½"xÚ¾>eÁì$$@ jœFp´W?¡Cï`¡F?è	8ÀÀÀÀÀÀÀ!=ßâ…$;×é¦Bç˜l?–'ÀÀÀÀÀÀÀÀFAš€`XËûG—Ž"D³ä@²RD A"È%G¦ÅŠD|}+@¯úQA"Q~€4	"GZÊvD>0Ç@µ';?"_°¾2ý@½•üÀ½ÏýÀÀÀÀÀÀ@oPF=C·hÀž"çø@`!Â©z€ÀLÄ
»µføøøÀ3C™Íã@ðQ›&À$b÷o¦®ªÀP""åé.ÀfÊK´ŠžœÀ4ÚËä;-Ö@
1p–œ@6>z@ªçL@>N°2ÀÀÀù¨œP?í¡Œñ­@
"÷Ó*ßÀÀMr¿&Òu%@7¶	–xÜ¿»2'B"@?•
"­h"¿‡»a¦¥f@û¢]«ŽT´dGaia EDR3 5586728982872414080Mˆi}W€H(Ì@Ÿ€@\ÚUÎZ>Ká»ÀC*ƒ•¸œ•>K÷ò@Ԅ֍üá>rÿA§Ë`AÕ¯½À5ږi¸–é>–p0@.·n+ÂéÄ>†‹&=Š=ØF5;øYl¼Áϛ=¾
Ø<\Æ5½ì…µ>2Þ%¾"'M=Ej3–	B;
E>Ÿ@µóB<W7_FÀ?žÖÉ=l¢½-'½O?½ÔûÙ½|¶À>+šÏ/>ÑA4==aB°Ä´@&íQ=þð˜=¢
†>=)Ò>";æÁÖç•Â{ÜÂ/LA¸"F•@Šž¿Zô"þ@{ò¯CXbÇA'äI2@l¿-t'c"A*A­ºA›y‰/@—Âu<"®+A'ŠB«ÛìA†WÁ2/@†@)@?‰T?ÈȀÀÀÀÀÀ@o‹²,QÞ
À$Ɉú@`:âh:˜ÀM'xË£@xøøøÀ5i–ˆ.¬@ ´£«½B·À&G‹g‰…<ÀNJ>\[íÀgÒ_øÕÀ:s™¢oiþ@r4?hD@6œÆBB!Þ?ùWý ï°ðÀ⡺Ñ°ÀNPG' ¿þdì<î¿Þë's¡å@CÊÛwxéÂÀ¯å5ÙxÀ-'°0טÀÛ
C'~?Í͏±ÖKT´dGaia EDR3 5586942425568817408MˆÎ‰–±'£áJ@Ÿ€@\ùP ÜÉO<"ï†ÀBš¸›a%<Jº¾@Õ¦Ê>y<XnµCÅ%àAÎìlÀ4úâÙ(t½<`i@.A—=ס<ŒêÝ=Ž'§½ÌÀȽɋ\=!ÿ½ Ä¡<úœ/¾¸<;>­Ž½ËN=›T­†À˜¨Dv	®=ÑQAy{F?Æ&ñÀÀÀÀÀÀÀ.<ÇêÔ2;ÈÜAy‹ñ?U9ÀÀÀÀÀÀÀÀF—AHH1zkâCÅDׯŠA7,j+A¸·'Cí|D
@ÂA<¬	+AMôµRÀÝCÀþ·DWwA/ù?™w‡?Ya>¯óà?gAÁ/Z?!¡4E«à@@oo)_'÷Ài£Å6@`9!uÂÍNÀLƒá¼>À;}	«päÀ-Ã!?
>ˆÀ)Põ˜ÙNÀ3ÝÕáãða@tu™»ßÀ#Ã7®"N,ÀNLyîìÀfšž]ë]"À6¿KéѼ@¡Íap@6'²	ï{@½M´Œ´¸ÀQã4Ӑ@S¸ä;¦@Ì\•µÀÀ-[ÄþÇ@7Pô:Ĝp¿ÉÛÜ0C€?ĽRÇ"€?Ĥ…Ÿ2 ?¼žŽKÚq·T´dGaia EDR3 5587584639135569920M‹ Ø È@Ÿ€@\ù˜!ýq=(zÀAý Ì|\=>'@y@x¾Ò¢=SV¯BÆfíAÈ}ÝÀ4ÆÌ1íX=H_`@,…Ab)•=c±q=¬˜¹=×öѾˆ"<6ÇÏ>‰ß»…£¾Žôι'óò=È*ì=¸VžOMÀW>]C'Þ'ìF?¡WÀÀÀÀÀÀÀ&=¢`Ï(;váCVæ?^â>HDZ>î>ӟ>p˜×ÂÀïªÂ†ËûBD7+BɋFY@®tÉ,~Ó@eš—D‡Ô‰A…®e'@"_f¼ù)x@ñÜ>B¬'qA'l¤&@³¬Ë4
²A<àáCÕU¶AwáR?ºÈ›@3ßØ?Ëãð?›ÛÀÀÀÀÀÀ@oOƒº•N-À1oT¿õ§@`$»ýf8gÀKù»}ÏnøøøÀ3.Šü^˜@Új5,ýÀ$¹ÚòS ÀP9ÀDd'àÀfãûýѲÀ4•ôÀ—ÆÚ@^<c-¼@690ËÂ@âÀ¥OèèÀ;d°e‡p?¿ŠYÓÐ@º°ðF @1`Û/ÙÈ©@7"°+`ê?"-¾‹I?¿ÅK"¸;¿¿RßHÍ @ÖûÅñ(pT´dGaia EDR3 5586943559440201856MˆÏ'–ø€:ï¹@Ÿ€@\õ3G>J=6‰ËÀB†zŒî°=Rz°@6î2/Ó§=rőBª‡<AʝÆÀ4™ËÌ=xRj@-x5P®¤Ã=ŠO¼Ã98=	x½ËâE¼¬µ=Gb¼'oï¾w_L>=P–¾]•|<Pz?zv½Î8CÉ?È>f"?9tÿF?œÞÀÀÀÀÀÀÀ+=ÂH
.<ªAzB?~ÒF>X õ>">C^>"ØÚ™J¦Â±ŠTBAҋA›ÌºF'@¦9×5üX@ˆD'3	Aˆjã-@v4ÝyC~@ç|BDweA—²C-@¯G/'¡Ak©¨C‡èÃA{ÞK?Ä@Nì?ôv?§»ØÀÀÀÀÀ@olÊTȺÀ{«qèç@`5;sc£µÀL~Y0†bøøøÀ3þTöè`@ØY=>l À$!$¸é«ÄÀOXï+ˆ~7ÀgILvÂðxÀ6ЎÊ:\Ê@yÑt@68Š»³«@E™Š÷>XÀfÙÆfû(ÀWÍQ©?ûËÁFbÐ@À à\=C@7öÌó£¿á÷1¿;`¿Õ•z4\€¿ºŠøGKà@,Ã#
íéT´dGaia EDR3 5586943937397293184MˆÏé–€€!(@Ÿ€@\ö붰<Ã¥qÀB€:gQ?<áÍ@Ãn¾¾Š6<ÿ	¥C&»êAаuÀ5oy™À<‡=!¥@-»–k¯`=´=µ§º={n¦½8Ž=&dÄ>°=™Ä	¾ƒ|È>$̽ÿÌ=`µ±>÷WéCå'ë=VÉõ>ž%
F?¢³?ÀÀÀÀÀÀÀ2=IÃÜ5<€ÕBà±ð?'ã>^>ëx=¶n…>6ë<•«I€©CBkô«AÏ;ÛFÃ@½¸¬}<ÜA<5DES˜A¾Ú2@–‰~ù~ÆAGÿÚBæÇÏA‹†Û1@"ùëã"Aò—C AAlÖ·?¸A@(Ûü?ºvà?—AÀÀÀÀÀ@ok¹%Ô[cÀQۏ"—–@`5g¿ÆrÀLw¡»U~øøøÀ3å_Cã'õ@å±àêdÒÀ$Êü‡ªäÌÀN'÷Èî–áÀf«­Eè"À6CIÏ#Ï@'ëE× @6;à䞸@ž:OòZ8Àn=c/€ð?þnJ1Ì@Ð<¦‹/øÀ#®€š@7
À"'#¿Æ*{Éû?â§"PsC ¿Ó»€
xà@vaœFžT´dGaia EDR3 5586944109195874048MˆÐ"ÏLGºÏ@Ÿ€@\ÞÔëü7<%ñÜÀB©ü·i"Ó<F@n›«Ï$<^€ÜC¼`AË1À4ÆCp*ë<U@-/I6è¿¥<i!ø<o¡<ÑÚ¾I
=6>­l*=ÜÛ:¾P˦=õZ½/\K=ve""?˜àCÍ#F?°MÀÀÀÀÀÀÀ.<£]*2;ñc`Bo¯¢?…Q=í'U>¼È>Vêh>ƒõñ'G
™æ!BJÎAËÿBFŸ@ê7žørBt5pD[Ù7A]Ío/@Ñ^×2¼éBôLCw 
Aki‡.@é"Lå,¡C
]C¹¢¶AO2½?§L?á¶P?YÁ€?i« ÀÀÀÀÀ@op>Á"ú×ÀþàY"}%@`*Úy¸)ÀL«Vf7d¤øøøÀ3°áY·óf@¤‹¢þD,À$y%Ž½,ÀNÐÓHãYªÀgìjÁP¢À7Úϓ^ò@TâíÈU\@6+—U#Ž@å–3©¤¸À%ú±=ÖÀ¿ð"¢';?æOih2ö?㐠W«@4ðu­ËË?ðmõ—ƒDè@
…RÎEp?§¶å¸@g€@ÿú¤Š'«T´dGaia EDR3 5586736198417384960Mˆù|U-Q@Ÿ€@\ÑKÏ ¨Ü<тPÀC ðmP<å¡m@»úcy€=ÁÑC"`sAÏ}ÄÀ5+•Ž"¾=C¶@-ù0Z¾‰†=Ï ½Q"«»€F=i}< g0<»Gº<3Ö/½óa=ÜÛ½—ç;iv'nn>Ÿ"ËC¿»­F?¢OÀÀÀÀÀÀÀ+=UQ~1;ï´éBPýÒ?^v>Œñ'=¹Öt>e0{>OÍ6¾6ÇBžVKÂ.Ý÷A­"ïFy@¾4D"ömA"vD>@gAwT,@–XæÙMÀôA+ޜC%+A‹™ª,@Ãa4þØÝAú½CœLAlX%?¹¨ž@+l¼?½à?˜ùxÀÀÀÀÀ@o‡ç¿Á.À_ÞòÉ5@`33ÝǬœÀM"ádꁻøøøÀ3ãß&=hœ@<¨§T&6À$—zR‰ÃhÀM'Q·æÃÀfÃÐF‰òîÀ9~EZ1Þ@ˆë»²€"@6ž–8Š@lC$vßÈ¿æÏqü@?ò}y,Ÿ¿îOr¿ö@àë‹a@6ÌéuQ;?Ï
ÞMÄg ?ám,rÞµ ¿â¹ZAÙ/à?ñï–݈í¦T´dGaia EDR3 5586947957486929792MˆÓ'šG€!µüÒ@Ÿ€@\ãÎåÀß=;paÀB'
¬+=?ð@ÞaU6=i"]B¹.ÓAϖ1À5o<Gú={yô@-?ƲÜð7=_ÊR=C\œ=Տ¼†§?¼eø->•cN<¡¾'›à=Ow½£%<µF
XV@!ÌCØTi>LÈq?âŽFF?Ÿ7¤ÀÀÀÀÀÀÀ(=­ú`+<~£ZCë?Œˆ·>Ü=Kÿò>pˆ>ƒ¦YÂGÈDÂ8¯BU aAö•ßFZ@¬<êhîÍ@Ou
D=A†9)@õ&XÃA" ëBb)"A"…%@³=8ž ÁÀAïCÿ÷.AxDñ?À5'@;\?Ô¾p?¡jHÀÀÀÀÀ@okïðϸÀj—1Gdz@`*ÒËýÃÀL'p»¨ãøøøÀ3S҈yÕ®@S¥‹ï*À$Ä ¼™á¸ÀNœ§#"ÀfEðκÀ6š_»}@É2ÀÌ<@6]Ï_DN@·©|6fˆÀ¸î¸L@?Žn&î@?ÿ3<tå@ø¦=3Úæ@88ÊMa˜¤?Žóð"×>¿æSâT-`¿á¡²DèÜ@÷U'±B(T´dGaia EDR3 5586737538447130880Mˆ1{A«ˆï@Ÿ€@\Ý/æÊ£=A¤mÀC,éa,Å=beŠ@'q¤q1=s¥AB­IrAɾûÀ4?zŸe¨=sAÆ@.þĊSÒ=Œº½Ôx¸e玾Ź/mý=to;"œY¾|/=ù›º¼é½¼liO†ƒ¿,d CÄúÂF?ÀÀÀÀÀÀÀÀ.=ĎÈ3<#›B
s?y'%> Á#>Òû>1À>H>šªnBª²ÉÂS"úA³é¯F'@¢R•lJ±è@!‹DhIøAŠR/@vAЊ²èABPÖAèA—ÅÀ+@©V|{»AD¸C"L…A†ó?Ä:ñ@@4?ÚÖà?¥MˆÀÀÀÀÀ@o‡Åà]¬À!_ã5{@`+:Ùx=ñÀM4Y?ñÙiøøøÀ3¦¤<,@´¿\š_úÀ#Gìóƒ<:ÀMP«R~
Àfâ¥5|qÀ:F7»»@}Ö S2D@5ï¤CŠ'@ªx ü€¿ð'â'Ûç`?Å 0Îì¿ûŽÍÑ©U?üyìËš,@7!#Ý£ï?ؐ‡- ?¼‰ŽGŒ
¿¨ÿ§—?þŸ\º5fT´dGaia EDR3 5586739149057369472Mˆ¨U%€Èï˜@Ÿ€@\Å?$"<†ßÀC!åÚÉ·Å<'¹@s°‰†<¤BOC~ÿ&A˓À44jÒâOi<²á@.ðfA´Ú<¶˜o<Ù8[=,Š+½¾fz=CO¼-:[={Íç¾wS>W1ì¾¹R½!Í,'@•×áD…W=€õ?»ÇF?§‡ÀÀÀÀÀÀÀ.=‰3<&–XA®^Ï?•Ò>OæÈ=ý!c>Jç>/6ƒ®¢ÂˆN6ÂMµ¨Aӝ<F£@ÔÑþSÅ¥A‰7~D•FÝAnŠ¹1@³»y…hêWB.#BèèA€£Õ/@ׅÞ"ýŒBÅ©ÃCs¸ñA\±×?¶×@WL?•çˆ?ŽÇÀÀÀÀÀ@o…Óª
¨wÀè]YUe@`*ӆøõ0ÀM)á¶ëaøøøÀ4"¯…‡JŽ@Kc¦(½yÀ"ø™ S±ÀM¦Ç
ÝsÀgH›š4tÀ:Kҋ\Ož@ª>Šø¼@6MUí¯á@	çÅíQ~¤¿ûVcd/´ ¿ô-­ô$¿ûèz˼]¿ÿ…â(@8R8(oð¿ßµ®˜¿ëŽRNfšà¿ O€Z™€?þFEؚa‰T´dGaia EDR3 5586739153354818432Mˆ©{€2Üã…@Ÿ€@\ÅA@MØE=ȇÀC!Ï×Ì=%œ@)Þ#ðh=)W;BòŒ\AÆ2:À41Šû=3k¯@-2†©÷‰Ÿ=8Z»ýHÀ;s½7'Ì=—µ:=¦d=­Y)¾‹9>-'¾AZ{»Tàzt@‹dlD®>wYV@ª*F?Ÿ‹ÀÀÀÀÀÀÀ,=€×¥2<ƒJtAô;?"ÿý>^Ð=õy=>,›u>gÙi'ù¯Â¤ñÂMÖA¡ÄeF‹@ºÞ‡ýÈI{A~[DL"eA€¿À@'\–´Øg$A¤´ïBWàýAÊü@ÂÂ'@¬KB‹å6C	N˜Alªî?Çf]@;¬(?гÀ?¦¤ÀÀÀÀÀ@o…Ï3盋Àçðüt;ž@`*ѳéåwÀM)ËÅeþíøøøÀ3Á)D\u8@òCÛÛÀ#Ñiƒ3fÐÀN=­¿%(Àg…W¨"À:Вø("Ö@ÃC6N@6pýZwG@"†aÐR(À›°8e`À£;kÀ@Ì<È@¿ýd´w
@:sàt~¿èþ¬Ú§pÀr¥5ï6`¿ç¸·\ŸŒ?ýä¸'"T´dGaia EDR3 5586739634391178624Mˆ{]€²mÂ@Ÿ€@\ÈÃþ\G;ìùªÀC#;]ã¾<À'@T¡'ßR<#ÃDÎêAÎð,À4Ñë+¥¦< Éð@/ˆOäÖ¨'<"€<Ϝð½;lý¼¼1€=«h=_îÉ=»Øþfn>Ó4½Ö±<šù‡±ª®¿´¬DÔ=7ëg@E»‡T?¿g¤ÀÀÀÀÀÀÀ2<bjJ6<¦¦†C/r?s'HÀÀÀÀÀÀÀÀF»A
\°"WC'°òD8;AEŸƒ3@øÞ0Ød{YCäð…C^u[AMÁ3AÙOۃDÒæC'\úA;…t?œ¿'?Œšh>ï'À?! ðA°èg@!f2
E«à@@o†ÊT(ÀÆ®XúÛ¶@`-…G[ÀM)^[Ñw À:'ÃGŽ;3À*WÈÌ ¡ÿÀ(ƒLn1ñ_À3ßìi(J.@ÇÿrB%2À"—v²§'ÀL³ãóLÀaÀf]°>«À9bø45Ð@˜¶°ú<@5ôtHô	Ð@lQ£ÿ¤ø?È/ÿnÞq@G§MA° ¿êµ¦Ru€@@Qü@û]@8Qß3¦¿¿Ã_°ãs¿éšp1b°@?ɄçÅBrP?å|qٜT´dGaia EDR3 5586740802622256896Mˆ)z÷
ÕwB@Ÿ€@\È9‡b##<—ށÀCâÎ<¡â<¤J)@³GÄ(,<»éKCa›"AÈðˆÀ4'!2Y<Όù@,ÓUC'<Ô04<bÏF»$%½c8ݽ"Ÿ¼¶Îνº¦¾(Øt>¯Þ½ßã*½–'‰†@˜ÕD¿¥=ôMê@eã4F?¢ÏÀÀÀÀÀÀÀ-=Æ2<:U§B
:²?–~]>/Èþ=™Ò³>$Ž>%õ ÂŠóN'ÝÞÂO,ÇAÎOF"@јñR"ÇAiµDš5JApĕ,@ªÌ®¡GÍ©Agx@CmA"h-@ÖÇðÖ@õB8ՅCô%A]Ԓ?¸£Á@(°ø?¹áØ?—€ÀÀÀÀÀ@o"žcTêäÀ¨Ê•7i@`+µÕ6ÆÀM Ê©.8oøøøÀ36d	é@yG¤ŸÒÀ$9 ©fÀM\)w3€ÀfÉUÒ{°À9Åë¦Ì*Ô@@3ûP@5àÆ4L¨x@ä%ëù"пò£—r•À?îàë©Ð|¿óŠ'º`?Ûì»vË@8L²6êb?ÛklÝ%
¿ð¶
Šì¿ä%í=bö?ýh™Kˆ†0T´dGaia EDR3 5586745647345660672Mˆ'sPY{0@Ÿ€@\Ù˜Â<I(ÀC
¤³n<z@çûåƒðK<$R±DG"AӍÀ5?xËoٌ<##À@/|+"<;Â2<ìtˆ<ô+½éa=1Eª=Ø=#=(0¾ƒ£V=m}?¾6l=øÚÌÌÊÀRµÚD_ü×='7¯AÑT?ÉVÀÀÀÀÀÀÀ4<"¢9<ÐKÈC+Àï?dUÀÀÀÀÀÀÀÀFÛA)%)"¤õŽCɨElA.\˜5AÏ+Eæ]KDKïÁD¢A3ƒ4A +D~BðDM"DVšÈA'A?™?A$ >–½`>ëŠàAÅ!z?Å±EË @@o"v+\VÀ´E—{cº@`5GÔñÀM	Ôé ÀºÀ;ØÕºZBçÀ.®c<æýZÀ*4{¸«À4ZTÄ{ȸ@ªrѬƒÀ#ÕÜFºY>ÀM<7ÓÀf'£O¡À8º"¸û|@¯B¹@6- ΡC@r»S´ˆp¿ã
ÿÀ@@R‹‹M"À¿Æ¤í-{×ÀÞÔòb†æ@6‡óš'3d¿Ç7U̼Bà?í$£Ž3éÀ¿»%?<Jë€?Ä3ÎÁ'ûT´dGaia EDR3 5586749250819009408MˆØ?+€V§þ'@Ÿ€@\Õ|e›-œ=›[fÀC…3ØÖ=µŠ@Bªä=Æ?ÌB[›@A·À4»D–Ì=ï=ÑSõ@.ĕÿõRa=õ1Š½ñö½Ÿ!?¼Éku;ÅmÊ=_"€<_¾Wô¥=˜‰Ÿ½#ç㽓>¡¦¤?GmCñ(>>]'?	7:F?š]xÀÀÀÀÀÀÀ1>+þ6;ý+ŠC=Ñ?'!>vÒu>x>7v>R³ó—õš¥BiìfAÛðF²@'¿î"í?ñÙDû¨AÃÎ.@[Ý ðuûº@Áñ`A" âA¡Ä1@˜'T£'ûq@õÙ³CL*ÞA†±?ŞN@]Š°@È?«ÐÀÀÀÀÀ@o‰ýê­¦À´×³³Y@`163¸&×ÀMþCêøøøÀ3ˆ""ÿó{@†ñÿ0EoÀ#Kj´pÀLÁƒ(ÇÀf0ºØôüÀ8R7…½ÚD@÷Þ@¨U@5ä0ì/'ß@	¬þÃËï¨?µìß%¯h@ý0Ôjæ?͉¬qWÅ@°Ð¶õÉ@8µ'hƒ"¿®jÖÀb¿ö¨ÊnåÀ?=u¾¯ €?֓{6C™T´dGaia EDR3 5586751385422691072Mˆ ÉŠ{-çL@Ÿ€@\ì­$Ðz4=MuÀC7zfí=@¾Ã@Ñm¬f"¯=IÖBÓ<×AԈÁÀ5Z b"¡®=EÙ¥@/œ0M€à=pô=Y	ž½ï,¥¾tñ[<´ð>aP=¬Üݾ­0t>oˆ½ƒè=\GF<·C¨Ñ}F? Š"ÀÀÀÀÀÀÀ&=ªŒ)=1I"C#ræ?õ¼=×Á>W¡
=ú>XîѺì'•ØBL20Aˀ¾FJ@±tëõ1A:Š[C¿žáA""@†"i>-2SA'ABŠ7ôA'ˆP$@¶¤8kÖ³A͗6Ca‹JAupÇ?º½÷@6d?Г ?œk(ÀÀÀÀÀ@o‹§£ö
À…¸Mð@`Ew†ôkÀMß#PAøøøÀ4˜ç7³ïÃ@†ø³D5ŒÀ#êǏ©XOÀLß)wš</Àf´`UڄÀ8SÞ¾dΖ@´ËuØcè@6$2™4æ@/øŒ,¿Ã"ޝ]?ùƕ8Ô?̶ݜ¿î~M_Ê<õ@5ª¥†ڂ¿µ·ÕDÓ@?úŒgoW_ð?–g¡
ú6?Ë©ð'¬çT´dGaia EDR3 5586752175696726144Mˆ!‹H€A
@Ÿ€@\êyvÇ:´=­UBÀC/!çÂ=æ\4@F
fuPz=ò¢©B+hAÌ?À4˜úÇ9\=éíÕ@.•Pd
4>
:Ó=TºÏ¾¾`¾+j®=h>»ýð=Úð ½îûR>Š§½,ÏÁ=éÈw00¿ýöCåU?v'@«›ç_FÀ?Œ©ª<é1©½Ÿ.™¾,ÿ\½wF½˜
#>F!0%<Œ'|C'»³?tN>8¬>{Yf>öL>GôÐÃotšsÛB\ÂDA±8?F4@–—ГØm¶@âD)ÍAŽK½!@eÐÎ}ÿAŠÖAŒ·AßN!@ UW>/@ùÌöC‡³ñAƒv@?Êÿ}@SHp?ù9?­WÐÀÀÀÀÀ@o‹9¦½ÐšÀ0m»"@`Cén LÀM§|ÅaøøøÀ4=øƒC8	@û¡¾À#éÁ4VÀMª×Ûö³ÀgO´˜ä+¶À9°´Ö™@ †G›BÐ@6	³.‹ð@#()̕`¿ûØ}
Šü À	ñÕÙ÷‿àLº¿©™`¿ýâÙe²@9"M
¯7¿èÛó«è¿û?#$êÀ¿Û9ZÌÀ?ÙûMâP¢[T´dGaia EDR3 5586752965970674048Mˆ"9ŠÁ€0ð²@Ÿ€@\ñ¯yÓÑT<}k÷ÀCðcíW<–]‹@¿/-(×K<¤ÇC€îAÖjÀ6eœV˜ˆ<¤æ@.H"Sª¤<¾òA=ÃAv¼¦¦J½¬9Š<Y¡>‹­Z=s菉ÅØ>eg<ó·ƒ=Rl b_A|aD¦¹=ð@½¾]F?¨'fÀÀÀÀÀÀÀ)=}+<G·ÒC!½ù?¨ÝJ>øl>'í^>-0">LxÂ¥i:"ÞûBK‰»A˙±FL@á*!'˜ABD™XD1Ê7AeB"#@Á2DÜO‰Bbƒ¤CzAw à#@ã9›ÇfBý=IC›uÇAT)?°iQ@
ßT?'õð?ˆÈ¸ÀÀÀÀÀ@o‹;ÌT³ÀÉ=~a@`HÁ£'šÀMXçÊYøøøÀ4v&)@Í.últÀ%½®½zÝòÀLÿ/Ü_ÔXÀfÈêéåíÀ8&õ1§^@?Ïì"|´@65À*ê ?ý¦âñdë@¿ÙôÒÃ?ïXjf??ٕq[¸œ¿{Ðж›½>ÀX¨©Þ@BB™ÚðÖ@\ÝR'…—@,j®lÍ?ç'fQ*vT´dGaia EDR3 5586755680389897216Mˆ$±‰¾`³@Ÿ€@\çòϧöU<˜½›ÀC
В¹Sƒ<²ø@
Ù_Y<Æ»KCXï·AÖÌrÀ4ØþŸµ[<Ǎâ@0ì±ííTü<áÜÇ=`aö½/oP=Š:­=ñµ@>|p®>«e¾#fò=ôº¾0ئ<n$¤¤ A–œÀER€Â>'!öB´e÷F?Ԉ"ÀÀÀÀÀÀÀ0=}2<·æçC\N?܋šÀÀÀÀÀÀÀÀFAPá¡Aä¯Dy¥ÛEŠ|ºA(ô+AE´M¾mWD›†)EçÃAA#,AAà¶Ô°nD/²ïEPcA
,b?–ê>˜ >À>$€ÀÀÀÀÀ@oˆ=úKdÀƒÉKÍ@`@;=(=KÀM@;meøøøÀ5ݔ‹® @·§¨ÑÀ!ôM£ 
ÀL»«asÀfpj"d9À8JÎ<¸£@òyht@60^Vj…7@
øõà™m4?ÁU=_@
૆È?ÞÀôJÀ¿ãOÖÈhÈ@1_õîpƒ?èEMõ ð@»ºH?øº\ˆ¼#ö?ã}Ì3&'T´dGaia EDR3 5586964823818188160MˆâèI5€#?Ô@Ÿ€@]	½‹9Q=t©OÀBzšR1X=—b@?Ǿ¢ü=¤êBƒñ!AÖ[ À6¸±íªß=§®s@.‰'vL4<=Â=—õ=)T)½æü¼ß/>>/í6¼Ï§9¾‰1½½F{¾$"Ï="C¯¯¾óßCæö]F?œ}ñÀÀÀÀÀÀÀ2>	pY5<!óaC!,?~"M>3CO>g±=åYÆ>fg¥Â³V
>þB8(BA¨ñF«@–×.ËÉiõ?·12DX®AŽ3'2@fÛê;Îœ@¶ïîAÿèÂAw#3@Ÿà¬"»…v@ÿq÷C"1AƒÊ3?¨F@Mg€?ô:?¦"ðÀÀÀÀÀ@on8^Do—ÀhEUîÒ@`A»b+àÀLhžêh0€øøøÀ4.ÐZý@³dݯtÀ$ÁA€•éØÀMė¹µm"Àf+'yk<»À4ÓpØ®KÝ@ÿ­?³@63!Ešì`@Å&lFF¿ÿxß9Ø@@‹Y!î @
ÎÐ/'ïˆÀ
›l<b]@5јùòͬ?¹Zkڞ–?úFxðS— ¿±O?þÜ@@N=Ÿ¯T´dGaia EDR3 5586965270494703232MˆãPGEæ@Ÿ€@]/"¤b=åÀB}cqˆX=®gÔ@NÁ¼H#=¿š3BcÀÒAÚâFÀ6Š"g? ç=¼x@/»LõŸ=âº<ÆwÔ½ÚQ½Ígß<í·Ë>Z"g<}	G¾©–
=H3´¾MˆF=èt€?÷«"D!£ö?wÕ@ò•r_FÀ?–y…<ÁG$¼×9=iv=¼´ë;Ap==.>"m1<KC(2ü?ˆØ¬>3ÅU>%4=õ¯>‹Ș)¾ÂŸÉÿBY("A®WkF@š,Mò`Â6?þrîDR©/A¬+@b´YÿÝk@ö¡‡A›O±AŸ5H-@£ÏíœS6ŽAIùCHå:Aæz?Í7Ì@jvp@"à?±ã ÀÀÀÀÀ@omWѽkcÀÇeö×@`<èž'^AÀLoXq`AøøøÀ4T®Bˆ£@ 6p –J2À%Wþý‰½FÀM¹OۜÀf
J,/±À5=)?Tß@È-›žh@6]¬¼®¥œ@j0xvøP¿ý¡E‡™@@»þê`@Øm«	§x¿õ㾎:U4@39³ê¦?ãp'ô²wÈ@<æVb€¿») M™aÀ@47æiT´dGaia EDR3 5587389617564670592MŠeA¥Ú€+Ëóv@Ÿ€@]$°'Ðï=D'¤ÀB ¤—G=]º¦@÷uÇ9H= NB§úyAÒÜÀ6
›ÅÕS4=†½P@,Þ˕ßD=Â'½
B™9ä«|½æß[<°œj>Ð]=1!1¾Gl5>÷Œ¾<ÊŽ¢>'˜—¿y~ðCÍ|îF?œÓøÀÀÀÀÀÀÀ0=Êéé2<z6BHǼ?w
±=ë—=­1Ú=ÊRF>T埁B¨ó'Bc–TAÁ®FŸ@¡û¿é?]@èÏDb
{AŠ²//@qP¥¦Cd×@ïÖBR—A™Ûƒ.@§ŠÒ—Ÿ+*A¥C£å"A€fé?Às@K¤Ð?ò•@?¤´`ÀÀÀÀÀ@o_È-*³ÊÀÖdokã@`G2eP¤ÍÀL
!\$øøøÀ3´Ðj*}B@ºAókÀ%¡HI¶úÀN镡UµSÀfouÜõ£ZÀ2ú«ÍMD@E&«þ-ì@60õïóý^?þŠ"
 Àì
tд@Ù!ª4€@J|EMê(@yÆî@{Ø@8—¡ù鹎¿äÝ£! ¿î<÷À»i ¿á5"V<õ¼@p$db›T´dGaia EDR3 5586968813840787200Mˆæ‰*gLØѽ@Ÿ€@]ôvñK'>ÐnÀBukV×S>+ëˆ@@Ás[œ><o¯AæüJAÒuýÀ5Ñ÷ÚÂ*Ô>L,†@-dNF³pR>i{Í=çt:=2	¾>"Ò½¦èX=äë)½ŒÖ¾ŸÊ'='Rï¾k=u-n¢Ÿ?PÐDǯ?}NÐ@†Ì__FÀ?‡œ&==GÏ9œ…û=Yî1=‹«Å½f׃=›ƒì1>¥È·4<tçÑBŠm5?ƒÿ=÷‹Ñ>;="Â>GgK¨Û*q$BóIAµÃ"F¢@4™ÿ?…..CïêˆA—ˆU@FöÔ	ò'€@¼Ÿî@ùU™A©w{
@ˆàU,¾;@ì `B×MÝA‹öæ?×Þ@l¨@y0?¹ðÀÀÀÀÀ@ol;Õ%À‡ê<@`=œ¿TñÀLeÒĦ}ÎøøøÀ3~¦"L€¹@:iˆ"ã)À$øÀ‡úÀMÝv9U¥aÀf'÷ùL	ÎÀ4ìO¸²'X@ÎCv @6Έ¹M@éÿï›Í€À$i hð@þ©KÀ@
Ù/o»°@$(yKr@7ñ~oô+¿±§QÒß @¿ÞÂæËâ@¿Ûä·ÐÃ@ö•[`b8T´dGaia EDR3 5587196683332322560M‰µÈC…6ϟ@Ÿ€@\ØÖù=
-<ñR*ÀB/Á'ŒU=e@þÛB©J'= vÌCûšAÌ	}À5­j'è4†=.P‡@*à0AðôN=/3ö<Ý,þ=jÜ>;Ä=ËI>1Â>yv¾iƒ>k5ؾ;vF»¸.‹‰@5ŸCûE´>N?ï$F?Ÿ%ÓÀÀÀÀÀÀÀ.=w° 2; OCùÿ?%>DÑ_>0µ=âI>MËá™&±‡ÂlåâAz5BF'@¸7rR¹žk@p©.DέA¦á)@ä5üµMP@¤ÛØC9ªÅA+*@À #5à"AìçD\FâAoKƒ?¾7}@;"L?× ? øÀÀÀÀÀ@oTR1*ÀeªU>{R@`ÆÖ5ìÀL9Bã±$øøøÀ2Š%T¯Ê@Ž4¨ËÀ&SÂ_ãñˆÀOd_Ò ÒáÀfQ->'(À5å#ß~µ@ ÷骱æ@6%öy'v?øöEÞNÀÂ^ÿ) x@Ø·`€@A7üXÈ@¢â6õÉ@8ƒ?ˆŽE	?ÙýæøŸÐ ¿êV
¹¿ôŸàúV,@pªÆbT´dGaia EDR3 5587197546625397248M‰¶'Šr,˜V@Ÿ€@\áøl*G›=VeÀB-vǯè=9U@ôB5z$ì=LóEBÑcBAÊ	ÆÀ4røp[žÐ=]ÏÚ@-£îF›E=kW<,ñ=Q´>˜½bš¯>Xޜ<ÎBϾ›>?œY=GĽ¬JOw	u@¨ÅCä.ö>Rª@`|F?žóµÀÀÀÀÀÀÀ,=§kƒ2<Ä1AaÆï?‰ïÀÀÀÀÀÀÀÀF‡@°žlì=–@Z?øD›òlA"ì.@"C)é…@Õ¶zBÀ';A'‹.,@¶ ᛥ3TAdªDAuÖµ?½È+@<þœ?Ùñà? XÀÀÀÀÀ@oUrEœà¹Àøxç'jÈ@`-Ø£ôøÀL3ƒ·èº.øøøÀ3/™þº¥Ú@ŒÜ´ägÀ#.–¬öÀOd¶öìBÀf_C7'‹àÀ5•ÛW‡Ê>@ZY½‹Œ@6%u㐹@	Ѽ¡­À¿~!Úk€@AJ˜	€@»|8Åü€À
çâxÙ°Þ@7É ¶b?Ñ]VQÆ@?âj¯§0`?àÿ‰ÞÀø@O"<sT´dGaia EDR3 5586769183766946816Mˆ0ù‡$bÓ´¯@Ÿ€@\â9ä¡Ñ<·ÈÀBü fXP<Éý2@Ú¡¯ÖÎ<âZVC<®ôAÑ\"À5m¯é$®®<úŒ@.êÕÁ!a=
ƒ¼Òz‡½ì½hæ¼ÕeÃ>&i¼<Tc=£ù•½@ÛS½Šfï««¾<,vC×ìOF?¢@ÙÀÀÀÀÀÀÀ1=7d#3;9²Bêá˜?~.?>%õ+=lú4=ۂì>*.2ÂƖ‰B¯›B-ÂBAâb}F¯@ÀÒ,Uš@ÑZD¤tA}—Ð2@™Ã;ÄòA_$wBåèOAŠ›Ï.@ÅhÛÖR³bA¸Þ¢Cí-^Aj_?º¾š@+b`?¼þp?™ÆPÀÀÀÀÀ@oƒ0†íÀ"¤="ì@`9"ÅÛÒÀL÷éko¼¹øøøÀ3ï¤ä_t@R³²ˆ|À$»¯ÄO`èÀM>YÛă¸Àf¡³ã sFÀ8I¥iåÎÃ@YØA¥$@6!YŸ‡@Ûm]`iÈ¿ì'zB99€@ŽW–ö9€?Ðé].®ÂÀ¿Á"mÅ$Í®@$o"«)^@ÇQb0)Ñ@(äzF<s²?ñÂ&zÒk?ø\~£'ET´dGaia EDR3 5586979667225338368MˆðhKâ9Þ¾@Ÿ€@\öM+¹Ù=p LÀBu_8Sn»=•Ž@
Üó='=¢;%B"ä¾AÉ¿EÀ4z5
`"—=žQô@-p
P)âØ=¾åâ=ªi=kd½åæ<i€h>%—<ć¾¾·p]=šÙï¾F5¯=¦ÁÀ>¶²±CùAF?œA'ÀÀÀÀÀÀÀ3>½W6<.•SC¼Ã?pÛ=õz
>0Œ>gÇ>c}ñ¢Úõ¤k"B,D'A¨u+FÎ@–Ã4HF2?»]VDxΜAŽ;6@g­*ÌFœ@û²AÁeA)4@ 7sU:jaAÂúCR""Aƒ£È?Çý@L)à?îÞ`?©u`ÀÀÀÀÀ@oi?y3¥À,¡wÏìd@`3êƒ´°ÀLm''Å¢éøøøÀ3!MªFö•@Xý@‹§À#"ÝÕòvìÀNFX`jkÀfX¼[$ñæÀ5¦Ï?¬@"1«ŒH @5åÊ«³£m@	>µÔ¸À¤FÚìĐ@æÊëHÀ@5ÒvŠQ?ù!
ý ßC@9¸³cÝ¿ÓqÉó(À Àr%íºP?̹ô9;T@9]ѧÈT´dGaia EDR3 5586772585380952064Mˆ4…¸4ÏØO@Ÿ€@\Ù?ѶùZ<ΦÖÀBÿ‡¹Ç_w<àÞ_@rq¦4.<þ¯{C$k°Aʃ‹À4/qìªÁ.=
ºZ@.kj`
=â½zí·¾Á¾Ÿ%=[$é>O€
=s&¾'QÄ>
f¾&¡½v"À¸@=¨D
د>"–@M…ÉF?ŸÕ&ÀÀÀÀÀÀÀ3=P|87<Tù¬CSK?Œíý>==Yaµ=ñ‰/>I.c±JC¬±HBDþ!AÈÀFÌ@ÀgwÝ8È@ؑêD› cA~f4@•ÙPw6AF¶%BÙ'&AŒ6@Å©"2í$¨AŒíxDcºAj+,?½'	@87È?эÀ?žáÐÀÀÀÀÀ@o'
²;˜À‡shü*é@`3¶Tå"ÀLÿ8ª"àøøøÀ4nuÕý@íâzùÀ"ùŸÛHþÚÀMßp»‡ö®Àgvïâ(À9"˙	J@°
ÐË@6ïå>É@	ã­yòÀ5̌Å}À¿õD×2Ý~¿â°Oï€¿ùH'Ù#}"@8'Bµ±1V¿ßÚ·91пòp)뛰?´;4+s ?ùÕ	#ÂÍÍT´dGaia EDR3 5586773306935450880Mˆ4¹…(òp¹@Ÿ€@\ÝÚ>n¤V=b¸ÑÀBó¡e[­={P´@ÇùCJ	A=âB–å‹AÎ[aÀ52;Ś=¾®@-æ…!P[=«P½ '°½Îì†<ÏNè½uz°>P½#ؾ;C="îÕ<«ôo½ÎP-¢Ÿ>"'Cßʃ=®æó>&•
F?ÏpÀÀÀÀÀÀÀ/=ò±2;Ú©"C
ðÔ?€›'<ŠÔ1=¼µ€=Ÿ¼>\…Ã#êØB§\xÂf#AÈØF­@œ®0ï'?ÿWDfÜAŒ9?-@nÐõËøM@ºQB)žªAšß9.@£‡[º;,ÿ@ý¹C¡A'†?¿€‰@FŘ?ê_ ?£+ÀÀÀÀÀ@o€LÓ» À&£'ÿ¢y@`5%%ø
ÀLñžO1ÙÑøøøÀ3Å°á^«Ð@ ­Õâ+ÖÀ$>ºÉ•Ë*ÀM|3iìLgÀf²òºÈöÌÀ8j³æ	+@¤Ï-s´@6
ŸáÜx@ÏAHFÀÀ¿öîæ² ?ú}CYª°?ÁKíÝ@Q€?ñ¯E"á"@8^½½'À ¿Ëxî9`¿îdÁG뀿ß_t YYø?üSĀ_:T´dGaia EDR3 5586774612605425920Mˆ5é"YP©¤@Ÿ€@\ÚW>((=~øÀBí¤œ"0"=36'@¤ÓCÎÅ=HïúBÒh$AÎÑ÷À5W:	_YÌ=V­€@-/F'Ê=^oz=n½Ì<¾LÌà»)uÍ>#;oÞ¾3ºF=î'q½Ë,ó¼÷NÁ""½¼º]CÒØF?Ÿ‰ûÀÀÀÀÀÀÀ/=œÌ3<•N\Bø/±?~ó¥=Ém>®=¬q«>ŒªÃXÄ"Ý
BK…¡AÁ‰üF›@©bG_M9@>H DˆšqA‡Cy.@ASiö€&A§°BXÁÝA"º=,@°Ü"W/"ÇAëèCÙEpAz?½¼1@;'à?×l@?Ÿ·€ÀÀÀÀÀ@o~Mä#À6VE®)@`1Æ
uÛ»ÀLíº £/‡øøøÀ3»õÌC¿z@skÔÄLÀ%9u¼&JšÀMǜ2…üÀf×S#Í¥ÂÀ8¡oÏO§?@('#™%@6O/˜±–@äU~ÿÿqNÜå@?àš®¦j¿´$ð¯q?À ル±@@6gJ@kúp?ÙÍ! Zâ°?ïÓ[²ð# ¿çyJä£@@7X~`áT´dGaia EDR3 5586779075077772800Mˆ9ø˜–?ƒ\@Ÿ€@\êŽ,ùç=mkÀBß]뤫=Ðz@ɸêä="ö'BŽæ~AИÂÀ5(k—t°=¢Ä@.za¤j=¨'¢=eO¼¤Þ<½Ñë½€ˆ>ò½SÓ	½³ö©=·@=Œ
C<¶žž¾_•ÌCÝ­ˆ'6šF?œD"ÀÀÀÀÀÀÀ1=ê¨>5<‹+C"°?}×
='£=Ɋê>Ìs>€Âæ¤Â¢è—BJØ\AÅcôF¬@™+˜³ÿ•?ôDS4A[/@h,/ˆ)@½3BåAœúï)@¡Öw9V‹»AÄäCl
IA'Ïê?ÄÊ@QX(?ùö ?¨º0ÀÀÀÀÀ@o~4ßlÀJtu]:–@`:òq´X¢ÀL׫™õîæøøøÀ4éÌ
š1@küÊÎ5/À$å='1]ÀM—ÊÍ!XÇÀf±¡E'ÎÀ7±;V1v;@ÐÁ$}º0@6sŸ
Ï@R—x•'ô¿ùvÛL·> ?û%ýý#/?ëñ
âr`À
OÌû¤|¦@6ø ×_¿¼ 	¾šW€?Ü=ýiúºÀ¿Äà/òÃ?ýõæD"x^T´dGaia EDR3 5586779521750309888Mˆ:`Zœ=ƒ@Ÿ€@\ðR\[ý>µ ÀBâF)Ö¦>!Â8@o˜b3Ê>;ìAê® AÓ8ÜÀ5yÞÁ%ä8>5o@.·"p"n>Gç8=¼ä='È‹9·	㼓ƒÆ>fÒì<Qæ1½Tõ>@Kx>_H=tÝóhh½øÙxCÁ5ÒF?™ÛÀÀÀÀÀÀÀ+>Œ'b.<ŸCAˆ¼F?~—ñ=ˆÆz>;ñ>=n>d»|ÂTù¡«BKæ[AÇuàFw@~`:Šwº?€3lCò \A—Ä @Hrì¤uí@²t½AJdA¨ì,"@†mW¯Þ·õ@ڀBÒ5—AŒÝ]?ÉãM@`vx@	@°?®kÀÀÀÀÀ@où™øþ^ÀqZԂw@`?CʙóöÀL×íâä3yøøøÀ3±'ô§é	@¾Ë^òª1À#ݶPox:ÀLžƒ|SlÀfé>Ê5ÂÀ6Ó«ÞÀ«Ü@R'~Ð@5ò'D +@SS,à€?ÖÈ;4N³@`€VBÍ@?û™ïýýß @#û78õ´@7ýŐð¿œØ]5ç¿æd.
Ì ¿Âi ë¿Ä`?Ó§´À©ßT´dGaia EDR3 5586780213245742720Mˆ;±Ž€2¾Y|@Ÿ€@\í'¸Ã°=·ýnÀBámbÞ=Ù^=@'cU5P=önB2¿DAÒ;À5,zøðä1>hÉ@/ øö`Â}>±=ìEÖ<Ÿ-¦¾3%¾r>ÿ·¾+q̾6—Ö;X3>mÆm=4ë«nm?øc¤Dñj?@Ž}Š_FÀ?˜X1<Ù¼­½ƒCܽLM½'i½ܽtֈ+>Oè¢//<ÈiAñ(?‰BW=<Ç9=ù¬=šñÅ>‰§NÂ'•Â¨œ÷Bf®\AÌâ$F{@'BfC?ç1D1ÇA¼ˆ+@]NŠíT@ú½<Am:wA¡gí(@™`'ã'R˜A*ŠC`‹A…ÅK?Ì
-@]@[(?¯sÐÀÀÀÀÀ@o;¨*´À6î%nÔ@`= @ŠéÀLؘ›a_\øøøÀ3¨jG#@"6"³À#-FºbçfÀLÛÌå'Àeð\Q([ÎÀ6Öl°Ì'@wö«‹êh@5ç6yì p@	…OÐ?ßj÷\¨@ò
~À?ûmâÝHzp?üM¾q[@;™.Èè«'¿ñ¸"zyÀ'§]ŠõÜ¿Ð=zÂ%Ø?ÿÑE×|ZMT´dGaia EDR3 5587213077220637440M‰Ä±';SŒA"@Ÿ€@\»p·:=~®žÀBN_Þ(=‰@—Lb˜$=˜¡(BŠ%pAËmhÀ4Î:f–=¢@Ê@-=<&C‰=¨ì½Ã<;="Û'¾@…=L(=²,a='b¾±滄#Ü;ã#f¼hÜ`@=@²%D.¡?}7A*Ÿ8_FÀ?œ#<".m½_"õ¼žt8<²Ὡ=è=´Áe%=ïÉ;/='?äAÃn×&?tï>FͲ='·O<ÐI>Uø'~B[¢Â`˜Aê‹eFI@©}7\kJ_@ÐN4CúšA‡:FøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@oUÛõ+ÑÀ(žb1Ý@`ù–ÁsNÀLe§L¬Ž¬øøøÀ3hÆs¢@ˆ@ OI&†nÀ$%¦÷®ÀOìÛýRÉÍÀf½Gê'cßÀ7Îɐ™~©@uN† Ô@6iõöú@Ä'Ø°À@T¹WØ?õR«ut&€?çÐ)Àád À1áXw?=@7õRéTýu¿Ð§@!'`¿–v)¹3@¿ÝÊ-ù2@@ý
ÐgêLT´dGaia EDR3 5587213077227911936M‰Ä±–;Súi@Ÿ€@\»o5MýP<ããkÀBN)»3oƒ='û@ë§.yi€="éCcÇAÈ+]À4\jJ¸g=
9@-×ò]ðr="¦½Þ[@¾Ͼ‡í˜=Ò	=¦ÿ=ÕǾµ=$=É\Ö¼‡Cµ½O~@ä`#DèÕ>6ÐÌ@zˆÜF?¢YÀÀÀÀÀÀÀ,=hìF0<Ö§ˆC2"†?¢Œ>Œ^™>
/=ˆ+>,}®Â"ÿ§B¥Z¡BSÒ®AÝkFx@À–@ óâA0×D@úWA}Ö!,@šØ¡lšOËAícBg›þAŠÐ+@È*~a´EoC>
ÙB'6ƒAhDq?Ôb#@.ü¼?±kø?¬€ÀÀÀÀÀ@oUº·y¥À(ç
¸‹@`úƒœ«³ÀLeµº†?ÜøøøÀ2àIÈó% @ž 8µRÀ#ŒOÖf¾ÀOkü°ÁƒÀfa™é
<À7o ¨@ K ˜mÆ:@6)ülñ­Ø@˜ðDRpÀÿEꉈ@Êk
è?ñäCèˆ2`@1r­år@7í'Ç%Kâ?Ò&ئõÀ¿Îùnºâ?'¤F|2?÷0jõnT´dGaia EDR3 5586780900437726336Mˆ;¡‡€3PHe@Ÿ€@\ñ¡¼PT»=B$ÀB؉Ã6$=3Ì@*Wéߝ=?MlBàòýAмçÀ5•{1ÃÕ¦=G;n@-RVð$2=Z‡¦=£îC<Ý¾:''½@ӗ>&ÿè¼¹Õ¾¦m=úˆÇ=¡wS=`Ã"Ž?…kCâôî=|$>D~mF?žtÝÀÀÀÀÀÀÀ0=œ4<!¨ÙBË?"ªä>µÜ>È>"Ô>fºZÂ|9œ1>BU͏AÞ/Fœ@­åš.Q«6@IjJD—ÿA…ל/@CÏȗw˜@Ên>B®«pA"Ü°*@´3?UéH™A"û²CŠ×RAwl*?¿rç@A4Ø?àQ@?¢pÀÀÀÀÀ@o~$dX?IÀâޛÜÚî@`>ê¢ËßÀLÍågøøøÀ3˜Q9㺵@ö¸lŠ&À%ÓKn"ÝÀMITMW$UÀftÆ9¶KÞÀ7R¨1Ò@·#m8 @6"‡ƒã@®ß@ã™ô¿ïP¦á`À@ÉÁñ€€?÷#˜¿…À@+ŸÜå™$@8•¦âÿ
ÿÁY»\i ¿ó4R'fÀ¿èÁ\Êh\`?øcØI]i T´dGaia EDR3 5586785710802037120Mˆ@•i€\ô!Œ@Ÿ€@\½…Oñé='gÀC%üow4=Ìc@¨Ž¸f8‰=(ªBúØAÊEWÀ4Ti©U1=-QÓ@.² ³R =6ÕX»Ðς<¼Ö¾Ԃ¼"­=¸Jw¼H/¾"Ÿb=êþ½ÆäÂ=·‡…?÷›¥CèlÀ>"Ó?®[üF?Ÿ¾RÀÀÀÀÀÀÀ-=~K1;³
\CÉ?ˆìž>JH>a¯>!×>cÛÂ=÷B°yUÂ^YêA¢Á–F"@³& Ìéï@×\‰D6BAƒ°¬*@ˆ>£ù®åA5ökBˆpAé»'@¹rÏÑAàÛACgÉAsi?¾W•@9©¼?Ӑð?ŸÂˆÀÀÀÀÀ@o"ýBÞfÚÀN3ÔIáG@`%Œ´ +YÀM0ûÌvúøøøÀ3žDäãzz@ÝÌÎéʑÀ#h_•ñJÀMcÉÊò	RÀfÓ°lu¸À:]ÅTØPj@ŸTÁ9@5ùç ó'@(° F(@¿òö»ÍP?äé'Öt¿ý§c|iÀ?ìQ<
ýå¯@7dÖñƒ8?Óqæé'¿µ»û{¿Å64íª‡ @ìŠãŸ"T´dGaia EDR3 5586786397996808192Mˆ@¡•x±9¶@Ÿ€@\ÁÔ©PÐ<B˜9ÀC°ªn>Á<\¬@™ùä‹¢<tµÁC¬jcAÉhÀ4$;Õ<@4<…°@.5mV{<ŒWz=<Ú¾¼Ñ$Ö½ˆÕ3¼¿Ó;Â!ͼ€¾šcä>)e¾'¼'Aø¿ºC¶AF?­4—ÀÀÀÀÀÀÀ.<ƛò3<S@+BŒ˜?{ÉÀÀÀÀÀÀÀÀFž@ᡳ
(PTA¬q]DÑf€Ad±f.@Å5%&ÝBJqúCVŠôAsüy0@⪉²¬_C"1CkÕGAT¬4?­ü£?ú'(?t±0?€)ÀÀÀÀÀ@oƒÍ»–WûÀöCê^c@`'uÓK0ÀM%¸íG€UøøøÀ3©ô qt@ÒÆé•lFÀ#‹2:c·ÀM‰K5bÚÀfã%ùit:À:&žè'K@p•à&]$@5÷&&È۔@	ƒÿ¥´^Œ¿÷¦ã8?à K_È¿ù•;ô‡Ð@Úih˵¥@7LÛ[×͏?ÑWZcìd0¿}©0L?ª:]PÌ)?ôÑ9¥OÒïT´dGaia EDR3 5586786397996808448Mˆ@¡•yf0BÎ@Ÿ€@\ÁáB/s<Ô![ÀC¼U‹Ÿ»<ô'œ@¦fEPò¼=Ò=C…AÉáhÀ3Í:NVÉ=øÌ@/I,/s¨=ó«=A³ª< ‡½$¼ñˆ!<Áss¼'•¶¾•¶>!8½ñÙ¼5§ñ‡"@®¼óDŒˆ>&¯C@TQÂF?£µsÀÀÀÀÀÀÀ-=X/2<‰L'B2á?™òâ>q}N=ÄR^>2)ž>-{xÂK'™Â–v"Â<9AÊõ¶F–@Á^y[Öÿa@ÌߎD­ ×A}	:@hùq$­šAûÊSBo6ÏA‰6ÿ@Æ|?†¡$BYRÚCSã¥Ai…%?ÀÊ@#£d?«& ?œ ¨ÀÀÀÀÀ@oƒÒµB	3Àõ呈÷Ì@`'€…§VNÀM%½¤yY#øøøÀ3é6—n"@Ö|¥ÀlÀ"» ÀMwH@â9žÀfÕgj9fzÀ:"®m6@t+zJjl@5ørðž@
À-€'m<¿õf‰ÄÓY€?â…×B岿ø"'PÞ6€@ÆX¤y'@7[§®ï?}-#H¿­ÏÜOøP?âUƖÖ0?ö#½ÓL‰T´dGaia EDR3 5586786565496589824Mˆ@ÈYN!Nå@Ÿ€@\¿x½ãY>Od2ÀC‡Wʪ,>rÒË@Ç×ZŸèÀ>†õ@A¬‰AĖãÀ3½…">Œ»Ë@-FŠ«ÆÚ6>¤™¹ú(¡½ÈZ½´Ú¼'1_='®¼¥W€¾»k=»0¾¢W½.ñ gf?®ôCâT™?pùý?æ@_FÀ?ê5="´w¾L¹9½»Ù´<xÉ£=‡?<ÃƤ*>䳌0<ÑQ+@ù×ò?†}˜>'t>ƅ>)+>tÐa–¹öL¼Âh]A®e&Fl@sj9
™ýà?xýæCŸ°îA›§a@F…e ‰÷@¦ßA
30A©¢Î+@€P²Uí¯@¾ÇqB¯$‰A Ù?é°@P¨?߶Ð?Àh€ÀÀÀÀÀ@oƒHS4ÀÜE²tú@`%œÙäp›ÀM%Îì•<pøøøÀ2÷÷R–rÒ@Üéjë8À"®J>ÉJBÀMP¨Òü~3Àf¯Ÿ)z×òÀ9þߞ?¿@ E…'+Ö@5¹®ÇN‹@sxÄ`¿ð'œì ?ü'º¿÷KùóTà?ü'eƒ®@8ü*?¢?眘';p¿íœ‰#UmÀ?ÁÈÌP?ó¹Ó'Ô†T´dGaia EDR3 5587637621856078336M‹FÐW
.ܓ@Ÿ€@\딴Ý5> -ÀAãÊÍg>>ê‡@×ÜjR'¤>XšA'n^AÐW«À5"XäÕSf>PFÚ@-+…"Ô¾>[ØÖ="B§>¿Y½ë½i¶>M†l½?Žµ¾mæs½E²Ñ½«
T=[}uÕÕ?
ò:DÝo?È:@>»Š_FÀ?%Ô=RCL½æϸ½ªÜï½çC¨¼ÊšÓ=ý
'5>œ…59<œÜçC&–]?'2v>É> ">"±ñ>L~ŸÂ®ížx
ÂSýA¬m?Fâ@xêIÚKŽ?d;Cߒ[A™|½!@AÄÛ7@~²ÜA	0®A¬/@"¢a•¡]@À(dBÛçáA–À?Þõu@sªø@{?¾_ÐÀÀÀÀÀ@oG*ªPkÀlϱ´Ÿ^@`Ÿ… ·ÀK裍ɳøøøÀ3‡ÌõÁ®@ sënñ¸¤À%/wPE@XÀP$šGx*Àfr`=œÀ4iôžKºY@ù4€I<@6|j#Ü\Õ@O-ˆìÀßÚšŒ@
søO¬
€@YS=ÔÀ»ÐX…Ë@7…¸æ,³¿ÚãŒãò'?ÞXà¨þ@¿×ÀˆþŠ!ð@:ò€"gIT´dGaia EDR3 5586992036728606848Mˆû¨%€1ÊnA@Ÿ€@]	Õgs0=ÜRÀBG‡ÒÅϏ=œbx@Œ9`Žöñ=³L‡B_G"AÁ¯À3ëÐiD¶=ÆV¢@+"Uҋä=ÍM½=_ï̽V.
½	»ª¨'=NjÊ<
"u¾]%o;ò†=Üö<°®Œ{y?¶éRD
íy>ÿ£Ö@››j_FÀ?™²ë<²'ü<÷¼p;Ä©½îŽÿ=œ;¯9­,>¼q0<ðBQ@?†¨>ì	=׍.=ÖC¿>X`ÑÂvý‰ÇÊBHk‹AÚXF€@šˆß®Öm?æ‰Dl=SAŒæ))@oó¾èK×@ぎBÐÙAšŽz)@¢ ñŒIÄA.\SCTïuA'«ð?Â*ú@?P?څ?££ÀÀÀÀÀ@obægWýÀ§iDé8@`9âÒCBÀL8Š¾´•øøøÀ3Æ'‡ô @Œf—ݧÀ$rᘓHSÀP{hS8 ÀhárìY†À5÷øRË~@¡NˆRt@6%y†	wí@þ¦PÌÀ ¬3w«E¸À"oCÕ @ª–Rmò€À9äQCS@7ëþ#>á¿Ó!¤¶*é¿Ökw"ÅçÀ¿±‰ñ°#``@û{ à½F´dGaia EDR3 5586788871900086400MˆBáµÀ€1vž¤@Ÿ€@\ÅõÒ
¦‰>†O`ÀC
¡–ü¤A>¥Û†@yÏv¼>¬ÒSAm7MAÌ>ïÀ4š*A¬£|>ªÕï@.(K:ñaF>ä¡(½¹o=Ûã=ƒ]Y½µ»c=Ã
½,'Þ¾vY3=Sôó¼¶Z½ôb††?úñeCó×¼?­Ï?þIq_FÀ?™~"=¸ã¾s×Y½ÑÞ
½®¼"œ">.¦5.? õ¿33<"`C'ÂÌ?‰!>NÉ­>3ǖ>3J>K$Â¢¸B·¹B"C5A®ñ°F"@i$V(¼ÿœ?=<7Cˆ©AŸmÝ!@BM©_É °@j³<A·7A«oç/@tãÁÀèن@ ûHB"àõA"€Œ?ëÿ©@?zØ?À  ?¾ÕÀÀÀÀÀ@oy«L´ËÀ'ȃŒŸ‰@`(>½o…&ÀMS´W)øøøÀ4gjYf®0@ ޜ#?‰À$_È¿µÀN†@Ï®ºõÀgŒóŸýö"À:"íԒ–@z¾ï
j4@6Nãºu H@K	r/ðÀ¢ÍÏ1Â0À ËÐ5>ÀÀ5¯ŒŽ@À¤/â•\@9Ûxȶi_¿ôz\(škÀ'`þ¨Ì˜¿ìá¢zðˆ?×cU"T´dGaia EDR3 5586790757384549760MˆD˜Wu€BY&L@Ÿ€@\ºÀE3~[="ŽEÀC¢¹™=±%z@îÚ!JÍ=¼rÆBc~eAÓÙÀ5Ú£@b™¢=ÇÃ@-èÓ¨,4=ÝܽlÎ<¢âí=Ày>»Í¯é=a;¼G˾mðñ=Êch¾ûV½ŸÄhc?ÀCÎîaF?œØ	ÀÀÀÀÀÀÀ*>gé.<¬®ÂC ô?…Y>ˆè=þ×ò=kø=â٪ˆñP³àXÂd¢­A… øFf@"Ý΢~æR?ûxÿD!ÊôAi¶)@d…Û[0ÈAÆÑAžFÊAžfÛ'@›_žWñ?BAT"C1	ÄA…ë?Àå¡@JO€?ïÒP?¤Ì°ÀÀÀÀÀ@o'+t¿½À"P![*@` w6,GÀMçÉyÞøøøÀ3Û^(Út¶@ V#¦ãnÀ%¡P&^dÀMFQÔã'ÛÀf¨~ÎéÀ9ÓíR
2ž@ªï±>P@6DŸ~6ò:?þ‰×©0ç°¿îx‰ý@@	'Kÿ_PÀ¿ôj'6ʍ¿õ\–xÎMÓ@5'AnœÝ?áÖ7ùöîx?ÿÛ¤cö`¿ð°Tþ`?üÝ"œÖ~T´dGaia EDR3 5587222624933560192M‰Í`0¿€]U‡@Ÿ€@\¿íãÑ]£<ÒõÀB4ÂèˆV<üKÿ@U¥‡óá=ÀŽCðAÉÙ/À4Š,<®"=×@@-N–¿[òÏ=,ƒÈ=Šú>*]=®#^½ÅtÓ>Úå½5ȾG_Æ>墽wÕ½M®(‹‰@0ØÉCô™O=Ö'?',F?¡otÀÀÀÀÀÀÀ-=qÍ3<șRBÎÐ?ŒÊ~>4i'> Æ>%¶
> Ð¼Âu5ªÂ˜\ÞBLYAæí=F@½ÖS"LxÅA˜U-CȑÏA­Ž1@"ÐÞðó»^AŽ;1B•ÝrAŒ7'/@Ã0vÀÏÊBDëCô8AlEí?º÷Š@0¤\?Æ°?›=ÀÀÀÀÀ@oP:_H†ŸÀ'ԏ%¬š@`z÷x¯=ÀLJ©ùxЁøøøÀ3"9ì@ tö…6Š¨À$CØ{btãÀPJ˜²éfÀg]"À7›/ÿ0@˂X"rÜ@6|ï®þÅ×@ºÊÜÀHëŒ!ŸÐ¿ë³ê?îC[ð+7€À"ÛàXvÃ@8'«ï¿F¿á´e–¿¾-BæÁ¿Ó®a¯Œ<h@˜êxqT´dGaia EDR3 5586793476102798208MˆG"»€0¥‹@Ÿ€@\¹æî*F7<¯èÀCwWnRŠ<3m¯@ïS
övQ<JäèCÓP¨AÑNOÀ4èšxYmn<D)Û@/tTÀ<z<i\=âkR>;ze½.ô{<¥dÝ>*ý=CѾq§Õ=—ù¾S·=Õü–sskÀ;VD2F=£("A€5T?ÎùÀÀÀÀÀÀÀ*<¥rh,;¸Ù{C)ô2?iîÈÀÀÀÀÀÀÀÀFhA@;³¯Ï¡CÁq0E©œZAI*A3#$½§![Dè[ENÞA!{v'A2ŧ‡h§Co…ÅE ÿA]Û?—q¨?Ù°>WË@>·ÍÀÀÀÀÀÀ@o}_Ð Ú8Àøܝ;Ñn@`{w1%!ÀM¢Ô58¬øøøÀ4~ŒFp™@Îk¶ÍڍÀ#y¯G×ÿßÀMa©§A}çÀf?98)À9¾&Âdæ`@¾n#Ž`@66Z÷&@ãoO=íì¿ò²¶»â @
+'
@À¿ó
¾<EÉ ÀhæIG§-@7ԍà#¿Æ4÷¦ø ?ÛòKzÆ,@¿Àpêÿ/?Ñ|]îU T´dGaia EDR3 5587228023714080256M‰ÒI•æÑÄú@Ÿ€@\·®þW€<Ä¡@ÀB<B•ó-<æ½6@ð±žÀo<üñC)¾fAÎ
¹À4ßdpbÂÏ<û.'@.-\·m=qö½œ'â¼rì$¼âS=ž'²= ƒ\=6Ÿ¢¾ÀIâ>ÑE=Spõ=Qß®zw?Ÿ©+CÑ#g=܈Ø?¼øIF?£v3ÀÀÀÀÀÀÀ+=Z^#/;ìœB†Ja?…Ëý=ðÅ=™#Î=¯€8>Š´0›±B›äBQAø:åF@ÂÈ>Dí
ØAn9»D!wøA{­^.@b¦äǖRA¦†'B´²OA‰8Ý-@Ç&«KªB'+`CÎòAi`?¶Í?@%¹h?¶"à?•OðÀÀÀÀÀ@oPm†·
÷À^â<')@_ÿ¾"`ÍÀLV€Šd}GøøøÀ3sc]É`•@ \/ž:Í´À#áiï½M¶ÀO ^HŸskÀfXïKšzÀ7T0jE@JÚ݂  @6pŒ;€ç]@D"¯¨¶À¢R¯¤È@újF6@?ó'¤ódK°À07Fó‰@7±Bó,Þ¿Ñ[ê½~à?Ñ_ñÉ3€¿¼CÌ̀@
'ŽäÐÈT´dGaia EDR3 5586798213443575808MˆK``Õ@Ÿ€@\ËkOâ_>	ÖÀBôwWß֌>H'@,ÕÃág>Ag‡AÕ£‡AҐÀ5Œ±•Ê¹>EÅ@/Š'3~ãg>€Î‡½	ó½¿½â<!4ä=³ÊÏ;aK¾Ò]=¨Î&¼ºÊ…:b•'>ÍWÊCäíÌ?:Ym?ÒEF?—â>ÀÀÀÀÀÀÀ/>¸403<L-«C8?·Û>ž'>f>>-¡6>D¿ÂEn°Â½BcœHAµ¼ÝF¥@}£<Mú?‹ÂÀCÚJA—ñœ%@Eôgىæ›@—-ÙAµcA©Ûp-@…Ù54fØq@É9qBÞ]ôA}?ǾÑ@f˜@N ?­¡ðÀÀÀÀÀ@o|òî«ôÀõÇ\¨êõ@`(LL2äÀLûºæãnÊøøøÀ4üŠے¶@ †£sð2PÀ$QRhÉ÷wÀN‡zËJ3Àg[2Zéu2À9Ø).ä2@%^)9Ø@6…Æ&[™«@"âËvŒÀ¯¸€ú¶ÀÑF[JA€¿ô­å:"P¿úZŸ|/0¾@:*Í©öŽËÀ,b¯§æTÀU¯ ¿ë?¥1?ƬÈýB¸TT´dGaia EDR3 5586798282161571328MˆKpÆáôd@Ÿ€@\Êæudö
;ÚoEÀBòOIµŸ;õ@Hûø²» <
¸`D˨AԀZÀ5yŸ$N><Qà@/D/ÐÒ^<‡œ=N!¼%]V½Èûè=ˆÑ†>¡=¸2E¾XÇ>àÕ¾eµO=¥))±±¯ÀzGòC÷H`F?¿ÀÀÀÀÀÀÀ2<^¨þ6<k7šBÏ3»?^IàÀÀÀÀÀÀÀÀF²A&sâF>þCÁ³ÅD‡SAE2@ù¼Q·SëQD¬NC'#"AL€:3APçç2(@DK«äCLI>A;ÿ?œr?‹Ø>ìw ?è A£º?òVÙ	E«à@@o|_sñÀó<+´òD@`'›¯D-TÀLùòŒ¢¾À:8.TÕÀ&šì»Ó¼/À)PÇS¼À3ïÌ2e;j@ž
ypïÀ$*ÔÖB‰ÀLö±!±m¿Àf"Ù7K@ÚÀ8}"Ã@Y7‹5L@6)÷ÊÆÜ¿@ɁDãD¿ÕN—zçv€@¢F!j@?°6¼•'Àµ':3m@6ËhÔ?ÑÎӄ'W`?õ"›'ó°¿ÃØkú` ?ûÇÞ	?T´dGaia EDR3 5587001657452951680M‰hx€$V¬Q@Ÿ€@\¡è%È
v<Hò³ÀBànxƒ<i)‡@	Ú¾»F<AC¦¬AÊëtÀ3ª"¤'P<…©Ë@0îî:ß<Ž$û=ˆ/¼^4½ìÿ="¤>3þ,=T¾«®='ë­½¬+Ä=ØO††"ADÞD²Ï{>? B¶üT?ÂHJÀÀÀÀÀÀÀ.<ʁ 0<Î[¯BUlr?«!#ÀÀÀÀÀÀÀÀFˆAãaô¹½½CÒÕD
4A>z,+AÊpÀ+:àD¡C‰È{AEÆ*A°U@ҜóDGÑCÄÊôA5K?œ³?~g°>Ñs@?®A²u@"¨Ã	E«à@@opšÂæBÀviS.ø@`ûáüiÀLýcêS;ÅÀ:¦`rýÔÀ*,'À‰«À'eú.µ	¼À3¨¨ÈlÉ@RÃM@@«À!NÛ"ÀMÙû'㗽ÀfT!•gâÒÀ:¨<i÷@uÅ2õãÐ@6%?³®@Hì(ÐpÀÞsRŽ°@yu'+@¿÷uÕÖސ@té…÷ø@9.'äÈdÒ¿áZm†È³0¿ù@ÏeS€?ä&/µ@‹$ŽûT´dGaia EDR3 5587003890836278016M‰p‹ì'<@Ÿ€@\¦cϏe=MÀ©ÀBÔ¢¡ÏÃ=hE­@¯RÇmY)="ÓNBŸw™AËÉùÀ4íÝ⸭=ãó@.8æk='](¼¤¾»½Vâ7½¶·½n#N>y
佫gؼÇ"Á½/-×¾üø½Ƃsp½Z.¨CÃÊ >ÿ>ì}F?˜*ÀÀÀÀÀÀÀ+=Ìo½,<(£>Bo-6?BZ>HÜ1>á×=åP?>JišÂ¨«Â¨¯ŽBB"A²Š˜Fz@£?øžÓÌ@ ÎDu*2A‰ªŠ)@t`×ÂT\@´ÅBhîˆA˜]Ž'@ª^
("ÑNAlC²OsA~ÕÕ?Àjr@G•?ë0@?£ùøÀÀÀÀÀ@on·öÛ|›À*x'[@`	Y€T–ÀLïv‰ö°øøøÀ3›bw¯V@øç-z-
À#²&Fp'öÀNv/6¡HFÀfµï†8À:%wD½èG@ªÞuêÊä@6@®7ÂÆ@"TÛáÀ
¡´>Z—@?ùmÆbú¿ù'ÆaÕçÀz³	e×	@7˜/³Ú运é"c?¶EWC¿Ô#CÔ>¨@CÕ
t0¥T´dGaia EDR3 5587008877297224320M‰
ùAJ€ËÌ@Ÿ€@\ºm'öYö=trÀBÁ_nLøñ=P0ð@ÍÆ",V=S&3BÀCAÁ{"À37S­ü¯ˆ=Jhþ@-^ìƒÅýÙ=†\Ê=YX¼´ûÄ=-èù=š~¨>"U@=€*€¾%¥n;ßs¾%=àܐŠ‰A*DItÚ>Æ5\ANâ©_FÀ?ž\Ä<='i¼oŽp<ž:˼¡*彋á×¼CU1-=¼{22<¬#>íMs?®h>èd>"?>í>H¶´/;ªëÄBèVAm"T@¸(œ|Ÿþ,@ß"iD]¼^A¬5*@'–=¹€ŠA=ðBãœðA®T)@¿©¾¤•e¥A °%CÉÆ¡AoW*)?¿U@.ýD?À!ð?Ø˜ÀÀÀÀÀ@ond3smÀîi=ð)@`¿mÿöÄÀLÓÁs"+øøøÀ3ª˜Ü½ŸH@'x§§Ê2À"¬w<=ãÀOÚëF—hÌÀg»j¹ífïÀ:MÇÅËNš@ná±¥Ô@6'–Ms@Oõ¬õÜÀvºžÞOÐÀo¯#X`¿üÎr¬LÀ¿à(ÈÉ,?@Cå;òI¸öÀÆOîÍBpÀ.ÕÜãiD¿ü¸‹ãæÛÄ@MêK(T´dGaia EDR3 5587009014740136704M‰}³I¤_N@Ÿ€@\µréF?<ý
<ÀBÆȳ¶ã='Šr@å¸éLoÅ=+³¨C—'AÚ_\À5øØ?gù—=$|E@02W~§Ì=RŸ,<§Th½r¶E½Ó<ÚÐk>.¾E<O풾‰¦3<8½^½÷"Ã=–>`ts=¨´>CÄpF?ŸnÀÀÀÀÀÀÀ+="¡.<FÔåBÛ#"?€Eó>)WÜ>Vxö>‰%=ö³°"'©j0BõA¤²‰Fl@³ñËucKA:iD‹PAƒ³Ä+@†Ô:y ošAÜB§%TA'oƒ*@¹xeÂ~ÍhA컬C\X'Ase7?½' @=ç<?Û»ð? ˆÀÀÀÀÀ@on£_ü_À:•œw@`ŒÖWÀLÛ]§0g©øøøÀ3ââá3\ô@  ŸëìàÀ#Õ`'5_ÀLË
úç'ÀeuÝéZJÀ8+ÂD§y@ŒÜÏÚ¯$@6QD¼Yvó@v
îì?€Št@' õ'# ?àãã‹|J À_±‹wµA@6#>D¢?ÄQ_Ñ11`?ø.Qs'~°¿º"µãO?üªœ4$"ýF´dGaia EDR3 5587009633215442816M‰©}ï€2Qã@Ÿ€@\¹Ü")¥ì<9	äÀBÀÖ-U"å<_ë•@×wï©eÂ<oǑC©x¦AË»8À3¿CU'ù{<r2@0ªßãv<'IA=E7Ǻ"Œ¸=¨{ƒ=Ä:=&G=«î¾—ש=~?>¾ur"=«Œâ§§£?¯NDŸý¾>`:A°NqT?ՏŠÀÀÀÀÀÀÀ0<Ð5<¥C(¿q?†ëÀÀÀÀÀÀÀÀFŸAN&Æ6›(WD<üUE£_hA 	/AC¨')ƒµD›î€E
AùÉ0A?)í©?'›D0gZE4æÏA¦?•˜À>­D`=ìà>dÀA͆?J[EË @`@on*x­ùÀò¦Aœ`@`E¢:«ÀLӆë"&çÀ=Ö ŒgÀ/®tëÀ(ô+b
%À4ùœ§H@ 5››hÀ"B#dÈvÀOÎG,'§8Àg¯'ó¼ÏØÀ:DŸÊ@1ø&	­Ô@6':14‹@Á·á
ːÀ™Î8C0Àò¶Hu€¿ûuN¶4ÀÀ"~î1î@;[oT'‹Àªz±ÿÀ	*ŒÀrK`?žÓÍzVÉ?þ®ã†ÒÜKT´dGaia EDR3 5587010968942710784M‰à
ið{"@Ÿ€@\¯/M˜Wš=˜ÀBÄÀTÜ=¿%^@eë³ññ›=ː%BWHAÖAjÀ5Ç23DzF=р»@/-]·}6=ën½&[¼ÆFk½—MŸ=…ï¦>
¼e<ܗ>¾Ÿgƽ±–­¾qG_=ô3{{?@FéCÚÊqF?›OÑÀÀÀÀÀÀÀ+>*)¢.<_LÉBù?ƒj†>Š6Ø>J÷)=®"h>%#zÂiýv±ÀÂSn"AHSµF~@'ïA¼ª?ÁPFD>›AM0,@]Þu¹%—AXhAbð'A¡bú+@™üŸD%@è{úCdìCA…"?Æt@^"°@®P?«ÊÀÀÀÀÀÀ@olÙt&lŽÀv/KÛ̎@`
9Û6´—ÀLÛî"
øøøÀ3Ì:3K#@ 8ÞÄ"dÀ$Šôn"E­ÀM‹ì›•b'Àeóp
þ?À8ÅØ`Œšú@ç‡{–¼@6^ãmőµ@žZ´PÖ´¿÷û8wà@¦ÏÁ£¿ÌFÀö–À
‡ìcҝ…@5¨%‡Ñ«q?ØPOšð@4õd¨Æ¨¿Ú»¶à@	éÕº­T´dGaia EDR3 5586810789110875904MˆVÐF|†)@Ÿ€@\³9e/ßµ=ÚIRÀBém+zŸŒ>1>@®»ÁÞ	–>¤ÎBylAÐÜLÀ5;Ýhôâ>+@.a(OĒ>)«=«}=Ð9¦¼¥}€<1ÀZ¼£jÈ=ªú¾ºŸ¨>‹71;Î@¼Ó›"‡†?ʜÉD­Ò?:ƒ@zaÛ_FÀ?—/Ž=—+½wq½W7þ½¾°½…r.>v/ñ.>qåd.<…àäA%…ƒ?‡Db>fêÏ>5&+>Sõq>&Ñ"҇œʫÂ&4AÜ)üF…@‰·‰íu?òÁgCØõA"1
'@c<8 ®vA2{Az™ÚAžöï(@"ûr"ÝIAÀÆoB^ä~A‡lY?èɔ@<T°?¼^ ?¼K@ÀÀÀÀÀ@ouãΣÀ׿‰¸†D@`''7m"ÀLý]*øøøÀ3ÿ·ó›@ 23ýy"ÚÀ$¹€¸Ž(ÀN"4TÐÀf¾!×ò´DÀ9òÛ|
Ø@Œ$Û´ˆ@6[Žk Jð@ä,W»´ÈÀ䇯à?ôå´ÄËô¿öYݸ À3ö@Ý@7u¨{ý€X¿Ñ÷naà ?ÒmFZFÀ¿é(sÄؓ|@œ-
ÚÂÍT´dGaia EDR3 5587015405651716992M‰ék€VÁ}@Ÿ€@\Ÿ'–ÅX¨<­RÀBω;íC$<9ÈÝ@»Ùa°'<I"CÒºAÂ)CÀ3¦Øt*¾<Wž@,|*¾‹< <û.G½ =È<Õq½|òJ<†ŠÝ½~ɽN}Ø=ƒÓ½^¾b¼ºµ3qqiÀýîæD$Ï1=±†oA*òT?ÆhÀÀÀÀÀÀÀ+<²™s/=@¤ÏB[Þ¢?7ÂÀÀÀÀÀÀÀÀFzA#lkqLŸ€D™<QDÌKA2ØÅ+Aˆ^¶ä‡E'ÄC;A8WÇ*A˜ˆ
C¨Dû±
CX(A*jÑ?›.?^Ï`>¯à@?ß@A´¼Aµ~E»€@@olhì&8ÊÀOÈj²@`ÜŠ4³ÀLîz°—¨YÀ9§@3ÊYÀ+ɑÆóˆÀ)3¨­f‹EÀ2‰FWÅ'@€Å»'ñ_À#y¶qÝÀNë/çÀf¤/Ú¡À:FŽpµÎê@ ù¨¤‡,@5â¥Û-|Û@	'‡Ä%ôÀ=p÷DƒP@ôN"bÀ¿û"9!TQÀ@\-–ðûÑ@7Ú?yÜ,Ý?îC™YùØ¿àJMäÀ¿®ËX€}@?ÿfó­k'ôT´dGaia EDR3 5587015405651719296M‰ét€0œöô@Ÿ€@\Ÿ`C.)î<h_#ÀBϛH)z'<‹l@Ø­ê"<—ˆþCŠù?AÉ"À3È}ýø<¡+k@.ÿ÷#Ì«X<¼2ô<¨‹ö½ÀÆ-½!X$½5¤j=T]'½7áP½õ­+;D7,¼‹,»\…jjA‡¹8Dz+>v"AŒ¿\F?µ&ûÀÀÀÀÀÀÀ+=ró.<ú/ÍB"¢—?Ù3>>¹ˆ>NÄa=ìÄ>'Ó¦+šBJ·AÀË»Fv@ó}GèåÛB–<´D"Ö`AVé\+@ÝÛyC½-B¹¨ËC¤­iAb­*@ñŒÁj'èC°³CâuAI´?¤DÂ?Âd ?1u?ST0ÀÀÀÀÀ@olc^ö'ÀR>5×Ö@`»	P³ÈÀL0۝øøøÀ3ºN(…÷Ø@æ¨,
ôrÀ"XÞ«áÜÀN¿ìctèÀfÓe0$ÒÀ:'2:@//²C"@6<wf= @f±¿}À=‡†!`?äˆ>L'Z¿ÿ$b÷ʆÀ¿ç~d}·«@8܋üC¿â¾Ð'vp¿ñ´ËRHÝÐ?ÄÝÉGm-`@<‹wpWT´dGaia EDR3 5586813263009410304MˆYí%,	°@Ÿ€@\¹ýWx+9=KÊ=ÀBì.60y=x$@Î7קZG=ˆq@B"£üAŚ*À3Á«EK'À=ˆ:Õ@-¦szmog='…H<¤ƒn=%h=w}=/þÈ>+BÂ=—†¾?>i˽¨Œ¥=O½Wll¾MuRC¾óF?ž+EÀÀÀÀÀÀÀ)=͜Ù*<Š…CØÔ?}Ù2>2˜ä>*C=‹«Â>>;Ân…°Â 
ÆÂT‡qA°uFp@¢-"ZMë@<e¦DE›jAŠ)ï'@s–¼"@ø
ÄB!»
A˜É)'@¨¢Ì­¦ªtA8 (C‰ÄA€ñ?¾·@F9À?éó ?¢àÀÀÀÀÀ@owÉÑö!oÀ—-i'éÍ@`ÂQ!]7ÀLü›·óC.øøøÀ4õu|[T@ëòÞÂj,À#xXHù¬"ÀOZí®=ÀgÂí.ÿVÀ:àž[£°@'~¶µ¤@6=q$@èËJ·;ÀsoהõèÀ_ý°aJ Àš™åØÏÀ Û	_5¼y@8xüI¸?ª¿ã³3žh¿éhd ¿Ñ)rSð'€?ÆÍƄ–iUT´dGaia EDR3 5586818043315386496Mˆ]iŽx€-(®7@Ÿ€@\µ­ku‰d=0*‡ÀBڙw5I_=Qá@TçxÞÁ"=c˜B¶ô0AÆÑ¡À3H(¦¼Žm=rމ@/[ñ|Ó;="{˜<'5F½÷<ë½X/=±Á=pD™=³ª¾qHÛ>ݲ¾Š­º§ûJˆ†@:Ÿ+DN16>â|4AR
Ì_FÀ?ßö<SûA=ŒÆʾ>ž¾JŽ8½þþ*>Y-=º9/<nFîC'Ñx?–;>4~Ô>þ#=ª'U>8´pd©UÂaíA¾vÐFt@µFõYV«A{HDÝdA'Æü@•òQ•ÕÒAB[ÎAÍhA‹Áæ@½ºßɉÛkBm£C'‡Apµ~?Óäg@98?® ?¦ÃÐÀÀÀÀÀ@osEVÈ·ÀƒÓ—»DQ@`}"B+ÀLîÁ^IøøøÀ3ùcËß@ƒC'*´À!tþFø`RÀNÈáiq¡Àg »Ã8bÀ:'›¸@2Ù(G·x@6#E3"0@ö3R¼l ÀÀ~êÝ,ð¿üg@Êv¿ù
xq ?°1ÿ›NX1À8¨*¸–Ô²@-‡Ø¡úô@F©Ê§"[í@ó"
zE@Fóz¶N©T´dGaia EDR3 5587025198176714496M‰Ñz¿ڀ7@Ÿ€@\¤ø3nÁ=k5ÀB³Õ4<Çj=@×
~°b;=¢_øBz=AÆÓgÀ3ؘ°ý°4=˜ºá@-ëÃhµU= 뼅
˜=')¾£·<'t>"pf=tŸ`¾Œ£_>#Æû¾…N×¼ŠsrII?˚¢CÉ_:>CÔû?V-F?œ…FÀÀÀÀÀÀÀ&=æþ=+=&.Cu?‡òY>fNS>ò>2">qüáÂb0¨B§lîB^2èA—¢àFH@žã-@¬@e#D

*A‹"P&@pF³ŒQ
@ÕOÕBD]Aše%@¥JøÝâ¤A‹àjCá#AF8?ÁUN@H÷?í€?¤á€ÀÀÀÀÀ@ogJՏòÀªÑd؅@`§ó0U¥ÀLÑ|"Ù	ÜøøøÀ4'PM]Â@ f˜A^À#oãxØÀP7⻒õÀg¥ÏÒ
·ÄÀ:å&»»ÿc@ö_r«ì@6u'8"2@Œlâ€
ÀÒޕÜ8ÀÀ¼R-sÀ¾ÞèÛ¬¨Àà¿£_Œ¡@8ÒPÄNþ¿íŸ±i›¿ê £(6`¿×‡B&•U°?Öl¬Å»)‰T´dGaia EDR3 5586820929534988672Mˆ`	¦'€`©Wâ@Ÿ€@\ÔÝÜVê*<¼²ÀBòËr_<ÒÝq@*þJÉ<è'1C:¹7AÒ=À5C2Q	éº=åÚ@.Ëo=Xc€=6±<
[t½&ᓾ€‹=6ú>"È
=c­³¾œœ±="M&¾S!¢¼õŸIÄÄÄB![E¶=>«¹"C/9ýT?Í=‰ÀÀÀÀÀÀÀ3=?~Ö6<½"5C#œV@ÀÀÀÀÀÀÀÀF¿A@R
½ÒC£ÙEÈ2ÿAG4A2¾°õw½¿CÊÃfE=TïA!ט4A3L|ý¤§´C™V}E€àæAâÍ?˜«?L°>n"@>ÇO@AÏÌ@ӀEË @@o~cNÇ,šÀ†ÈrµÜø@`.³''ÀLõ`íALÈÀ;ÅÓ:¹
óÀ0—vh%¨À*"/š3ªÀ3чíñ«™@C¡NïuÀ#ìjW`àdÀM	0Ê0 ÀfFÎcDÀ8G›Ü‹e»@ÒHœát@6\À@ @ƒkØ¿Þ~ŸH§@:®c&}?ÑkÀ…IÀ¿îåo¾d@2ªòO]9Ÿ?÷%ÁX@åyL,<?×Dè».~°@F¡§"ZT´dGaia EDR3 5586823300356847744Mˆb1¥8€L£ÖM@Ÿ€@\ÚIê°==÷ÀBâɛT$Ã=,%@º¹Áõ<o=-ë±BôCAÌ´.À4º%`=Dt¢@.‹Ýãf==îT='É•½v–¾øÔ½2ú>K$@½/U¾SiÙ=‹
½˜p6=°Ÿ'?òRüCëšã=óL?nòfF? ÀÀÀÀÀÀÀ/=œÞ3<.[z?ƒ?ˆ£Ö=¯Þ=Õ%€>'‡><ÂõÜ
ÂtÐáÂgGüAÊÎyF™@±à7®@yÄwD'"GA"Iï0@‡7܅ݺ@ôÊ6BÅ#´A')0@·hýL§b¦A:™DÏ>AtÜO?¼¸@5׬?Íòà?¼xÀÀÀÀÀ@o{åÒùÓÀ
5hœ@`0{+Œ¡ÀLãy8èøøøÀ3ºÐ{sæ@@%‡~úæÀ#Ë`ê4BdÀMÇe"w'+Àf½8‡¥oÀ8då
4R,@-&f؉ô@6ÖLÿ<@œ¨ÅÌãØ¿ÿj47q ?õZ`úS^€?Ä2è¶Ñ@>¢i(@7z·ºÏ?¨*þA·â€¿¶±óSÑ¿Â$Ž²KQ ?ÿlšÀ¬´T´dGaia EDR3 5587029179605935744M‰p'f€T¹]…@Ÿ€@\ž,€›%Q=
Ý
ÀBªêGfì=¨Ì@´3­€ÞI=3îæBàEAÂôÖÀ3[ZÈ}ä=;è8@-œ%ò²«=;Ðx½\'"¼rø˽ìÏü="û>+¤'=_ÿp¾gTœ>(®¾-Ñ\»ëZ?õæCßEv=€Ÿî>j*¹F? ¨ÀÀÀÀÀÀÀ/=…<5</ýAißd?"þ;>(P=ÞGs>·Ñ>jCH'×B™ÒÂMg±A©šûFŒ@°áŽ)0TÌ@…8Dm[A"É@/@…á<¤ûTø@ÓMËBÔSA'Íñ,@¶^ÒüzASzxC՘›AuåC?»ú>@6Ú|?ÐK?ièÀÀÀÀÀ@ocÖBÛ
zÀÑAщF@_úìƒpEÎÀL˒Æzå"øøøÀ3ÒÊhJ¾Ú@ HW[À#
-¨Ix2ÀPF9×"»xÀgË-ð]€À;6÷áI@Í>³}'Œ@6f +é.@	•uÍx ÀýÜNÀðÀhâb*€ÀMhÍúhÀ%Méão@8›[©VbC¿æ¸0Øè¿å€UXŽà¿¹ÍˇAjà?ù)Žs;F´dGaia EDR3 5587030352137453824M‰z^_÷ˆ@Ÿ€@\©O¯Ë=†FKÀB¥»Ö32=¥Ý°@= U€§r=·]GBm<óA͝GÀ4yÚß¼=¶ì @/€-Sî®=»ŸÎ<·'=MÆ´¼Áf==*nû>A'>ÅÚ¾™eÜ>‰«s¾ZÚn½ôb†TR>Œš^C¶Ž©F?ž2ÀÀÀÀÀÀÀ)>ëâ/<žtC‰?<e>{">)k¯=³?>_{í¬Â£léBAêAƒFZ@—–7Tu1a?å öDRÒÒAì,@i"@—»D@ð.AÖb<Aœ¤1,@ HÃð·®áAPãC§úAƒš‡?ÁÊ@HMP?낰?¥ðÀÀÀÀÀ@odþ?=ÕUÀCˈU°B@`¯ î"ÀLÁñÀ²•øøøÀ3b캂ù†@¹ψòûÀ"»"R%èÊÀN%ÑN.ʉÀf'ýòÀ8ËÌ\È®@Œµjœ<Ü@60¹ E½B@
Ý£&J@À›Õ·2»p@MH‰G@¿Ï@¿€@ lþ {t@8URÅ«q¿Ã©Çå?À¿älwâX ?ýKRWá @7JZ0árT´dGaia EDR3 5587254721221442048M‰ê':GM}†@Ÿ€@\ç
á…=d>~ãRÀB
c;ý˜&>†ü@ç"ß](8>œþÚAˆY"AÈҒÀ4QÐ"'€> m@-zÚ-ÉÆ¥>¦i¬>ÝP>Õë¾PœÇ½)DØ>NC=Öܽ•RÁ;_Œ¾.‰{>]'R›š?ë'zCÿ?‰?.?ÈT_FÀ?™.=¥ž«¾_O\=yØ{½m_g=øû:>:4£0>úÒ"2<qí[Aër8?ˆD©>`³=Ô4D>³>f|^›ÃÂh¹§Âo »AÿFž@l—o>Ή?Kz±CàéAžP@@‡­˜NW@žG@Ö"A¬RÜ+@v9I(Ý÷´@ßíRBKAGA'öã?Ù~C@JßÈ?à,€?µ"ÀÀÀÀÀ@oN½ßû0-À6—î!£9@`ÏJˆ²ÞÀLžÕàYøøøÀ3Ü5¯¼@™SæŠuâÀ#è)‡ãúÀOÍükÀfgV"úÀ5ԁ0@£ôãÑd@6(Éfü@	–‹È~]€ÀCÂC1˜@ý_¦@@Y¨PûtðÀféRñïŒ@7HÌašŒ?ÅØfìë­@?Ö|ë)¬@?䎣ÅY l@ï™V~nT´dGaia EDR3 5586829210231592064Mˆg'¡T€G2ÐI@Ÿ€@\ÓT#G<Ǭ@ÀBÏݔ›ù<ދØ@rŽs5Î<þ¿ÅC$bAÉ%¨À4L×B|=v@-«ÌЬ¨=
»Ï; ½¾{ʾ¼u=O¹>'3 =Ìë
½ýÝ>$¤ì¼ó¤‹=½¾–•¿cCCÂÚoF?¢NòÀÀÀÀÀÀÀ0=A‰3<'Þ`B¸up?wËÏ>)>ãÂ=íÔ¿>c™Ð¹ûxÐ;B&ëAق!F@¾ˆAÞxAt+Dq…ÌAG.@–zøCÌLA¦÷CÌ­A‹Œv0@ÃUÑ(†z•AÄ«CÊ¢Al$=?¹¬;@+Ò¼?¾X?™ ÀÀÀÀÀ@ov1uÀ
åôx^T@`(Cæ9(IÀLÔ@YNíøøøÀ3«–['@Gë_ÖÀ#±)MðÀNyáu‡ÆÀgn]èÀ8»À}ܒC@lMüV´°@6oD+v@‰é©øµ¨À
ÜØ,·¯@¿ï€Äàü¿Ç:Ϟ:€@GÇíøÇé@7jÁjzUí?®vÔÖ1ހ?šýàö5d¿'ÎgøI݀?óZˆl79BT´dGaia EDR3 5586830786476904832Mˆi,€	‡Ü@Ÿ€@\ÜÝ꼩è=USÚÀBÕùËWÌl=_7@	Ó\9'=GÿB§+ðAÓ3IÀ5ҁ‡)¨=ø@-·¨B¾1=f¼üؽ¹«ê¼É½"D6>!NF½I°ÿ½›vI=E@&=Bõ¢½ í££@­V‡D%X>ÃìL@µðF?›åÀÀÀÀÀÀÀ1=ÎZR5<¼^BŸ?˜º*=ì̟=NÂ=•õP>VwÁÂïý>šíÂh² AØåF®@¤tå_Ÿ@lCæD1KBA‰#´4@sâriO	%@ÿœ¼BQZA˜§×/@­©¹,DÕ©A*
C²'ªA|Ê?É0Æ@Rp?øB0?«ê°ÀÀÀÀÀ@oy	¤ÛÀ¾íX…)å@`/þo´ÀLÖ™Š§¥øøøÀ3¯ýÿç@ˆ «U~"À%Aãd1E|ÀM]Öܾ_ÀfT§Üá—À7µ…‹0º£@\\¨†Ä@6$|—8à(@žÝØ×x¿ò8C"#ñ @|"3íR ?êøªmùå`?â"Ï^
¨Ý@>SŠÙ¤Àv+ž
¼ÀÀíð¸¿û-%íöø@ý·YÀéùT´dGaia EDR3 5587035952775808128M‰#™‰Ä€9›4@Ÿ€@\Ã_Så)<:¸MÀB©ÎÑWà
<DS™@øz!("i<_—êCÀyAÔ°øÀ5oX¦yµ<y¯Ü@/tWåÚéä<x•<·Gü¼îØå¾<SL=£½Î=ä¦ð=Àùe¾]¶$=ùM½Êò =	Ꮟ@gö0CîÄ=ó÷?SóF?­iÙÀÀÀÀÀÀÀ.<¯,j2<Š›0C-úÐ?Ã²>ÒÝ=°Á2>d> ¤Âó¸ÂeÞ4Â5œóAÇâvF"@æe[ÊnÕöB?ö¥DnïxA`‰´)@ˏ0nµ‡ËB"e©CU'Aooe(@ç/"¥ëqC
C±jAPç{?«äg?ô?P?n[?z#ÀÀÀÀÀ@ojÔ&ôªÀ4SYc•@`W)Š³ÆÀL¹ï]õøøøÀ49Ÿãù¼ @ c˜­,wÀ$+v×ûnšÀNDøváÀfgü}ý"À8=†"³$@1èÄÁ2t@6t@Â喾@Q°3ÀŽBTM€ð@üK"€?Óñ.ûYP@ÀfÁ'*Vô@6ón×ptK¿ß¦ã.m°?ì[^Õué ¿ÑÈo®¶Êh?ûÑ`Q»l&T´dGaia EDR3 5587037567683661696M‰%Œ€[nvâ@Ÿ€@\´š>º"º;þT½ÀB°»ã&<*Áµ@¤TËÐí±<+ÛDôAÏÔåÀ4±9'irœ<+r'@/jg(\>J<e{ê=¢—F½Þ¾	¨¥=˜mî>"=¸do¾Öm¡>E«Ô½$®6=Öõ˜˜˜"À"/D#&=jåL@¤¹'F?ʵ§ÀÀÀÀÀÀÀ.<¤^N2<¬YvC(˃?W>ÀÀÀÀÀÀÀÀF›A1§|'»\Cõ˜›E7A(vø0A#èd\ÜøiD+:šDnäA,Öx0A&I<ê#D›DŽ.NA!"Ž?˜@@?4 >‹ð>ÜM@A¼T?œ÷á	EÒð@@oin›o_'ÀìÝqʔI@`t&uiÀLÆ%´iÉÀ:Â
0p'À,™G¹œ\À(¤Ñ""hàÀ3EÍ8ñÈ@<6\÷À"ƒzÝÇ2PÀMbvM8'ÆÀe²](‹TwÀ8Ÿzm1V@3pá´@6'¡dƒ@¼@÷$(¿òÌKO'€@#Y{P?ß*ÙÖ@PH;X~@9Òÿµ¡¿Ì/°´æ ¿÷™Q7\" ?Éô玭@	ÁèNåT´dGaia EDR3 5586837280468301440Mˆnè8ö€^<@Ÿ€@\âývuY~=Fõ¡ÀB·6ª«5Ë=e^I@®1è±=€ùøBŸ¥¬AÍ8ûÀ3ïvD­'¾=ê@0%¬7¸=—1¼¸†½q›"<Ô$›=‡ëº>
2ù=fYq½`1½ŒVÍ=A¹n:ùs樧BñE-›Ö?,™ÛB²ÇF? "9ÀÀÀÀÀÀÀ0=Ñ@5<Òº=AÄå@!U´>,Àé>
>q">0tËÂÁßå²ÝB[מA•lDF¶@Ğ'#ጠA'bsD|HAze1@› Â¡ÚpôA2óXCA‰Áü1@̯«²]¢¢B"¦gC]qìAeIâ?DŽq@8èX?ˬ˜?¦$ÀÀÀÀÀ@os÷JMâåÀÝÿa°@`/µÓÐMÀLµÇÓÝøøøÀ4ï!öâÖÅ@ =ó³ƒÀ"jüS(ÀO,ÌåÀgkéüJÀ8A}GâH@[àyÇà@6aoÝZD@
ÇÈÀ˜Á8ƒ˜À2nÀ?Òóe¯¡!€¿ÿs!MCŽ,@:¹Š¯ÓÀŽí^úxÀx=Õ6½P?á_¤íðz¬?ïL*	€T´dGaia EDR3 5586837284770807936Mˆn鬀.ԆÎ@Ÿ€@\âöDÒ´t=˜'ÀB·,A¾|L=ºÖm@.J]%.8=Î`©BR0kAÌSîÀ5ˆGBÝä=Ù9I@+y@ZvȊ=õèÎ=Û{ú<½ez½Èò=Ž?@>jrà=	â­=‰öô¾L)÷¼¹(´>JUJ{z¾2.CøçÊ>ÿ¯˜@j®š_FÀ?"éh<º†ç¼ão"½{ÍG¼Î°=%ŒÕ=·¾É+>2Gö44;°ÉPC2T?~#È>%,>Sp›>bY§>@n=¹­Â—¸B]i½ATƒFŽ@"3ŒäX)Î@»}D
'AD‰øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@osóš,KxÀšl[û@`/®€'ÖPÀLµÀÒ{ñrøøøÀ2§JJêEU@d* §RÀ%¥wÜö>`ÀM‹Ú RöùÀf<<G&ÅTÀ7#qGÈU@ ½Ÿ"†Ð@5Û~ôdêX?þh™õ‰çп÷øÕ²ëà@vJ°Û?øbvՌ@vøÞ)y@9Â4kþ'¿?ÓÛޖixàÀ=îžxªp¿óØ­ÿˆ˜?ö‡°²Þ‹T´dGaia EDR3 5586837727144860800MˆoP8\€A'€h@Ÿ€@\Ú$·+ã=ŸññÀB¹<ì=»UM@sqAûh=Íá_BUbCAØkÀ82-ŠÊë=Ûh@(æjâ#ø=ó
<P;Y¨C½]p…<qÈN>:v»€|½§·ˆ½Ù•K<‹å‰¼,"  =Ê×CÜԉF?žöÀÀÀÀÀÀÀ0>(Aþ6<¸~CF ?€ª>+òÝ> ›=•6T=·y«Â£X³&BQz;Aef*F±@Ž@?g£Þ×?°;D/''A'Çù/@`¬«av6@Æg±A¬»A 4æ0@"U	>tÑé@ÓV‹CEA‡²&?½²³@D?æÎÐ?¡]0ÀÀÀÀÀ@or²ôgÀn`±š@`)Ñ^‡)çÀL¼)2µ¯-øøøÀ2Å@0'õÀ*ú!!XÀM:IƼ«MÀeò~ûTÀ7ƒx:¯Î@!Û1î#åð@6°ˆJ€¿èy`Vñ?à¿ëuCÀ@¼ø]Š?÷¬vf] ?ÛÞ74Bð@CÂèƒßTÀ±&*+®ÐÀ.Nt6ù­¸Àž¶"@{§@ECªò{XT´dGaia EDR3 5586838384281719296Mˆoé¡fdÁØ@Ÿ€@\ßíè³;œ=c« ÀB¯¶¤ÉWú='e@õ4ùn='-gBŒæAÌ]À4¯ûÑYx=¢ýÛ@-ùg]?h=·Zw»oy^½Oêq½Ã(¼Ðñý>´•¼ÌJÚ¾Š½
Å=±$<kÙ(Ž¿ŽÂ3Cê(l>,?…? 0¾_FÀ?›¤s<ŒðX½)Œî½ϸ=š'<åÑ=yA -=þs]1<'™AÃr(?u¤=²5Å=þw">¥>Z÷›Âµ×_©½ÛBa@zAÅŠF@šñU‰u·?íòžDgääAŒÄ:.@mxÌdú©€@èËÌB£MA›B%-@¢é[v¿"@þCC˜SœA'Mï?Å1X@G¡°?çÞ°?§d°ÀÀÀÀÀ@oq¸OmÈUÀ×=7êÁ@`,v·›ÀL°6ÂÐ
AøøøÀ4JcN:¬5@ *wß´^À$KašËžÀO:WfAíîÀggÐß2#À8D ™OÄ@îÛ½r @6W¯ùÓZ²@Òè2¾ðÀrœ2xàÀøçmuº€?ÒJ²Á΂€À¹Ik
‡?@8årÕ0V¿ñ]ð4nпñ'ôKîS¿Ý}'ª£@@Tæ¥ð¡T´dGaia EDR3 5586839105836156544Mˆp' €»ä¹@Ÿ€@\Ë"ðnž<ñ*
ÀBÔ‡§š¹=3ä@%ö¹hŠ="ZvBþ(îAË
À4·/Â6Ю=#ó@-TÉ8±=2åÃ<G
½Îœ½àÉ =¶">"ÃÏ>y¾#2>SûÙ½Õ%£<VKŽ?+¿¤CÖá]F?¡ÍlÀÀÀÀÀÀÀ.=y¼2<*¬·Bõ-?'÷?>?/
>È0>¢Z>_¸£ÂÖ+sš™>BC¸AÁ}tF™@µC%]õr@^^"DÃÒ]A'È3.@à¨{®AEBßúØAŽÂy/@»?[V¢A@LHDBAr9B?»i@-.À?¿¤`?š¹ ÀÀÀÀÀ@ouºjÖC—À|=Ë$=Á@`#A¼uâÀLÝ#)ä7¥øøøÀ3÷"¬±F@ '˜äžÀ$¼Î¢Î@ÀNñÞ[³Àg]Å·
õÀ9x"þ㒄@:U¡ã¸@6H¼ú¯òÒ@Öñãdí(À.QM¡ÐÀ
Fa°r@¿íi$aÀ¿ÿï<íZw@9â$T3‹=¿ð1¤FHÈÀ¬Sør˜¿îè_+x"@Nsø¾T´dGaia EDR3 5586843022846201856Mˆt!žcœßW@Ÿ€@\ĕJÀ—è;ë•ÀBÎ('§*"<ºð@x‹©T»<ú!D#jAǶbÀ4-=KÜO‹<h£@-f¥RáEQ</ó²¼]šý½¾Sï½9šZ>
¼Ó>€:_>Fw¾"ž_>ú8½Û^ѽD"xŠŠˆÀ¶žD"b=#ù@!zÌT?ÝÀÀÀÀÀÀÀ-<{¥ê1<¬
ªCqó?WSØÀÀÀÀÀÀÀÀFA‹3Œ:%ŸC{¬D–æ»A?±s-Aè"4F/CÖ5ŠC´Ç'AEЖ.A	ý—¹É$CØgyCõøA6֌?šõÌ?o  >Ãä`?
®pAÇèÊ?KÓi	E«à@@os+eÆÝÀ®iU˜aR@`Æ{	ÐÀLÚÔgf)À;DÊÓ¹BÀ/g*Œ4¬ªÀ*ƒÃddöÀ3r[hOë@>gÏ_ØðÀ#Œ-"¯	ˆÀN•à1ÔÀfûe=¦ÆZÀ9<>tÄj@Nú´2ãH@6`;v¿@™váÇHÀN×V ¿ãwü*z.¿åÞrÄ|à@&Ýg;2Ë@7^
tB'ˆ?ÐÎÊ9¿Ð?µfA3Õ¿±b0–Ò ?ù©‹ù–)dT´dGaia EDR3 5587049834109973120M‰09‡²€LËՀ@Ÿ€@\³½']H!<ÿ5ÀB¦½Sá³´=%º@}5Ãqâq=&2Bü{ÇAȱÀ4"o¢V'=.,%@-®ù>‡µ=Q
,=ƒÃ†=/E ¾\Rt½6
>"ò¼>¬¾ì0=ár¹½UX=ž¤HXT>ð°]Cµ4'>F?¡S£ÀÀÀÀÀÀÀ)=—­S/<$'õC*ÑR?'4=ˆ=ùj™>3¿>ˆdÁ±¬˜%B"OAîñæF[@¶Q@½1CANRÙC݆ A'\|*@Ž¼PBx°ûA6^õB¬"AŽÚ>-@¼ÀT`ؓ«BñuCE«	AqJZ?ºï»@1¨ˆ?ÇÜ ?›tðÀÀÀÀÀ@og7jÜRÀÓˆèW§@`+ñ%!ÀL½Ã:?³+øøøÀ3sˆH'c@Ñ©[0…À#jÔPŠýÆÀO&‹ëÁÀfèÏϹÀ9Ulôä"?@JG45Ùh@66µ–ºL¤@Û,qöPÀÓ¿È+ê ¿œQǦ[€¿éBȁ. @0qÆc!@7ò—†d
?«CÞ`1Ä?·þñ–4‹¿¥Årס[€@'«"È¢T´dGaia EDR3 5587050590024209408M‰0é‡"JPñ@Ÿ€@\µùä§ÐC=‹ÆHÀBŸiòŠu=¦Fì@w|	Jϑ=´/Bh ÏAˑ°À4z-5<y
=¶äë@.67¹>ð=â~Y=-ô(¾&U6=èv½œî>1@»ò)¾§¬5=%>ø=nld`>"ŸC¿×>på;?n‹QF?œ¸YÀÀÀÀÀÀÀ)> 5f-<àß<C+¤?€¦3=–¾e=÷°=ԅþ>a¾ÃÂkF…˜ZšB<ŽBÙFg@—ö+üÂ}9?ð@DLn€AÈ÷)@gÈV!Úâ@Êw‹AðíA)@ ·¥µÎ$A!"$CSåAƒ`(?Â|@M÷P?õa°?¦ŒðÀÀÀÀÀ@ofÅh¬ÀûË|¡X@`¯Ä;RÈÀLµ±¿CضøøøÀ3мÖT[f@ 5üÖ>áçÀ#¾ÚÞ5ÀO?yy-U±Àfî{¨ÄÀ9/©‹@ÕtûVµ\@6]rׂñv@Ññ%À›,3¶ø¿Ê¿Gýr`¿äKÄM`)ÀÀ#‡ý™µ@7Û6'&¿Úá@¾J¿œößyoÄ¿Ìc͸5ö?ûµ'›o>1T´dGaia EDR3 5586846252661519616Mˆwœµ¼4·@Ÿ€@\ÅïP<®´ ÀB»"B]R<ÛÜ´@¤ ~Í<扏C7bvAÊL¶À42ߑ9d@<æo@.m–v‡Ü¹=·ÿ=ê¡Z=x®€½ö&»bʤ>q$Â<±>¾†A<Ñ^Ú½£Çÿ=ÌëÚØ?ƃ'D"W=Õ\Ä?¹U0F?£5•ÀÀÀÀÀÀÀ8=7N;;Ê'uBšxü?†u>A¨A>CV×=š, =‡èKÂÊc{§]Âhú7A×ZtFâ@ÁŽ|ȉ"dA$¤=DZc"A|Ùv5@šÿ^¸[AfÙ¸BA‰õP8@ÅÝۜyB)C"j¯Aj·?¸5@'£¤?¸‰P?–½øÀÀÀÀÀ@oo&@xÖõÀaßR¨¬°@`^;KŽ	ÀLÈ÷MÙ øøøÀ3¯bw¨ØÏ@Š»'£óEÀ"õia—‹ÀNˆ/àÄùWÀfÇ	òÀi©À8Æ.˔˜²@ZÞv¿¸@6%#M}T@	ô†èAã<ÀÁ¾à•¨P?ðq§]ñA€¿ÌqözrÀ
âFSO»b@7—á(ÅV)¿¸«ß»ÄœÀ¿¥w<pZ?Í,7rYéÐ@ø£–µT´dGaia EDR3 5587057255813373696M‰6ù†_ÊF'@Ÿ€@\´úmÁÞ<ª§ÀB…\e8a]<Ւc@')¹0•2<Ó©ÊCG
AÂFCÀ3À8kPÆ<á/
@,Äÿ›v_=Å=ŽŽÂ½K·W¾BÊÂ<cVX=¦œ<å"Õ¾ÔJÄ=°'D<ŒÅ=.‰‰?°ìCØ$[=c¿>÷»F?¢š÷ÀÀÀÀÀÀÀ.=A-1:"<tC¸?…Ï>vŽz>Bj_=»$C>é˜Â>WÝŒìÂm`HAÿõûF@ŜŸäúúkA-q'D0…Ay=K.@ ¥¿,h¸ùAqBîNMAˆ#.@Ë+†]AB¼ïC¾äXAf;­
?¹ŽÛ@(*D?¸G˜?˜ðÀÀÀÀÀ@o`¸"oÀEUÞPF#@`@¨nv~ÀLi¢j3 øøøÀ2Çôç1Äð@ø×֑oŽÀ"ÍÁÄlußÀOdc$Q&Àf˄'–˜À8Äg3! @ |J[ð‡š@6ªbÜf@
"%\ììÀÂyŒ¬=Ø?ìi#鵔¿ËŽ*@zé@k
ùÖÊ@7—!þù#?äÐcJ
h¿¿hÈ?ÔK¨7€@AÉ}]häT´dGaia EDR3 5586853601340295040Mˆ}À€Âà@Ÿ€@\ÍD+ž<
âÉÀB©Ÿ.ñA¶<!)ó@Ð
¸u»Ï<5¿CꆿAÔ0JÀ5¥ÇìxÆ<9@.¨Ífå3X<<òÚ=¨ù=ÌÏx=êå<›N>—4ï=•Àb¾*<u>^½:ˆ~<*§_——•¿e×D=)=™ØA©ÄT?Á²\ÀÀÀÀÀÀÀ/<ƒ¿3<JÄêC   ?zkHÀÀÀÀÀÀÀÀFAÐgÀ9ßTCADmDÇ^A?q-A–‡5[^ÓC´‰RCÒܝAF/AQ
uÔ$CµFøDNeA5ùB?œ'n?Ø>ÕpÀ?}PA¼Û?ó/æE«à@@olÃýq$±ÀÁ(ĸÜc@`'&ÎÓÖÀL³Ð䬣À;ŸÏ1:
À+ÙyÒæqºÀ*ҁÊÞ8ÂÀ4.É·0Á@ _%þN(À$ïö˜ym5ÀNiI,ƒÒËÀf—£kâÀ8Ïí"+9@]CåË_ð@6rkŠ""@
R¸8"À	ÓSœƒ?@:'"…À?à^/ËÒ ÀÄ´õ@6ýÔõ;=¿Û×Éá0vÀ?êp;*Ù ¿ãç»Ð'[è@
%¯|ŠþT´dGaia EDR3 5587278876125814144MŠ‰…Ý€'[Š@Ÿ€@]13b!l=4:ÀBN"0
=,' @°!`ƒ"=<
 BáRÞAÏkÀ5-üXðÎr=G¡S@-èÛå5=Y?<ºHº=
ë}¼y©±="±e>¢ =_">F`;'=rlø½'—¶Q	O¿¸C¦
&F? 4/ÀÀÀÀÀÀÀ'=˜,ã-;F,×A¶U²?z÷ÀÀÀÀÀÀÀÀF]@°Ž^Ú|è3@mšpDŽ´AA"ôx)@…k¹Ü¿Ë@øNKB°­0A'ý'@µ•1µÍüAH^'Cܚ#AvE¾?»O@6Ѹ?Љà?ÀÀÀÀÀ@ozªEÀû|çn<@`_·†OrÈÀLe뒨¿¹øøøÀ4'kù‰@Ü÷reÀ$ë¬èÀNQ^µ1ÀfՏO§À41­R@ã:@ž¤ÁþÈ@5ù²Hä™É@ª$Â39ÈÀCÖ¿–%ð?â^._ü…@nv1~šPÀ&©kò[؊@7*ø›@Y¿ÒLN֐}€?µ¼K†/ó?Òq
²SÀ?öÑí»+±T´dGaia EDR3 5586858072409632128MˆÑ퀱M@Ÿ€@\þœh'Ûo<š0£ÀBã6ëÍÖS<Á-¢@Óø¯‰âk<ÉggCSÊËAÎ }À4µ
_÷Ú<̽É@.ªXç/v<õQÇ=Rη¼ý!ͽù4
=e÷±=—D=s!ó¾zE9=e†n<à½=Âj0yx¿9~¤C³×¶F?¥˜_ÀÀÀÀÀÀÀ,=-B.<[âDBTë-?xþ>G"¥>LÿR>-µ>Q±Â–ížÂ—€ÂGqTA'Ft@È÷UÁBÊAYXÜDk?µAv»§*@¥ÞY¾úhhAWßCOx@A…ÄŠ+@Íàï;B%'CÉïAd•I?µ2@Ï,?¦kh?'2ðÀÀÀÀÀ@oƒý%9À|þ†§Œó@`I™\	ÿ3ÀLÑWH±‡ øøøÀ3ýCmüW§@°a2F׍À#)ÙuƒÈÀMO®þT•Àf­àý!v²À6ú­¯]"@#Zœ¶ÄX@5õ6f@	"ƘŽÍ0¿ðsEHV¸`?ý"-j½?ù)ÛÿÊÀÀê½Òv@6à%UٌP?ª‡Mº³¦€?Ԇ0d1??Ùé#²oH?õ_@Wfµ´T´dGaia EDR3 5586861748901598592Mˆ…)U€7™WP@Ÿ€@\ú¡¿Y‹à<q_ÊÀBÜáoò®M<Èn@ÓBIo¸<Ÿ5C…§óAΙ‰À4­áԕ"r<¡þ¨@.ðEƒ3á<¶—#=Dö=4$¾Îâ=F¦ý>RM=Ž"¾€wó>6U=\Ú=Ï9ŠŒŒ¾žOC½pWF?¨Ç¹ÀÀÀÀÀÀÀ.=œ2<ÖÆBUT?|öv>UÊa>ØÕ>6ó`>c‹«"=±ÂT˜A¹*Fˆ@ÔãßZÔAñºD0ý8AmÉÉ/@µÖhSÊAûfnC+q$A€›/@כÕRǧ2B§ßCHŸA\¡¥?°å)@D?'ûh?‰A ÀÀÀÀÀ@o€×¾-{À@î"=@`EÜ,­û›ÀLÍeY#'½øøøÀ4?GW[À@ápe¯À#åŸëàžÀMkÎe&^ñÀf¬4"~¼§À7{ý_Â,@Ïk7J³ô@5úº|Å/@	²•îîjð¿ó÷NMXà?ýÜV~Ç€?øîz À5#–‰™@6äö§P!R¿¯OâR%[?׶<Ìm@?ÝȀ>c@ø?òP½×è,qT´dGaia EDR3 5586863466888548608Mˆ†¹Ñ²Oq@Ÿ€@]3ð˜'=ŽœŸÀBϞWu•=§ƒP@µ^.½`(=¹/¸Be€AЊÑÀ5æÀ¢%7=Ä'@.ÀRÔÄ,§=ÕÑu=»Oa=zt彏k<Ë6ñ=88=Eˆ¾lg‰<"ùµ½åA=ÍñEA@ð†»Dñø?\@AMF?›•=ÀÀÀÀÀÀÀ&>?Œ*=%êA˜Þ)?§ø~>P>FЊ=Ñà5>Qd¦Â…½Ž'ÂNÙöAµX"F9@¤tX€TÜ@©]žC÷VÍA‰#""@røÌqËìAáJAÿÒ©A™Q"@®**–±¹ACêCÜ6±A|‡?˚^@V"l?þËÐ?®=ÀÀÀÀÀ@oûûjyÒÀç àˆð@`K9ƒãÕÀL»jÑkñyøøøÀ4H-œl"@AWK~òÀ#»%1pÑjÀM£ÎªN÷ÀfÎ׶LÀ6Ÿ¡§Lð€@÷±âö$¤@6»B6`@@ݗ¨Ú§À¿ú÷Vòk ?éá"¤•à?þړu9"àÀV_o¹-ž@7*_tŒòĿ׆3Í´¢0?ȹ:ž…¼€?vã5‡?óSKG[šÞT´dGaia EDR3 5587067456354103296M‰@@!°g@{¹@Ÿ€@\=yÁb-=`ƘÀBÀ禒ty=~ÿÌ@é²
÷ÁÎ=iB"±#AÍ.¶À4'Ój¼¹â=–¢@.£ÎÊޅ=©6̽°"U¼Ü?»Œ0‰;@#à>Aó9w&½Òä?½ÄYª=¸>ø¾7 >ìeDüÆ>¯››@E'4_FÀ?™Þ@<Oy¼ÚÁs½HGI½®^½oBà=×GB1=ð2P3;õìBŒê¯?€ˆí>nË>	Î
>k•>L]'¶LB—`îÂk­<A¿~1Fª@ŸãhpÁh8@ºDUÍçA‹M~)@q‡L€åU@ß.ÓB ØïA™ÀD+@¦@ð¯¹o–A ðÔC—LA€ä?Ä>*@Fá€?ç,`?¦– ÀÀÀÀÀ@ofYP}"ÀΧäš)…@_ìX.ân'ÀLè‹*ÊSŠøøøÀ3huxwÔ@ *¿íUËÀ#†¨ºÅ­	ÀNŠE՛tƒÀfj"e4À:uÕõ+n@Æ~ÆC¤@6WƒÌZ+h@¯‰ƒ‡9DÀã-ý[@z,ýù¾¿þˆ±gjÀ"Ö0¶wÎ|@7"ªØ.þï?1˜þQ?Ò͜#*ÕÀ¿Ò½S,8
@I‹rýð³T´dGaia EDR3 5587291898461700864MŠa:CHAnÙ@Ÿ€@]3óFÙ=ö¤ÀBjnRÞ½å=sc@قV–"×='ï*B'LAÙµÀ6ûnµ6Æ=¾èo@-%¶E±ö¦=š"¾Ù›>H:j<ÜY½Ä>;…X;±B¾
>¶3𾐱,¿ÒøÅ	Ä@3èÃCññÛ>Îø›AZŒ'_FÀ?¢­=<Š½E½'Xn=§å=ÝÊ>w¾=x;>^/#<ê‡B%~0?'¨÷ÀÀÀÀÀÀÀÀFøÀÀÀøÀÀÀøÀÀÀ€€€€€ÀÀÀÀÀÀÀÀÀ@os…Ú]ÜÀR ÷[p£@`\n9xÏtÀLC"Ø»9øøøÀ4cYrìXÊ@ ¬æ4–À''ßœ»ÀN!öð%AÀf£vÝy{À3}h$f}P@‹ˆö¿Ì@6HJnVšÎ?óhAä^ôøÀO@CHfð@8r§´¬@@?Šèè1ø?û'Ô﹂Ï@86}¬¿ï;þõk ¿âW'ó&@¿óòóªÈö@fü˜ÒPT´dGaia EDR3 5587291898466476288MŠaƒ!J@Ÿ€@]3÷GÒhc<¸Ý¾ÀBje]x&]<ÂÂö@Áá²âS<àOÂC@06AÖ1¾À6™IžBØ<òÍ°@.tÝ̝u²<ó¿.¼ö2=ì‰|½ÖEN½‹_C>†e½aVð½Úžç=)Ê¿½ÂYB½ÄyZAÌì`D·h¾>v,žAå¾ÿF?­´ÀÀÀÀÀÀÀ+=0<1;"ÐìB›/$@3>2þ1="Êt=؎M>="ߢ´¹B"ÚBZÐ,AnzRF"@äoä\N+šBCADV…3Ab ¿*@Ê×^ÈDÎþBÇT´C	ã"AoäÌ+@çiËqmCÒCé€BÍZËAP¼*+?¼ªõ?ùEÐ?\@Ð?‹%hÀÀÀÀÀ@os
^6Ž—ÀRPÚ³÷@`\o§—ÞÀLCzIæüøøøÀ4NcÙÍî·@|õ 
¤À$¹Ý=}0ÀM×½=)
OÀfkî]`À3M²È[ÇÜ@ÞØíph@6!±°+ƒì@â·x©- Àº"¦ÖçÐ@ÿ¸ÿ;@þ`YÈÀp‡´9+@6òb­R¿×©?YM÷?ê *;q×`?±Šüi À@ª»¸£YT´dGaia EDR3 5586871644506541952MˆŽ)ƒÏ€C¾oz@Ÿ€@]	µÿU=b›õÀB¿ÞˆÇ=ˆ5§@Àœ°~+=˜=pB‹•ÐÄ́UÀ4°À.ÿ¶="»	@.t=;FÁÓ=®æ=UœÖ=[}뺴IÐ=hzn>†ç=‡29¾';=¯õà¾*Qª=¼v¶yw?!ÄCÒn©>€/?ºÚ€F?W;ÀÀÀÀÀÀÀ,=÷Cv.<k%cBõ?'Þ]>c¤É>¤=óF>"ʱY–BPöÎAÊ–Fu@ HBùÏE@kïDc½sA‹Õ)@q>ô¶½:¡@¥µÜBU$A™äh)@¦f0ðxE3A"5ÇCfÐA€Õ–?Á¸@Hv?ìY0?¤"ðÀÀÀÀÀ@o~@ÚÞóÀH<Ù@¡
@`NþgïÀL§÷عŠ<øøøÀ3ÿ|öî¼µ@¹—¢$¹ûÀ#0±ÉÀîÀM¬&6®™ÀfÁ¾îm!"À69Êø×Ù@txí0 @5ðÚTì¯@	eGš50¿üHk!øà?ó)‡•L@øˆ=¨ÀÎM?¶Oe@7Eÿ?u¿µ³ zb@?ÀN8Vpd€?ßÛ Ï€?ö‰}MU¬T´dGaia EDR3 5587078558844391296M‰JY€$S²@Ÿ€@\Ÿ`†õ$>ùÀBš0誢å>f@@$ÙÙ^Ÿ¾>+KAð×ÑAÐñÚÀ4åTD]íS>5°@/V]-§>?L2;…'ë½pã¾!¾Ì;þVÖ>NU=;3°¾x<u=¼­¾šUº<µŽ"Ž¾×Dõ>݀Á?Nߙ_FÀ?‰‰í=<²†¾*Òq½ƒú©=L¹¼;ÏN>Nòg/>‡ˆ4<
°A°5?~q›>'Ÿc=«\î=ÑÎA>>eãÂzR¢¦$BU9©AÅæ[FŽ@+>s-ý?€äCötÞA—ŠÇ+@F)qÒ§@sœ—A9"PA©ÏN)@‡üPòëag@ú…7BÄüAŒGù?ÐU=@l:¨@$8?´,àÀÀÀÀÀ@o`ˆ^ó
ŒÀ‡"ÉH@_øŸq¼úÀL»ÔbÕÝøøøÀ4¬•ûxš@!'Ú2zÀ$`ë3èäÀÀPa´ÜK²ÀgCs[™5÷À:_.xV@@ffÈŒ@6нÙ|ÈÀ@FžúZhÀµ{·çĐÀᆇ:rÀ¿ý9›`7 À
"'dàö@9Cƒ²3m¿ü¸á÷µwx¿ëŽá•M€¿êBG*^ý?ðo«Q¥xT´dGaia EDR3 5587081067112924032M‰L¡"ƒ€›•@Ÿ€@\šVâWæ–<ÂâlÀB˜.i*Ìý<ъM@¥Îdeå<ïLC0µµAÌ7tÀ4T¦¦ð=¯r@.ß©$Gu=?¼ã}½—,ñ¾!AB=…|V=©6e=…Þ†¾Y¢ß>ڄ¾JºÃ»ÀÔ̪¥?ˆ"uCçÛñ=Á•Ô?'òçT?¢z±ÀÀÀÀÀÀÀ2=?j¢7<=>ÙCÏ?"©>Ety=…­˜=y=v>"a¹‰ó"MGÂ;àÜAØ´zFµ@À²W[PÏ$Ag´D\	>A}¸Ï0@™™­)AnÍ~B×G+AŠ—/0@ÅGHTkAÓ²CÌ&Aj«œ?¹b@*?»¬x?˜i˜ÀÀÀÀÀ@o_Ó˜ƒÀ·Þ^ÁYº@_ðd4âÀZÀL¼_mÛ:yøøøÀ3Â
ì}?@ ]÷ŒvìÀ#4Öy,Ö4ÀOKË.6€4Àf¯øƙC À9ã^¶­H@<¢³&ä@6qp2žŽù@ö҉ꔘÀý¹Û×?ûú=q"F¿õa=wr7 À'w"!KÖÌ@7ÍØò\Æ¿Û5"'' ?Âî!YF¿®÷ÚF»(À?ä/=Th¶T´dGaia EDR3 5586875183559211776Mˆ'a}û|Ù@Ÿ€@\ó[\Ï=,ڀÀBÐ!"˜&=:@՟1:A=TÝlBË÷AÕ%·À6{‹Q2¨=eX@,˜áK'=rÌÿ<ŽÓy<Èê¾"<@¼Âˆ="_$¼Ðv¾‰é½±þX=è@½(—
pf
BcH-E•`;?0BýWÄF?¨§ÀÀÀÀÀÀÀ)=«5/<úÓEBA@q¯¤>diã=˜²>$>ŒÂtM"™BUlOAèAjF|@â@©i3aB*÷ÇDZ¥'Ady+@hƪUB7ÝCN¼zAvMv+@䇰1!µ´BÊZ CÏÈ-AS~?°'§@
#à?'¯è?ˆ—ØÀÀÀÀÀ@o| M"תÀ¯8$X@`>Û!¿\oÀLÅ÷Î[ÅøøøÀ3"]µ)Ö@aÛW&/À&¢5¹ÀM:Ôå:qòÀfY™ä~u(À6Ր/˜ž)@Êñ€ۜ@6ëB$Ê?ö"@;Ž ¿ë°<Ÿ´È@ÊkŸºà€?û{ªð~ºP?ðׯÙì@@;*ܝŠÂ¿íÛO5#9`À;Mo/:X¿ýÜÄI¨Ål@¬·óëT´dGaia EDR3 5587300419681869696MŠ!‡_€
Žúu@Ÿ€@]"'‹
ú=ÍÀBn¤D=2xM@Wœs÷$Ý=FÀûBÛê*Aр¸À5´CÀ^Æ=:·|@-O5ëX?o=R‡6<X†½@ M½°öò¼ž>–3¼^<,½µXñ<' –;¼²<ŒL§"'? VÊCçN-=ä\?%˜F?ž¤QÀÀÀÀÀÀÀ.='è1<	ÞÜC-&??…¡Q>wH>6Ƀ>]†>~qlÂÄ+߬eB`ôAƒRŸF@®<à%e–u@E§"Dœ§•A…¾e,@¢ T+Þ´@'ðïBõÃàA"­½+@´%ÖIuA®'D0Aww¶?½<@??Þõ€? ( ÀÀÀÀÀ@oo´áªlÀPƹA@`NYEºQáÀLR'_Û¶øøøÀ3i…u­}H@žEOw¿À$•¢)CoÀM"ôb8H×ÀfI0K4äÀ3ØöŠ==@rR}ò-Ô@5êÀ(s@s¤iø߬¿ù
ï•@ @'&"é@ÑQQ®D@.€3h–Î@7·ç{üš?¿ÚªZ¹	€¿ÜÛÃü¾€¿´‹bñ­EÀ@W˜áYlT´dGaia EDR3 5587093230460052992M‰W±¦žÜå@Ÿ€@\…À.¬Pý=OkÝÀB".'¼=‡›œ@ã®ã'¡=•,"B`AÉ«À3Ë㾌¸=†Y"@.ú1‡ò@9= ÇŠ=²ó(<"ž"õ©;äòh>°ù²=Y¡¼}ƒ>´=*e='ÕóVV>í¤tCº¬=k&>
"F?ž÷úÀÀÀÀÀÀÀ(=ߗ•-<<)RBPE½?'*ú>—ß>sÐÐ>k>|ŸµÂ¦F'•®fÂe hA°ý•Fc@¢F#ÔÛ§@4DwÍdAŠ:*@vQÝ]>ßAn#B,•¾A—¦ò*@¨'ñfú ÖAfyC­	¹A€ä?¿¤´@<øp?؋€?¡e`ÀÀÀÀÀ@oV»ÞSMÀRÿ}ëÉù@_Í©MœsÀL³2ô;FÒøøøÀ3M$¤ÿ'Ú@ )Ë™^cÀ"4[ïÈ ÀOV'šZ-
ÀfbC¦ œ&À:çsG|@ãÕÀ«ƒŒ@6WYô0/´@øÀ"ÞÊèÀP<ôqØ@µ3[vÀ¿ø©ÉJp:à?èLü"Èß@:ðîé)Ž¿î÷í@Rš`Àèü˜y6x?kn»ñ	X@¼ŒJúœtT´dGaia EDR3 5587096219757431936M‰Zi'Ì€{œI@Ÿ€@\–~YڕV=GÞ{ÀB€ähqˆ=\8t@'ÈUC#¾=€…öB£ê¶AÉLáÀ4_ç£o³=‡*Î@-Š`B˜dŠ=Œôœ½C½v_$½ïaX=>Nµv=L¾k
s=¸¡Á¾Yb¿¼€Â"?†ZÁCçÊ>TÇ?±Q3F?‹ÀÀÀÀÀÀÀ.=Æþü3<±õMC%>?"´Î==ÑÚ©=».>m¶¿×¬6¡BDõRA´P«F"@£e<=í;í@jòDy+#A‰™Ê,@tÆ#ÍÎCiAcW!A»$'A˜FŠ*@ªîÀÊ1ŠAݨCÅ.'A~w?Âàó@HVT?êÌ?¥à¨ÀÀÀÀÀ@oY8JQ*©ÀŠ†u0&@_äb¥¼ÑÀL¨ˆ>e'øøøÀ3K™À©®T@ Fé]'mÀ#î/œl?•ÀO´ž‰ï'†Àf¿
08¨À9Õ//3«@êRi¤@6eé÷
:@müìïÀDT¹Ÿ ?ôp¡Ò¿ô~E	0=ÐÀ;è]óV¶@8Ñ
',Ñ¿ºçs '|¿´üÃþ ¿Û²ÓŒ™²H@~$WÕõÖT´dGaia EDR3 5587516198840323712MŠØažN€¸t@Ÿ€@]Eè¤Y<åGÀAÐT§ŸHi=ŠŸ@Cÿò«:"=9C²àA¾"'À3÷}u§¤=Uf@)ÈMYwj=7Te<½½·œ¾Zg¼Oƒ&=}š¼¢ŸÓ¾'Ê=¬j=\1>
¨~	{?S¾:CÐú
=›Æ®?ÂnF?Ÿå!ÀÀÀÀÀÀÀ,='ùê/<B%†Ê?ƒÆyÀÀÀÀÀÀÀÀF‡@¹y澆·@ÕÁ(DtãA6"*@'ß{ÑOQANìBœ:ôAŽž²*@À¹iN×A²ý;C¿\
An©b?»áë@:P?։?žÀÀÀÀÀ@oTölQýÀ,|qG¹@`R³–-ÀK¨³Ì¿oøøøøÀ3S¿WɅ~@ɸÀ%EpÙAÀÀQ ¡ýyTŠÀhd"†áRrÀ2@žO‰Ú@Éjõ'ü@6
&­¦n"@´i	™†hÀ%ÔÀ Ü)À'ÊtVPd`@2±9CÿÐÀh«PPc¹Ö@7'1—h¼¿®ô'úŽW€¿¬"£'Ü?•ñ ëtÃ@¹ÌªßFF´dGaia EDR3 5588232152708295424Mc‰˜+ˆ…Œ@Ÿ€@\RåÐeDe<®Û^ÀA½ê/¾Œ<ÂÍd@q´Nj¥°<Þr›C<8ïA†ÉÀ3Q=»ôˆ<é'@-‰Mv(Š<ÿrH½ JG¼‡ä¼¾"¡¼¤%=ô?=»@ó²¾&­,=+Œä=@e³½¬)™–@'qCöÓî=Â'Y?´|T?¤1jÀÀÀÀÀÀÀ/=3þo2<zøäAÃþÃ?‹èŒ>]ü=Ü"µ=Œ¹õ>I0^»ÜB¯¦œBXܵAïEêF¢@ŵ8žDŠÀAÍðCØÌAy)'1@¡á
µB(AÈÅÅB¶`ÑA‡"g0@ʚc_e\B¶ÌkCfAf™'?·8e@!¾œ?®ùè?"ƒPÀÀÀÀÀ@o ÍVs°òÀ©×/Õ+Ç@_QMJ]¾9ÀL
6…€¸øøøÀ2±¬›Àñî@!»­œ+À" èi7ËPÀQZGnÖ·ÍÀf¡×M¦ÙÀ:z/Ä,­@ ¨ÚòÒ-ž@6ÄÒC1Ï@FŠÉ¾À(À'¡ë«ÇC @…|õ\Ë¿øÂõ:-ðÀ9Ó&)A5@8'Ý@»áҿؽábâþ? uÖºá*?Àãv²ŸH @Ñ,"9EF´dGaia EDR3 5588032277806362624MŒ­À°XP'®@Ÿ€@\ÁÂ&ød&>(çÃÀAÔp6{އ>6"Õ@>ùDtÇx>U?A—ëAÈ_@À4ƒ7ÁÛ´>U3Ï@,¾škù4>ië‰=DWê<ân²¾5Ë½ç=†J½]Ü3¾s¡W>4'=5q<½N†…?*—jCêJÖ?•q?KZD_FÀ?"H²=Z+þ¾¬"=3ž½eä½E?‹<K=->¤C0<zhñB ÜH?'û_>R0®=d<p>1²>˜7#—ÿ¬;ïÂLtdAïM#Fˆ@wt°ß³?uaCÃøGAš+@Cjw²ö^Î@‰ËÓAHÝAªì²-@'×øBöÖ@²ÔnBÏb¿AŽ¸î?Òè
@až @L8?´£ÐÀÀÀÀÀ@o;T̸˜À¤Rf¡@_ñxñ9ÉÀKL­øøøÀ3_½5=—@ ´\&ÖÀ$'Q"ÀPå¾rw½Àg	VçU|jÀ6gõ²NÞ@™s³È˜@6œ¢nÏn@À(( ¨àÀ#ý£ÅýB ¿ð´Òì˜@*©dù׀À%Ï£@8\±9©Å¿åå¾÷$óP¿¼»ßUce¿ÒÐ)Øcæ@±.¼Ô'F´dGaia EDR3 5587828352762826880M‹ôHHЀ>Jé?@Ÿ€@])†$Q=¨n±ÀAQ<J‹
}=ÐÏ'@Å…ñÒ=è6þB%Š^Aºº›À3–]H\=ã"@)cp?ÝÄ>ûÅ=ɪí=Bt.½Ü‰r:Öls>M"<ž¾¾ Ê´<MÂY¾9ÓÃ>✙™?E-:D	Jò?åm@'°_FÀ?—Lš<ãe½½±øË;ˆî5½Öl[=É{J/>>þ2<ô*B%§?ƒa¨> Û2>,ØK>_€>•³2¬Ó'ŠB^³}A¿4zFš@'t	tj	)?ÀëäD9GmA‰­1@aZJú‹~•@ 3\AÝÖ$AŸÛô0@˜¾pë"XÏ@ÐŽCs A…ý~?Å`]@Nó°?õ$p?¨ÂðÀÀÀÀÀ@o0îJ†ÌÀ
"²k@`%–Žt;ÀKD҅"ayøøøÀ3K"Н@ kÕ9ÊAÀ%']T‡àÀR¾¾€TÀhÜhs‡nÀ2•Ÿg£ì@êU'®Œ@6x^ù€e¤?ÿ	pB—›ÐÀ0¦Óˆß¬À/G³´ @Þ­ÞS—ˆÀ)FD;š¾o@9^ó¼uD²¿ñÄ)³ÕP¿óSÞ׺ª0¿ÑtmŸðh@#²G«dF´dGaia EDR3 5588530670115602688MŽs	Á%tÃ|@Ÿ€@\ÌV¬ë<ìÀAN(I¿¯,<,X>@H)jK®<QÃCÏÈÖAÌÀ5°É‡<CÈ[@,•Ã|_Pt<SŒ¼ƒW7¼õ4û½Þ毻­Ùa>ŠRc<Àͽ¾të">ög¾u᩽'Ö¹½½µÀ¯UDiª=´BµA1·˜F?Ñí"ÀÀÀÀÀÀÀ2<—Øå4<H#\B<Xl?n]ÀÀÀÀÀÀÀÀT·AGa‡	gu¡Cì	ãEÊݵA‹-A=E)ÚÆåD)vÙE/aòA?4,A:PZQ0CØ$ÍEwLA©?–Ð>òÄ>-
>œ=€A¶×–@cóEË @`@o 6,<*ÀŠ©ü@_Üò'ÀKi?¹ ì·À:²P"}fÀ)ôŨO1À)Dx¸SÙÀ2ŒÂºd´@ ~rû¶4À$j]$6ÜòÀP¿´.ãƒRÀeрvрÚÀ3EÈqð6…@ ò®¶SH@6­ê>ˆ@ ·ÝÂy À"ÍQ¬-ŸH@!f̪¬µ @	²ÁM$ÀS-Þý'@81S"˜\¿¿ýYü€?¼Ï5<ïQ?¦0Åóm¬?þۙ|/:F´dGaia EDR3 5587851893482090880MŒ	±~q€IµúX@Ÿ€@\†s¦$ê¿<Ô¤ÀBküp|G=Ž@ÉÊ@0«˜=9íC
³^AόcÀ4ÏcÔúƒ`=/:@.ûúöt&=#ìÌ<íÑs½‰w;£PB=Y"">"Ï›=ß»c½°÷1>FÆñ½œ§¢<^ƒ	'?ˆèèCÖÑ8F? ÿÀÀÀÀÀÀÀ,=ci=.<MZ?B~ç?"àÒÀÀÀÀÀÀÀÀF‰@¹'×P'ñ@é;GD`£A-¥*@'Ô©B†b‡A^{B¤|1A¶,@À&ØúàÊAï£CŒü(AnæP?»rÖ@0äp?Æ!?›§ÐÀÀÀÀÀ@oQ'6 ¾>ÀïàKkØ@_ÇðçÇv^ÀL›ßÃq±øøøÀ3Â-ú¹?.@ ÒE'á`ˆÀ#â´O¬<JÀO¿µBˈ®ÀfyR'`õÀ9å'ö1°—@°iÃ&<@6«—5T0Ç@?[/ìü@À
€Nà@¹»ºzÍÀ¿õ}ÑylÀƒÉ*á^6@7Ï´w4äé¿âõl2t?Û	Åz·@¿Û¦!5_@Ñò0U<oT´dGaia EDR3 5588561142899232640MŽŽÀO€<c:@Ÿ€@]
vé¬Ì=­!iÀAAÉ4Ö­=Ö9¸@²ùž«ö5=ç="B%œDA¹fÀ38ž³¼ýã=èTš@)äünP=÷DA=Ï>6½ˆÀ¾ˆ4è½%">»9<£óý¾»å'=æU½ËÊ=n7'¢¡=éðCýJ>Ôõì?Ûç¶_FÀ?š­<ÛP½•Î¾2¬¼¼"ñ0¾+Å>o1>2¾>3;²þ"A¡÷?€h>9ã¼>0
ÿ=Ïr‹>~\ÃÂÈKšÂ¬#ÂaX{AáF±@ŽÁ³`…Qû?³ÏD/(FA'£-@X'"2€@öYuALG‰A¢Û´,@—Í™l`(A•0CºvA†o"?Ðq@ca€@	ĸ?³9ÀÀÀÀÀ@o*ü(üOÀn""[—m@`ô""GÀK=u0ÒÔøøøÀ3\ ''µ@ ™€ ÞÊNÀ$ÕPUa_<ÀRÍbR5>Àhë+.t·À36}ʘ@¥æ]N"@64|Òåª@tëpxÀ1ac]º¬À0ïgÃW`@QƒYÌØÀ-/¿ž77@9Od·Å§Í¿óÉqÔ<œð¿ðpg=ã½P?«ç}Ff@u(ØH	ZF´dGaia EDR3 5587886631174615936MŒ)IQ3€H`LÂ@Ÿ€@\˜µÇ+=rÀBBgLjM=‹·5@ÙÉVÏHÔ=gÿB¸ÎôAÐwÀ4šì0$?=G‹.@/¾ä#Ü=Ì=®â>‡>+=#;æ=s¼éf¾,Ð|½HÞ¾äßÆ=ëgY>›yt>Ž—È>ô¥D>ªPrA/3P_FÀ?Ÿ¢R<Jù¿9傳=""å=yĘ½T¼Ö¾¥Ï>†ý-<š¿ŸC0¤5?'‹>R1?zš>vŒ`>"¨±à•©ÜÂB|ìAìG†F
@À™}"–tüB¶…CxªšA}Ò½øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@oKÈõ¤ÝÀƒ¾ùµF@_Ö#ëÑdÀLkji\~7øøøÀ3ò''Läð@ Ù5@Þ"À#ñLžÀOõªÚFQÀff&–JÀ8£#{•Õ±@OÊt4@6¯oo"@	šg<gªðÀL·<Sãø@8Õm DÀ¿µØœõKãÀSȪô­@7¼%º@É5¿ê'9W®'ð?àoû¿ZÏ ?Ã{_±Ö—À?ô*Ô%{T´dGaia EDR3 5588816744995327488Mw83ŽBÚ´@Ÿ€@\šO¬éڗ=USgÀ@⩄ÖZv=ˆ¦­@}ç 4e&=˜õ¤B‰/AÃޅÀ4<QSv§Þ=Š¾È@+Û¿‡÷=¥
…½–X½ºSå¾WU~=›|>=J=©ö¾Ê$¯>TŽ¾_äð<ds.'~¿0‡¿C¿"À=³Ýê>AúWF?ž«ÿÀÀÀÀÀÀÀ-=î¼ä/<;¹"B—aÙ?y_¬>2qM>)ƒ|=ÜÁ'>o¥Â°{ɨ¡sBfÝAǖ­F†@ $'™Ay‡@(Ë$DCØ A‹2-+@sšD÷…¶]A$r.Aô!4A˜Ç˜)@¦þÞ[<LjAöC™Í™A€›(#"?ÉÉ@@Ac€?ÙV°?©pPÀÀÀÀÀ@nþZäg¶AÀ.§ÂlüZ@_~z ÀKdƒ^ÃøøøÀ2Mf€Ÿ Ã@!*Ný(éÀ$uƒ[öœÀR80w3©Àf}B‰ð!$À4Žíón»ë@!qg)Ïô@6כë2ø@ô -.øÀ.'3íÛ"@
ª­ã
Â@òçYŽoÀ;ùÞ̺'Á@8¦TA3û8¿Þп'™`?¿lÁY§%¿ºfr踀@Q~
>DF´dGaia EDR3 5588125637517512064M©|
€&<@Ÿ€@\WªIgêd=lTÀB
•ê¸=Œ@Áï`)Õ/=žœöB†ŽAà—QÀ7½N;R>Ö=™¥d@-øՅ±ñ6=ª½1=ݗÐ>EÍ»:òÏ½ÅßÃ>")
½'š½êæA<EYf¾ŠK¼©	1}zBÕÂFØ?L`8CÏ\F?­øÉÀÀÀÀÀÀÀ,=î121;"rC ÃÄ@ڊY>Azá>÷=ØY|>C7ªÂ¬Ûåª3©B^]‰AՙÄF"@ëQDÅQ®B9¹ùD—›,A\ù-@Ñ2K«BCáC³ËâAk–M,@ì^!Ԗ'øB¸³ßDEšAMfq?¬ˆ?ñ~à?iÓ0?y*ÀÀÀÀÀ@o78Û|ÄdÀÜö±Š	¢@_på~;gØÀLg{er BøøøÀ4BÃ±‡u@"¼OÚò|À)A['kâPÀPˆI!xz—Àf`'óÌÌÀ:´oà´Ì@)Eâ @7 œYnùÁ?¸—Å̅À!ù@ÕYp@ëiËÏìÀ9!êWð¿ûPld#¸@7áÇ¿Ô\2¿öè%Ê× ?÷4±òÍ@À	µRšï'â@¨Ï"]zT´dGaia EDR3 5587909961440258560MŒ>ƒjAŒ@Ÿ€@\"ÑérY°=)®=ÀBf~å'H=?$E@Ët	j7T=VDBÆåÑAÌ»nÀ4u´¬ÿ#=QÒÔ@.¾ßa©'>=j´Æ¼®I¾;oE¾&LÌ<9›=×(<Œð[¾-$v=t†:ÓHd<	š˜?#HYCß^…=šÈo>`ÓïF?Ÿ‹8ÀÀÀÀÀÀÀ.=£võ4;¡YB7]?'Ç >Gµö=à&Î>Æn>L¾>²ãªgBVŽ‡AȁF¤@§²uؗ>Z@+ɚDAGA‡Ü_0@}hÕ²ȯ@¿¬9BXA•A•2@¯%MÉD7"A
p®Cæ`A{ñ'?¼2@:H?ÖS`?ž<¸ÀÀÀÀÀ@oANôíÏ%ÀVxä~@_Úú\S›ÀLDºO¶º&øøøÀ3"/c#ž@ ËÃüSºÀ#MúÄË ÀPHzišîœÀfk#Ò.s¸À8Yߞú½¼@#—"|@6¨Vjn*`@'A[oîèÀ'Ñó0@2[Óv?ɵŸÒæ	À(Fߖ˜•@7÷vW¿ão"«†$ð?ÓìuÑfb€?£KQ{Æ@?Ô'VQµÃ¯T´dGaia EDR3 5588612888667011712MŽ½Ð*º€;ÒS@Ÿ€@]Yg6nJ=Yk6ÀAÿp–8=~;I@
·JªY="—·B‹ýAÄ×À4²éÁ
º=-}@*šúѕA=¢Ài=AÔÕ½ë¸Ê½öÑh¼1Ʌ=ãäÀ¼W¾7ŒÛ=ìF+½Ì_Ã=="c››¿ŠÏCÕœF? µÀÀÀÀÀÀÀ/=ã"2;oeCˆé?{z>yƒ¶>,—}>–¾>}r‰7˜VNB_áÑAµð:F©@œM£Ž£ž-?ç
:DzãIAŒV¯0@ni;y2@¬ÖBB4¼Ašõ/@£S©Õ›œ`@òðC¢í€A'£?À
Å@F¾à?éí?£ÀÀÀÀÀÀ@oÏ£º‹¾ÀX¿½p@`påØÀJþ»-ì%øøøÀ2ë#©÷8@ Œ¢ÿöÙ	À%cÕK|@ÀQåä¥-uèÀg1;×ÍS°À0ÓcË!.@ 5ìÖe¡T@6ˆÅì^í?ÿ™:2ßøÐÀ+þÕ^}3øÀS¥"Aá@çœMýö€À47©ÞWuö@8V@'šo³¿ãüpWÀÐ¿·k¨åb¿³©Òª'Û€@"Çúí8h&F´dGaia EDR3 5588626568142561408MŽÊAr €PDŒd@Ÿ€@\ùðI«‹Ì<ÎüÀA$̂3=øø@Žn¥Dzß=UC¦QA¶%[À3{™,Äö=?@(ɀ7T̺=WO=ʃ£<.—?<€Ë£¼îO>1‰º:ù]ž¾¦Ê*=UÌ?½ãt=˜s³²¿—]_CÍövF?¡ÑÀÀÀÀÀÀÀ3=aBë6;{B…BÆ"?u‰å>B×H>Lß±=èak>LZ«Â~ºÂ"TÿBUîFAã³ùF¼@¸#-ªÍé@Œ¥ˆD¯¼}A®*5@'nöØ þ–A·¬BðÕAÁÏ4@¾"œh{²AV;3D'Ap8ž?¹BV@-,?Á:P?™°ÀÀÀÀÀ@o <­×ˆ2ÀÜT)å,@`.{ƒxÀK+{*ØøøøÀ2èeÍÀ@ ›»ƒÃvÀ%o
äL÷ÀS9ÙzxrÀi
h)åpÀ3—¨¹G]@ ;hZ@6þJ%b>@
ÄC¹ŒÀ3O>hÔ$À1+ÕõlÊ @ֈ•d³0À0GÚ¶D@9k.þ¯ô´¿îzsOað¿ñ"@'b]`¿ÓnV°­]0@%=&x9úöF´dGaia EDR3 5588863066223277184M¡Y‰ô€
ÒL@Ÿ€@\æMªù<
-3À@ãfŒåu<0·¡@27…e}y<EÈ{CÑ pAÃ+£À4xSWá{±<FVu@*‹ 1F<Z´Ë>j¿=XÒî½ÜO±¼'v]>0ބ<Ÿ|À¾‰à=Ì^¾BÁD=hPBÜÜÓ	Àœ'DŸ¯y=Ò#ÉA¨ÝPT?njwÀÀÀÀÀÀÀ6<›CO:<viòAL]£?WÂûÀÀÀÀÀÀÀÀFèA!°©ãO©ÙCðùeD–X^A4x~4AŽÓBDVãnCµë{A9›ÿ4A:v¢ô6?DC}CóÛ~A,¿°?™/?MÄð>¤p >÷ÀA½–P?KZŒE«à@@o
ÜE¼í–À¼ÊšÇK5@_åJ†k0ÀJöP¸P1À;/Ž"ÏÀ+2ÔǟÊÀ)|Ä·[vÀ2'Ö©r¬@ ³'ÚåïÀ%3ªE/òGÀR Yuú<äÀfîhCýÀ1åŠ&߀@!ø},"@6œµPóz@ûƒYÞ$LÀ-Ò{äãkØ¿ÈTœßD@Ÿâj©8À>dªË´Œ@8iaYàú¿Úó"f ¿2­Þ›B¿µB'¯"Ü€@"×ʗYoF´dGaia EDR3 5588179444868432000M3™…À€
ØK¸@Ÿ€@\]ó¬®Ì´=8ryÀAÓëýàÜÀ=nñ×@q>».=…f™BœëAÁÚwÀ3&ˆJX.Ö=xV¤@-±¢9úwÈ="Y=—ŒÈ¼jz<ôÕ<÷>j)o:¿åJ½é8p½ñ{ç½L=T¼*‹"?±9 Cà÷ö=ÚÁE>«±¬F?ŸãÀÀÀÀÀÀÀ/=̪4<"•.C)ÌÐ?†WÜ>!-J>jŸr>)n>Z'ÂÖñ-<BbÏAº*¨F—@£˜U>œ÷™@'‡‰Do‹AA‰ƒ.@wQÏ8±@éïåBLõA—EÌ,@ª^‹9ezA6ÒC'°"AM.,?½rÇ@>,?Ü,`? øÀÀÀÀÀ@o'ék7ºÀ~Ô:½ã"@_f{eµ	ÀLŽl#`;øøøÀ2¾J	þÀ(@ ÐÕhÀ">+õÀQ.!e™ãèÀf«}žÖ'.À9õªê›÷È@  V'*@6ªÞîÁ@Ñ|³£Ñ"À&@»aà£ø?þ7ÑRÝ¿ö†¿¶ß À(Öèè-…}@8"yÝáV#¿ÖˆB€¿½RÝJå?Õך6²T¨@"Ïo£ù1F´dGaia EDR3 5587987477010155520MŒ……ˆc\r@Ÿ€@\žÚa²¢'=Œ>ÀB#€ÚO"=¦dS@Üsµîل=»"BXë
AÁ·À3"–D3Ã=·ÞK@,€—=àµD=ËԈ=ú(Â=j½¼üò<–Äñ>"Ï<æ½Ï÷Û¾ñ¾;ûð>o¹~qp¿‡ÐCã±>¥rO?Ón:_FÀ?—4<´î¸½Ñ¾s<ö¹m»MÖ>½Í­:='¬*>>á/<<¾ëB'Þ?uË	>=ø'>\£È>/†#>G!(¤zŽNDBcw
A¡vbFy@–½zE®ž'@I(D FÐAŽ=N*@g<§Æƒ"@ߕÀAÔتAR®'@ 0/ÒAh5iCɕAƒ§y?ƛ^@MY¨?ñV?©]PÀÀÀÀÀ@oF Ò
;ÀÈUÂ
ÁÞ@_ÖKÅ[î?ÀLJù yÄ°øøøÀ38ɶÙâ•@ }sÞBCŽÀ#²*¸»üÀPíŽeÑoÀg¨ÙXÓÀÀ9:£fÝ^@5Ay@˜ @6.["¢J@‹±ÍxÀ$<#a€0À÷rûò€¿å—¸˜ÊrÀ6§­mî@8W[…ü¤¿Øn"A€¿Ë¥ß[é
¿Æ+*&Ӑ@˜Ð!±F´dGaia EDR3 5588001457120639872MŒ'¸
{€Lp¼…@Ÿ€@\?e¿šÈ=»€òÀB
PQ>$Ì=è{·@ê…<©€­>ŠjB%V²AɂÀ4"Å
]0=û/Ö@-DôJ">]*<Òa<ÔN˽'e£¼øÆ7>³Ø»xF¿½ê£{=‡¯pº·ô½ Áž?'­	CòØÆ>aáÀ>¾ˆëF?›+ÀÀÀÀÀÀÀ0>?ÈÓ4<ËgOBså?…> A\>zE>¡>lÈÁÂÃ,&Â¥†ÿBLßvAÍ F©@ˆ—lÛ|ˆb?ªL*DÞnA""Š-@RÁH¸'Üo@¥jÎAh3ÑA¥4m,@''7î¼
TAo_Båü7Aˆ÷*?Ã[@aê@ÿ?©ÖÀÀÀÀÀ@o@=hM¿ÀzSZRj@_Í>ÍûMÀL3´'–øøøÀ2дœ'2Ú@ [<¶ÜÃäÀ$..ÀèÀP8Xh^æÀfJvº^À7³¸@%T£@ jÊñO«Æ@6pÇÑâu@'r-âéÈÀ$æê¨÷Ð@«¹n²9À?ë2SÏf¥`@·q.Ëò~@8d©®¿"Ñ¿±,ÐXêQ€¿ÓÁŠ×ð]€¿Ôñ}g1ÂX@ ³Ž•ÑtT´dGaia EDR3 5518583240746017792L•ò8$OڜN@Ÿ€@]lËG´É>%¨ÀGZ
ÀÛM>"•@ÜsF»-î>.ºgBúzAôc­À7ë3˜Í¨à>W"¡@3ņo#>DÝM=ª "= sÿ¾} ß=
åG>ŒF<zȨ½'›Û½2ĽæÕ;˜Ö65@)·%CÛÄ8?'š?è¸._FÀ?—ÂŽ=Cñe½îy¾¾8Ö<퍄=2–ì=}	Þ$>–¦þ'<Ã)d@Å	p?ã)=nà<=¦Õ$=-H¬>
ŒÂZÖÁu†BdH5A×@F4@€'Ù"'y²?­xëCÞèA—w@KØ%Q³µ@Ò<A¶	A§Ë$@‰ƒ[—(n@îӁBÚÅÌA‹¾Ê?҅¤@`b@D ?´:ÐÀÀÀÀÀ@pMýoæÒ
À$ˆY>ça@a‰Ëá·!ÀPkÇ!'RøøøÀ6ÖÄÞ*Q»@­ö½êÀ#IÌÏ$À;NJ(`[²Àe?¦Q¸x¨À?/ÖÍn€@½TÛþÜ@3­º©êoþ@	u;atØ@>Iݽáò@*"nü=8@À†ë೒ÈÀ9ïˌlö>@3¸.' jz?ñ¸-q†Ä?৲ãðÒ ¿ÕDöYí"@*•£3ÕÀF´dGaia EDR3 5518594480679782144L•üqY‡Bõô	@Ÿ€@]o%ÿ!q=‡V?ÀGf‰v‡Û=Šmè@Â(v;=˜Ë÷Bš¨Aò&¾À7³¯øÆ>=·8@2ÔL§¦=¦B >6{d>ː¾^½''I>›þ÷»÷ˆ–¾«ñ>0Üö½$Ð=Α2{z@Ó-Cí7>•XÑ?ä[F?ö6ÀÀÀÀÀÀÀ,>î/; ñøBµïù?Šîñ=òp==Á =öú#>ú½Â"{ÙÂC$åB[{WAÏr•Ff@œ¦R‹»Ìí@YÄDK<}AŒ;¢@qWÖq‹3A.â²AËÇA™×é@¥]ù_ì¥B@žÑBc.yA>{?ÒL@DËp?ÙÄp?¯ÒpÀÀÀÀÀ@pKE=±MóÀ$E©ŸÓë@a"Ëe`ZÀP^ÚÕYçøøøÀ6jÀ(gR@rzàáÅÀ"¯ëc±dmÀ;–¦¯ÀeV
xkàÀ>æÜ¢T@mg³¬@3Ÿ$g8ô@
~ßØ[´@>'?eŽŒ@-¹s@>ÀÀÎà ðbÀ3ãx{^ñ@3~å×XË>?ø9r?åÒÖ¡9Ë@¿ª	yºy€@exŸAu«F´dGaia EDR3 5518013010832861312L"ë™­(€:	D@Ÿ€@^Må5q…d>»oºÀGw×ܽÄ>ÏûY@žñ¥­5">Òc-A+‡pAÁ«À3ßE9H?þ@+b…ˆÃײ?¼ÈϺ½‰½M¾oy>Èy=ÜY>"h"¾šúß¼ âã¾¼ð=–f^B-dgEh2@¥XBÈ¥¸_FÀ?›D=ਡ>Ó
==%Ø<ÊÀP¼Ü¨Ð<dV)??·//>[B›,Ó@Bë>(Œ=ʯ2=¸ÔŸ=ÑS»rxˆ{Â/Ì[Áf)RF\@ƒ'\»$K@˜oýC
­A•—U+@]ÌööÓAuHAh—A¡/+@œ¨àë}A#vÜBÐ mA‰s?òkc@=Ü?¹z°?Â=`ÀÀÀÀÀ@p`€ã¿êÀ JŒŒ…h@b)¶¢ÂÀP¨½ƒá…øøøÀ7I[j¶[@®ý\/À$ê"ûà zÀ?&Þ6‰5ÀÀkÑd¯±¤ÈÀ@ûçÈkÄ@
åõSm@3à+ºŒD@Ük€@:qI®îäÀC¥Ý¸ÕbpÀr³ÃÁ6èÀ8µ³©"K@4ê
YKƒß?ëÀ(F Åp¿÷ÃyTP¿æTamÉ´@&v,~ÿ§<F´dGaia EDR3 5518664815067142912L–<i†-+<@Ÿ€@]å(uKÀ=]uÀG˜!%¹B`=!m@ø'&À=kCímBQ»À:BDˆ=5 ²@3˜Z8â4=S¡<½å[½§þ#¾J~>
<&=‡‡¨>
֓¾®{=µ>–<œB½¼§–Špo>]ÙÞCÃÏÿF?ŸÀÀÀÀÀÀÀ*=–RM-<#sBB"—ˆ?€éò=¯ò¸=íÉÅ=°åÇ<®Ô±Â€	gB¯óHB/–¿õ¹F€@³Xì"@|D›vAƒ·Ë-@‡ÀA¤•xA§B˜VMA'z,@¹J¯Ðãa&AG®DÏAs"€?½|õ@:©Ð?Õúð?ŸX°ÀÀÀÀÀ@pZØ÷°_À"x'Nönð@aèD/¹´˜ÀPP§Š®!øøøÀ7I>;î@ðò{ÐúÀ#«AF¼À7Öíý}Š€Àd_]*j–À:ÇâáA@
æà7pÕ¨@3H0©tÂ@&.8Òx@@àœóüْ@4F×"°ÀÔÀ¹ À?Ÿö¶Ð
 @38,³ð?ð1?\'ïÀ?äÁ"d3aÀ¿Æú¡ @
T$}-F´dGaia EDR3 5518953986625266560L—Ci†c€@Ÿ¸4@Ÿ€@]"£<å'=UhPÀG`=º›5=dN@f<¯¥v=x'MBѝBÒìÀ: 3ɤÄ="øP@4ªø†Åþ=™"Ï>" >¨Z>JP3<d´Ò>€ñ‡="–½Ìò=ùº'<ëR=Si§""?F4èC¢ k>&
˜?ha§F?žÃÀÀÀÀÀÀÀ!=ך^'<xïWC%gM?"¥>%,9=Ñÿý="ñI=Í`ˆcÜÂp	¤BUiAŸ‹TF*@©¡á)IG@mdËD]!uA‡-Ñ$@}筗#ÜwA4=DB)æyA•o#@±@~—OgcA&¤CvÐìAz)É?¾÷û@@<T?Þéà?¡ŽÈÀÀÀÀÀ@pM²¨%ÎaÀ#ˆyI ˜þ@až0ë±;VÀPPžpŠøøøÀ6¨öÿ•àx@B"³á1À#!z:$sXÀ8ªA™ƒPÀc'}…mŽÀ:·*svÆÊ@tŒVP¡@3"™[ÌÊ@	DC† @@wQîÝ*@>}ã^ôðÀNü¦±çàÀ6ë~.¤u@2Д]:wß?ö¬érHRˆ?ôJYej¿¡qƒ.€?û%yº
deF´dGaia EDR3 5518731541677453696L–ym±€9 ·õ@Ÿ€@]Ֆ¾§ïH<î_CÀGoÜçt.=ô–@+›¥ÿ=
܋C*Ý0AûkZÀ8Ճ6Þ?"=^›@3B™Gfý|=!–=ȶ5¼<ð#½g^z=_>'ù=€^q¾vÛd=ð«¼¹™'=0Ø*CB@YiCá&\>6d@e8ZF?Ý‡ÀÀÀÀÀÀÀ%=dmW)<
vAøS?'zV>09ú>…>	ÞÃ=1áÂÂzëÂ{*†Bn¬Â*Ã]FH@Á"0ÁM&¬@ëy)D•[A}Eï&@"1ÅÕÔÛAh®C{xAŒõ+%@Çc›ç–«FA'S7D$ÎTAhÕÂ?À•6@DRP?å#8?£hÀÀÀÀÀ@pU¶gKüÀ"pÉ+ŸJ@aÑðí¸ó|ÀPC.Ÿ ·•øøøÀ7U*R^Â6@'ŒCo=À#_=>À9¹±ibÀepÚÊÝÀ;©MA™@
‡~Z48@3c})œR@	'âò˜øp@?ß
4[ÔB@-—ÆuèðÀà3¶XÀCג°œ->@3"Ùæ­ó†?ésã0ü¨?ÕԘÐä'€?±–I›\€@Î~(ތF´dGaia EDR3 5518167835806018816L"xi4-[ðð7@Ÿ€@]MDV`==ЃÀH;kWd<=Lõ¤@Šwlö==ThìBìåBGÞÀ90áÑõ'­=muÞ@5	 ›±'=€>ï=#RD=ú¹;ÀKD=õš<¨J|>2¾0i=°k½»©¼<#D
c_>-¾´CÀŸ]=ï§>ï{F?œÞCÀÀÀÀÀÀÀ)=²'Ü+<ájBüM?€³ó=ßl=ò!X>
)ê=äè'Â…ë`@DÂ:
¤ÁÅœF^@¦'Ґ€Sî@…9	D-'/AˆHb$@uͽN—IPA
 UB!A—Úø&@¯ª{Ƥá–AŽ?QCcôaA{§{?Ãü@P9Ô?ù)`?§JHÀÀÀÀÀ@p`09…#À&€çÛ;£ý@a§Üj…úÀPÈb6¹¨øøøÀ7m~|ö@V§pžUÀ"^×ú"À67;ƒšpÀcÉ呤MÀÀ?ͨƒy@…g­\^8@3XH‹ç@N̄Mµ0@A°vhùњ@8ð=~¿ó`Àv'î>¬À:&"ŠÎ¹@2û'A3¸?õ¥,ŒVǦ?ífÑF ¿Å-³èîÀ@	!<þRÖF´dGaia EDR3 5518167835809095680L"xic ˹S@Ÿ€@]Mí‹_= âÀH;›c€)=ùº@ŸWa.=á'C)Z2BÞìÀ9¼âó2ö=*»@5Ϗ®ü,=:â|=_+r=g(Š;üÿ§=óÛ<¿)>®J½Û`;=œÃ–½wï<¡#Hqq?"?êCч'F?Ÿ‹ÇÀÀÀÀÀÀÀ*=ÝÑ+<^ëB¼`e?…`>æ†>>ڔ=ÞÂs‹fÒ†ŽWÂ@o8Á®AÙFp@³©ëpÅ@]ÃUDµ˜¨Aƒuø)@‡é¶‹oâ4@ù
˜BÄ£½A'^+@ºFÑ-1AI$DĚArÚÉ?¾<@<×Ì?Ù&`? ‰8ÀÀÀÀÀ@p`5[Ÿ¿À&TIdÁ2@a§èP
²}ÀPÈ!Ñû|ªøøøÀ7+é­þUá@©aƒÞ[À#™DqJTÀ6#2ÉÞÀc¹÷r=lÀ?³HÌP@у9]–à@3lÔÄÄx@	Ç\ØÄ@AºTY{¹ã@9vrPPvÀ—÷¶ÀÌÀ8Ÿ·iP8é@2å—`–r4?ônþÎ`æ?ñ$'`kð¿ß€¢ðèx@ÁPÁ'­F´dGaia EDR3 2992994620743227392)‰@ÀëJ@Ÿ€@VñŠÑ擒>o§À/éw^]fõ>9½c@pp‹÷"Ì>^jàAü¨gAm,ZÀ&i†S}
>,ÒA@#Þô|ͳ>O"¾Õjÿ=¢à¾5¬">òu6¾>ÓJ±¾÷çc=‰ˆÅ=s—:¾m6ô0-?gxD%Z'?XX?¯4Œ_FÀ?˜7Ý<ï©8=Š_ž¼ˈ¾VH¾>ê=™ÄwB>¥h'F=!$"C÷?÷Ž>ží>£°W>˜Ke?%SB<YmByÄÂiÿŸÂƒTF%@}¤'•/y?{$Cñº§A—úl7@M6°öCž@¬y:A-r	A§`CA@†ú/+Ðè@çLEBËsAŒ§y?Ö4†@UÆP?ö]p?µ/0ÀÀÀÀÀ@kÒ|;¨}BÀ0Ù½/¯v@W
@YÐ"gÀC°ÚØî@ÑøøøÀØ"ó¶@Ùó]I6pÀž…•·mÓÀY¯|ÏÖðÀW™Z`'þ×ÀE ì-ùùÌ@5q­8@5øñCµÎ@!Šé¶9ŸåÀF'
ä@V6€"e™À1´}SiÊÀLéåž	æ¯@?žbæûYÿç
hzB`?÷ø-š£åð¿Ù:sV*²`@ðú£ÜF´dGaia EDR3 2994545280035363200)ŽÃT™€JBÔ@Ÿ€@WL¸6ç=DbsÀ*קP¢G=Pö\@çO–ª¥=£CB¯µAm€#À(ŸîØï7¢=lŠ@ •ï%h=o>?m뾐Ÿ½ÿQ½Šº¾"z‹<ç'W¾éüx>,…ö>·ÄK?Œfž@%k¾D˜³>Él;A?p$_FÀ?œ·µ<71¦;
)ɼ¥&ÿ½•Ü
¾U»=ß[ Q=ÒÕTT<9õC,?ˆè
>hnö? él>´êó?8VÂ$ÞÑÂ#"-Á¶ñ_ÂÁFµ@¯J'8ï+C@ßýDÔ]ˆA…r\J@†;$Eôc9AÍmBžMðA'ª‰K@´"=jàÊÀA¯îDžAw^?¿á@0êÐ?ÂÐ?žRÐÀÀÀÀÀ@k˜çzŒ¬À-&Gô7@WxÍzœG ÀBhžJ™çøøøÀùQ‡'@–qŽTþ¢À&o‡ûªÀZD±&ò®ÀV¨%~lTPÀAÿ3ȯœ@6^›Àéfó@5¨ÏøÀ,@¿ÇÆû
ÀG½N[(nŠ@W'µŒDÀ&ãßáªÔÀKu¹|º@?¥o.$Rí¿êr~UÆ2à?úd¬ºi°¿Ð¦‡ëZ°@?¼1F´dGaia EDR3 5589847335286414720M" ‰i€Qn×w@Ÿ€@[²¥éÖ»ß<ԙÀAþ'-âÔ<51@ôì¡ëà<:à±CÄÉàAª¨À0Fó
¡z©<<"@+ZYûüÊ<uZc=Žu½,ǁ¼®XÉ<ª<_Â`<§ê'¾¥q =×!Ç=Ú»=~‹ü¸µ¿Þ!'C¹8ÐF?´ížÀÀÀÀÀÀÀ2<­b'6<.·üAûO®?pז>tbI>Z$>—Ô>;øGÂÎLb•cÂÄåB$ÜPFº@íožö}ÿBŸ…ÎD<ôHA[Ê2@Ö6Çý†fBÛÒCOµAg#¾2@êQ"#‰C;2÷Cô¹AN´,?¢»÷?Ã|?5š?Q_ÀÀÀÀÀ@o%æÊ
›À#hP$Áà@^}› ¯ïÀL'çÍ?ñøøøÀ2 ù;ÿӄ@!à,=¯¥À!sŸ¾ÀT¸ÄtÀiŠø耞8ÀBÅÁüÈái@ ÊA²Tjr@72Š‹;SR@Œ]Wºõ0À6À,-kÔ,À5]8"`À)ür5ârÀ4Õ:ÐÀ¿È@:^ZL&±Ž¿ñÙЋW¬8¿ï¸ëZõ@¿às¢Ç-H@ÿúÖ/(F´dGaia EDR3 2998854777200832256)žˆ	ïä*@Ÿ€@V~ŒCVWõ>îù-À'z<"µ6? ƒ@‰á¤Ô™Ü?1¹È@쬊AJâÀâ¾Ù+'?
w@$.3æ¯?õŽ<Ÿ‹™¾Av±¾FôÂ>|Ï;¾9*Â>«ê´¿
r7>åž=Pg½™ôõa]@ürCê/©@ Øî@üG_FÀ?u‡a>¥¾‡Ú¾dܚ="V¾ˆh>~–((?^kò+<çw¡C%žá?Œf>~>;A>Hl'?	+:¡­Âò‰Á-ŸBÂ%:dFX@d‹ízÒ/¿?L«@CM˜õA¡.®@H'&/EAË*@nŠA¨áv%@pw*´Œ@ùÆ°BðA•'Æ?óhÂ@}€?vY?¹Î€ÀÀÀÀÀ@k:ü7¯À0®Iƒuy@V~CíøiÀA–ÉLìÛ«øøøÀ	ÔÔõJ¢@
Q¦*'ÀQØK7Àbl91àizÀ\˜fbºPŽÀKó"¦lcÙ@7Ëv‡ßi@4E¼@Í$@!Þß­˜ÀVrhjc‹@Q7t >GÊÀ?Y¾n8=äÀRVtôèGO@@{cHý¿òi^eùªà?í2"VÀ`¿àçãőp@"Å4êDF´dGaia EDR3 2998378654306292992)œa€
UEOÁÀ@Ÿ€@V%"áRYD>CÀ),ü/5>J1U@h湎ãJ>ðA'2é@ç	OÀ"<f>a³G@—Í	\áJ>mÝÎ=…Ö­½h,i¾1K=:
¾š›,=¶â"¾ö(S=(Lú>À'›<®&kf@PUÔD!A?>@¶,À_FÀ?
.=bZ¾>¢Ø½°ü"š½î¤=ÎT®*>´ë+<'‡ÏCSc?å	>{Rß>4Ör=¹Ô>ßîŒÂ½–—ÁÇ¢@ÂÝeFf@|öš…?¤v¢C´UšA˜-ù@K£»™Qpñ@¥BA+CÚA§Ûk'@†cA|quAÞÃB"ûôAŒáY?Õ$P@WА?ú× ?´ÊÀÀÀÀÀ@k?r†Ôó¯À2A8Z*›U@VÛ\î»ÀAý3`+åøøøÀ?bßWG@V´ èv*À¯~Û9EBÀbVg €
¥À\¢È^ÄÏÀN²AAV4@7þ-¹?Ú@3˜!"ž@$«dÙ*
ÀVFÄG¢Eá@Q-$4x‰ÀBk^ÑñMÀck½0ì©@@dËKnJ'¿á•>Û ?۟À7@¿Ðy^6H€@%üΛøF´dGaia EDR3 3067380022632960896*'…á*ӀVÞNÅ@Ÿ€@^6R]ã	t>h\gÀ V!®ÑK>1'@—êË@¿>—EêAŸµyAÐ"4À9ü~Âè·ô>§…?ôcÑÄÞ>qI¬¾T=k鐽ŸXv¾7Lí½¡Ùç¾,E?
2§>ŠŽÑ¾›jǾ'˜ÜÚ?˜üD'/?b€Õ@có_FÀ?šŽ"=CM}½ˆj=ß"¼Õ›~=Fö=ˆB7>ô"9;³auC ql?"éT>à—î>Û6³>2€ >|Rö@ڄlAiEM?œnÁߒPFÜ@w2D&=ÏÈ@)¥C.¦Aš¯/@^Ÿ+CUñnAS?ÊAo?A òP1@‡ˆÀi—áAÇÃDAñF¶AŒr9@üg@$¸?ZÔ ?ڗ`ÀÀÀÀÀ@lRŒÔ*µ @*M²‰3B@_ý%ÄèÀ9›A¼Ü¢øøøÀ%˛"ÕG˜@ ¸Ù*sžÀ11Br$ŒÅÀ\^h§)öÀ]úTÈçߨ@CI¤{Å\@0 Lƒ¿dñ@3
¢¢®jÀßó'C<`ÀKð½[–Ÿ@O«t!q`@OIë¡ÀJÑ­sÉÎ*@9g¯€IĶ¿ì6(ü(À?ñ+U€[ùà?ôüÔï,cl@)uŠã"c•F´dGaia EDR3 5688590828143700736Nñï8ëBŠß"@Ÿ€@aò¶Æàn<V¡ÈÀ-d;Ï.Öó<Ie#@%|X@´
<« CÑqSBÞÀCrÖ°"Š<"5–@é"æâö<"Ž-½"
Õ¾ †¾0ñ³==¨2½Ÿ×=	n¾ÒÏ
=öd±<¨'C½h$ùý>–ÄrDôK=¹"0A,¼ëT?ÅîÀÀÀÀÀÀÀ<ÎÕè=(Ž|AèÊf?…üÀÀÀÀÀÀÀÀF÷A9%[ïðìCŸè—E¡£A"QêA*~)ºïQC€}oES"gA'ß¡A0ñ¤²2Y«CnpsE'ˆ×A%†?™­q?[¡°>±¶à?Æ@B F?Û©ÎE»€@@nþ?½v=Ÿ@:|†]@¾@bêýÁt2À;vJ	ª"ÀAœ5Q]ºÀA=£V'¿ÂÀÖQGPÀ5Ágr7"¿ëìýÏ3èìÀ25"9½8ÀIµ!ñćhÀ_ºBϾ@Q¦î¶M¡@"¶ßD¤@*ÆûÓÂwÀ+¿Ù—þ,@·¸»P@L+ƒëk'4@W1ù¦^pÀOl$a."D@.=æ6\ÄÄ?È
Àb2`?êý]Kh¸ ?÷77¯r¨$@™ý;ÐOF´dGaia EDR3 5688590832438710144Nñï9
€8d‹²@Ÿ€@aò§HVŸ=c*À-eŽÚð†Ç=aw@ög‹nE=-¨!CÉB2ãÀC}_	{ØÆ=F=9@ºUí¤¶œ=,š/¼W6z¾]­i¾Nt¥<¶Å1½ºDè»>'¾áØØ>ÑÖ¼¼db¼%¡(ûø?A{C†z=çmL?§''F?¢˜‰ÀÀÀÀÀÀÀ=Š#<ÉlBAÊß?"9>¦OL>@E=&ŸÐ? ÎLÃ?x@éW@œ¶ãÁ›E3F@ÀùgQ0p
@¸!¸D¼Ë¢A}o{@™sxÀޝ>A‰£(B½ZAŠx{@Åx	*0úA':‰D`FAjRº?¹âA@*xð?¼Ø?˜æÀÀÀÀÀ@nþF' —Ç@:{¼'X]ø@bêÚ5>?À;w]F¥YøøøÀ5ñ|¢øó°¿ìˆ/Y[²À221³*ÀIã°Ø1$LÀ_óå֟@ˆ@Q-#@@RuÈÄT4@*¼eè¡kKÀ㰔õ±¨@CÔSÔ0@K·éX²¯ @WPnÚ¯0´ÀQ…­I#ß@.L/Ùçšq¿…Êu)E'?é¡,ç!€?ô‡r¸¯t@E(sÈÚF´dGaia EDR3 5687100753665069440N준…·@Ÿ€@b"Ì
Óº~<ÀÓÖÀ-gÜ2Ú<®U¾@"™±lÀ<Û4"Ce§4B5ÀCkšï±Ç=DÜ?÷	ܶ—ÃC<ÞrH½F:ß¾[F~½îù{>x8?½²¯>}¤¯¿3p>+¿J>	±à<TÖ+*?~ÙÔCœæ¹F?©ÏüÀÀÀÀÀÀÀ"
=:O%=KXLA²®>?…&ù>çÁ£>Þ9•>Ÿ¾ª?[oÃ%õÁXØ+B5kÁ›¼!F9@Ö)'ü,A.^Eñ•AlÏÑ%@·BìV|ÿAF%mCðléA~kð%@Ø8w8,AšÈ§D <KA\/Ü?­úÑ@ðP?Œàø?"ÿ¨ÀÀÀÀÀ@ov1Ì—ø@>ƒ´˜á@cŒŽÑYÅÀ9«•Î9"¼øøøÀ7eüChøšÀÛdwÜ°IÀ1–ý‡è¶ÀF1`¾KrÀ`¶%Ö"@Taà;þˈ@
@&ŽºÏÔôÀs¾Ð¬$@*·ŠGõM€@HÅ@o­Öd@Z…2ó¦íüÀP™yTD-@)¢Q8aª?Â?­ÒÎp?çà^é«ð?øòÏ(^€@\˜J¿ÓF´dGaia EDR3 5259668082275602176HþAODbuR@Ÿ€@bäVeéæý=#HñÀL~ðÄP%5=¿>@º‹U«M,=.ðBóÖJB=EÀ@D	AŽÍ==È@¢X›¼öô=;H'=Ót콙ºH¾Œé»½bQ>\SR½`"ѾË\]=#¼£½ef¢>!&NL¿BñˆC 0?F?¤)7ÀÀÀÀÀÀÀ'=Ê®8<Ù°C"û?x(!>Q|Ž> Iª;ô߀>m¾±ÂÆHøÁŽ"eAû_ÁðèÆFÄ@²ßCÂC²@?ødDÉUxAƒÑV2@ŽfªÂ®@îuÄCŒ~AŽò"1@·kÀ<@þcD9^]Au&?µñ@"ü`?²à?"äàÀÀÀÀÀ@qš¶øm¶ˆ¿òы‰/€5@gÞ_kô¸@ÀNvŸôb°øøøÀ;T9
€ªÀŠÅŠ÷ÎÀ(´z¯½¨x@CƒÑxíÀgžî,áÀ°
ÃH	¿Ó‡¾¨WÀ@!¿†¿…?×Â
}:\@@X'Šb`Àŵü @4—I&7ˆ®ÀNë™47@"LÚë;?ø·ø3'Ì㿵^ф1Ȁ?Çz·ñH³d@"Ž3þ¹
F´dGaia EDR3 5717041176851770112OW©‡ëJ¢ýŽ@Ÿ€@\±ã;J <©&¤À2­©Z꥟<ľ"@Tß>K=}ÅBÞ	—A…õÀ/JP‹>=œr@ƒˆHÁ`=§µ¾Ç¦>Z"å>U•Â¾E5|¾)e)½Ò:&>©º¯>
§™¾ßÿ¾.9ÕÕÔÀ—E';'>ä9BÙgFF?ãë:ÀÀÀÀÀÀÀ5=U.Â6
<‡kAe.î?l»ŸÀÀÀÀÀÀÀÀTÑA'Ø7çT¢ÍF@O/EH¯@Ö@5A|]ŸaóŽFÓÊD‰•Ï@Ôö=1AnÇåywŒFcš6DŠ|;@×Mü51?"š¾½•ïÀ½$î½ñ€ÀÀÀÀÀ@m]eðÈ?ùÅïç°Ù@^=´ÑǃÀC¾ß«ÊÙøøøÀ(¬°@ sJÚ|:²À)•–$F%—Àa××ÌÅcŒÀigäŠ?õ@ððµî@@-_"Eg@6|Ù¡Ü¿±…"OU€ÀUI¥ ,÷¯À3ÿºDïžH@?‰NšÎ^ÀK±ÁÇÆÚÙ@<¨u9¿öfg h¿Úà³z¸?æÿG^[Ùe@'UL·ùF´dGaia EDR3 5585134965888380160M'b©cí9@Ÿ€@\"¨%=-»$ÀC¡qŠ'›ˆ=Gó@×Äkþö=Yý"BÃÑAÌ[ƒÀ3ä›-£Ø8=f@0dƒ¨ ê=o|={C°¼Ž‡»²þï=™~ô>‡=ц3¾V'…>ñ¾$ë^<ú	oŽŒ>4û:C֝ô<虺<ëÁrF?˜ÀÀÀÀÀÀÀ.=¨o"2<™fBÇUC?€³T>'Š¾>9==¿Š|=ÆÁ‡"lLÂh!$A±@ÌF@¥¢Ì9<"@-`ùD'ÝAˆ¦·,@wCØÕ¥W@þedB;K/A—J¸+@­VÅhÌA–CÜcA|úë?¾ÆÆ@Fj?ê@?¢"ÀÀÀÀÀ@o–'!Eð/À!È«ôߎö@`iìPkæÀMÂûÍ6
øøøÀ3÷—íÉ`Ò@ÒæÁ猜À"`Ž×¶ÀL4Gðå£Àf ©¼¾$ìÀ=ª"Ì$@:'Ÿ¬@5÷.Ýcª@
Xª3A¢?òù€Tw%à@Ðá/‰ÐÀr	X@"Óø*é¯@7±Hê51?·ÀA	m¿Øx;ېĀ?ys5ax@h°ŽP^T´dGaia EDR3 5585142383292557568M'ih!©ès@Ÿ€@\ƒyaK7=e…ÞÀC'[\=:û@qú¤~E=‰ŒB•})AÊ+VÀ3ÙӅ.ž=•~@/GÖHÄ="¼%9=&+ã½1B,=©E`>9-=²r'¾f¬!½Iø½ªF»9JÒqo@·—D"á>Õ‰@°{F?`ÁÀÀÀÀÀÀÀ+=ЂÆ0<7•Bï2q?œ_=ûÌz=šƒv>kÏ=:þ©Â€J BªÑÂ$íÁz~¤F{@¤M{ÂhVœ@b»ìD7bÕA‰4$+@w%6Ž´AlŽB&iA—V/,@¬ßës(q8AFj=C•öA}AÚ?ÈH†@Eª?â °?©3pÀÀÀÀÀ@o'ÿ‹yáÀ!²ãÏb
#@`
02Ê¥­ÀMµEM´ÍˆøøøÀ4a¿ê~.˜@ÍT¦#¸7À#œm!'ÀMv–oKèÀgyȄ»Q­À>¥*¹	@'hª¯h"@65ɕìn'@	‡»ôég ¿õPSVu¢ÀÀ;hgà° À_|aý8À›Úä*ó@8¼Í¿ßô2{D¿à)/&id€¿à}e‹)Ð@
!§iâ)T´dGaia EDR3 5585448597279052416Mƒè'€7%?@Ÿ€@\MÒOË=Y÷nÀBø'Íz'T=rÙS@›jÍ=ŒÞB NA×ë À59*çÐ"=•<ˆ@0¬ˆ9sy'='-5<Û¯=è"+<®×½À¸>'t»?v©½¦a=ËlX½–ú<Yæóc_?…>
CÉkE>d"1?±XXF?žÆÀÀÀÀÀÀÀ)=ÎÏ+<13B7M…?"ù5>vgú=ÁÊñ=àía>G7ឈ@¤ßÁBiåAÛ1Fe@£KÊв/@ïPDƒÈúA‰¥6'@v#§ Jž]@ñ¹ÇB;'³A—¹%@ªp¼Ã²CA>ºDCŒøAA?¿hÐ@A³?á<°?¢)XÀÀÀÀÀ@of*¿u`ìÀ!¿
Y«¡R@_žm3vzÖÀM="PjøøøÀ3©¦ºOk3@ ƒ‹ôA¶¤À"ìSA	†«ÀM
²8ÜIòÀeQ‹¤Ê°À< ˆ"¾ƒ@qÍkjv(@6":f"[Õ@
ßjwÒ¼¿ßO#U@)f×HÀÀ™¥L¥¨À*R;àév]@7Ä©Ÿeþ?…LG08 ?íÚ¸° ¿Ó	\©V@?ê0'H´˜ÙF´dGaia EDR3 5585775259613338368M"©kgA¢ø@Ÿ€@\'ð3c@=˜÷ÑÀCgpƒ=—V@VIßþ`ò=³|BhœAÈPèÀ3ÖMë¬=Êr[@.Æ3Pæ=ÅÈ6=¸ÀĽÁ‡é½ùfÁ½å8=õÞD½0©}½ÀŸ=g—;ª—<¯V¬=BÏFÊ=?U\kDh_FÀ?é«><Ë×ð¾
m¾Rv¥¾ÿÑ>³w>Ÿâ >
T$$<ÄrGAÔUB?€¼ÀÀÀÀÀÀÀÀF'AŸfGî;LH/DZt¥@¬mÙ"A˜çpä."Gæ—sD]/€@©Q¦A‡±ëÐ]i3G©œ'DG@°:Ï?•ÑJ¾]% ½ÇÀ½ó=€ÀÀÀÀÀ@otU'37À#Ù¶¥R`.@_g"s m~ÀMÃ~jSøøøÀ3w);X¡Æ@ ÐxU[À#À­W;G™ÀN…2`‡JÀfûûܽiÔÀ@óZ‹ügÎ@;ÃgE›Ü@6ŠÜ¨Ž.@Çw°ÏÀ'àêN‡€¿ä›A¨À"²Ôr°‹œÀb]ék¸@8e.'R¿‰©Œ3H¿ÐßSCö€¿õ·ÛHl™`@'/ÛUDÿT´dGaia EDR3 5585461830080268032Mƒ‹ñp-Ö@Ÿ€@\Š"Ç]Ã<ïè¬ÀCUÂ	¯q=·Ë@õ뤀µ=pCÇäAÒWÀ4é¤ü_ü
=^J@/ÄèŒÑJ='Þ½§Žž¾#¬˜¾à{=3è½>–.`=l	ž¾…
±=Èy½ÑÄõ½Ý§lj?/ºCÄbß<Ç÷Ò=OwÈF? è¥ÀÀÀÀÀÀÀ+=o¬ž/:BmYB0Cÿ?ƒ.†='/=º•)=Þ%ä>
½bÂx¤ËB©u+B#o$A¯@_Fg@¸ºã›n²@ýñ"DA¼:A¸É)@C¼úÊZA-J™BÀ8AŽ\ +@¿	ÃJvtAɹ†C‹)Aoö\?»è@3?Ê5p?›Ù°ÀÀÀÀÀ@oyt-¥õ[À °kŽ<ì@_ÿß{— YÀMAü—áøøøÀ4G®¶ÐÖ@ 9¤Vö¸®À#¡R.ÀM•Zð)Àfl†¢ËìdÀ;³d•ÀÑ@ÛI™Ìߜ@6_F—ÞÜÚ@D㴙‹(¿öp3³ê*à@Ù§¬òÀ	-ì/©¸À¼^Ûë|E@73ÀWk)¿Ê–Ss%a ?â÷_¹à¿ÝY¤;4—(?»ºˆÇ@T´dGaia EDR3 5585190559945877632M'•9ph€Cøø)@Ÿ€@\"]ÉÊ×=õyhÀC†ø‡Çø=ü¡@@‹U¡*>ÊèBKØAÏVsÀ3Ò˜¼\>+Ü@0ÿ!­‹+v>&0ï=_€—=•Q¦½ÿ™<Måº<À"<кE½òçõ¼#¡¾!Õ=?0–––CóáGØp°?ڕéEs…âF?ՙuÀÀÀÀÀÀÀ.>pB3;€úÊCg?AÛ½ÀÀÀÀÀÀÀÀFœAO³†»ù,ÍDƒHEwEQAA!0AD¦}Z`WDØÙíDÃýAƒ.A@gýD|êD}‹EÌÿAªe?•Ÿ|>®ƒÀ=î±>e¯AÝ&I?Êá"EË @`@o""(³À!@í¾¦(@`•ÖcßÀM¢Û"©À=?lŒO*À2,»²<àÀ)1n#ÐÀ4ï³I_—@žùþìÕÀ æ
VúYÆÀLÉ+ŽÅ4¦ÀföÀJ#À=4qî	[@Y›/)ÆÜ@6*2ìµÆ@‰ZC(?—C³Q`¿Ü,ý›­ÖÀœ˜©5þ4@b©ŽS<Ä@6÷.Å­Œ=¿æ€ÈĽ¥°?ßå%è¤?êŒVAӂ€@	uÊ'ƒ¹îT´dGaia EDR3 5585194030279528320M'˜aq€N<˜@Ÿ€@\§ƒÅç=ÉúïÀCám|~G=ã˜P@a×cç˜=ýϯB$pAÓ÷À4©âÍYô=ÿÄÍ@0j
@'>°½i­½Ä¬v¾-ºë=SÁï=Ȇ=Gpo¾lí=ÿã뾈¨½ˆÀf‹?{¡Cö$Z?"E@@»[_FÀ?›óA=
¸<ô Q=,=f½'¯n½A1½<ŀ;.>Ub–1<N!?ïýË?"j;>Iޑ=º<=Ñk½>çU¨èCéÉÂJ·AÛ/Fˆ@‹zºc?¾˜ND£!A'¤*@[M¦så\@â*ùAw7£A¡ñŒ'@"è²WšZ@ÿÝÆCU{A‡á6?ÉXP@P'°?õ>€?«ÆàÀÀÀÀÀ@o•w•r³^À ÐÜS-yš@`$7ëÐ4ÀÀM"ïG*"BøøøÀ5庸ˆ@ %[¶ÒÄÀ#2Ëbr$ÀLë¹9áïÀg+qúfÚÀ<³>§t°@¨L½½@Ô@6U"G̏e@þþäÕ]$¿ÎìÆ~CÀá.(†«€À—Ï#N3ˆ¿ãjÿ•5#@;—–"[ãÀº5€Á•À
Êߧ6}¿íÐéƀ@N+¹}T´dGaia EDR3 5585200386827421824M'ž)9€foZš@Ÿ€@\©F0Å$='2ÀCiK-Àa=ö{@4Â:$ò{=-‡BúõcAË="À3"=EÝ×=G¬Ê@0C™§ŠK =TÓ=@¼ñŠ·¾8ºÍŸ²>káT;Ý´í¾œ=LŠo½êS=Nòlƒ'?·ùÓCã=_=õ°~?g¸?F?žX"ÀÀÀÀÀÀÀ-=–Ìf/<"fC¼
?†›½>+ݤ=¿»=o÷¼>V˜V²SoÂqôŠB¤|AïiÐF‡@²©{ø¿B›@Ýd{D,¢NAƒê:*@…QŠ{µ˜A	ƑBžr{A'»*@¹AômïAæoìC`reAs‹?¿~:@B"?áØ?¢JøÀÀÀÀÀ@ohNˆÓŸÀ –)V%÷'@`!ñãÒTÀM{¢HÉøøøÀ3¼Ò"CD@ÿÙÄv°À ®Lt}DÀLAڜÀf@Ö|'ïÀ;5÷^Rã@% ä@5Â<bԞ/@_¹žeü,?øCó×À@â؟+¢àÀ>@ÅîH¨@a¯ñò@8ÿóøÒæ¿ÂàmUí@¿ýa•˜ ?癣gÕÌ?󢬜yéT´dGaia EDR3 5585202379695825408M'Ÿùo¢Xrs@Ÿ€@\¦þÎÂ|¿<Üx®ÀCZBy{Ý=
X³@ØõÖ)=	ãECÊóAÔyÀ4U°|à=ב@1Wà‹Èww=4š	=3w-¼ gá½Üb®¼CŠr>*¿F;yZ¾ß¼u=2V½†êÀ<s˧ªªªA\í¿E…Þ×>À‰tBÃDF?ނÅÀÀÀÀÀÀÀ0='s2<½ÝC {?ÁeÀÀÀÀÀÀÀÀT«Ad܌§òEAà]E\^…Apõ/A^Ëݟú\E,¬öE2
DA"¾,ARW|,ÖDÿdæEA¯æ/,?"_é=cØ<$=AÀÀÀÀÀ@oŒ£C‡3´À †*@	M@`úrg[ÎÀMnt¹Zy¶øøøÀ5"z="Y™@ îöõ9›À!~WCXÎÀL¸H1=>AÀf ÄJNžÀ;"¡ÉþS(@Ž^V¼@6DkçÞP@ºˆÈE?ÃËÁ~`'@×ßLc€À2·ZîJÐ?ñS­'Ö@8ê«jü€ü¿ùº*À¿óÆM‹|ÉP?ã=D€@ÀI›ÑT´dGaia EDR3 5585208358291239296M'¥i}ñ€ E´³@Ÿ€@\µÓRmw=¬ÀCmêÙÀM@=åµ@¦ÍïþC=28BñØ	AϞƒÀ4øÛáÅÐ=C{@.",xM=dWM½™H½'Uƒ½¹_ø="âK>Nq}=Å"ñ¾rrK>xž½	\½‡vû|z?«8CÖJf>)k?åUÜF?¡è"ÀÀÀÀÀÀÀ-= tÃ0<ŸãB8?†4>ö[=`ـ=ûgÜ>–½Âç…%B³{	B4?±AÞ"FŠ@²—›€L @NòkD·þGAƒò(@‰—»)_2@þðŽB͗ÙAqj&@·ÇëaÈ׋AFzCõäKAt–k?¹¿,@11¤?Çí ?šu¨ÀÀÀÀÀ@o"ÇôåîàÀ Z ùEºC@`+£¬}ÀMyž¯ÊøøøÀ3¶ÒeÔFh@¯DäbnÀ#í;¯Õ¨HÀLç´M\ÀfqRÁõ–À;«ùj!¹@=½W	T@5îE¥f™@=¯GLH?öE› ê.À@
¦ŸáÍe€ÀÓÖL¿XÀS̍,¢@6I•¸3ē?ç¼àŽ?ìu¦b)`¿Ú0åÛ@?ú‰Yú­âT´dGaia EDR3 5585493715918452096Mƒ¨ñ~õ€ž"@Ÿ€@\ë¹ÏlÅ=ª{ÀBþá–ê=$Æ@JW¥þÎ=7³Bíž_AÑ/_À4ñqtRlp=2-@/OÜÌ2bw=="*½‰râ½EÓ,½kæ`½e±Õ>¬ïî½n­½!Đ¼"ã@=ԁ¬½Î#a[Y? žçCºkF?¡/ËÀÀÀÀÀÀÀ(=†›u,;èàA8œä?'÷2>0Ñ>•r>.è>a•²½jBŸ[>BE˜AÀ"WFb@²˜Ð)@}E.D–aAƒò+@ˆróºÀG"ArKB¢ªA×*@¸:cc4ÃÀA"w}C§éAtC"?»Ë@5ª8?ÎQ?`ÀÀÀÀÀ@ov'ÖÀ
À 
ú…"œV@`	¦ò;}:ÀMHjwmøøøÀ3Ÿç+9"@@·¢Òž@À#m'>¬ŠÀM2{Çò§Àfil"OZÀ:7š¸2@˜Ë§Âô@60]!@sëÅ¿é™Ëõ@@pzš@¿ú¤ý—h†@Àãdې»@6®&
;›Ã?ÖeÅË'šp?벙ֵ ¿ÃÂ]o€@
\w±I-·T´dGaia EDR3 5585495296468591104Mƒªa "N>½(@Ÿ€@\¡'ÿòPô=֊AÀBúœæˆdv=ìBÀ@àlǀD>²OBb¥AΟÀ4‹WÌ*"m>	Œ'@/©BÙ¦>
¸Þ¼q;"=ñÎg=¯œ¾)í>9dÔ½µ ¼¼"g>u€½S̤¾Ö/`^¾Û¨CÜ+1?_@!gx_FÀ?È+='â¾…¢+½ßRö¾E"ݽ1…¿=\L¨)>M@*--<bª*C+T'?{–ò>Œ‰­>õ=ý ¤>UÇ›ûB›÷ÐBR™‰AºÌˆF\@‰Ù1O¸~?Ó‹CúÂÎA"%³@W)…P,9~A8ñ_A>×A£_@"¡Ch!˜Ac¡ÍB°œ-AˆN?ÐÀ@Zö€@ËX?²VPÀÀÀÀÀ@ovXMØ]ñÀÝã(=i@`'¸Z8RÀMu	_¸!øøøÀ4ȱ‹†È@ ºŠ‡e•À$7tŽ}½ÀOJÁ	"R'Àg¦õíÞÀ¶À;ä7Y°š@õ¢(JÔ@6Ÿ¹°Î@ìYdcötÀõh¶Å€ÀáŒN'@À
·c؀'Àø=‰Ã@:k¯8ù~Ä¿ÿ '±oÀ¾Ì'ê60¿ð¾(H̋š?䀜ËæwT´dGaia EDR3 5585212069142901632M'¨É|³€w˜@Ÿ€@\Êi€üàæ<
èÀÀCdeÄ£^< 9@ìø÷‰T<%_ÙDŒØAÑßÅÀ5*³™àÝ<-ƒ	@/+F</îý=Š±T=W"Y½šï'=ÀhÒ>'Mô=íð€½ìm>%æ<À¬=ǀð†…¿R¼dC¸ÈF?·mùÀÀÀÀÀÀÀ-<}í2<=\]AùÍ?x6©>)ZÉ='²¤>è>D›LÂa CŸB^.ˆAÎürF"@ù…ÿÅ¢''BŃJD"SWAR9Õ/@äŠÉHyŠCÅ$C"U÷A\u).@õö=êiCd©­CılAEÎE?¡¤ø?µ7 ?#µ@?F¹ÀÀÀÀÀ@o•xîzýDÀ­NÅñw‡@`8ÄÐ
ÁYÀMeê"‰løøøÀ4 ymò@õAÛCØðÀ$9-ÃÎÀL3'%MEÀf˜‡ÐزÀ:WG£OÝ@–'œßöÔ@5ÿÄã4v¿@©G¸^Þ0?ó]RÊ1 @Ù\(æ†@¿üŸÌOÌ`ðÀ4Ïè:V@6¥Ö¿0ð´?˕&(€?â¼â4å¿Úiža;áp?ÑGúƒùT´dGaia EDR3 5585213855849297920M'ªi|¸"Õa@Ÿ€@\Î×4$<'ñÀCZ"f0‡J<¥í@þ<Ì<µÝ.Clk×A×NÀ5°îi$°<ÇXž@/ÜÝ-¾È|<Ì?=,·^¼ôO'¼hø6=Ž¾==@+I=£@о)í>.ŽÍ½§ú=%úÌË?›ïCñu¢F?¥›ÀÀÀÀÀÀÀ5=Q9<œÀˆBSwK?'Xˆ>#Ž>bÀ=ŤO=ù¡•Â€àË"U_BW•A¼oFÚ@ÈK¦å	­@ûzVDÅÚ¶Aw4Ú7@¤Úÿq&PA0G'CrLA†.5@Í1™d©ÊA§dƒD2–¦Adûã?µG—@€"?©9p?'ǸÀÀÀÀÀ@o".†è	¹ÀX~£úN@`:gӟCâÀMZ–]îÿ%øøøÀ4™:¡Úå@§Ês" À$cã)m£ÀÀL,gϾPŽÀf""¿jp$À9ùÕÚ:@³€6 ·`@6,;e‹@:ŸÈç^h?óõ"_©È€@Ú "w¿öȯ·)&À¿ùÆ«ƒ»%@5QþPÀÍ?¾·A‰f €@Bg•0¿Ø3%Ï»?õms@xµyT´dGaia EDR3 5585222755021411584M'²zÕ'Å<}@Ÿ€@\ºïµèY<9!ÀC[\3þ<S¾î@¿,ó<kA
C¯0AÈqÄÀ3Üyډ…Å<€œ†@.Œ'ú¿ôò<†øּ΀Ž½£)Y¾™<Þ4^>j÷'=Tj£¾YÆ,>'Ù½"¢<æ¤Ü©©@íçCé¾F?­äCÀÀÀÀÀÀÀ1<¼î¼5<éÞA¯ù?‰¬>÷=È`a=Õ>NîgÂîj
¯–¹ÂgñA±ÝF¶@ᗻ‡RÊÕAÉõ'D²fßAd»;3@ř;øB ßC¬œ
As«b4@áå˜\ì*´B†™ÅD'ZAUfí?©}?ò#¨?op?uDàÀÀÀÀÀ@ož'ugõÀ ¾g'b³@`,abGL_ÀMez»øô±øøøÀ41kiç/@•ðºsÀ#åyj½éÀM–
¿ÜíyÀg|‰d—ä_À;Þ?¯þ˜ò@Rº®p†8@6:'߯ @	ƖˆòõÄ¿ù?9¤)ÔàÀ""cs`À
‡¦Šðy À"ù®¡Y¶Ì@7ÕÁó<Z)¿Ð‡eÍæp°¿Þ×~žD¿½âžCô @{GÁµ4T´dGaia EDR3 5585231997791013760M'ºéz‹€jmV@Ÿ€@\ÆHÓîh<µxLÀC;äiØJ<»´ñ@"4úh,<×iCMxÉA҇À4ã‰ƒ¿.<æZ1@0bÓ(<îòœ;1ŠF=à_j¾aG¼)ŠŸ=M¾&»V3 ¾g¨<ӑ¾÷R=¥[Æ­«?©–ÿCîoÒ=aÙ}>ä!F?¢±AÀÀÀÀÀÀÀ1=+;,6<-,¥Ba ?…Çp>\4<éS=ãÎ[>K¾-¯ªÉ"ÿvÂa…ìAÊóºF·@éP‹ƒ@ÿâ"D˜ÆÙA{el2@œÇ_&)×#A7þ€C *UA‰g>3@ÇóÆÛLl<AúW^CÃó
Ahkó?¸¼"@)Š$?»H€?—ËÈÀÀÀÀÀ@o‹Çú z}À@‡ÍÐôž@`/)KܬÀMA÷býÐøøøÀ3ÁåÑx*3@xLüéöÀ"•óÅÜÀLÀKÐ#ýÞÀeà"œÔDpÀ92äõ5@ÑÇz(@5à‡p¢»@r]W*ì8?ÿ~7¸@ uŠJ€{À¿ä³&ílà@%¢Ãà1š@9Nêý…'¿Ôú}+៰À"]`¿ƒ+KÀ?î‰fu8T´dGaia EDR3 5585517836454314368Mƒ¾áwÁ€^&l@Ÿ€@\"Ë
S<4®ÓÀBÐÌEÊk¡<UwŠ@ô¨(ÎO<lZ&C²¥®AÉÉÀ4]&úM<ló@-Äi¶-Òt<†¶ó<Èq0=¡A¾<û=ö£>o³'=-Q<½¾˜%=P>·=3/u;Nf©ƒ'¿Q™C«F?¯
	ÀÀÀÀÀÀÀ,<ºœŽ0<L£ BŒ?x9=Ée¾>>5ð«>3è¥Â^zÙ¯_BGôÀA´üFˆ@å˜W˜KBH½D›j¾Aa+¤0@˧g³ÃæëB0BáC ¨8Ao`(/@åqGAŸª‹B¤¿ZDGARC?¨Û?èèp?cH@?nˆ ÀÀÀÀÀ@ojN‡~<ÀàÌ.ƒë@_öEþ¦ô¥ÀLõÕhKW…øøøÀ3`»lJ-d@ /Ø«0À#Ö¯7WOtÀNÄ-ɘaMÀfÀ¯4åÆÀ:æ@míé6@•z£md@6FµOÖ@oo'@¯˜ÀmÌ'°?óŸK_3ÀǬzjû@À*-÷¤üŒ@7ޢϏ¤|?³Z*à€¿¾2:½$é¿à):Àžµä@%zâ/T´dGaia EDR3 5585236327117962624M'¾Ùy=€f›ô­@Ÿ€@\¿7µåD<¡»ËÀC1õê[ã<«‰@~‹èTWÎ<Æ,
CSÌ0AÉnÀ45¸Ò«¨<ͪ}@-ãm!<bL<Ê$=åݾ>KM¾²:½lj>PØ+¼ªŒ¦¾ŒP=Yõ¾‡Ø>`èoo>²JêC¼êžF?¥–¬ÀÀÀÀÀÀÀ+=¦¸0;!CÅ?Š±=Ò/3=Ò»>>Z>>Mº­ÂE
³Â]bÝÂ]òAËNmFw@Ë÷ÉÒì-Aç·D¶'AtÃ%-@¨¢c¯l
A{xsCHŸØA"»»,@ГÐBdH~AÝ÷?Dô+AbÆ?³ðó@Ř?¥¢ˆ?è¨ÀÀÀÀÀ@oˆ>9Ÿ¯ÄÀhTÉJä@`)1ʨ:ÀM<"
ìzøøøÀ3«æ,ømº@Ω…rªÇÀ#rŠ¶ÀöÀMuÀ	ô&Àg˲Aû¯À:©ÜÄè…q@hÏ Æl@5öÍÀ+5@®CÂ鐿õ5'窀¿ìÞpůƒÀä2?Ý¿ÜV…ÆI@:À)†=Ǘ¿ç$LÅÐÀ
9TÑ/¿äêÀ9óÂü@7þ‹
lT´dGaia EDR3 5585242718030087552M'Ä©…E€M?H@Ÿ€@\É7÷<ñTÁÀCpzöÝf=°Š@)yÚ¡ó=ÿCpoAÒ	|À4ÁÞ.Úw=(V=@0yì>ˆe=HV=ȏL<Ҹоò‰<Ä0>';=ˆr¾èµ>cÖh½'qA=qq"'@YLCò>0=¾Öã?5–F?¡%ÀÀÀÀÀÀÀ/=lì1<¥>Ä@õ´Í?Šm÷>%œ>*Á¡>X>=ÞĬÂq1ÂopÂKÑBª&F˜@·h*Âû×ÇA!ûÑDø<Aò/@îæ|APµ¾Bœ¨"AŽ…z.@¾ÝPö½Aí¥àCÉMAp{r?ºŠ@2>?É/°?›L`ÀÀÀÀÀ@o<àþ»À!-j ú:†@`íQ=÷¯ÀMŽŽ"µ'"øøøÀ4aåœJx@lž®/´ËÀ#lŒ˜ŽÀL<.r³oÀfE7°´ÇðÀ<:^ýŸš@þà¾6ù@6œïm¶@	˜z>‡‹0?ñüºÉl`@V²ð‡€À
h ÷ø'€À,ÀËpӔ@7XRT`ý?¸ÆžíÆ?Õº]›À¿Ð9aX×°?Õ£RWUEiT´dGaia EDR3 5585244882693738112M'Æ¡‡N€jOï'@Ÿ€@\"=61s<ÉqRÀCe¾_u?<ÔÇR@W'4ì
ö<ýLKC$u˜AÑÁEÀ4Ýïbš=´[@/ÂmÜ'=‹Ó>˜°>>Ƚ'±<œ·>9(É=¸øȾèp>žòô½£\=6ø˜•@8yoCü
W=ÍÃ?¥ËãF?¢êtÀÀÀÀÀÀÀ.=Hi]/<T]QB´J?'8>ªa>4ª>Ø­>	"îÂ<pÂS8Âcð?Aô÷%F›@Á…üEº±A½ID†+ÃA|áâ+@šÉç­Äy^Až¡ñB¬ìîAŠ•+@Åß¾ˆ\ÌgAÒG¨CÕ
%Aiÿ—?¸=3@(6L?¹Z@?—XÀÀÀÀÀ@o‹{¶©ÃÀ!Ñ]…4—@`92P±ÀM'±÷öäøøøÀ4¸û}Õ|R@ V}ˆ"žÀ$ Ü8fiØÀMw{FþÀg+ù}ëÀ=CAœù@4z]R1¬@6mu«'ÊÒ@F»F¿õlêhËåàÀË.ÌoÀÀá‹ðP¬Àt©¤•ë¨@8oÐTA«ö¿ðZFh†rÜ¿ãV1l¶`¿î†¸"¼@Wõçnc7T´dGaia EDR3 5585246566320882688M'È)†Ä4Žµ4@Ÿ€@\žzLá=‰Â°ÀChài'+Q=žL?@3·–ÜÛ·=­üGBmÌËAÉi'À3¿MšÜ‰Ø=Ä<ì@/;òÝ˜d=Ä<á=¿qLºz8ž,è< ?ƒ>N¿L=‹CŒ¾l¬u>}½´Ûn<™Ìlˆ‡A‹ÍiD›X]?@¬A¯v€F?œÎÀÀÀÀÀÀÀ->	·-=Y[…BÕ2©?ØLÙ>­	=ç'î>L>Ð/«ÈJÂq)¯Be3zAüCŒF@© þ«Ãbë@ø³¨CÓ;A‡.)@x›a8ˆú•@èÉ!BX|£A–Î'@²ºd µ‹bA,Z—Cމ…Ax¼«?Ên'@S}"?ùþ€?¬üˆÀÀÀÀÀ@oŽ7ù«N8À ÓæœÑ@`Óäõ"»ÀM€Ç¶ÆøøøÀ4@Û%ô2÷@g;kÞªóÀ"œ.h]@ÀMŠQĬoÆÀgWæêCúŽÀ<÷p̘t@û¼×W@6CG[+@@YrÌ(xh¿÷Ǻ>€Àþj1똀À¨—·Ýژ¿ûµ¥ìÊ@9ݪ²ZI¿îRX/ã0ÀHS•³x¿×bˆ"b @¹T´dGaia EDR3 5585250139733482496M'ËiƒÜ74…€@Ÿ€@\žßˆû‹N=ÄßÀCS®nb,B=èv@UÌä¢Ú
>dKB*)AËò¦À4gã´åZ>÷m@.':9Çì>
yM=¼ç=o¼¼Ûg<v'>'/=1Šë¾À=Š|i½¢_=ãy®¬@V¼D	à–?@I*•F?šhÀÀÀÀÀÀÀ1>EGq2<ƒÖOBú¬?ŠqF>*ê>²ç=ÜÀ>
>²ÂÂS²ÂŒ·.B^"vA™ïF©@‹í¢jõ¯?Ã	žD¡"A'y)@['¶V¥ªi@ìûsAj¬°A¡ýw)@"Û»wàböAó°C
`ÍA‡æ•?ŕØ@P·?ø= ?©0€ÀÀÀÀÀ@o‰¨落À ¦a&/|Ê@`'tG(ÀMlF!ôEvøøøÀ3'Š5aÄ$@Aþg:À"åzU=ÍÀL2–¬.ÏÀfO"رxÀ;%1°#Xc@z?!d@5Ò¸ëýO'@
4C©r4?ó/¨Ñ± `@µ´sV€À¿6Œt¨?Ú?&'½'@C¾Ê«'Àèá0À,ˆ~®vÀØVt´/€@Í¿\ B~T´dGaia EDR3 5585250620769819264M'ËÙƒÚ€ oF™@Ÿ€@\ …˜"Ä)=$	ÀCO™ói¶|=;Ê@'ܹq=N*üBLjAÉ:HÀ3´"鸣–=XÅ¿@/D%ŠØ=$=clÒ=
$<^‰¾S*ÿ=F€'>ž3=PSø¾2S<=k"½uðc¼­¢''?³þ›Cê—>)€'?Ÿv6F?ž‹ÄÀÀÀÀÀÀÀ.=Ÿ&½/<œ ŽCAß?†TÕ=÷LÚ=æˆÈ=Þ[£>×ÂÜ>³Â'QÅBZ5AÀG›F'@«qEœµÅS@EÍöDŽŸA†–-@€[o"ñ@õ†ÇB†j­A"uþ(@²jB‹ AuäC™tÐAy¡?¾"ñ@?'l?Ýþ€?¡$XÀÀÀÀÀ@o‰zñ'˜À •"«iÁ]@`´"s¤ÜÀMg–÷øøøÀ4[˧»cz@µZÒ¬)VÀ"š–â‹'ÀMûÜÊP$ÜÀgvÄ4XM!À<¸S¬wŠ@©9µº•@6/Ë!ŠØ@_ÐäqQhÀüyH` ÀÚÞ[€ À¬#7\¿óÜ(€U´ä@;Ãá´9šc¿û!äTÝ¡Àá}ZØ;°¿â¤	Fè°@è¿Ûoð}T´dGaia EDR3 5585253610067047296M'Αƒ³€)å•à@Ÿ€@\VúßVï<ËÀCNŒˆñbE<"&I@•1‡Xf</ÿæCï'_AÊÓÀ3ÐÀ½Hš<5è@/N(dÌn_<Eæ¼Õ&¼†Í·¾m»=øôw>'Så>
ko¾{š=¼fŒ½±ås= n±œ™@ºC爝<×öf?)%ßF?¶ÀÀÀÀÀÀÀ/<‹;:0<£mpC!ò?‰ë>ı=º
D=ê®`> îâ§ö7˜!!B^wŠA²¶Fš@öB"1"¦C"ߐDó|ATš80@á_'ÄiPCj–C¬pA_^A.@ó¬àÕ¢ÕvCʂ'CFúiAG·?£U?½9?,@?N2ÀÀÀÀÀ@oˆ:WJ³À ¥–ð"@`Dšº8óÀMh+Ô%Ã@øøøÀ3êN&î@ÞSU{­À"Uq¬ó@ÀMLÅô2¡Àfäœic¬À<!ãŗ@o.Ç<@6
,8ßn@teºÑ€h¿ð@+yà?º†¿çDÀžX)(n@4AnržÆØ@7dËõˆy?«è'~Ԁ¿{ؽp?ÅÚ'!'\À?êØØt\çT´dGaia EDR3 5585259550003116672M'ÓøK:€&°
/@Ÿ€@\Š¿Ó5ˆ=ækýÀCM
\jΒ=ÿÑî@ðd"-‹ä>HòB•8AÏËHÀ4½vè›x>ÑA@/FìËúÿ>&Øï>På=œ-B=Êð=•0>:Ò->·à½©Rù=ۑ?¾‹MÖ=_l|ƒƒ¾ßÏCîS?…@åZ_FÀ?"/p=	¤¾"	½¹¾.kº6™ƒ>{dÂ->i´œ/:óãnBúK=?~tÛ>3I>(µ;=—z†="?—ŸåoÂz§<Â`#HA¿êvF'@†JË"üÿ?°ËrCÿÛ¥A"ƒ_$@U¼æü@¸ü"Ah¨A¤7{&@µètzÒjA[BÚáA‰fU?Ðè&@V‰0?ûAÀ?±Ð ÀÀÀÀÀ@o"mÊ¤…À!Â	n´V@`·¸>ËÀMoð^d,møøøÀ3ÚAÄ]¿'@':AщÀ#›2ú¸JÀLù+ÓWÙcÀfz,*'%PÀ<JäŒh½@¯aC1&X@63úóôå@]`ƒ¼Å$¿Ö‹ðNH€@pEºÉ·À
ìÍn<?xÀse°bü@7&Àû3ÀÞ?Ã|¸5, ?Ú
cåLîÀ¿àCsØ`ü?ø06Q~ºT´dGaia EDR3 5585551027962400384MƒÝ"N€*·7Î@Ÿ€@\Zw7™«ô<I€ÀBâI›ç<+®è@õE€:‹<8G+Cèë·AɎsÀ3³Íh<<a@/Cï[©I€<S>=é觽‹§›½™'>pœ>•¨>À™¾MÂw> ˆ¾­†=×?·¶@\d}Cÿ²'‹0F?¯±ÆÀÀÀÀÀÀÀ2<•'°5<ŒiC05_?*%=þeÖ>U'K>
à'='¢²ÌN†§Â3äB'ëF¾@ñ>éën»B̗vD,¢AY	C3@×ujçd
5C=ȖBý%éAf1K3@òˆ\`k<D3FBÓ¶êAHÁ"?µi?ëH?R€€?'AÀÀÀÀÀ@oc‰9Ýh§À!Lº—ƒ
@_ªœù—ŠÀM!y

qøøøÀ3Dª^Vµ@ ?æ¨ÊÀ"B¢Ê!kÀN‹bZoÀfPȜ}NÀ<´>r*ïT@¾ÛMä @6R_sTè@¿¡FAPÀîöùæ™Ð@䔫ÙÛÀÀ›ÎN)–@Dò ì-vu@7ö©[UÂ??µ÷RÀ"«@¿¸-òE¿…aëù;í@Ÿsþ{T´dGaia EDR3 5585552608510432256MƒÞ…T¨þß@Ÿ€@\fÁö<ô<ðmÀBÖ/þ]O¢=Í°@nKæUñ=¨VCF0AÆ[‡À3IŸWѸ=hU@/*Åًƒ="´´½{€w½´ˆÞ<ò,>Ê>Ÿ!!>1um¾i_k>qg©¾ž
½.TS?¡¶C¿}o=xÏû>§xF?¡§âÀÀÀÀÀÀÀ(=hÞ¦,< E	C+¹D?†-~={Tº=ÇR;=ÓÐ{=rÂÑ2¿B§žÂ¡£A¢bFM@º/W
|ûA
¦DB#A€ù$@'΁ØìANšôBºl[A8#@ÀÕõ™qA÷:\C‹w
An‹Ô?»"'@.šp? ?›3@ÀÀÀÀÀ@oc.½ÏÄñÀ ñÖN‰Z@_¸Ó0š~`ÀMTŽÌ3øøøÀ3"PcH@ :ãîw‡À!ídb$èÀO]Ë:-:Àf插$UVÀ<ØRj÷ùc@Ç'óéÔ@6_åûÚ¼F@š9YÈÀ‡ÞÃôs@?¥Úõm`À,1]¾T¿Â!ŽdýÁù@C¨Å<ûÀœÜBÎÀ,ÖkèÀC2®—âx@9äæ4ð¢T´dGaia EDR3 5585266666762136576M'Úq/ìO£@@Ÿ€@\•u·ªæt>RÀ=ÀCCW"؉>ƒîÑ@Uù6R>"pAŠvsAÇ!öÀ3k"+¯¹Å>†we@/$-î¨ht>" 6>q>28q=q==QlÇ>êa‰>"¥<ApÒ>§q½GI<1ɱ^\>äÑWCË™?cûr?¶Û˜_FÀ?"='æ½Úü¦¾C¾(&á=¤1>Wm³(>ˎ‰+<:>*BËV?'k>üN>/g=âΒ>AŠÅÂñæð"_ÊÂ`"CA¤iTFX@sˆÏ?u@eCŸ'TA›Ðˆ@=ò›œR‹@{á@ó€FA­.[)@~?#ÂÙª@³B¬ý7AIˆ?×µ@g&˜@
î˜?¸pÀÀÀÀÀ@o"BÛH"À »^¡]—Ì@`
ê†-qÒÀMasüܽøøøÀ4,I…¹[L@§¿›©ä%À"Cš7-ÀN>í~R;­Àgu°`ü¬À<þÆàÍ;@gB=µÄ@6,dSMùŒ@»Ä1Á9À-˜¹iÍ°À£
ܖÀÅð²I´@¤1߄¿Ÿ@4öÃy$õ'?ß2Çup@vz)·op?áT<ø÷c"@êøëìlT´dGaia EDR3 5585556697320245120Mƒâ9"Ç€0æÛ.@Ÿ€@\€xpn£=;fÀBâP£v»=DëÐ@÷,¢=ûŽ=`dýB¿Y
AÌ¿ªÀ4ièz±h=€@.â+TT׿=…yj=–ô=…ö;½«ˆ½+/*=–´Ÿ½&•[¾z»'=Åې=AòK=»¦¡?#{ÆCæ'Y>"Úr?WãÝF?ž'9ÀÀÀÀÀÀÀ1=¿•6<ƒ"±?üjT?'Àû>†;=uÁÛ=ʹ">xj–šŠóÂfü¸ÂhìBýÕF¯@¥×õÖèæ*@885DrÖÅAˆ'y.@yÊý!ª
@ÒEBy®A–t¡2@­ol³O2ÑA#ÅnC¸0A|ìX?¿?Ø@?ó¨?Þ2€?¡´ÐÀÀÀÀÀ@ojµÑ|è)À xãàÁ@_á	cÒÌÀMƒùðuøøøÀ3uïP€Î@ Õv'ÅÀ#9äí»¥PÀN7ÔkóÀf\~C+$6À;Tэ‡‹@@«2¼@6M_'¬ã@☷¯X(À°C@mßÊ$þÀÀ;ŗgíèÀ""€¿¤0-@7uyæ©{?Á.×aË@?Ӝ(¨Gª€¿Ïüý2#e@uá¾$Ð*T´dGaia EDR3 5585558273565122432Mƒã¨߀FÐq@Ÿ€@\ÉÓÐÎ<þ/­ÀB؀ùm®ž=
˜,@uƒ°=˜SCïœAäñ÷À4B°F†Þ=0®@46-ó?Û,=9€ =X†u<š7½õíG»`Üa=²u»¨²»¾=\H½¾Mÿ='"¶®µBâÄF4>ë/CPF?»ÿGÀÀÀÀÀÀÀ3=ƒR6<ƒ«?BÎÎH	@u}3ÀÀÀÀÀÀÀÀF¾A˜GYïŸóBEð`EUIAIéu4@òiå\ÿBÄ¢Dõ?@ARQ4AdU:)ø¨B1èYE<²zA>Øu?ŸŸ?›Äà?yÀ?1B¨'<?RÂVE«à@@ohŚ²PÀ _0{@_àò‹ºÀM‰‹X¼…ÀI9]õzÀQrÁ§©|À3¨TEì|À7¬(?_@"`qÔý+žÀ¥áшÏkÀOdhè›ÀfèÛÒ¸enÀ;ÖZ&eõ@
ϐÆJð@7r­VâR@?4eÆ'IÀ"ƒ¯NH¿Ò'ƒ(@À
Hyl.á8¿ãYWÚÞ¥a@:倫B—ÆÀÈ>7iÒî¿ü>"e<€?ó¶ø·Ì‰"@àÁ|©T´dGaia EDR3 5585272301764595328M'ß'Î€vÞ@Ÿ€@\È?:QA=p4ÀC/Â-¸\=‡@@ºÞŠ3=—šBŒtAAÒ}lÀ4³¾íŽi=¯d@0=+®µì=ª»b<ÞJœ½b#@½h=íQ>gûô=)xƾ
ô<±'V¾&Sù½Ð!|wv>^lCÌ©VF?œóÅÀÀÀÀÀÀÀ,=ü[Ý1;gË$A?äÒ?€èÖ=vMr=ÛÄ0="A=ˆnÃ'äÂOÂékA¹]úF€@œXUãaö.@'D`ÜîAŒSg-@nH¸O9æ>@é1ÍBûžA›³.@£}"+ÖãNA,Ž4CgSŒA'
à?ÁÛ@G֘?ë$À?¤ˆpÀÀÀÀÀ@o~Ö~~{_À µÆS©h:@`âç3;ÀMQ©Ù<ҙøøøÀ4ƒQ"´µq@ RwEdyÌÀ#/fÑ®ÆÀM$í?MZÀf±É@BUÀ<
Îâ‰f@"AÕM0@6k°½i@	'*72P¿øbPuÑ?û"k€Àì FâÀ˜¦
ù@7b[@r·G¿äá?äI`?ÚúO5¼Ã@¿ÑHW­õ@>'²ßwRT´dGaia EDR3 5585275252401111808M'â@&g‹û@Ÿ€@\ª·­ý¦='m²ÀCF'¹ê™§=«'È@'3/,«·=¹IBc§sAÕz|À5ad{C=¶àK@/ðJ
»W=×bî=£š=•i¥¾2ʓ½2X•>¦"m½"ˆÙ¾eQ½¨6¼,ä{;¨ft	tÀfNCê;">¦›ê?ÞrG_FÀ?'+<°í½»†<8Ÿ <ϐ¼?S½â+j+>¾€.;×qªC½‰?joèÀÀÀÀÀÀÀÀFy@•Î¬RȎ‰@ß7D-G6AŽšq)@`;c"¯½Î@³A¹¡]A pi*@ ¹<.Éq@÷õCŠ˜{Aƒ_T?Ð:ý@hˆ¨@¯À?³±ÐÀÀÀÀÀ@oˆÝ^ô-–À K‡Ÿg"§@`ˆŽÛ1/ÀMYŒ+?tæøøøÀ4ί
<›!@ a5gíTVÀ$~ª,ÄlÅÀML3ud³ŠÀfë/1ƒ$À;Ž¼°Ã2@ݬ+µ¶p@6s Z*®@σ»Œ:T¿ððU"—¿º|é·ÀÀ‰ØË À¸i`2‡@7Ç­Ì¿î\)Žˀ?•ý,"¿ì—"&{$Ø?ø/üŒŸT´dGaia EDR3 5585278928890699264M'å˜?ß/@Ÿ€@\¡$¸÷~<*œÀC:
œÍB˜<2¿ô@Ê~aIÂ<N*ÌC·ûAÏ©…À4ªQy±«€<ir<@/j¨üV¹<eMs=°šK;݆=lÕá=¾&^>†ÿÖ=ÜÈþ½à:é=h³!½ìêÝ=¯=Âvvu½pw&D^g=¼6MA0_îF?ЃSÀÀÀÀÀÀÀ*<§}-<¢[ªCÈÝ?6ìÀÀÀÀÀÀÀÀFfACw2|)HoCø+´E £BAº+A7˨õ®VFCéq_EPÂIA²™,A6+wB3šþCЮîEY'ˆAz?— ˆ?‰ >>#@>¨ A³Ðá@­¿E»€@`@o"`BrÿªÀ iPpÙZ¬@`Ù"L)ØÀMRÕæzsÎÀ:æÜ«<Å0À*w€Yv-À)ÕìPèt²À4á—âd@Äd#[FÀ#kbî¾nÀM4œ=ùãRÀf§¹`žRÀ;už'@Èáõð@63u:R
@ ³¤5¿ê"ϑ @ø7'ö€ÀB™ŸŒŽxÀ ñŽ²´[|@7Oë 99R¿ÀÖ9&w8 ?ο—û»¿Ô
1öÏp?Øü#»"vT´dGaia EDR3 5585279036274181888M'屏^vH@Ÿ€@\¡òBúªÊ<Û½{ÀC9"`Û}a<éÈå@¢â7b¶ƒ=ëåCúCAÇ]¬À3pu™=¹x@/0ևч£=$½=Ë!h=1÷>ÅÙ=â;æ>b±¹=ßA˜½"Õ_=5‡ú¼y=ï>ux[[A|DÛö>hfAV¸F?¢ÝÀÀÀÀÀÀÀ(=mgâ,<©À"CÊ ?ªUÅ>06á=Øú–>%ãÕ>QpäÂû‡
ÂkTìÂoâ'A×¹¬FP@Ê~ZL2Ab¶èDk cAuøÞ(@£ÿ–nvD²AƒrsCʧA†‹S)@ÐI¾µÎÂáB	ÓCóM|Ac]?¸dŽ@(	$?¸î@?—$ÀÀÀÀÀ@o"l}•±ÝÀ d]ýÐ}@`YÉêÌÀMQÿ ÕêRøøøÀ3­üjñ@·^ŽsQäÀ!°éJ
0›ÀMlAu$Û¬ÀfÓi!ZDlÀ;¡qDV­@dPc0@5ðLTü@‡Fu*ü¿ô°M'›@?ä" "ÀÀ¡3-¯¾ø@î£f4õM@7iʶjó?ζÝ_å ¿¾T´UaJ?áM*,U?ÀKR´c5—T´dGaia EDR3 5585282708465438720M'é6Ð,"¦ç@Ÿ€@\¯´ÛšX>x¯ÀC5%$SÖ>7 @¿ÑÖ
">K[õAÐïCAʾ‡À3ŸßыtH>U}F@0	,9—¿ã>¯b>r=5_¼¤Ñ=½>"=‰µ4¾$‹¼;ì>L6=³©û`_@±lCò7?aº@;Òv_FÀ?""¸=Nm¾§'¼Aæ|=Wo=ðÔ¾Ô)>µö³-<¼ŸµBù˜ÿ?Š»²>Å>7²"=éN>UJ»Âžœ[‹wÔÂH@ùA÷ŒHFb@}©œÀeC?'€^CÐÁÎA—øí@G0RÊÁĨ@›ÈµAl©A©a×'@†–Ó¹½Ãœ@ݬ°Bв4AŒÍZ?Ïv<@d£è@GP?²¹0ÀÀÀÀÀ@o†ú'"À ²~¸ðE@`z«'TþÀMFîõðʄøøøÀ4ÆI'@åøïvˆEÀ!n0öZÀM3Ý_ëœÀf¸bQ'ʦÀ:ïmøGšÖ@O09ì@5ûò¨A""@¶%aø¿é¼:©2€?÷Åx*@ÃÀÍ8ˆ@@	I‰%ìcÿ@7©"£¿£³¿Å)§ÃÀ¿Ô'ï	²/€?æLŠÍÚ¬?ö©ÍÆ+¹T´dGaia EDR3 5585283606119472512M'éِ]€$–ç‹@Ÿ€@\±‹Ï"¡<·É]ÀC+À™GWï<ïÛ@'{|Þ©<÷°C&¥AɌ{À3æ SÈ ø<êd@.ååh&®=DS=±ß'¼ž
½ðµ(½·>x0Á:Šš¾ž">
ݜ=ÐÐL=ÂU€fc>µûeC¹®!F?£|GÀÀÀÀÀÀÀ*=S¥-<ZBBÞm•?™Ú>m
><ßR=߯™>WžÏÂ<,\šÈêB?KdAóŸ›Fb@'.0ô¶ßAD':A{ߧ(@1gcS6$A‰ÇzBØ÷±A‰Gx(@ÇHœ\ qAÔ÷`CÝ·"Ai–?¸@%åh?µzH?–PˆÀÀÀÀÀ@o"0áÀuÒÀìў»'@`—ßÀM=\6ŠwQøøøÀ4>a™lÛ¾@¬É¢"\¥À"çªÎ8þÀN'‹_§LÀgb.ÃØÀ;Ž¯`™7@áîô³ü@6-¦ÕW¬@
.)Ãe	pÀ·vο À‹;QâöÀ${HÀ"{^iá@8ÿ$Ôï(¿çסk ¿ò üÀ¿Å?è³±øÀ@¼leÙT´dGaia EDR3 5585285049228526080M'ë)'?—3@Ÿ€@\·Hežìj=Ž³æÀC'jøŒŸ·=£+b@¡VÚ¢È=°õBnÂqAѯ.À4³ç-ð~=¾;}@0Å"/=âA&=àO%=).½¾¢=L2Û=¹U=uã
=~{={ZN¼µ­é>&G//'@'CòG/»À?^.LDšÚÜF?è¸óÀÀÀÀÀÀÀ"> $	=B†??˜ãäÀÀÀÀÀÀÀÀFA«KŒx:¾H†ºzDOt°@™6¹!A¥m¸k»¾›Hy))D0"b@–ukA"½R¿šˆH<}4CÖz"@ž~.?'Åñ¾€Œ0½°S€¾(î ÀÀÀÀÀ@o"gä*DŸÀ—€ñõx@`!ĸu}7ÀM6!«:¾™øøøÀ4—ô…"å@ ¾L3ÕRÀ#(UÕ«–ÀMt8P1żÀfÙd"ç	èÀ:¤mš–›Ÿ@¸˜>"—`@6JӒ}k,@	(ÕK?¿õ‹®ÄÝ@?ÝY*"ˆÀ¹ß°ŽˆÀ;‹•|Ø®@7"ù ƒ@T¿æäՖDû˜?¾q®'¡$¿¶;©vñ€?þÔ얚WòT´dGaia EDR3 5585285427185646848M'끐ý,ªYn@Ÿ€@\·èô·Ï×<.ÃPÀC%­Dk‹<A­‡@í¨<úÝ<W¶ÔCƱÕAÊáÀ4Ì¢aÎ;¸<rº@,«vW'Â<yy?=W>Ô¾(ô ¹CC==´¨ûº	墾ac<í`=n½¼8\ì~~|@_j:DŒ6™=ÔJ"AuÆuF?ÊN©ÀÀÀÀÀÀÀ+<®`_/< òàBs¯7?ŠÀÀÀÀÀÀÀÀF…A24Ü`gmDoL~Dš—A( ƒ+A$:úC§€DÙÓ0C¾4ûA,Žû*A&ª"ww¼ŸD¯4DíA!"?˜ƒ'?6ÍÐ>Ï>ßÌ A§"J@(&FE»€@`@o"#mŸ¢ÄÀ‰ðÐx<@`!òË4ØoÀM4+
†¸¶À9ZP<RƒÀ(CçúÀ*G‡ÅæÀ2üOJ¶Ìƒ@uíÔŠÀ$‡àã•O»ÀMiÙ¶;þÀf…û®]'aÀ:8•ÿp"@ •"æxt@5ßïáeCf@ª¨àH®|¿ày¾§K@|dÇ®rÀ¿ú¬kuîe@¿Â6æN©T@ɑùm‰@žQ'ôµ@0\8'îû?ù»`-•6@ÂâüT´dGaia EDR3 5585287523121104000M'íi€#:›Ì@Ÿ€@\ª8Öü4å>vÕgÀC#_Æ6ç>""@JUC߃> )óAˆqAÌ=À3ã¾£ÍZ>–T@/ëOêZl>¹¢X=uã½Z¾F툼¥P¸>P¢=!Ó7½ë¯>
%ñ=Œ"=fˆ4aa?²±²Cߎº?Zˆ?o‡Ž_FÀ?‰¿¹=¥6¾bŽÃ:áñ½ŽÃ>¿×=¹4(?/*<²XÂBR?†·µ=š3÷>(zø>ÂB>ea†Â¤§À¢kNÂPŸÎAÈFFX@kö6³)W?hDâCvŒŒAž@@	ï{"ݼ@r@.A—ËA¬•"%@wBý‡'Þ@±;B†fªA''e?çRù@P!x?áAP?¿ ÀÀÀÀÀ@o-A
À )òö¿@`ß:î^,ÀM8Ò±\høøøÀ3††NŸ§O@'m?áð0À!{à 56/ÀL±»€/ÿUÀfíˆjœÀ:9ˆÃ!C
@þO)…¸@5ã¼[ü@Ûíɬ?ÊXr‹Ÿ}@ Þ|2¿úÃÞH"À@
<KG鋧@8ÿ×NB¬¿Á¥2üˆÑÀ¿ú':X2Ð?߄ûíÔF€?ØŒ-ó'WT´dGaia EDR3 5585288450834223616M'îAÒ‹¬@Ÿ€@\°TW™›$>ëG•ÀC"44ð¥>¿e±@ö³uKÊ>Ÿ»ÄAö"AÏçèÀ4ï_~Ë!?zñ@.Ì|L]k>äÝò?!x–>pÉt¿A÷¿÷µ½"®p¿.ø­¿N¯S¾íO>~~~?
€?UECܽ?ãû?|Ë?_FÀ?HÎ=•Nß¼ÐÐ=œ•k¼«°ƒ¼â½Œ½¨¡
?z]0<"ÄjBàC%?††#ÀÀÀÀÀÀÀÀFo@€ÙLwuçeA´œBlÒ¥A–ÝSøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@oê2Éñ#ÀÐs¹n@`²í!`ÀM4"HЄøøøÀ4ËÄ7jßÚ@ †ª‡7M›À$֌Rõ'8ÀNÄe#Œ0Àg™;¡-þÀ;¹âH²@éWvü£Œ@6…ɯÿ'P@oû"ǨˆÀ;&~ÕàÀ)º"œ:@À	^p@Ÿ ¿ÿ:'üÍy@:ÖB{³‡œ¿ÿX0S°À€F‰'0¿ö‰…Jr2¤?á\"zúT´dGaia EDR3 5585288450842534528M'îA¢€#yO4@Ÿ€@\°T Jã«=
r¨ÀC"&MKu´=2ª@!q¦p=7B†BëWùAÎOÀ4¬«'ZÁ =1o@.Ôe_ûc=f¥Ü<ÎÛ!=É=è½»T¼Ö5ã<Õí½b¸|¾À3>,·ô>+>=àwMYYAšAÉD'?v>¼ÜOA¬uµT?¤ùÀÀÀÀÀÀÀ'=¥«*<l¶4Bز?éWï=åâ$>L)g>—>>ÂÂIH±ˆÂURRAÍ+~F]@ÆãUºh?A†ÕD-Ó}Ax>%(@£Á›Zr·A~ˆWCöA†¦i'@ÌâÊÊùBÖBiÅFC}¾Ae+('?½*@ ‡(?¨uh?˜˜èÀÀÀÀÀ@oì~QaKÀÐ+gÃ@`nã`"ÀM4·aÃøøøøÀ3¡ 1‰
ä@9>¤"À#Tä<_IZÀLø¯\åÕCÀf^þ¸ªªÀ:H
·šNS@"玃÷d@6²³)¨@v›} È¿ÖMµ8€@èt0@¿û«ýœHP¿Â|lñvì4¿øJË~Þў@n,ÆrìS@7vû+"E@
$×lå)•@e¸P5´?T´dGaia EDR3 5585586998305685504MƒýÈ
HÙP@Ÿ€@\s"sÞL=y@õÀB§¬|EýÈ=šŒ @³•Æ*¿H=¦¡ÌBr$vAÁõÀ3A\=@=­—{@-vàIQ!=ÍVü»ÝŸ¼;s½Œ¼!Í3>:ö»ý•`¾
@˜¼šŽt>4#½1>—ê{Cג$>6nV?—ZF?œyéÀÀÀÀÀÀÀ->p/<ª¦ÉC#Fõ?B‰>0²R>	¸Ñ=Ôq=ï¾Y¨ÎЧ"ÂXûAÌ¢gFŒ@—ÊKùfš?ë@ÛDO"AØþ,@g3‰\°U@±ÎBނAb›,@ ´œC'Ad•ÖC§8Aƒb?ÃC4@P¸?ø™Ð?§o ÀÀÀÀÀ@o[5Û²3¦À R¾)ãÆc@_½ç)õ»ÀLÝÙU$ÍøøøÀ3™$ÁŸ&—@ †Œ"eävÀ#2‡HßOÀP{Q—¯¸}Àg»JêU›ÖÀ<ÒÄÖ<=æ@³ÕN+ˆ˜@6…º¶–r¾@	K!x,À ª<òH Àkµ)õ@ÀçÞnÐ`À*×Ç&ôä
@8›S¿âÅ–† ¿ß/øOÇ`À¿×'ñƒ¼šH?ð~Ø+F´dGaia EDR3 5585305385894546048M'ý¨R
€öµä@Ÿ€@\£ÏA/c'=…1nÀC½²Þ =¤e@m
$€6÷=¢¿¡B†ÏzAВ}À4¬1'ô J=·Î@/Å©pOÃ2=ÔPü¾yÓ>= ùp>ic¾ƒ=â/Õ¾'>†,+='$O¼—§¾³lƒXX>ƨ¶C¼Ìr'NRF?4ÀÀÀÀÀÀÀ(>%;|,<º÷B!…Ð?É>Y$º>Š÷=ï¹F>€…×Âɨ¦B‡ýëÂnA}fFO@™nZüôô@w8D*ËCAD¸+@qœP§'AƒÅ€A…*A™ô@'@¢Rô?B"4AqƒºCbrA'"?Îx@;(?Êø€?«	ÐÀÀÀÀÀ@oy²ÚÆ°ÀöC]?"@`(9èKÀM!É`‡ôøøøÀ3™8À¢¾@I6|ÆÀ"ª+ý,ÚHÀLÝý€"VÀeô.´3¹QÀ9ó'h"óã@³…R«ü@6Âe2@!|yê"H¿Áéă"@wÑ©[`¿ödhŸ6¡P@0ï«ýçu@7ðÚ¿
†?–öÅÝ@¿ÜCPÖÄu?°8¿Úò‹?ÚmûæÄ4(T´dGaia EDR3 5585039617614940032M'ñl€\½4@Ÿ€@\Š}1Ö=.îßÀCá°%Ã=[F@¶ÖQñ=]ÒeBÂÐAÏ×eÀ4#]ùIí=hÀ¾@0ŒkoN>=‡Ùh½wâ5½®{4½žÕ×>	^>|>*´~¾ ÙÀ>å½Òg½•Æ
po¾DpC¾z2F?ž»7ÀÀÀÀÀÀÀ+=ø,<|–>Ž³¹?}ñî=ã¸D>"k=û)î=Çés¸4¸B­'YBiA'nÉFk@¦K…;Ž@.GáD""AˆI['@z¼ZU3@©]æBà>A–Iÿ)@®(½«!ŠA Œ›CÀW¾A|€¨?½—1@@MX?à
@? pÀÀÀÀÀ@o¥…Ӕ?À"#-Ãû,@`§ñÏÿÀMýQ\'øøøÀ4;"Mµ@^âËȅ
À!¬CAßê6ÀK«ùŠòÀfeä¨ùÇÀ=á5n–
×@*WÔ"Œ@5Ú-U¡Æ@gD@6"^@Ae¬ ÀOª?Ö$@(	"
P¬É@7ˆT"ðӚ?°dÔ¯€¿ÙyÁÁ݀?ÆËÞ½Œ­ @&¿äܲêT´dGaia EDR3 5585053838244683008M'àY_"†@Ÿ€@\|£,t>Ð=hUÀCÝR‰ò=ƒ^@s¯ø==f¬B›UAÓèQÀ4g¥[aPÔ=œø@0ã㱀¨å=§€½J»ioí½Ù{z=Úßô>C‰_>p¾|ÄÆ=óI¾9~½]žœ¿ÛRšC˦}F?šè6ÀÀÀÀÀÀÀ/=ì÷80<j:õC+ûá?p"5=#«'=bö|>¹·>/…¦Â⢢²'IBYËëAÁ
9F¢@›J	´@
€^DE{¯AŒ§Ð+@gûLÿ€þAT»A¼k÷A‰*@£oãã}@ëA0yÏCa''A'ü?Äf]@WÜh@%È?©m@ÀÀÀÀÀ@o¢€ÿ¹À"dU2¨@`&0
(nÀMÿ©ÕŸ…
øøøÀ4BÛd* @°ß'×­À!Äã̊ÀJÏtûX'ÀfS"Ï0¶À=Í[ØV²@úğxt@5î¬PÙkÅ@¶<s¹0@Éï{Dd@"7•£nÀÀ@Ìß3@=–Îñ<~Z@7€­Mب?s©°ß–Ü¿ÐÈa€À?µJ¶YnÝ @	OޏäOT´dGaia EDR3 5585082532923187456M'2ù !zõ§@Ÿ€@\+våŽÔ=ŽYÀCµIf·€Œ=‡Ty@/RPM=›.µB…1‡A˯˜À4…UÉö"=¶EB@.$"–%N=®èä=|'n=b$¿¾íû<†h-=©*=PV¾Gp÷=§w'¾AB5=Qg||¾ù=0CÉ)°F?›®TÀÀÀÀÀÀÀ+=þA».;*BëB+lú?{<¤>D…={ˆ=‹â*>?_ÝÂÌb€QÂh÷}AÖäåF|@™]#j @¹ÈD2:
AJ‰'@j^ÞGª@¹öBïåAœ9b*@¡ÕîaØÕAåŒCŸA'Ð-?ħ¯@KI¨?îí?§¥ÀÀÀÀÀÀ@oœ&^´< À!¿Vv£ß@`·ö')9ÀMыKà-4øøøÀ4¼˜>Ñ@~…Ð!vÀ$…×eÉÆÀLÑ·†"dÀgcÚöŒ¿íÀ>' Ü8TŸ@uôK'°@6"Í׈à@µýÆP¿¦ŽOcüÀûmDð@ÀWö_+DÀ'uĬj@8Ar¤e(6¿ÃXÖtŽ¿è¥*A÷À¿ôq¢g"'j?ç$ûhfðT´dGaia EDR3 5586416996448277760M†ð©bªt¥@Ÿ€@\Gù#ô=6ÞÀBqââFõ=LÅi@{ÝÃÉÏ=g$mB±á—AÅ}þÀ3ƒXüæ<=y«ö@.>J4ÜOµ=ƒúä<ɓ=
Z½¢Þß=G=µ<ÚNj¾ƒíB=­¾%‹H=ØÜHµµ?ŽA"Cü);=U²ë=´!ÏF?˜ÛÀÀÀÀÀÀÀ3=½ÊÔ5;³lBëRH?"Å>?™Ú=òm>P>4á§Â´åžØqÂP A¨ÁûF½@£†LÝCì@@=ÙÁDRžÐA‰‹/@tÃ$3Èz@Ò'tBJUHA˜GË+@ª§Aïu…´AM´ôC"­ãA~¥Ú?¿¿Á@G¦ð?ëÌ0?£°ÀÀÀÀÀ@oFš"?GÀ è}½Ý@_oh‰ÛySÀL¾¥H¿WøøøÀ3z2µ+›U@!GdlÀ#%ñoü®˜ÀP¯*èmèÀg-àŸrPÀ=Iè²X¼@/ùµ @6È™@	2f®«3À"IÜTóøÀ|×d	‰ÀòwMŸ;¸À'Öhs÷!@8¯@ÞK¿çGÔ¡N`¿È›X4T¿Þ¨¨EYǸ?òÜ'b×F´dGaia EDR3 5586498463385824128M‡:Á`«€>L—@Ÿ€@\¨'ÙĆ=9÷ÓÀB€ŠÊÉ{=DÝ@ÔúÄˆ¿=eY…BºYAÆ\"À3°\Á¶»={ÜX@/Óí>ᐕ=z=[âT;+3½åm—¼1œ>$;o t¾GÍß>ب¾áÎ=*º""?'UCôâ¤>e3?ò‡F?›fYÀÀÀÀÀÀÀ.=±éü1<8ìBv³?"ˆ{=¦7¥=¨Z÷=¿ïS>`âû«9|ÂoO.ÂIÄßB€ÓFš@¨–Ë%W½@"èHDš²A‡Š7.@wb	ÑgU@½YNB|éA—?y.@±¤›ÀqAG­éC³¹Ayèª?Åz @RY ?ûT ?©^ ÀÀÀÀÀ@o?ړ7ùÀ"8&Ûâ•@_%°¿)ßÄÀLåüƒ_QMøøøÀ3}é¥ô@ Öo¶y˜œÀ!O2½ëøÀP6ëj!!ÀfDÝRÙ*šÀ>f~£Õ³@Òp®R"@6­¬G LÑ@GÑÓÄÀ;ۀ@aýÔd2@ÀdÏÑï"À!Z|§")A@88Œ{uÔ¿Ìçü[%~?Ê\hoÌi?Îßᅽ@$Î<$tF´dGaia EDR3 5591396989546353792M˜¡ðT€>@Ÿ€@\bÒÍÄÀ=[ÀA8OØÐz=ˆ9°@õâXµ$=šãŽBƒöjA¹øûÀ2À»5Ó ~='A@+yß<Ç=ª–ˆ=m"<â¾V=Ù¼ðˆd>,V§º‰¾¶S"=œh‡¾Œ:¿=¬5ÍŸ¾¯¶ÉCü3>€F9?ËSo_FÀ?ow<—Ù6¾$Fð½'»‡â»ŒŒ=à:á0=öY‰2<R+iC#+ß?|·Ï>^5¦>>5"=Ü^Å>€¯IÂϯͦ¢ìÂ6VxAËÍzF¤@
7JòŒO?òu€DuKBAŒ(@pú¤øg@æéB—Aš+@£âm/«¨)AC‡¨ÚAÞb?Â"@AE?ޘp?£ò°ÀÀÀÀÀ@oBÖ½­Àü:qgwñ@_FkõïäÀK†ԀúƒøøøÀ2;ìÍlæ@ ôTË¥
À"觬|ÀRxY¬^q¢Àg—ˆø4À8hÊiZH±@!é¼P¹7®@6¼»ÉS@
'¼_¯xÀ0I>̈ä¿öÑ+V?Â@:£ Ž€À7æøjæ#½@8óȮ֕ܿÏêTúh€¿ÐyP9UÌ@?Íp9«[ð@)_CRðÕçF´dGaia EDR3 5591748768851695488M™áᢀ\›‡@Ÿ€@\ý¼oðB<ɬõÀ@¯9i"»I<ö"õ@–¾ 'Õ=â~CAµó$À2Gná{ˆ3=Äð@+ˆ1="†_¼ÂP¤=h*Œ½™Ûí=£Ùb>d$=ÏÝP½©¶ã=×/³½O|l<§¨óss?–,•CÏŒF?¢8±ÀÀÀÀÀÀÀ*=a?L,<¨¥C/¸?…xè>mI>'{>dÜ+>ÎCƒÂ»æKB®ÂpBmg@A¾‹¥Fc@¾ûÁhóApªDm\:A"É%@–_hÂS±]A?õBî±åA‹—#&@Âã­Çª1AóɖCž¯bAl‹ý?¹¡@*‰$?¼Ëè?˜F`ÀÀÀÀÀ@nÚ§LÄðÇÀïàEþ@^ÊNq§ÞpÀKÅ{ðÈ·øøøÀ1Ĕʖ˔@!ÓùÁ=àÀ"ì¾o&~fÀSì2q†ØðÀgGG½'
À9Ì"UO|@"ƒ
•&zR@7,qLéŸs@
2²óÐÀ6¡à¤&À֟mø@¿óëª[LZàÀ>KFESf¤@9‡"àN1¿æ¢,}fп»ùŽ¥)¹?¢z¤)-$À@ªæ‹â²F´dGaia EDR3 5591757805462773376M™ê ^€@ź@Ÿ€@\0ÄjšD <Õ]'À@šãcj"^=@OÙØ,=/ÔCrúA²:)À2ˆÍw%f=Ôm@*4¾°%
Ž=fš>ÎG=T÷»=˜ ƒ=Ý¥=ÅÙU>@Ö½QÔ =bÀ¾.‹>cèŠVT?y|ÔC»HTF?¢åÀÀÀÀÀÀÀ(=d2Õ-<ÕC-öf?"¸p>£Ö–>v1Ã>hÿþ>…J½Â","¯Â=éUA˨FFc@½9t¯&Ê¡@â,
D"P}A€ë&@–s]íA-æC1^A‹†'@Â"P
Ú^A¥wLCàr«AmAy?·n@'vL?¸©°?–BèÀÀÀÀÀ@nÙmòZKáÀõ‡u?Z(@^ÜáuôÀKÐ4€#øøøÀ1›‰5)M¤@!£L­ÓÜEÀ#
hTø"ÀT@n¡b?ÀgžŠB@³OÀ94£[FkU@"Õ!Àv2@7ÃMn¦@	™öÍJXÀ7i'žºKXÀÓ Œä`¿äë"¼0àÀC¿€»Ãx@9{Å ·Mº¿á›ôzœ7€¿Å©g@+?¹Z'©ï~€@Òðr[9ÓF´dGaia EDR3 5591937816131003648MšÑåÍÂz@Ÿ€@\©ùQ€o= VyÀ@Õ²R(=B×v@¼ S+c(=_˜ÈB´Â)AºXTÀ3M>†¸=Kp;@*ë˧Ðx=k=þùõ<ëˆy½Û"u¼:Äê>N%R<åYS¾làb>⍽¬Ú=¿ñ´«	?ÑU]CûÎ>3Ä?©ŒdF?žþ$ÀÀÀÀÀÀÀ3=¥,5<YòCŸò?‡+v=—ãñ>_°"=Æqc>ˆ#¬Â¦D‡BSTèAâ˜<F¯@©©­+©@/y†D•ÁÿA‡+-.@¡BoÑléA‡¹Bm:ÛA"Ÿ½/@±ùš3 A2uCõ¸Azh+
?½k–@;]<?×I?ŸqxÀÀÀÀÀ@nîÙ0 ÊÚÀ09QýÆ<@_0ãG3"ÀJÁS)møøøÀ2	
¦rš@!ÚCö²|À$@×¢(0ÀSTfvúÖÀgJ¦ßȝÃÀ3—®eÛ1È@!ú ,F@6ÎáŽ^ÙÁ@ÆÍåý-À3¹qôˆ­´À®g"eÀ@Öqã`ÀAäÆí€1@8êí}E–¿à‰—I:~`¿¹Z²ËU÷?ÈŒ'š€@¦}³Á•
F´dGaia EDR3 5591949189204405760Mš˜)î8¨°µ@Ÿ€@\©Ç^ò"ˆ=y!À@åhUŸ=›5@‹_t8U=±¬¬BaH]A»ŸÀ3˜:^!"Ž=¡ó@)Æ/âùõü=¾Û >Fié=k†‹¼" 6<k4Û>#^="2¾0fC>Rô¼Ëzz='#p°¬AS¥DGHí?áÌAà[F?›T"ÀÀÀÀÀÀÀ3>ˆ®6=(GBà}N?¥'=êg@>q7>-Z>ˆŒó¡Ž¡Â†•}BNù AãÓ~F·@¡¾ýÓÛ@ º¡Câ€AŠ_i0@q Ï4~FA
»~Aû#lAš¾-@©ã©®MAØÁCµÄ†A'E?ÊT@SxÜ?ú5P?¬¼hÀÀÀÀÀ@nîÒ{¢BÀ2Àe¦™@_~ñÓÈíÀJÁyîâ€øøøÀ24Ú>¸A@!T¢JÀ%¯s"EùÀS"Äë´PÀg"±êIÀ3ÊÌéF!@!¢¬ãø@6삽f¨@on¢ՄÀ4zëÉXߜÀ˜z
Èc @	økÝ´À4ë~î@?@93Üî^¬¿é€QE-|ð¿Ï[ˆìmD¿Ð€œzH@%°üëÀF´dGaia EDR3 5591950666673165312Mš™VŠ£Õ@Ÿ€@\¦ÖPßb<<µÀ@‡&$-+á<9r@³ž¬,ä<WmkC»LA¼Š=À3¨XaO=ß<Vü@*onì.<}Jx>50/¼*½ä=]'ó=Êi=é<=³Õà¾䍼н´¾+PÝ>kpÛÎË?IKCß'%F?ª»RÀÀÀÀÀÀÀ6<¸|Ô9<¬Cd&?ƒA£>*Ð>fgC=ô—)>†­·Â«»Rƒ›B[¼NAÆrFÓ@ç"ÕG'Aý6D¾w"A_¤T6@ɺ8Æ}BþLCºÜAp¡6@éoIš¡ÙB®‰ÍD9AOKÊ?¬ùS@U?‡åØ?'ÄPÀÀÀÀÀ@nì½u¡ˆÀ;-tðô¶@_ya÷6†ÀJ¼^´?»øøøÀ2)"›b¼q@!TX$ò†À$ïc¨tkÀSjc‹1–VÀgQ¿ÛÀ3©Ìv&B@!¹
󎘘@6ìuùÆ@
Ößü¼À4fGO´À
toè±+À@ù¡éÌÀ7ËÆ=\@9À;°f'¿ç•ãÍG¦0¿Á!|[`€¿Æ4F—á#P@"º[CsìkF´dGaia EDR3 5591960699717561856Mš¢¡œ.] @Ê@Ÿ€@\Ǫø9â><ˆˆ¿À@~7²œl<¤ '@eîȘ"<ÅH«C>ý¸A±ä£À2¤sa¬ŠM<º¾M@(>.¸6±<Ø>>(7>^¾DÀ<;Cìƒ>SŸ<‡Ãʾ'í=5…U½,Xþ>,õÓ¦¥?%³pCÜ'>F?¨
,ÀÀÀÀÀÀÀ1=Æä4<ìÍC ·u?'Çœ>*•|>Gó€><3k>Â0`¬èM'ñ‰Â^v¨AÂJãFª@Î);wüÉ;A"OÔDiláAsrÿ.@­'f®ÀA¤ÃC8'\Aƒ%Ð/@Ñ%WnÙ¡ÕB17CÆ%ÀAb0?°æ›@n?–Å?ŠÀÀÀÀÀ@nñ|Ú3µÀ—ev—§@_£"ܝëÀJ¤[Ûu
øøøÀ2^ˆýf7@!BìÙ¯hÀ%JÓn'lÀT¬ówâqÜÀiÙfGw8À3ò('R€@!O"/‡£B@6ã'âÐX7@žÞ´T=LÀ9¥ú‰ÌÀ0ßa&YX`@-bØxÝ8À3ÜZԈ/»@9Â`¤ö3¿òN9˜üø¿êK›:Ù|à¿Íê«r@#ù7âDoF´dGaia EDR3 5591359919690963200M˜€9‰YgY¨@Ÿ€@\N‰•Üˆ<÷ŚÀAqÕܝa²=š@Ѧß{r=&#XCNAÄÀrÀ3–¤à"Mï=$º'@-¾íµ¿ê==«®<]½§*œ¾Êà<Ò	">$vÅ=
¾]CR=×&½Ùö;"®ËÀ¿?(siCô[9=¼¦Ê?>>F?Ÿ³ÀÀÀÀÀÀÀ4="´å9;kª`C'Ý<?'¾ú>Aõ_>=©(‹>lVMÂÅæ¥Â§‹MB.¡÷AêèvFÈ@²)EûK·Û@©ÃýD[iA"&·1@†ì`à­@»AýƒB³3OA'fX3@·õJ
]МA‹—ÎC¯¿nAtuf?½
Y@9](?Óú?žÀ@ÀÀÀÀÀ@o]¯—À¿ÜJžt@_8[Kž^ÀKƀm¢YÄøøøÀ2yAúEíÎ@!0Y
6À" \ùC—¢ÀQzØ꾧Àf'ÒToåÀ8ßnˆGl'@!°5È5Þ@6Ú ôh›†@H¸‰ŽàÀ(¦w‹½h@dDûˆà¿Ôˆêi¸±À7ñÓÝè4õ@8—–C}]¿Ù|ҵ̇à?ÅÁÉÍ€?Íou›€@¾ßÕñqF´dGaia EDR3 5569840175026374400ML!%‡Vó u@Ÿ€@Xiç–P<úçõÀEˆÃkêŠ=gl@"öSa‹=rÀC9mþAî¥6À+ߏÜì¶$= "H@:_ý½½#'=Lø¢=vj=C
T½¤¯e¼("´=›"›»ÈQG¼åØ»=®½?…s¼"S&…ƒ>''?CÊÔ=*Åu=ùòF?¢eÀÀÀÀÀÀÀ-=µÓ1;ǒƒAœ?>9ïÝ>7Ü=BÀ'=¯´ ³¥–šbÂ#,¦ÁùI–FŠ@³@ 0õè@9aàDÔ«,Aƒ¥2.@‹ã™£
¶@ðcRBíšBA²X.@¸|š€5×MAŠÁCµ—ŒAtZ?¹ÿ$@-AX?ÀÒ`?™°PÀÀÀÀÀ@oa4"ªÀ6ÃîÈ]ø@YR1l.XˆÀPýh­ÖìøøøÀ3AÉ鶃@ §"]ðÁHÀÝÅ.|XÀF™>¨À`q;S°í†ÀM-½é­˜@%-Hè@6–6›[á'@!»Iª[ÜD@(ÌÒ®4¨@IÚÇ·-z˜À@çz@h±ÀGªæÑ°{@8·¹ù:'ç?×?X/BO0?ð~áqCR ¿æQÅTøE@†÷¤;^F´dGaia EDR3 5570480533173037952MNRˆë€! £a@Ÿ€@Xƒ;—°Ób>(IÀD…ÍÅeOö>0
@â>>$Ž>@GFA³Õ+A˜[šÀ#æÄ'mt>wKµ@0=eÿ8>nâ="i8<J½=j¾~½š­î=.4'½¤É½‹Û½U½Í,B=€'nn>»K9CâÎZ?Mi?øîœ_FÀ?Œ¿R=MA½µKs½wbº½æD=Ž40>+q[*>®Af0<+C#?¡C>0%=öm?=˜=ƒ»ÂB]•þ£Â@íÂ'E{F|@y兑4
§?€ÚUCÍÍ#A™&Õ(@L«úæ÷?@¶5UA!æA§Š.-@ìØzmì@ûÁîB'ËVAŽÏó?Âáñ@EÑØ?æ5?¥n ÀÀÀÀÀ@o,ÿðÔAOÀ4Öô'¾@Yÿ_VÖ~ÀP›¿­•øøøÀ2äɑ8©Ø@!âkôx*À!¡ÙõÉ
ÀSxw–"'Ài謕.«&ÀU;JߍÞ@ B¡â½Ê@73©ù]¼˜@ aº.¬–ÕÀ4I¶t˜Ø À8ú'÷ÐÀMÛÑ&nÖÕÀB8þWô@;4™½@3«¿ê‰o®d¿ã0'²ÃøÀ¿÷ƜàìX@&>6`¾6F´dGaia EDR3 5571335648277845120MQ\AT€+­ß@Ÿ€@V˜‡·¾ß>©2äÀE¡›O,>¸;X@
°x¦ >½·A @At³ÀŸkL(q>òÚ@.þÜó$îD>ßi¼=³ÿ½=[®S½«÷¾L4¬=^ÿÞ¾O@œ¾jX\¾[ï½}J">HÐ7JG?õÝC՟¤?é/º@@AG_FÀ?Štã=Þ"¾¾g<=ɤ'=¨«'<¾îì>1'&?5ƒ*;Ñ)@C!&d?‰°W>¦Ö="t=Ž'ä=Ûs)¯6¯ùGÁŒõÛÁ½z¯FA@iÃtÍëq?_CClT AŸ7@FÛ'šµ1Al@Ÿ×ëA©ù"@r¾öR"A[ßB¿™A"q¹?֟Æ@('?¤¦?¬]pÀÀÀÀÀ@oAɱ¾ßÀ:çÆÂÙí¦@V­*dêÀP¬ÛZ°råøøøÀ3.IüùE×@p#Œ¿ó>´Ä^-˜ÀT}¬ÂX/DÀl<U
À^{ʋ-À4@_@`Ø@5ÞtuGcˆ@'
´ƒµ§À8^‹#élÀEPºÿcpÀXXwӅÀÀnª±P€E@:Ge5"§Ž¿ÃD%ù†ú ¿Äwçü‰€¿×º¹x¥ß€@,ñ0càF´dGaia EDR3 5717318455638910976OWþØ$hUDŒ¢@Ÿ€@\Փ/£Üã=º-ÒÀ1N
þb=ÚbÚ@ò¶ÿ u>ÚYB^A©
ãÀ3ù[žìX>â?@"wu'ÜK>9['¿Ó¿>	̟>,?¾{¢=QÆ×¾\¬U>š(,>÷Ͻ"ù¾¬r3HF¾áeªD5ŽF?zjÀÀÀÀÀÀÀD>ŒdPJ<6ìŒB µ?|ŠÛ?:†?:">ÜÌ]?æÂê1<BU¼ÞÁ
ž;FP@Š˜õnøs?re£D`¸‹A'æ-D@]K•üíŠ<@£ð×A¶û™A¡TÉC@'Á~ÖvŒ@ïBÎCü
Aˆßl?¼…²@Cªè?æéÀ? lÀÀÀÀÀ@m7Èʒƒ@#mƒ'@^KúH‹ÀB⏨óøøøÀ)WSõ™0@ ¼×k"àÀ*Œe5~<À]Jb(|Àd0T/"!ð@$.·"Çe<@,öÜÖ^xJ@6 à"%ðŠ¿á¡l0ÀNmö¢²&@5¼ÈAQà@ARS86ÀBFD‡ã
@;Xu}ÿE¿ú¶Ñ'¼#?ãa	*NJ ?êjˆî¨¬@ÁQ zmF´dGaia EDR3 5562831814895155840M3&:€+8åÑ@Ÿ€@Z?þnÿ™ñ=™GÀDÿ%fÊ®l=³÷«@^Ø]"ç=»\fB;´A£œJÀ*]ёë.=Ê÷Ó@/Eã†ò¶J=ߐ½‡2½‰4K¼ó˜K;Í¿a>šÏS½/«¡¾±Ð¿½j$6¾ƒ8N<¨'¹=<>rÁ[C¦ˆaF?¡…MÀÀÀÀÀÀÀ$> 	?'<IÂ~C/W?¾=ÿ5Y>3Î>û>•0"U¬B"ZºB	sB<ÒFJ@–9Ôu›'?àã\DJgØAŽp+%@nƒÏNØŸ@ÿ®Aôl®AšôÐ$@œ]³®'AF>—Cð…A"åÖ?·ï@0wÐ?ÈJP?˜¥PÀÀÀÀÀ@o‡¸shõÀ0H>iÿòÈ@]ÜéÎÃ×ÀP-Fì"øøøÀ3ê1£Ý
z@ â"ߘõBÀì;·®P|ÀQOôÝOÀj³UGKlÀP`Â榷ò@o¡Å3ù@6³¶Ü/û$@øÚ ¦8À%¢/Ûûý@À>[@.vRÀDzà]ý*ýÀ?—È_‰¡ì@9Ó¸C'8¿Üö1Äþ2À¿í
]oa@¿óø4 Êt@C»L‡F´dGaia EDR3 5599262178482669440M´"I½G€#IâR@Ÿ€@\­4ó'=ÐÀ>Xoøÿ˜ó=JP
@"K¾
Ü=d:IB¦ºzA­ü¬À2e¥Žx§=Bä?@'2Â|ì]ç=n'²=¦?
>ΐ½'¤½z=¸²c¼aŠÛ¾›Íá>&3»ò"À=tÞ¾¾><¯ÃCïÃF?žgÆÀÀÀÀÀÀÀ3=©<x6<
š7A
?€²´>>¯>ˆ;=ޒ®>xò¢Â–ÈÂ¥˜ãÂU§–AËJsFÈ@§§a½Ù·@1;­Dˆª-A‡àp2@{o¼¼áz:@ÊÅ`BŠŽA•Ü2@¯"êRÑ9@A?(HC©- A{³U?½u @@¬?ß¹? lXÀÀÀÀÀ@nž®F´‰àÀgåü®bå@_ Öå_¼"ÀIr{FÎ.løøøÀ1JL?Öfá@!ñL¿ óRÀ%GK Y£ÆÀV·˜ZàÀhOŒÊ¬1À0U¤âö7@#w›ª§C¸@7;Ëóú,@¬ýí7^PÀ@¢=øžîÀ&yôôæP@ oK÷T¥xÀ9`¤Çÿ´µ@:)2õHQµ¿ôëÿd¤@¿ÙÅÃÞé‰@?¹zlyڋ@@L éßF´dGaia EDR3 5446416829417499520K•@#«€þÕ@Ÿ€@c,…öž]o>ÈúŠÀAžSB
Q?ÔH@)«-k>û@?+A™«\B§ÛqÀTà'("o?‹P@ ÃÔá-¸®?3Tè½&Sž¾$O>'ùk>hp`¾|xg>?"Ù=Û>‰½»R¾›¥ã=,Ÿji@
oD	V"@EŒ†@È Ó_FÀ?‰$ú>Þ½–iµ==r½ÜR5<òâ<_¶+?}ð·3<˜b²BŒÚt?•ž">;Ϋ>¯ì=ãv>0…ÂÂ*EB¨ˆBIj"ÁÜCŒF©@cÇ\¥¤=?9ySCZeA¡ƒ^@H$ÂÚ¤—ÇAò¯@¹õÕA©+@pòéˆ^@Ö	YB"$ŠA•QÕ@2
@²@?p—à?ÐÀÀÀÀÀ@pßµú+q\@1W¨UöA@ew^ç¦ZÀE8σ8¹øøøÀ:®-Ü?wÀÊêè«BÀ.#\:ž±à¿˜Ži	ÈÀR—ïh®ä@79¯{Ðc?Õû:¤iÀ@#âcR«eÀÃD{ÜÚ@LÉ@î}™@[7ëxét@Gã|øŽ-À`Ë»*_§ž@"Yýœï­?ÕÍÍ41Á'?éÄû6õ­@?Øé­q`P@)-%X§Û7F´dGaia EDR3 5599413326972004736MµÁÁ)€"¦ŽL@Ÿ€@\H¼Ùâ=&%ÎÀ>-Ëxîà=J¨Ú@£¿§Öó=x›B™àA¦‰=À178£IZz=o&@'h­æ¬E=š=ÓP>ë½![¼½´	Ï=±

½š½ù<U>5N¾YR<Ø+‡½º¿äCßN­F?ŸÊëÀÀÀÀÀÀÀ5=´·×8;|ÊC1 "?{Yð=ñ†j>e¿>K >ŽIúÂ3™¢qÂ,¥lAÐl¢FÈ@¤€wî¨Ïõ@D"5UA‰o@{{'G¨òQAT˜BWêÜA•Øc@«x>sêÂEA¹÷C¹dŠA~¯?Àó@6D\?˟@? éxÀÀÀÀÀ@nˆK{}ÀEÅ­¡@^«ã«ØÂÀIƒBV'¼ŠøøøÀ0D¹ú9$@!òίÞèpÀ#býSü'ÀW3zcÖ@ÀhoùmåÞÀ3¼8¦ùÿh@$ñª¶_Ÿ2@7;ÛÄRô»@>7"iüÌÀAšàÔð•®À"x+› @DHޚ)˜À9?ø µdu@:ŠO˜¤Ñ¿ðñé´Ó`¿âIÁ
j8€?âÞ#cð_¨@-ûN§ß§ßF´dGaia EDR3 5599482424407634304Mµ[™Ü1€-®{r@Ÿ€@\<'™€â±<žaéÀ=Ì;wt<´:/@BÊ/Øí<â'CÿÑAžÀ0%ë&tÔ<á›@%Ä2ÊìƒB<õÔæ<•Ži=›U|½½¾½6dê¼*Y½,"c¾Këù>M³<¾J&=6:æã@™ŒÍD$;n>‡@@ƒt#F?¦ê¬ÀÀÀÀÀÀÀ8=,>î=<f6@ÕÎ,?"F³>Â8=ç¥ý>|>‹bÃÂߜù¬MÿÂŽÈAøíEFæ@Èߝ}¥ê#A
7+D¸GâAvÌ/6@§MJÉ⸬A)>ÄCŒü^A…7`6@Í-¼AHAµ ÞD$ñ°Adþž?´A@Àˆ?ˆ?ŽlˆÀÀÀÀÀ@nzþ'ô
ÀõÄg»{Ž@^'+9üf|ÀIY º™†øøøÀ0ÂÄô‹÷Œ@"fk‹nvÀ$r´ÿzÀYo¢Ýœ8hÀiågaÞ´AÀ5*ÙÐ
ž@$†ªA<"b@7‰'¢)7¾@ÿXp™ã€ÀF1È|ÑþÀ7ëÑ@¨@ˆtóá€À8ÏûÉÆ@;]çÄ^>¿ûÿF½Àü¿í•	!õ]?>δÚËÀ@x'°¾ùF´dGaia EDR3 5600442225029903744M¸Äˆu€Sߓœ@Ÿ€@]›ãèã¾®=ZF¾À<Òq€"'=€6@÷Ùmi©=¨±ßBrk6AÁñ\À5!¤¿y3='Zt@'ÃÌy,=§"=ü"~=Á&ç½É©è½ç/'>Hq½‡Ó¶¾'ô×>,ÉQ¾©<Mv—×Ó?W™gD1ÓF? 
¿ÀÀÀÀÀÀÀ7=ì;<;…¤ÐCÑä?ƒx0>Céy>—Ú=úî‹>Ò'YÂӇÝšvSBmQXA¸A0Fã@šâž÷öR¡?Êf"DˆXAŒÈú:@q½'žBäM@Æ^ŒB7'öA™¥‰9@¡x"&ÉK@ú÷æCŽÌA'þ]?»t^@59`?ÍÈð?œ©ÐÀÀÀÀÀ@n«Æcæªú¿ã(§üS8@` -*þwÀH=áãÞFøøøÀ2"
Úû86@ ãïÅð29À&ÊDû'ÀTßPjì-Àf"ÿžÀ¾Üû¹¶@!Èt]¡@6´lO[™ ?õB1«ZÀ9äM\4s?ò¬'2&G@6uo?)SÀ2UÒÖºÚó@8ÜþeÛU¿÷Š|'¦€?ºðf3ÌÔ?ñ̑7D@	x›étF´dGaia EDR3 5422955523318133632KB5Q³€(A9`@Ÿ€@aԅ¯ýd<3ø½ÀFä3ãÁU<Fï@…¨õÄ«<gC¾Ã€BöaÀ?ävN¨«ª<o
B@"½Ð*&éÚ<†åb»-'=fÜ-½Trº>'T=¥5ý>"Õ2½Ó¾9¼öMF< `½•ûÿ€€z?ycDfßW=ä`ÄA…ç•F?Ï5ÎÀÀÀÀÀÀÀ+<½ˆõ;<šG¬B"Ÿr?"x®ÀÀÀÀÀÀÀÀFÁAFaR¨¦<
D	C"E¦õ½AM8A:Üô8üeD&_E-ïcA—[8A:hf*Í C¶u¨E'bõA§?—i?`>Rs€>´ÑÀÀÀÀÀ@pæðE3Y#@#'ɜG¼@e."A¨©WÀKֶϟ%
øøøÀ:%Í?¿òò»j¨À*rëëHt-?öt0ÉÜ° Àg-*6mZE@*''M4?í>‰Ù%À@*B*fó±¿àú0@Mµy
"SÀO=<C†@@BЈ¹Ø4ÀN£R†kz@*j¹9Cv?ð7»ïÍ´©¿§›Rì"?ÛmêmiÒ@'"æeB´F´dGaia EDR3 4881805037185285120C¿§Ñ$<>ç4D@Ÿ€@R[ûX¨›O=*êÀ9QÙ¾¿WÇ=,,Æ@³d¿JW¢=YÑðB¯ÔLA;rÉ@	 Sm#Ò=< ù@&"FÝÿ–Ö=hŒP¾ºp=€ͽô2;=¶ë½ß¼¸=£Dཱྀ5è>±="˜I¾\š(
¿'»eCÿ*ùF?£´ÀÀÀÀÀÀÀ==¨~"?<®FòC†Ô?wÅà=ÈRò>rþ°=j6v>ocÊ'B")ŸÁ\KÀ-–{F@¨ì:ðq@X`D¼ÄA‡l=6@ƒ3×Al)B–¾(A'ð‡6@®Ûö©9yAä¯CáßTA|?·!š@'4?¸D ?•ïÈÀÀÀÀÀ@l5ÇÎDý9ÀB^Ð	‡@P奥§lñÀG½AMךßøøøÀ#œoßâ@®±H4—@,…vi\(À^( Ž{ÜüÀ^âF<H=ÆÀ_vÁç‰@18ݛÌ@2® ²µ©@1Äfën·ÀO…-*<&@MÛ(`µ$ÀYl<¿ÅÀ]È_ÅÒ'@?|æÎMK+¿áF·@n€?ߢnþic¿ê'AToA@@ž¿EóªÝF´dGaia EDR3 5611932366365408256Má–Áº<]
¢³@Ÿ€@\ð'ܘ><:À<8¼Ù/6É<MøS@sSnÂpà<sPkC'áðA›Ñ_À0TR:§é<M4@%;½¯D˖<"z#>G'¼ì¶u½Õ=ɉ=×Æ(<µ";ˆR;­j¾
òÞ>A·4âÞ¿r/CÜóF?±+SÀÀÀÀÀÀÀ9<¾&M<<æ•C+	?{=íB^>‰xX>;µ>ˆWžÂÈ}Ç"‰BCtÙAÙìFÔ@ãåÈ,ËžB…H¶DÞ¸Ab—¸6@ËG
؝çB³¨öCxêAo6@ãLkÃÓCBÎCK¡pATà?¨Ð?Ü)Ø?PV0?gý€ÀÀÀÀÀ@nFaUð2ÔÀÔßLM4A@^9¾ªOð‡ÀH¥X]~Y"øøøÀ0ç†÷å0@"Ýeêñ#rÀ$H%#½TÀZ w|"m(Ài@è¶M"À3ÏZMì#È@&
edG@7±'aÜ<@©—âFøÀHtÛm;~À2Á9Ð
À@÷ÂBјÀ9á™nÊÏ@;°¿@Iš¿ý‰ž¹\0¿æ½q4¡à?ÈHZè=à?ñ}bÜRGF´dGaia EDR3 2884652253931864832(Wñ#ƒ_4*¹@Ÿ€@WáE"§ñ<jðœÀBàä½ÒÁ<j"ù@áÛ¬rŸ<†KÛCÆA";¤À ‰Òúg<'Aæ@0•žaõ<™¡Ù½,
—½ý‡½ztU½2%=ÞÉ	¼,ø£½Î¦~>6T—=&ϽÌŠŒ¿0IãC·L\F?¯"õÀÀÀÀÀÀÀ-<ÚÒä2<ž¯þCK?yf>_Ø=^Å«=¶¾œ>š-­€BBD_àÁ"}ƒÁóIXF•@Ø1"¦@߈E]¥CAk=80@¾Ä½¥sA|ìÕCùúAyn2@Ø,}ø_/A³ED‰#^A\Vù?§¹ð?é˨?e3`?ncðÀÀÀÀÀ@n'.ÑÀ8·åf)@WoBþÕ€ÀN•Uìü+øøøÀ0R-FjÛ@"{©¶_;8ÀåÜ¯XØÀU0ÞZ¡½ÀfG¦="¨ÀVƒ¨&ïQ@%gٝ~[t@7€IG"@#y'${¥$À;+Q'»IP@à~ùP€ÀOàaàý™»ÀA1‰›_k @<x…ëÙøy¿ÝUköˆÚ`? 3°<>¿þ@è¾|ñ`@(9Vð§ IF´dGaia EDR3 5530748722731478400LÁ*©Zí€6}s@Ÿ€@]+TYï<¦±ûÀGJk$MÞÉ<¬Ô6@à–Â¥³°<·ãMC~ÊAõÀ7–zf'ˆ¼<Ó"÷@3‹"–<Ó»Ï(¼^†½°Mm=6áÌ="nE=l']¾TÆÍ=ñ7¼äcß½JèÜqp?KîLCĝ˜F?£kfÀÀÀÀÀÀÀ+=†-<ˆ>A'û?ƒ¯(=¹s<ì?×>X÷H=YzÂØ\€V°Â5ìÓÂ/÷qFl@Éi_הA>D±ïAvm*@¤µÍaýrA@ÀHCU'qA†"U+@ÏxYœÀöA拁DÅõAc®+?·Åá@%iü?´ÝP?•ö¨ÀÀÀÀÀ@p@Æ©Ý®À%·Yj~ZV@a;³`â}ÀPl ¦,ûøøøÀ6Úyïƒ_'@[É3¥û0À"Ëó¼ÆÀ=¬Ç‹0™tÀe$8ÁgË5À@wïVÖðâ@®€–š¤ì@4f¹LÿO@
øŸ'úP@;ë`ZF¤0@,;HHpÀ Å'ž¯ìÀ=…d ©æ°@48U"{k]?磳ƒø?áGDO+´À¿ÞÖæ;)Œè@!IÐöó‡:F´dGaia EDR3 5530833007169142400LÁwQR~€>sÉ+@Ÿ€@\â™
ØS=s«ÀG	£çï=H@ÚnúÐb=·JCA‰Aïæ@À6®¡ýŸâ=9EÞ@3C§¡=C@[<#kÄ=ßu»IE½u¾"=¬~W½Wfo½õ^<=k­K=¿Èå½ùÊ	LK?Q@hC·©Ï' ihF?Ÿ'bÀÀÀÀÀÀÀ&=Œ&Ì*
<e$²C
7ø?ƒü¬>`~4=i(,=¼—=³ÙkÂZ‹B®žÂg ­Aó­ŒFX@µÑÿÒ:‰5@¸åDq±ºA'Ž'&@‹féÌ!ÕÒA(´7B¦S&AÙ…'@¼òZüžåArӖCô"úAq,:?½å@:@?Ô¯0?Ÿ‡PÀÀÀÀÀ@p5'YÚ݅À&>2®»Kv@a]™KÜ%ÀP^ŠŽ© øøøÀ6qTÃ^E¹@ÐÊ@ù©À!Î_,FVÀ?ÒaÍÜ8úÀeœ¹Ú@À@áx[Ó²n@SG/@4E¨žó¾í@'þñìÔ@9ÅÆ›ª@,õ'ÀÀ"kK²
¶À?¬q8ºõ}@4˜3Ón?êÅa©õ®ü?Úi[®Â«¿ÃdaM?{p@µÀI;slF´dGaia EDR3 5530837881953727488LÁ{À 4W9Öw@Ÿ€@\ü-?pi>y®ŸÀFùv´d°³>3«ü@ gþÓ
>F%B!´ÜAèøÀ6ÅÆ%¶áb>¹Ñ@2&²ðâx>šl%¿6ð¾/¢­?8ì¿
&>>'¾ó+¬>bÀq<¨V=©÷¿C¨F¹²Aw)DV–?vÕ$A¶ó_FÀ?ŸÊÚ=Z›=ÈYö½?Ž¤½øŒß=ÃS¾@<Á?$××!=OÅ?C¿W?ÉRâ=á"!?Ö[==o>›ÛÃk(B
£ÁØ°"A¼œFº@¨&ø¸€6
@££DªOA‡²@ž#xpXB<ÉKA«0ÖAŽŸP@Á0!nŠåWA†áæD|çAn/¿@K[@<;"?]§À@єÀÀÀÀÀ@p5p@øZ]À%£x6´j@a ¨È€ÀPOÜC¦–øøøÀ5­º{4*@¹ž*/;À#
]îj£¤À@¨.ÎgÀeTíu–¨FÀ@—~—,?@dUj»RL@40ÛìîR@	 ´´ó^Ø@9xׇÛÖ@)/ü¾Z>`À!CdŸ;`À-WË´wPX@4
TU¸X?ûF+àˆö?ê¹·e« ¿á튏Î0?ä¾b—-€_F´dGaia EDR3 5530951067231225344LÁâ±b†7Œà'@Ÿ€@];K§ò@§;èypÀFʸ]-Õ7<½@@a'[]Ø<
ÊD']'AøD›À8ŽTšÉK<¤;@3ŒØ
?º<7[0<Ù£<u¤è»ì<Ž*Ž-¹@<"¡­½²®}=°<ä/Ý»'0{||{À©­Dh™="ë­@õªT?Á`–ÀÀÀÀÀÀÀ+<}ãž.;ApäBiq?OË¢ÀÀÀÀÀÀÀÀFA;5û
£ÏC—Ê
Dˆ{ûA>.+AꟅ–ñðDï¹C‹¿ÉADéž)A
QÈ-¦
÷DK:CËÔÝA4¾—?›Àû?X8>×p ?ø`ÀÀÀÀÀ@p5Œ1þâ>À$‹?@a6k¤ê¶³ÀP(.p–ÅÏøøøÀ6—´ÿMr@¿—\rÀ"¼íM³1À?$iï¼HàÀd±ÇŸio¸À=Ñӯኲ@¹"Xfí,@42XR) @
ÙÔ¹g ¤@:s½õºôÄ@1±-–ã À#EÀATpÉp¨@4Wê–hV?çKیà«@?àQZÁ ¿ÈD:z4À?ü!ˆU"F´dGaia EDR3 5597357412023016704M­ÎéˆêŽÎ@Ÿ€@]Úf¢È¸ >Œ÷À=5äR
"ú>§•Å@	wHo—I>ÛÑõA1\¨A´êâÀ4%0t½uî>º%@$6ÁÊÍ>Õg'>gÇÖ>Œ m½ê½"±™>p¬c¼œ¤½¿³²»¯õýÂÅh>?×9¨¦>¾UCñJ?YÆ?4ç"_FÀ?s˜l=¾IV¾?2`¾‡ëh¾iB½•öœ<­ˆ¨1?-k4<ÜKçBwâ'?€€Ü=é>H#·>:ϖ>ûJœÂ®Z:•<BTT;A¥%F°@f"æ–f2?0IÂCƒ%A ]
@Cí/*M£ A!h@	Aª²ù@rY²_¼W@ìÚtB«•A" ¼?ìO[@0'è?¥^?»Å@ÀÀÀÀÀ@nĒ8O{¿±ÍRu|‡@`M#*™e	ÀHM°&tdøøøÀ1õLcž@¸`k|À'Ž^o›¯"ÀU>ònª÷Àh@"ÒŽV¿ÐR2¯%€@"ðI'J>@6	â"~_†?îBÊÀ¼¼`À;c¡Õ4žÄÀ!Õ5%d" @8LãõœÀ=ú«8›©@8œê
ÛÁ¿ßµ³ßÀ¿Þ)ÝÛU?íN¶ z@,gWŸ=#F´dGaia EDR3 5597573431690485248M®"a^ð;Ÿ@Ÿ€@^`í1t+<tÀ<ô°~ÕK3<(TÛ@zO¦H²<^ˆnC®òÖA½NgÀ5Z:Ø3C <A)‡@$eûz¶Ì<Zn>/]Ÿ½/¾k<¬=ìŠU=, ¾,¸£>	
?¾ˆÅ>!Õ¾|D¸@á=ßPÏA¼3F?Ç££ÀÀÀÀÀÀÀ=<œ–C<°¶Bō?}æ¡ÀÀÀÀÀÀÀÀF4A&Ôy;0Då,DPA0
'=A±æÝeÆDŒ"C³áîA5"´<A1疩¥¾D€ÛXCïôA(12?™ßâ?O >£ >û AÉïÆAd$
E«à@@nÜÇ \j?ùú¢T^˜@`'Ír€9ÀGçx"­ìƒÀ<t¬xGwÀ/\ÐL}À''
­±j¥À2ÀkÌb½@žK;ÃêÀ(ÿ@¬a[vÀT¡,?¦Àh/¶Á³>@ÙNœ'=@ ð³R»L@5ÉÛÿ2q~?ÌқчùÀ8îÊ¡ÀôÀ$qwTVq @>ƒž…Å2À=d…;§@8E_í¿îZÓiF À¿Ò¹ÖÉç±@?ìû'áp/ô@‰©um»/F´dGaia EDR3 5597581059566308480M®šQ猀S>âS@Ÿ€@^l•êà"Ž<aºvÀ<Ø+b\
ø<'mX@%±3{¿
<¬Ç,Cbõ†A¿
oÀ5ŒËe<—y¾@$NÑß^yÌ<«Zí>WpºÔ½gù'¼]{>ñ6;•¶ó¾=磛½–ùæ=ç¡Çæå>àjJCöó¨F?¨ú6ÀÀÀÀÀÀÀ8<ò]†;<X†Bn`?¹È=ÅÁ2>5ø°=³*È>¼¼""ö'÷¼B)0QAzÈFí@Òz–°[ "A¿ÕE
yëAoë;3@²àoi]JA`ÒçC«ô^Ag3@ԙëvÍNAÉëDQÇúA^ÿ¤?¯cí@4¨?'˜?‡\¸ÀÀÀÀÀ@n܄@Í?ýÇ=¶"@`£ÿKÚÀGӕ£›TÈøøøÀ2ŒÚÎT#@ë¶ÔÈfÀ)=°JÁðÀT|×e¿Â¾ÀhŠNòk_@'Óóޙ@ ò~Ž3i4@5½b!d²œ?ºmŠ®\µÀ8[5±‡ÍTÀ!™Ð×aó0@?-ÿۘ0À>øÄÑ(š@7äö½/ÂF¿ìʲ>#`¿Ìö´ûqÐ?ëËáq+@ã];žßÓF´dGaia EDR3 5597415823585007360M®	ïW¾Ã@Ÿ€@^7ÐŠˆ=LצÀ=â›Ãp
I=€hn@cÀäÔS$=¥
ŸB"¶PAՔºÀ7è¯úé½=0@'Äàícqª=±‹š=úU¶½j¤½èè<<ÞV¤=íŒË<âøÔ¾'¹ƒ=Là	½¶ÊÂ>1]7üü?ëS•DJO>pÈ?§šþF?¡a2ÀÀÀÀÀÀÀ:=üd©?;Ô&8@=xÔ?‡g|=7>=\xè>ÃÅ-ÂË>Ž–—ÂJNDA"ÝõF@›Ï
€­x?ͳcDŠodAŒ}à8@s"mêlZ@¥‰¸Bl."A™y9@¡…—ͤŠÊ@ô±C'þzA'÷¥?·DÒ@0V ?ÈI?˜c°ÀÀÀÀÀ@nì%Û[ûE?ä FÍDZØ@`'B@<YÀHo4}VÚøøøÀ2³vÔ§œ@'nÎðq‹À(¨®gü^BÀQû	¹ÏŒÀe"%'æ@ÔrðÝÐ@ ¥FÙr@5æÐ œæ?Ù;–uc£À,§þå@%F»ErD`@:§Ù<¤eˆÀ>D:ÈÊ´`@7HSMéŎ¿ä6a¯ÈªP?ÚUñ]±Ã@?äÿl'°Ÿ»@!U½j&cF´dGaia EDR3 5597078891991290368M¬Ñ™úR	dÿ@Ÿ€@]í^Š$È=RÀ>
8¥k_G=)'¶@ë§瞸=TrB¶°½A»ÃÀ4¶XŽ[+\=;Ûb@%·"ìÞ=do&>4Íg=£àŒ¼Î"½å²_=û8;½³~U¾'íæ>!Š:•}>Ÿñî?©÷ùDµ=ÓaM?!¢F?Ÿ¶DÀÀÀÀÀÀÀ9=£¾í=;66ÚBXN"?…bƒ>	zS>€ûÝ>(a>ÜY¤eŽ%BOþA®ÍFù@¬
ËJ¶}@xÀpDfø}A†e7@ééHß4AÙZBŒ0|A"Š¨9@²xDJpA5Å®CЯAxún?¼ùÓ@8kˆ?ÒY?ž~ÀÀÀÀÀ@nßÓp\7*¿ÒŠ)3cÎs@`ea5ö¸fÀHª'á¶¡øøøÀ2"wì áz@¶Yñ\íÀ'õùjî2ÀT§ÑxS³ÀhS"†{4¿ñYFE @!DQN†@60
´_×¾?çÉxҀÀ90j(À&±d0¢ð€@7{©i%tÀ;o·ì@8z0:n¿ðôpŒëø¿ÕíSŠ's€?ãÓNÉGRh@¦øÆ>ƒ¦F´dGaia EDR3 5597078891991297536M¬Ñ™ún[áá@Ÿ€@]íÿn;âüÀ>nk+A<—`@é|Œu<7˜·CÒòA¹œIÀ4‰'æÝ{·<ÌÙ@%˜@Ø
³G<4*6>5Ãx=ã6ß¼P*{½—½~>#ï×½-öô¾@§A>	•½šF:>Ä»þ>·«DA>=x­@¹FŠF?ÀJgÀÀÀÀÀÀÀ;<€P[@;ý4B§Ñ,?YÒÀÀÀÀÀÀÀÀFAôuùȓ'Bó­½D¸…9AHÍ>@õÇ㇂CQ±rCÎÀAOôô<A9ÈúãS'CIªþD$Æ÷A?Ç?œÊ?‡yh>äüÀ?tpA»Ç?­'q
Eœ@@@@nßþö㙿Ó
l ÷ۘ@`eSwi~ÀH«Æ"'Ø*À;‡~gÂGôÀ+JӋ»À'úÆIËɯÀ2dó
9Ê@ívÑ­À'¼žvÂÁÀT©oX¤}8ÀhV†"üÌv¿ñ'Ä¿)~@!BNIæ@6"oÊëÃ?ë^ÊNK¤€À9
•}·<À&é•( @7t'­ñîÀ<¹Êf:&
@8pZ™¿íl$€™
à¿×¸í"À?çO:žBÍ
@a}NôT F´dGaia EDR3 5612644162705951232Mä!Â
J¼	\@Ÿ€@[ÇÃ:Yv<À0©À<s¼uD*<ö¡B@ck­€=¥ùBìeA–ƒ[À/<ʌ~=A'@$úüä±Æ=Ë.>7-¯:泥¾+tżÅcÛ=û†9¼™<ð¾l²|º´@¾¨> }ØÖ?·WD=³?VóF?¢ýßÀÀÀÀÀÀÀ7=]dŽ8<0pŸA!j?"¦	>'…H>•Nå>QJ>""¸GüŽÂB<6'AäU7FÛ@ºB"¯ÁÌ@«7»DA€òä7@"G‡T©œS@ûóòC$×[AŒq'4@ÀYÍ´†AœÍòCՎ)Ao
Ñ?¸K@'UL?·êà?–¿¸ÀÀÀÀÀ@n2'•æ{Àf]éöé€@]ÏߊvÈÀH´É¨Þ´/øøøÀ.Ëhœlý§@"í3K'®À#kZz	DÀ[:…·ÚdÀi(/rI%NÀ7r."²â@'@ˍçÓ@7¹ïÁÚ@†yŒXÀI¨+´öÀ2†fÉ?ñ²û½nÀÀ@ ZBg@;Ç-5'¿¿øe•_Ïp¿â·‡ƒø ?Çfº:¼VÐ@ÒIDF´dGaia EDR3 5612767411086889856MäŽ9¹€q•@Ÿ€@[ÿ®šÛ;ã*±À;4äÉÑè<"@GJ2
¯<5"OCÂï|A˜tëÀ0F…ðÈ <üç@#ÓÏ´™
<9û¿=Ý[½Rán¾^Ò=¤æ>xé=-I'¾vIþ=²Ð¾!F¡=""™Ù½'mDK«=m'Ö@›+üF?½Æ ÀÀÀÀÀÀÀ=<ƒCÏA<'m Bq-i?G7ÀÀÀÀÀÀÀÀF"A^Z—çÿÃBñàaD"ÝALß(>@ï÷ÂòƒhaC8êC±Ö"ATÆd<@úËémx=sClòCèp‡ABYJ?£Z?"hÐ>üç€?(]àAÛ¸@*ùEŒ @@@n.÷÷ŒµÀª/t	ˆ@^
ě5-žÀH[Ô½:${À<vxQïÿÀ-E[©)
À)ávÝÖ-À.Èáäe+ÿ@"Ï]8&ŔÀ%,ƒ-QÀ[‹`ÄøFÑÀiTÏ8ˆöKÀ3×4Pœš@'CREîå{@7ª#vãM@'8$ÀJJ­—4îÐÀ3g¸ePø@ØZ8ÐÀ?öŒY´ð@;´'`\Ú¿øڌ
æ8¿âÃ%§¿ÎH?å­Ñ€@)@'QÈ5§F´dGaia EDR3 5531318647714601088LÃ1…Ø€;iÿz@Ÿ€@]u'Ѹ~;<Þê6ÀF1~(í#<âsî@¢1žù¯<úk©C9SAî¼ñÀ7§ø
͸=4q@21%=qÆ=˜Û==|ͽ"ŽA¾ Š¼úIÍ>)U¼ÓÙö½WÄå=Z"•½±5°=š‡ämm¾r ƒC¸ÃF? ¹¹ÀÀÀÀÀÀÀ*=O×,<=è«Cmt?}©>W÷=àO=Âæ>*̵ÂëQåÂIƒXBm©†A¤~Fn@½­ó'ü@›ÚúD¾ wA€ÿ'@"_äzlkGAI}¾BÄílAŒ×(@Âݘ,1ªmAˆçŠD
ÅAl'–?»Ó¢@4r(?Ì!?œÃ@ÀÀÀÀÀ@p4ÚlZÃÀ"ƒ¿©fmŸ@aRóD¹âíÀOøˬÈÖøøøÀ6P†"T.@VÐ^obíÀ#Mºd™v¸À@Aò—~mÀekÒägh.À<nY.­@Ø::ZÒ<@4(ƒÿY>@"BÜ8ˆ@9CÀH@Ê@'Á¥ÑN?àÀƒÒý&øÀ8•o£ˆ'@4:©aÓ³?﨎õ©rÔ?Þ¢TZ£¿ÇVœÎ@?îÓюðF´dGaia EDR3 5531202305642722688LÂÇ1§õ€׎#@Ÿ€@]²ð®Úž<†9ÀF‹¿}ˆÑ<'e$@þbw:CW<™–ÓC™MUAö"À8ú2Ø"Nö<¸I @2ԑa3Ü<«£!½PÙ¬¼Åw<—¦=ÿñƒ>;ËW>0¾F–3<¡va¼û3½KOpl@®CÑ7«=kï1?k7:F?¨QÀÀÀÀÀÀÀ*=lñ.<ˆ,A'í?Šça<×ۙ='=xæù=׉B«^Í°‰OA‰wÁ˜ÒeFm@Ö28Ä#9¤AÆéDesAl¼+@µß'æÍAŹCcN¡A}ö*@ÙåðvwB~²ËCÉ¿wA['ù?°8¤@«ô?–ð?‰HøÀÀÀÀÀ@p9¸+À!M¿½X@a~>àFF°ÀOϾEAäøøøÀ6‡`7¤È
@ñÓû£äÀ$…•÷‹°À?%`!²ê\Àe$e¥MÀ:+?ž*¥A@úçvÌ@3þék$é|@³Øj¿¾¨@:rÇÃÄSH@,8yÆ#ýð¿ùßKø¡·0À3þ,ô—Æ@3¹×~öi?îÓ7Ö@—¤?ê"¼íu€¿à%]B'a´@&§?1ò—F´dGaia EDR3 5531412312362895232LÆ1œÇ€SéÏy@Ÿ€@]¦g4|f="‡ÀF_D–q""=žvñ@6©ŸµÏ=ž‰B–TwAö«hÀ9	Ì=®+L@1óø:°=Â]
=`P=r
½Ï½<¯"Æ>#1=)x}¾ˆ‡=ù<Ù=¦¼´ØŒ?,–ÉD¨­?
q«@ãßv_FÀ?—(6<¦¾b¾:HB½í"m;<°f½mÈ=&=í.>Út1;lŠ3B°¼?'ýò=ÌÔÃ>"ë=½+c=!-û"·z©ôóBô3A$ÍßFŒ@¿ÇvN¾R@-9zD/ÛñA‹çæ*@l'évZ-§@÷à«Aì×A›†ô)@¥do_Ú§@ù—C¯Ý†A;Û?Çt@RXÈ?ùðà?ªÀ°ÀÀÀÀÀ@p3¡ÂW±À!2H\PƂ@aj—${ÀO¯$µs&øøøÀ6;>Â=½J@Qÿ+ÊÀ$š‹©'âÀ?ó7^áv–ÀdëUZ®hÆÀ9Âø—a±@+mK±-Ì@4ôPns
@_ýÈY¹à@9¤ð†•Ç@/É~lÞ6`¿óZۇm~0À15¹ŽØÜ@3ž'"¡+h?òyE #ad?ðŽæg»0€¿à\»UsRX@#vˏÍF´dGaia EDR3 5532064352817572864LÅ×8Jì?âÃ@Ÿ€@\҂é"$À>DŸÀF%1¡x>dÿM@S1È]¤>s"˜AÄ"Aîs'À6½=órEã>Cý@3E=aîP>…'о,±m¼ˆù½×˼¼c¡=­y½«x¾«X®>´aÚ¾\°B½ö™i1.>«¶4C¿ñ?zÖ@*Ûz_FÀ?‡•‹=€J÷¾ËO>#½¾H··¾@|Å=ÊF#>Æ|Ñ%<%­cBù÷0?Ÿ¤>š]E>	z>'›¯>`yI›ÿ%B…#ÿÂW…ÒA•I´F<@y°€îjL?«CÅɛA™q@FҚ#º|@¯´ìAjA©Ó`!@ƒ`ù÷I@ä#ÚB­î¯AŽ"˜?Ô‹@]†@@?´èpÀÀÀÀÀ@p,±«O»À$³¥L@`¼3Ô[XÀOÜ°í7$øøøÀ5œšò¥óV@Þ;ÝÐÀ!²²[ÀBTÓ#(éxÀd•ˆX%tÀ>ÏP"ÿZì@¥üŠUœ@4ºPšÄw@á¦,@4%j´@2"&!5ÀÀÕ{DxÀ5º·I@4Æ
ÿb¹?ïÒÈrØ ?èðpcƒó ?Âiy]¨ @#çµS}F´dGaia EDR3 5531460415997029376Lññ£,·o‰@Ÿ€@]»À[þÊ;õ3ÇÀFàšñ< á@C¤4+í<ñD%cAøž¸À9Zd.K<7~$@1ùWþ<0jƼK½K†¸½;n='¶š=çÏ=¥­G½ZR<¨Z´½BÌ;¹(jjjÀ5ø]Càxÿ=t ?¶ÿŽF?¾À}ÀÀÀÀÀÀÀ*<~O0<Š£tAzhŽ?e³ÀÀÀÀÀÀÀÀFoAË^ãáwC¿5_D4¶AD.@úöI|«™D*ÖC>0>AK±1.A	¹m+0ID5TdCxç˜A9´0?ä—?è>óE@?&-pA¤Â%@š±Ez@@@p-ÙVT	À E°pÂ;;@ajb°TÀOgÌya À:GéL÷À,0Ö?µw©À*Àco:zÀ6Xø'`¨@¢'É=¼QÀ$¼o c²À@o\ÞWuÀdà;òÀ§2À8Uˆ"Êh4@¸Xr^ T@4*þ^²ï—@Øoí%$@8¹n(ɺ@0=ŠuÝ'Ð?Ëá$ëÍÀ2ü:â1¿@3ƒ£KÝ?ìáÑcv† ?ï5z­ž¿ ¿Ü6j)
áð@'\{˜F´dGaia EDR3 5532191449484888704LÆJÐ
€JâT@Ÿ€@]M©Î¢­O<Ì$ÀFÁýók<Ð	@(ÚWá]<*¹µDégAæù¨À6ž™0q<B!@1ñZìo7Æ<HªT<ý¸€=Hw¾mŸ‡=NGŽ>.é¨=˜A§¾!qâ=F(˜¾`==
Ûccc>Ÿ>DŽs=€9l@±T?À¦ÀÀÀÀÀÀÀ)<Œ¹U,<Ÿº7C2[P?bFÀÀÀÀÀÀÀÀFdA"˜|KÄC²EÏD-³ACL¢+@üòŒ5¶ØGD[CAJ`AJu7*A|mê&yD?¯Cp?A9Z®?œüä?ˆÔH>å ?@A¯éê@véE«à@@p#oEuшÀ"`zÑfƒ\@a2$þ«ÀO£Ç_ݳÕÀ:zþáæìÀ.9›}À)£(=ù`âÀ6{k…Ë@6÷tV¼À"a•>dyÀB2¨Ñ[æÀeÍõðÔ#À<Òñðm@èffúÈ@4eÂ*@–2@T¦¤["@53"Ô…Ø@!Ÿu
''€ÀœE»ŒØÀ9õ{Á'Ù@4ÍãÈåC?雩8Ü°?ÒÂvó<»€?¸!î
g[€@…ºí	éF´dGaia EDR3 5532268591401349632LƐù‡27œ3@Ÿ€@]€÷PԐy<ŽÚcÀEîƒgÿŒ<Ÿù`@»v
g<¦'mC‹Ì†Añ&jÀ88Z°nR><Ä9‡@1ñú'3›<Êˇ=¢u<.@¾lš™<ÙlŒ>)OÌ=8k¾0¸s=ÙJÿ=/ùg=O/
rn?(¦fC¾iF?¦UËÀÀÀÀÀÀÀ+=Œ1;úÉæAùÀ¼?ƒ+=Œu¥>]ò=ó¯5="c'ÂRc†*ÚÂaXA¥èÃF@Ñ*'cVÃùA	€¼Dÿ­ºAq2æ'@¯L¢~*
¿A~7Cw'A'§G'@Ô3ÃkœBòD
ãÖA_V¡?³Ïc@ß´? Ý@?Žâ(ÀÀÀÀÀ@p#TÇîgÀ!Ûz,ZÐ@a5ÏHÅÀO^îÇwš"øøøÀ68>·Ð@°Ö§¥À$
o[FϊÀAÇã#æ×lÀeKp0±DÀ:>iç.Ý@7mx;«´@4n©îiæ@ o'¯@@6a©ŽÌ@)Íݹ®€¿øo8´jPðÀ8†8'÷B@4|9ù¹{>?å@óظ?ã9±…B¹@¿ÕL6|}@!í	ÀUå\F´dGaia EDR3 5300756071590476032I%90i-ü@Ÿ€@`7v>'»V=ØÀŸÀO'iÍQ10=ÂWû@Jš2ŒM=ÐoïB=Œ<Aò‹€À9²ð·Ò]>Ÿö@1.݅û=óŽ<åeù½¸àV>úÄ=ÅN;¥™=ëÁ¾=£Ù>ý½y$Â>0P»@4ƒ7CÉXÞ?ZE@‰!½_FÀ?žDK=Ô÷¼å>
D¼¼™¸å>+a>
rÆ >`oØ<;ñü\B‡•?Ô›>#¼×=ä`»=\Å=òIˆÂaž'Á¢8¿öægB¤FÉ@•(°°ö_?ÏDQWAŽÝŽ5@a½ÊöwÂAz˜Ax
?AŸª³4@ÉMoJO@Ʊ®C™''A"a?Á›O@ZLð@i(?§ÇÀÀÀÀÀ@qgî}¸zïÀ*k©ý@gcxÑJTŒÀRDòïÝøøøÀ;ÿœ\ô_±¿ýk€WT`ÄÀ$[ ém™@=Ø×Ûϝ²ÀhúÊü‡ÅÀGS;ÏË¿ï0HùJހ@(×xÍÜtî@|¿êø7@UÜ?ðQ¶ÖÀ0ÄLÜÈÀ6,¿NÀWsü¾,¿¦@* ŽùùîÓ?ìü"Ñ$Ÿ¤¿Å…Ëâ>=€¿Ð4í;¢Úð@€Gd¯ªF´dGaia EDR3 5575849895129426560Maeðª€*»öœ@Ÿ€@YÅ,'ë7=£kPÀCúÜÀâÄ=°b^@ü&ûZ\V=¹P=Br÷ÉAÂdŠÀ+ÁB>Ô?a=Ô½'@3òLY‹CÈ=ä3=æΚ>P	ξŠ"½µÑ¼=ž
н9|¾Ž"¼Ð½Ú½=•åÈ–•½Ë¢²DC>õRþ@Q©€_FÀ?•rç<½gƒ½ã'ѼHMÜ<‹»?¼Bû=*SÎ/>#22<%ÕsC+A"?~âÈ>
Q>ž>
'|=¨Å;‡E~"E‡ÂØÂÿ1Fœ@'Z,^?ÂÎÒD@ïƒA'@]2°—8ÑA{÷A[WA¡\.(@š§¤BžNõAˆC¯BÈNRA…X?Æ¢¯@` Ø@
p?¬ÐÀÀÀÀÀ@ošéÉq^À2Á¦Š#V@Z둈&ÁÖÀOa-¸)ÄÁøøøÀ2Mƒ›°w@!Àò.¬ìÀ,¹"R†‡ÀNî[ý»ÔnÀdMä@óÀM@='_8>@!q,òôŒ@7"ívúÖù@¸]üp-À@X¬à@6túéÚÉ0À@ù˜óWÀL:=ËÇà@9ÀW©i€¿¡¾C"I1?Ø>—~½Ù€¿ã3§bòø@Å©¯:F´dGaia EDR3 5576029875736015104Mb	¡5ñ%ÕÝf@Ÿ€@Y¶£¨Ò<ÕÿÀCó­ñúÑ<£A@Û3ÊF'<¬ÔÐCkJsAµ˜°À-ᣦÆ
ø<À¾E@1ÞTò¨—<Û2º=82;¶«¬½2A—=eO=ÜBJ=+'©½eM=ªžì¼üZ}»û奃>Å1CÅÄ®=#õ>°¯%F?¦†íÀÀÀÀÀÀÀ,=S/<gGÊA˜8<?­ú=¶Ñ>°w=ÞFZ=q#}Âͧ©Âš"Â) üB-^^Fƒ@ÎKq(ŒHA7uD©lAs_V*@«ÊY€áçûAŠš€CMP¬Aƒ¯­,@ѯþ¥SXeAîádD£úAa¥Ï?²ÑØ@æ,?  ?Ì8ÀÀÀÀÀ@o2Ô¤ë\oÀ1:k‰Åô@[æs7R'ÀO0ôÉç<føøøÀ2aBs`_0@">b>D»ÜÀöMyêÑûÀP˱-6RÀf'3.WºÀMxS2=Lf@!I¯C"S@7a¥‹…Þq@îȽd$¹À#-9žÄ8@®Ó}€ÀA1­ÂíÀ1ĤÈÎD÷@:Oñהo¿°^àE‿"T"»Ùx¿þ€;Ÿ¡Ð$@!üUàÒ@ÙF´dGaia EDR3 5577958758430032000Mhãð@€ŽýH@Ÿ€@Z5þé}EÈ=kÀBu>Öf'=ç@·8•‰=/B{¢§A¤XÀ+Ûu*ž§='
@,*p"=£NÆ>ÆL½ôç½½xÝn=(az=ñd=B!¾5üæ>
ˆÞ<yè?=ûÈkkiB ¾.FÑc—?FÞ®Dcc¾F?ÎNÀÀÀÀÀÀÀ)=èx*;±ð‰Bøb@¦ä¡ÀÀÀÀÀÀÀÀFZA6F9ÏüºC"|ùEš¥`A$mE*A*sA®CòVòD߆$A'æå(A*N[óÀñCé+'Dç
ÊA‹Ì?—•{?±>^h>¼/ AÃ|‰@+p
EÃP@@nê´]*ZÀ,ÝmtáÛ­@\b—ŠŸ]ÀM'ÐOËèiÀ:ŒáÍ£îÀ)k`ò¡-À*àÚ|?QÀ1n_špp@"¨&¨LÀcšK7¼äÀUÁú&+ÍÀi8Ów{øÀL#;n뵟@#/v!0š@7–‡À‰‹
@{ì9ÐÀ:ªà!qÀ2‡.wÙ~`À?¹+ÿ6ápÀ6¦½¦|@;|3åa°×¿åC]€ß¿ï+ÖÌο÷•/F a<@(¬K\DF´dGaia EDR3 5593274272517582080MŸMQ½í.&NÂ@Ÿ€@[Ýhµqâú<Ø[À?b?hæ"ì=÷ù@mÎKó)=îBóœA§nÀ0â´Ž|0=
@(«õŋ¾=$‰n=™ =õ€‡½Räö½¨@>)潉çë½–Ô=òÜ<ËL7;rIÁÁ¾­á"CâM`'‰sèF?¡¶±ÀÀÀÀÀÀÀ4=c²â7<ꕇBg*'?|åˆ>d,>H¸Y>)«–>³š"¡Âa¢î.BLL0AøùCFÍ@¶w¨¡dAHoHCáZ;A'vË2@xàâcAAEõ|B¢Ì‡AŽ¥•4@¼hƒC°õB6"èCS…Aq»?»´k@/-¼?Âì ?›nØÀÀÀÀÀ@n"ÉýötñÀtì†Êc@^9¼wjgUÀJEЕ:¯øøøÀ0ßÌïHû@"œfoõ´À"û.šðÀW
ÂSÞÀhTv¶·ÁZÀ:áŠÓ'<Ô@$Lœ u"@7§n{]@	Úm|c¨ÀAOp³~`À&ȗS·RàÀ¡ÿ¤5˜0À<'¥jü@:¸QÙMae¿ó="ü÷Hø¿ÙY|[rƒ€¿³Ù·ú­b@?硔˜ø‰ŠF´dGaia EDR3 5593544065178991744M B±|ü€9Õ	G@Ÿ€@]zýW1s¹=SéYÀAü=¸=†›&@ãÎX,».=0jB†&ÚA¿¯µÀ4>ÙZ[d:="5@)¡"€c<=žLA=J•ý¾
ô¾-伩ƒ>(ƒs½A2¾¥äº;¤û¼¾¿5=ž¼Ýxx?÷jCÞù>Wî?– F?¤'ÀÀÀÀÀÀÀ,=ã¥r.<¶…ŽC—™?‰`> $‰> ik=Šÿš>X"-ÂUïí›8sB1ÑA'³dFc@¡gÃ÷ÃÊù@úâD…AŠŠ…@{\¡°-IBìÃAN!åA•â@§œÒãŸÊA|ÖÕC?C"A€`H?ÆÍ@,8?µx ?¢£ÐÀÀÀÀÀ@oRUÁê^ÀÎyŠrK@`mn·\"ÀKP":SÈFøøøÀ3é0úZ"ü@€µµ}_€À%é~m•/vÀQqåØÜÀhå'¯ÎeÀ/Ãp–Ø@s¤k=Ó@6"¡ÙÂØc?üHep'_ À)K?]¸K˜À/Ó¦å@"ÒM8|ÄÀ&-@K
L@8ê]¶¿ËÆ¿òmôEMÀ¿ôÆĬ¯¿­"=8Ëˀ@#Ž,aìü F´dGaia EDR3 5593859345837463424M¡ap$€-;ÙW@Ÿ€@]W‹+óæÀ<àUÅÀA
õBF=	Ñ@ íµ]Q¸=¥PBû•#A»ÜÀ3Ê	ý9O'=ì¨@)‰²`°= ë=î[J¼¥Aß¾q	|½N>Q½)iþÐCú>wˆ½\å¥=ǜP²±?è²Cû`Ä=èìh?—ùsF?¢Ö†ÀÀÀÀÀÀÀ2=l‹Ò5;/m CLH?‡éŒ>"´>&ç©>ñN>œÉÑ°·5ßBGŸéAÖÅ,FÁ@¸k_dðÚ@ØFD¬¢êA"U2@'ƒa Ë¢@—TCBØ9A<01@¾{ÊÓEØA±ŸCð®õApF,?¸ý@(ÈÐ?º}°?—ðÀÀÀÀÀ@o.›/ÁKMÀNÊî¤-@`DŠ<oÄÀJæ©gš¯øøøÀ3'1C©³ý@ U"°-G²À%Üh˜¢ü«ÀRÊ;i úÊÀiåÁ˜(sÀ.ˆ/—Èü˜@Ï£FS@6mÄz$\?ü±#õxÀ1ÅÁ­"À1OÄÞâ8@"'f%xÀ)R¢Âqu}@9Z÷˜'~:¿öÂZT˜°¿ôf¡V`¿ƒRŽ
@#631ÍF´dGaia EDR3 5468068725923830144Kâ{‰ـb6ä@Ÿ€@càHH	èý>§ƒÀ;nIyÃä^>ÌGS@vƪ`¢">íÉöA[P#B(dÀE´/©>ω-?çóæÎõô/>ÐK¾<Îã¾Cf<±»D>°Á¾Õ¼™>¿WܾY¾5a<®I=½œs»ýû¿9ICkŽjF?ˋ¬ÀÀÀÀÀÀÀ? K%	=súZB¤)?s>hÈ©>a?>'?4BÁ¢êJBjáOÂ+'ÁÕíPF<@lÿè4?\ìÛCß;Až|è"@a'#ëçÓÁA'+³AWBAŸÀ,!@`H›p$@ÐotAŸù—A›°?š¥G?€>!¢>³:ÀÀÀÀÀ@pÖnNQ.‰@:|/çîîE@e'_Q‹ÉöÀ@§cZáz#øøøÀ:pÊ #EÀý/ïCÀ.2WÉ-Z'¿÷{8†×GàÀa'éëk@Qƒy»B Ÿ?â©î ÞO@¡ÂJèÀÿ2¶|Ü@L:."ä"@ET
Yã"`@W¦ÌrêÃÀY•éö"‰@@~̊Õz?àu"öocv?ÚjzޜÌ`?í>Z™;d@ùK»¤ŠGF´dGaia EDR3 3040575440979648128*2KA^^€!M³ª@Ÿ€@]$} F<"Ô•À$j|Œ˜#Ÿ<]@`ŠSk^d<¨ÈõCkA¢b¤À4þl´<¥ÐË@«ýɄ6<"]E¾U_‰>t<¾
)½Æýë½è½i&'>jô=«1-¾At(¾1AVffe@6íDÆìÍ>íMB–^F?Äe¯ÀÀÀÀÀÀÀ(<ëåü3<7ÔCå0?ßàÀÀÀÀÀÀÀÀF{A"±ã
²ÏÏC<ÇEK£‡A3'Ï.A5GŸ¾è–B÷'EAPA9€.AöîÇÆCClE-LOA*Ðu?š¤ç?jú >¿ª?% AÂú[?*4øE«à@@l‹ÑºW2Y@gç¡Âì@^5´ÌæÙ5À>Øï¤t½¨À:ˆËÄæëgÀ&ҀöóÃâÀ(×?ÃCtÀ$òŠáßÕ@¢»Üô<,À/<úŸÒÀaÿ@S$tÀc!žB@:']Çӕ@0ŒÔ¤¨˜Ò@4ë#c ŽÀFÇ{à‰àÀS›ô‡Hy@>2u¡ÑÈè@IZTRÛ.²ÀJÝ¥ã^$@;kxë-¿øI',÷Ñð?âán…ðÀ?æMV¨Ì¸@,%ܹ—||F´dGaia EDR3 3041156979546544512*4\)Y€
w¢@Ÿ€@\`@1ìÿú>¶tNÀ$-x'ÏíE>Ɠò@!œ¡Ç¢>ýaAŽâB¦À@Õ¹"&Ñ>Ð	"@4²¡vR>¾²>¿5h­>¶äi¾:c>%V¿¾¹N‡>F?™¾۝>s_!¾U{ʾüÕU««?˜<"D¢Œ?–~?øo_FÀ?n"=«ç¾M>?HÙ½õ"Å=Úxu=µsy1?-¸¯7<™þ¦BÕýc?…-ì>" ?"#>À³ê?*ÌvB	BCÿÐÂb."Âç2F¯@m+®+¿ž?T«¹CŒ'Až*@C8Ù"eX@™·/A
A«4@x
"ª"ó@Ò¼@BnµdA'c?í\Ú@GTð?͎€?Á`ÀÀÀÀÀ@lYÀ1}@Îè<ÛЧ@]WD"yÚñÀ?RŠÇ`Ó´øøøÀ! ͈.@{2¶¿;À-ŸÅ.ÑÈÀS^Í
®a­ÀT ÝK§@"žH–üï@2v®¦Ä¦@4¡AOcÀ´èL©2¸À3ãQBI@Y/ÙL±@@î7uv#À`Eùy!Ä@;R3µÆŠÿ¿Æø•X
€?éíÒÇ ?Ã]ž¸,€@-€±&ÎÓýF´dGaia EDR3 5594611244292588928M¤
IwE€6͸@Ÿ€@]0I¶z_	<ÐÚ·À@î¼ÚZÜ<ôyn@ÉÿÎo@=»CeíAş:À5ᨱ
=ŒÅ@)óþý€Ü=ív<²3|½C~̾N6ë»Ô~P=ñGº–"d¾"7Y=£ªó½¡ìÅ=cÍË@OÞ´Dh >)‰@EF?¡èŠÀÀÀÀÀÀÀ5=X©¯7;ñTñB3Ã.?ñÊ>:é>	â="s¿>eú¡ÂÃQe§IÓÂVŽA¿È£FÕ@¼ ÇÐð@*ˆD̾(A€2ü2@"²ƨæ'A|ÕCä•AŒDm2@Â-!Š/ÓA^#"D'"TAm7?¹°P@-Fì?Á?™vÈÀÀÀÀÀ@o¦ª =À"%S;@`%Òá-wPÀJÜÞö$iwøøøÀ2éRôò‡Æ@ Z-ÈvÀ&)ªNsrôÀQÚ¹cvÀg>/_"}dÀ.—™—Ž@ 9Ž@oî@6ovûzd¾?úGi C0À+¥y-5xÀ‡iŒN@"|þ#©…"À,€Óº*@8^æic¢b¿ã2m,>H¿ÏÀ-/R
€¿ÌÏZ"Iù@@+²ì½íìF´dGaia EDR3 5594971506151341312M¥Tñ•=EQ¯¥@Ÿ€@\Ûco'ìÆ="(©À@cã‰ç8=Fkz@Öx ·Y=_´€B¬uFA¸8wÀ3~Þóè8=T™@('¯,*‡S=ejF<¡B´<ˆ-{»ªÝr½U¦='S½>(¾&Îã>ô¼`{ï½Dy£¢?9ð¼Céï2=ø~Š?:±F?ž8ÀÀÀÀÀÀÀ1= ºf4;Ö}IB#p?ƒ$ï>w>0==Ó_>X3·_²3…Â+‡•Aå&0F°@§?ÅÇô£@qªÉDEAˆÐ/@zÉñŸ_@ß%†BuÜüA–1@¯j` &âAŒ'CdÛA{ÊË?¿eŸ@A]Ä?à¤à?¢¨ÀÀÀÀÀ@nï™Ü¢'éÀEþÄCZù@_·¥ëJ
ÀJ€ì\+‰éøøøÀ2uþzÏ@!P'ôÜ`2À&-—Ó/VÀT@ç[>÷ÀhnáÞp¼òÀ1Õücî)V@! 74Î\@6ê½æÑ°œ?û2ì¢` À7ku‡&8À(oIÏG`@Ý9êɁàÀ)÷¡ëIY@9û¦gÁx¿õ›H©$h¿ðýOÊ.À¿ÞâT虶P@,ŒP°F´dGaia EDR3 5594735970141857920M¤~¹gè€1ö÷)@Ÿ€@]2z³s*±=+ÑÀ@oZ‡Øl="Q@D틧=@é{BÁê±A´pÓÀ35b¬2F=<Œ@'¥îdÜ=M‹J<›™å< sÿ½V!\¼JH&=Œ«B»T º¾ÏÊ>{ʾÅb<ޞ)âáÀϘCظ­F?ŸEÑÀÀÀÀÀÀÀ7=L49</ÕBSâò?lÇ>4µ>-<	=ã¹->UK³ÂŒ_ŒÂªbeÂn:zA¦KFï@©ÅB3P–@<ã¦D‹´ÖA‡!Ü0@€=Ö'¼ÞÄ@öY4B‡àA"dŽ1@±ܐ0ÚAm®C"…²AzV°?½ÒÐ@9É°?Ô+ ?Ÿh@ÀÀÀÀÀ@ot[ÜuºÀúË.l‰E@`X$­OñÀJb<‰Ôh_øøøÀ2×éh€N@ ½/ÈP.À&0ê@ˆêÀTV¢ÔÔ[¢ÀiXÈhM
À-"#¶e«ô@ \aYSuR@6 ý"G¨š?ú
Øô†XÀ7ÂcmÚ0äÀ3†Ù6†¸@#†rÛg¨À1WêØ·+@9•65Ò¿õ-Ábõpp¿ðö_QuÒ°¿¹}Ëÿ8²Ð@'$%nªÝMF´dGaia EDR3 5592242827530335360M›£9«ô€TîV@Ÿ€@\"ŸÔv½S<
AøÀ@!Ñ7ƒ$<#Ly@8¹=·9Í<?ËiCÍ?ðA´å¸À2ØŸb]L<1¥@(ÿkƏ'Å<Roï>ôz=Óí¾3yR¼;Â=òɝ»_‹'¾ Ž=ºÊû<½lU=ùòa©…©?`·±D+mN=†ÓB@­«T?¼¥pÀÀÀÀÀÀÀ1<–I5<˜‰šBŒCM?ƒË-ÀÀÀÀÀÀÀÀF¨A.'!'ÕÝC'l<DR(lAM¡/@îªÌ69í3C¢)'CA§šAU0@úd{•CʘåCˆzABBç?rk?™á¨?÷°?,Ë A¯æ*@vøEz@@@nÒ¼ÁZÀŠº<HÁó@_I¡è˜&ÀJcY¡˜
À:s?fÛóÀ&¯š·†øÀ(¸–½ºÀ1À[*•Ñ@!}R‰ø'À$—xÊWš:ÀT•¼½˜ÀgÃÙµùƒ"À3ˆ
Iؓ@"‹}Ö åØ@7°ë|Ä@lIE?"€À8¼?
}¼À}Ž¦ë@EZÄìÀ?§³ü×Cl@9e+µö/¿èȃxÔ¿É$¡âD7?¦¾¸0EÀ@
_fŠ0üF´dGaia EDR3 5592250897768173056M›ªTÎÎ_@@Ÿ€@\£HÑÌš=©ºøÀ@eÛ{Tþ=ÝMÇ@V¬æB·î>ãBxxA©ïYÀ1¡z¨ tô=Øç&@'²d<¦t>	Æ={^#<öj½¢îæ<ô>C*:=yý¾ÃÊ>MÀR=€Tyºô¦¢¿kwªD	ò*?
i	@OwR_FÀ? L<äìq¾3‡º¾8̼Âðż¾@B="+º0>>\£4<?œíC#¹à?w¢Þ>ŠF®>oiÁ>]o>¨¡$šÆ©HBmLAAÈ1•F¯@Ž–œ^Ëì?§å(D:?A'¯P,@\Ç|ß\¾2@à¦Aƒ.©A¡|M0@–7›‰…ˆA4àC)"®A†ìÿ?Èþ•@Tzp?üÏÐ?¬%ÀÀÀÀÀ@nÑy¶ðD~À'Þ+ߒô@_Xû¶¿ÜÀJIìЪ\ÑøøøÀ1'YDV9Ü@!4¡‰žÊÀ#öÀ< n3ÀUºQdVÀhéa'DÀ3Œï|ÎJb@"灡§Â@6ÜÅ12ˆè@ï+|4œÀ<ÞÁ`tÀ0¢·¿ @m‡Hý°À;
ØîW@9Ï%k
Šù¿èì3-r ¿ç:ïR`?Ûk·¥R8@%…ÚyÎá½F´dGaia EDR3 5592957819325629056Mž-¥Â€12L@Ÿ€@\<#
rœr=?<À@ÒòŒqœ=f$Ø@|Óvd!`=‰iBŠ½A«§xÀ1rÛNcÒ4=}Í@(ù˜"a=Ì;äHç¼Õ¥¾M­î¼P¯Õ=ò›!»Fy'¾'~ =Àž©<欫½òlÔÎ>Ø|çD€´=œ0±>à†F?œíkÀÀÀÀÀÀÀ5=Ȧ&6<'°oC&Y?³Y>‰Ù>Aâw=ð†ª>ŠyÖÂÀ—s«0»ÂdÜÒAàÁ^FÓ@ "'v²¤?ÿÀ²D4A‹3.@q';á('A@¦9´BXp¶A™»Y/@¥ûH[ºC@ËšCݽA€ÿ‹?¿Ëš@EÞp?脐?£8PÀÀÀÀÀ@n»A'òƒoÀH©—Ñ@^̒ßFÞÀJrÈÅÄøøøÀ1''¶¨
@"ôÆ·—ÉÀ#X¿\ês˜ÀUþj)·øºÀh‡Dê5R×À7Ò'†8f@"ç¾*Á`@7OîÏ¿Lh@g.úôÀ>a€Áh¥DÀ)õz‹j°?çdk

À7 ˆ	š
@:V À',¿ô!­!Î}P¿âg®Ÿ$?ÃFGË!@K¥'±]DF´dGaia EDR3 5592980840351637632MžBq¹ €GÙçL@Ÿ€@\CWbž7=[WÀ@$8wÁÈí=¢X@Ø|Þø="

B'XÝA®—~À1ª»¸\2`=˜7
@) ¥Ër=¡ã¿>W™*>Œ}¾>½†|¦><c]½\'¾4HB½Ø87½Ó¤®>ðÈ´´B0L¶E^ï'?<µåB¥$­F?¡Ò\ÀÀÀÀÀÀÀ2=ìrc5<c—C·Å@5Ç>m>k==Ù[½>[~ÂÞý'†‡ÂOÍ6B+‹F¸@ĖCÝ@´A@RwD[:AzX.@ž]uÍê1A)â4C7¿Aˆïð/@ÊâÇ©•IBáCÖçoAfj!?¾ÃO@-Öü?¾T@?Y¸ÀÀÀÀÀ@n¸,¾Ò\ºÀÔ!"À]@^"Û_ÁkÀJ¡~0ÓøøøÀ1yb]S+@"Qúå˜'%À#I~?ˆ–aÀU¡cÙ9ÀÀhÖ3ð¤˜À9¶h<v@#oo­$@7kqß/"@¤3p{"äÀ<íduí©\À!¾'E†À¿òŒ˜—›*€À8o"휛@:BæC"¿òy|Ò4Àp¿ÖWÁ>?¿¹ÌèÕëb?÷õ"G;'àF´dGaia EDR3 5592807323671309440M¤¡¡¬€)gÕÊ@Ÿ€@[ÛNhÏþ=†±àÀ@#~Ir˜‰=Ÿß˜@0XÜeï=ÄÑBHbˆA²—pÀ1Ú¯‹ÀÐØ=¶É@*ÍE>…=ÇC½-û½b0ð;Ô^¥>du>'äJ>!w¾&Š?>APýåî=[3ØŒ	†?²·Cè°Î>Ç0Q@,¡öF?œ—`ÀÀÀÀÀÀÀ.>­½0;•×C"ã?†aªÀÀÀÀÀÀÀÀF‰@˜?@!'ñ?äé×DXíßA®¡+@j¶z…¿uA6=A¯+AœVœ*@ ¦Q·ðA"44CR5ÏAƒiH?ÀóÙ@Gj ?ê°?¤UÀÀÀÀÀ@n­óÈswÀ4Kn†JQ@^MÌû¸uåÀJµ© >o¬øøøÀ1ŽHi<""@"Ð2o'"À"÷ÛgxÀUyêHºý¾Àg~:;šh·À;d˜LÀ@"ï£WÛÌT@7ª¤$€Í@	êÀYˈÀ<O=t¹TÀɟCÑ`ÀºkkŒ¯À2ÌXti1@:ƒùKÿ'¿÷RG®Þ²¿ÎY_"Ãh¿ÏDÓ´÷¤ ?ÿ¼Ñûò:F´dGaia EDR3 5473999899664863104K÷èO€cÔl@Ÿ€@cXþ"³bˆ=2V¤À6ï vÑ[=3iß@«Úg=\JBîæB)ª_ÀE4ižÞö=zD?è}ßD'$=_&5½Lؽ£v
=
!Ú='·å:Á=6ã-½Ÿ³÷<ãÄã¾.ݝ>ÚËåå¾½òÉC`ó(F?¢ÒòÀÀÀÀÀÀÀ=²X=
;G(AfY?{%¼=¢(= û=Þ³?B©ÁŒ" BQê¹ÂKÝçÁµG0Fõ@²t¯ªŒ€j@u~ÄD™öÛA"ð@ŒvBáIÅ¥AÀ=B½dA…"@¶ÓöÁÃZÌA(C÷D
ì&AuLL?¶ÿu@&÷à?¸# ?•Ì ÀÀÀÀÀ@po=þ¬Ì@;ßÀ•º@dŪyîþ²À>çí-¶ÄøøøÀ9Î냶›#À
öå[À0Ínqt2üÀ0æD¨F±ŠÀanTo@R5Üpêœ/?óré6Ù @ þcXKŽXÀP£ŽÕ<@DXñž˜F
@GEýsÞô@XY/('¾¢ÀpwÁi´Ž@"üÿ9$‹?ÇɚäêE¸?Ånik6À?×âú‰÷ð@"˜G‰}iF´dGaia EDR3 5643728868248721408NR•?œý}@Ÿ€@`ŒŸ:]<Ì̟À>VõçQÒ=î@–DÖûì=,dCBBrõÀ?áöú=—/@(GPnšåÔ=!6Ð>€8Ó½Ë߼6Œa»·Üˆ¼ŽqǼ;£=M1=݄¼¶W¢>f"*ñBŠ
mFÍ>ÔԄCz2KF?´ÃVÀÀÀÀÀÀÀ>=hTÒ@<¡êÁB 0Ñ@p¬iÀÀÀÀÀÀÀÀFAøaÄóÐ%AÖE«ñ.ALG¶=@ë&«ù¸~kAæKõDñsvAWœ¬>A

BX"£E0cA?*?¢ü	?Õ@?5O`?QÛ BXâ\?ƒ9´Ez@@@os	ÆP@-ôŸ^HL@aÌ…–&7ÀG|ÿ¥@iÀBÑ¡§¤mÀFéÏÒ"À•ËÍôÀ4 X¬Fe¦@[šœX'WÀ+6ÐÎq³ÀH†0¯ñeÀbp§'`c@0vpWÅ;Ð@—£ŽŒ\@3™[y¥¿ì7‹Roe@!;.µ´@AÝhp·$@DÝ›2âÏÀ@ל°ßÖ@3©Õê†	Œ?Í7^=Œ±à?ð²Å·¯û?óÔÞû˜¨?õ€?•F´dGaia EDR3 5751313572757771776OÐÅ9VšwY@Ÿ€@_³
<Ýæ<vF½À%ä/…çÞ<Dӟ@µ_¾_8ª<§RC©áJB«ÀAR|'
ô<®ˆO@)ÇÆï"P<—)*¾](ô½±µÁ¾,&Ö<ÀH|¼Æ@»Ué ¾n!>~g"¾Àø¾5ŠXX?n5CC­M'NRF?¬sˆÀÀÀÀÀÀÀ)<ú'+
<#úB–?"yV>P%>™O
>°&>ª˜rºëA¾oºÁÒ,âÁò›xFb@âÑ|këA'ÅEq—žAc&@Ƙð
['AšÑ£Dð×AsL@)@ã¦qËãôA¾r DÓObASÇK?«1Œ?ü'¨?{Â0?| ÀÀÀÀÀ@mHÊÅád@/ú1õ,@`ŠU0ÞáùÀ=#·ÔêÿUøøøÀ,çl2P|Ã@܁rzÖÀ1àÓÂ5dQÀTMbÊY/À\:4Ç0Â@CWdã@)$Çø"·@2‡kŒÀ8Àž8цšÀ7cCí~ˆ@Q•¥»ÇÖ:@Ož	þ_ÆÊÀRø¡'é@6 R#Œ
Á¿ÄGÇ´@?ê Ý[½~ ?íËÁP@-ÀF¤7ïF´dGaia EDR3 4864252227400414208CK¡´Æê@Ÿ€@P¯ ÿ'T'<lÀD¿Nc ¶<€¼š@
_â؝<ŽærCFŠA•lÊ@vâQ%ÿô<¬ip@1Dù–±-v<×21½™ƒ½wë<·L¹=¤Dg»ü¼p=Á3#¾†­:=P Z¾5Þö¾<·ó@>¿"ä2C'
»F?°/UÀÀÀÀÀÀÀ%=Ð+;"Q@²;Ó?y?9>"ƒ2=®ƒ›=¯F>n?RÂÐBçBJçAUƒÕA\_íFP@ÝuweޝÆ@úKEq[AgÑ7%@ÃX¨ Š A|1D+²Au"û"@Ü°´i³[³B¸D;vBAY>µ?¦°Ñ?â²0?\<@?i( ÀÀÀÀÀ@nz'#gÀFAžó$@J	X­§ÁÀNM&3xøøøÀ2Ã¶â|¶@	,yç½ì¤@6uÿÃi
ÀQ•ç	EHcÀaᖮ•NJÀcC"šE—u@ ꬼ@1h©[>@2Fã
ėðÀ)~è;ÇÐ@DZK›÷ˆÀ`1Û>q†;ÀvC¦0'@:Í×jͽ6¿§3SŸY?¼ñB§¨¿Öž'~À@E9¾ÚÃrF´dGaia EDR3 5331254638659755008IükÙwÜ9þd@Ÿ€@`·öRu,f=bŒjÀF¨¡MøU>="H@Xô?~½®=è¤Bg
AÀð]À6²Èéy=›ç€@#Žÿ60Ò·=¤'I=ݤ½'ðÔ½ùÛö=œ®>A=¯ŸÜ½Æ²Q=ŽIñ¾MgÛ>Åüž¿ƒ¸ãCΆWF?ÀÀÀÀÀÀÀ/=ï Ñ4<nC0ó•?v i>fdÑ>aÞÕ=E³r>:ŒÂªålJrBô|Á¢CF¢@™ö•Hæ@QQDEï¯A'/@lœ£ZϜŠ@ÕUwB	V.A›ƒÿ/@¡œNy…è@¦ŒLC؍ˆA'ìj?¿F:@D¼¨?æÖÐ?¢¢€ÀÀÀÀÀ@p
'œ¿Åu$SU£@cëN à6VÀMXº˜vxûøøøÀ9©d&y·?ýõtu—ÌôÀ(jŽU[¶À1Û*ü'û€ÀnEéߞ¿æè··€?þÇ8ð`@0!˳¼ýR?àÉÅ!ú@@CÞ~tz!ÀNdx¶MÈ@7Ö&'ÐúÀKír³üM>@1=vŽ¢J?åK­G¥¿ðþ[v@?ÝÅ$ì^	È@¡²Dñ@>F´dGaia EDR3 5705808767917541376O/ØÈY'R@Ÿ€@`sLÿþÿ<æ dÀ2[Š\ñ<½4×@6Ò#Ž=©bCP6}B":ÀCHñð»jJ=Š@^­J6V=è9½Aá½ùØ¥¾üE'»Éë>2a±="ó¿Ô>Lؾf¾ŒöÑËÈ?CWCúN==˜>½µF?£hÇÀÀÀÀÀÀÀ6=e¡98< þÜB"é›?"¢ñ>€™>ŒèG>SïÜ>€~Â­p¶A]æ™Á-×ÁÁ",FÎ@Ã=þwD\A¸íD—ä¸A{AÅ*@ž)>¿mdAI£dC+–Aˆþì(@ÇóOê©tB%â£C"Ø9AhlI?¸f@&F<?µà˜?–«àÀÀÀÀÀ@njïôš=«@.rÍö@a"ý¦TŸøÀAkNÂØOøøøÀ2WÚu<'þ@þ+ÓbnãÀ1¸¡ðÐôÀM¤PוØÀ]…Pï+6@Aú¯üô›@!\?Úí~@2B9æÏÎ_À‰ÌPtM¿úÿkÃ~àÀ@PJ‰"Úm"@NAUlDàÀPÄ»Ç]@4ÙÕʛ濇:šý?î>|LyI ?ìhUlU5è@"¡Gù{ºF´dGaia EDR3 5317748130448561664IÌoÀbVY7Xx@Ÿ€@`1&F8p>R8ÀKL"<PÄÀ>i"Ü@a>nÐÇA'3¤AÈPâÀ5r˜´ƒ>†@)ØuÏ>z-½=A¾)Áµ½ZOb>"M<ZgŠ¾3U¦>?n<4%¾=ár…?jÂ3C¡–ã>[¬=5ÚB_FÀ?šÏ™=mþ¾j>'ê:ð
x¼Ó>DrA >ËqÓ'=
ú7Bç`­?"óz>TC`=ºÉ=íMÂ=öÀ0†f·ÂàÿAâˇÁQ‡¢FF@u;‡?€HYC¨z¥Aší¢@Gý[Ï¢@Ä|@ú¥2A©V"@j­@íÈ
B‡L}Aõ?зÀ@I
?â‹@?¯ˆðÀÀÀÀÀ@pö"J¾¾ÉÀ ¬K}
@dÝrÎUsÀPð?%­òøøøÀ9õø^÷¦B?ëm\¹˜À%!–Uܹ@
ÚQ¨çÀm:ÅÎÙöáÀ@¾¿tsT?ñc&'°@.;ºÎ''À@CÔUFz"@O­o<ð»´ÀIKb5vªÔÀ!$e@¹´ÀE$¬íK;þ@0uùûjÊÆ?÷n0ù¹^6¿òӇ3Ëaà¿Ã-žüÐ$@]'BÐF´dGaia EDR3 5632192414286434560N)')1QXV¨@Ÿ€@aè»ÑØ¡<"$À?"£±Nš¼<¼`t@ HÏ\<ùêýCj"ˆB-ÇÀESæ'_u^<ËÁ›@ {¨)¸Ý<ÌÅÉ>üd¾Si¾Í6‹½#j.=›Î;ÿÃ&¾ûub>3S<¨Wx>N@à&DÂò=°ÈÕ?ÝÖF?¥2ÀÀÀÀÀÀÀ<=!Ó>%<úC0b·?‰,â>>š5Ü>4ˆì>––!BŸ³"†ªÂšíÀâ'F@ˋ˜=È2@ÜÓuDÿveAur9@§½."g¥ÊA:íµC'
øA…5@Ð|¹p—ž†AööµD¹FAbÞS?´Î@÷$?¨­P?'@øÀÀÀÀÀ@pGûþéÿÆ@-㱌¥˜Ø@cÝêQÄ*æÀEXùŽ6rNøøøÀ8P"ÏÖtÆ¿¸¼ïo3ÀÀ.ɑý£>´À6I²ÝŠÀ`¥
p°Å@Bž–´î'@¬**œŸ¸@,SnùèšÀ\‡ï
h@A§qâ0
@I‹C.<@NKD3ÀOÞë˜%®@,dË®f§?Þ2.p?é&ŠÐ?îhbáýü@b¡²üF´dGaia EDR3 5631230307255461760N&&!`'€O•a@Ÿ€@a Ž¯™Ó>>ÑÀ@°âQ>­><º=@_û7™@	>ˆæ÷A‰pÍAÛÍéÀ:οʞzr>)?¸@é ë`>wtî?¹²½>#>c/½äv	<A"=•yѾÌ|p=œ9¿<ÿtÆ>·!"´®CöÿFào@%¾C›ÃÝF?¢ÈÆÀÀÀÀÀÀÀŠ>¶ð'=Bký™%@™MO?o™?åË>ڞÚ>GµéÂs=·ÂtŒ7ÂḿAÑk'FZ@¡wv¯@!@"¯Do?	AŠ'³{@ŸŠD2íÈ@ž7ÐBÌ«A" 6y@«Bm…ŽþArœCϛ`A~B{y?ä¸Ò@+ù`?¡Ø0?¶ÀÀÀÀÀ@p>'É§@) )ŽªYá@c¦§Á™HÀFAÅÞp-±øøøÀ7õA¦´?ètMtê*À.JU2Tÿ4ÀB—¸îûÿ(Àj…*@H#Qcèhã@ˆ¤'CH@.-°£¦À_(Z¶h@4h¶?TÀ9¼¾-r† @R4ûiœVåÀO'6?ðµN@0
$«õ‡?Ԕ~zýظ¿Ùß '9Z ?òGo	º%"?ù©t[9@F´dGaia EDR3 5634907005418863360N36YûXN2d@Ÿ€@aUƂ_¢¡<vÀÀ=úÃâ"åŒ<€¶â@» °°s<Î\öC/÷tAÍ·(À9lèÛ°<Å9X@—Áx±<²þÚ>؄¾'5¾J:·½- ê=½Y=@x°¾»>><´¼Y*8>BÉ^ðé@®ÓD¸ ">'q	A}SE_FÀ?¯ª;‡•Ò<åM'<ó¡Ã½P+i½Չ=Nc0W=$b^^<×7;@Ó*Ç?‡ÀÞ>Ÿ*§>û-ƒ>þº>ƒö"Â	a^Â2ŸDÂ#ï;Â
áeFë@ßB³"£Á@Ì¡ÍEœnWAfÉ8W@ÄF'›ÀɑAlé+D/EçAtÄ_V@ÞÅd;ªAÅ|JDŸÇAXT?§~?åèX?_²p?l@ÀÀÀÀÀ@p
Lš»o@)Ï)2¾Ã@c,a²|åÀE§Áì\ö¬øøøÀ6ÛîØô&z?üijž@À.]à<‡óBÀIg9Àjâõ°j'@I0×Êu£@¨¬ð׉@0	EwÀ­Tƒß @ýeÍLµÀÀ>Ý­¡ ò°@R»¾œâóøÀHe§¢7#Ý@1•)£è?Ч»¼›(¿äàzJ`Äà?÷xý—Áœ@Ú¸é'ï|F´dGaia EDR3 5633805604000194944N/LY	a€?Ø
@Ÿ€@aÎ]>æ@Ç>šŸvÀ<ª4}Yš>H@âHƒ¼K>ŠE;A¿°ÈBp«ÀB´âw¤,‡>ËU@½d@G,>_ŒN>Ȥ:>\å¾×Ò½ËJ>0U›½œºÇ¿^=þØ<íj£>Æ3¿?œ2€C¿'W?€@@Zªk_FÀ??=aQ¤=
²Ã½Að–>
9$½0î>vË ?†8#<ÉK¯CŸÙ$?†'Z=t|'?¡ª>$k>Îx¯BÁ°ÁZæBg¾ìÁ‰Æ¥F@Aÿz]z?ËÑöC
UA—"røÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@p"ÃMoµG@02Kí®U@c•ÚúUrŽÀD`œÖì¹øøøÀ7eï­ü0&?Øi«ªU(€À.sy#Z€"À>jÂ[©?þÀb(CU9@EqtÛ2Ä@
S9nĸ@-H66ªJÀ¸Ìè@;-e‰Íý¦@Bÿp¤ãÛÌ@Pêr»ÖÀD…"_™½@-IՍ~@7?çÈæã€?ì
)uˆ?ùS¢}e@«õ*	gñF´dGaia EDR3 5718604063914323584O\·î€£ZÜ@Ÿ€@]OD
Ù0<ÇZÀ1fP¨Ð×<"â–@
ɧŠ4ó<'I@C†KoA¥µKÀ3å÷÷®Ç<dò5@ömNÏ3<s慾S '>*´=[¶½ªn¾Dsæ=ß>7îp=O'¿·‹=žXл»°@FUÆD\öµ=´¸–A7Rè_FÀ?ÄÁ;8±¾k'a<èk¾(²½SOq>'Tø4<µ5	66<—ê¹A—õï?¹IÀÀÀÀÀÀÀÀF°Aò|ž7$öB(ݨEÁº9ABHó2A/RÔE£BîfDÿ{AH""1A~æWMBŽùéE!A9Y'&?š÷æ?r¸à>Çt ?þÐBG°+?˜ˆÙE«à@@m_	¦n*@gë`§@^àþ4$ÐÀBÜdC'áKÀD±À|sôÀ@Š;(E0&À$õ—ÿžã~À) /ä¬gê@½pm¾œûÀ,gH˜Y#ÝÀ^
§QÀÀemÐöÐ@/M'n£®@,lE§©@5ñЇÓ'¿÷¥ëåDÀOI:¯\–®@'¥ÇWÂ@Dѹ0gÀOzď@:î§Â¿ðe'–H[h?Êà.°.Ȁ?à5
4˜1x@!@·?t>7F´dGaia EDR3 5638961763788065152NAÙ™	€Cɵ@Ÿ€@`(—À'¹Á=ÚÇÕÀ@м'ÎËå><±@§U­¿²>.*PB1Aò
¤À;Ê,Pؖz>¨@'îÒÉk>1öä>DÍj=ÆßK<""ê<ñ—Q>Öb= ú¾b0'=½š=Þë9>B¢"ȳBOõ2F
wÞ?Ï®gCO¾_FÀ?š«ô<ûŒ¼<u:=Í<q<¼ë¥Ö<–\Î4>€\&;;˜®ÌC$fÚ@Nc<>.¿*>‡-«<ò>Ò>M<óÁ}kÖ‹V_Bb'@í²LF¿@³§1V%"¥@±*7Dc/ØAƒw,9@'Š¢T}òA(ˆJBÕ*
A´6@¿×~2SîA¹ìC°:íAo"P96?ëòB@/H?£ÎP?»P@ÀÀÀÀÀ@oЕ³`aÈ@­
,j-q@b '"ÀHîðHµøøøÀ5q¤µ@@»…õ†"À)é\ÇÊÀGÕ6OTÀe5-	œ@+5£\³äp@T7öMô@31U± â(?Ç(o¸ä@%40v=ø@+-AG+@CF}>À6ažÆ¤¢›@3Y	`
Ëi?Û·i |?ãF"§¬U€?ú¿óœõû?ñ¿ñÅfF´dGaia EDR3 5606573484130012288MΌá±Œ€+aÒ@Ÿ€@[¡Ë÷p-;çÑmÀ<ôÈrÛ
<"Òè@™‡&cX<8ÏCÉdA›~¯À/–óIŒ<X´@&§½rèXÑ<X©h=Š
s>=¸;¨¾/ýT:o…G¾~¼¾}>î½ùÑ«¼´Þ€€¿â÷Dës=>V@G†ÛF?ÀbåÀÀÀÀÀÀÀ-<–ÛQ;<Dß%B•È?z´~ÀÀÀÀÀÀÀÀF¢Al6RñCrWD5
WAI:18@ôÆý¡vâÙCȊCT0
AP7ý9@ÿº¶÷÷×5Cñ&C†ÌŽA?iÚ?œÜæ?†q>ß¹€?pAàd?@qíEœ@@@@nCan±›)À×®—j@]°,KnÀI.éGÓ©À<ŒîKØߣÀ.^Í
Å°@À(åœó}—À/	*=¸‹¬@"Þ»{àf÷À"VÿdäFÀY¦r©b(Àh9þƒYfÀ9Ì¿-dàV@'	웅Î@7±Ò*S³þ@n.1
\PÀFðò—%~À%!!Ó ¿ó÷DìEh€À>ÕA_ú@;…oÏÇw<¿ô€ò:€Ü°¿Ý—j¶‰7€?Õ£-Ü9Ä@*Ñ_àIŸF´dGaia EDR3 5607240715883043200MÐë¹PـI˜è@Ÿ€@ZCVB"<hÝöÀ>ú¡Ât<WS@
'æ5ß<¬#­Czy"A°½À0€ÒβU<›ö'@-_Þ퇈~<µqª<™3>,c‡="!£=´,h=óò=Îï½ê³>C¾Õ=iaž=¬s·´>»øCÜ»ýF?«ðÀÀÀÀÀÀÀ2<üBZ9<KalBÃ|÷?+>PÇÁ>SҒ=ãÇ>E:¯â"¬+ÁýþLB2" FÂ@Ò͌L‰4¢@Çß­E@©ßAoê6@µ{á]¶ÝA
!$DÛzAÎ'3@ÓÕ^iâ®|AixMD­ú¸A_¨Œ?«'…@–l?è?UàÀÀÀÀÀ@n:ÛÝrVÀ'¹¶°FJû@[öì £LøÀJ¤&d
øøøÀ.•‰HÏB@$D†\PÀCÌZÓëÙÀUð¼q§EPÀd}"'ǁØÀC‡PEɍŽ@'vªá…8@8O¯'¨†@¡IÜ{
ÛÀ>*Éá%ל@3RÈͦR À-«Yå"œÀ;u™Û‹@;h⦸Y¿íºêÿ#À?å#ÆxÑ ¿çCâá˜@ùøJ³F´dGaia EDR3 5509797322503403904Lv»y6¹€JP¦ß@Ÿ€@[
JŽ£Ú>õÀG+–ÕçÀ¥>
¬@³ÍïýŒ>C"BlAÝï9À2(^-Û">6¦¾@4ùTpºy>5PÓ=ºƒ—>I}ˆ¾/	½Î}>8½]5"¾]<½'ÉL¾>Z¾=Ǔù||?ºžÍCÞ¢?¶€?ªÍ:F?Ò/ÀÀÀÀÀÀÀ+>…læ0;Ú%B¤N:?†Â>>PŸ‹=Ìh=juò=Å×ÂÂnÌ,Âhc±Â(«B{ÏF˜@'žzN
gþ?‹aD	ùA•ÿ-&@T®UÕÑ/½A&'w@þE·A¤[(@ŠpþIZñA-¦3B›ìcA‹o:?njB@G^°?å¾0?¨ÿ0ÀÀÀÀÀ@pUþâƒÀ/]è#°D@_7Cž€ÀPä±¼µ'øøøÀ5Ã'ã	@Ï	_ôÀ%…šãÀC\íCHÀeU
q¨" ÀHŒÂšpîÔ@P4–Ð@5&h.»}¦@¿'/´ñÑ@3on
ñ@)-üý<€ÀÀ8Œ:VASÚÀF3TMð@6Oyx‹£ß?âeiDÈ@?È
Á¦ûl¿ÖÍ([^`@'Âm×ðêYF´dGaia EDR3 5507289744500213248LmÒØF>qÆ@@Ÿ€@[¶~;Ò¸º>VÜÀG¬ŒOašÅ>tÂ5@.âדQ>nd²A£ÞªAÈƖÀ1N»Y™0	>˜­@2,¡i‹ Þ>"–ƒ=Ö_'>}ˆ*¾jzü<·=d=[œ®="6r¾ž³t½œtœ½ÐdÊ>[[#"@"ÿíC֐Í?¤ä›@‰6F?›TcÀÀÀÀÀÀÀ">æ³N(<YB@U&?–Âg>K=Ž>)>Ù²==\«Â¯ÂÂs"Â.ÄCÀï‡FE@{½U±½f+?‡N,CÑï`A˜ö!@G±$xÇæ@¿áã@üÞA©2!@'õWº
œA!ò$BoÀYAŽRû?¼ P@Vù@!(?£¯°ÀÀÀÀÀ@p0³Ølø¤À-"×ÓÀaâ@`=ãÂÖÀPúÎ&ü*$øøøÀ6½z­¡9Ø@gù]–ÏÀÀ"šÄ9-ÀCIeI	¾´ÀhèB0åòªÀJ_pñ\f@"}ž#;"@4ÃNjºæ7@$󜊽‡@3]ScÀ<À0§{M3ðÀ<1•-B.þÀCÕU˜ډ@6/:}œ..?Éùæà à¿ÔIWÎ7@¿éh9Šx@'éÙܬºÄF´dGaia EDR3 5510616557449016064Ly¤"s.õy§@Ÿ€@[³€óå^>"øÀFÿâ¾Fª>£FK@‡R¦†j>©‰óAwû[AÍiÀ20i8¹È>½·µ@1¿ÝNñÊ>ÊvÖ»rܼVùc=+½Ã>Škì½#ͳ¼ãÞ¶=¡Ý0¾§\¾%ÇLNL@© þDÿ€?·'º@l³º_FÀ?n¥Õ=Í®U¾h#žSÖнÀÌð=ÜŽ?&?Q*=	ßBÛK‰?›?±>4´=Ö*k>8'q=ž@~ÂÓì£:ÞBAÓM,F_@mòÉ8Ô?gÛEC€y¡Až)'@K5ÎiFìw@æFÚ@ñÿjA§þ<%@xgé8^@øCBIQÑA'&Å?ô³@.»¸?J°?À,ÀÀÀÀÀÀ@p0	ɜÀ,
 ó¦ï@`,%Ð	ÀP«XËnõøøøÀ5ÒÎ
yŽ@èî¥ø(}À ՒxñÙFÀDàAŸÀgrµ`tÀG£BW8@Á~<¼@4ü°ኢ@9ñEkD(@1†gb9=l¿÷¹Ã
$À6¸á¦"¢À/×!B@6_92ö"?õhXåB¿Ì"Ù«×€¿ñð¦ÙSð@`í§°F´dGaia EDR3 5510972047600765312LzçáYɀ0xË@Ÿ€@\Z=Uk϶<8÷…ÀFR†#S.e<F'@¤É¦l<VþCÒdAâöÜÀ4õ±1_ȼ<v<N@3¼†Ir6<Ó<Pµù¼­nç>Ò
=¯tª>N¢="·q¼Øàì½,x=>ø=Pu`CB¾þ°…CžôF?®ŒNÀÀÀÀÀÀÀ%<³Q/)<^äŒBë{q?z±>wÞg=g^O=­ÜÜ=Û¿å©GùÂRš}AãŸF[@éÚ݅XÙuBYf#DsÏA^
ý$@Ð<­á«ŽqB›šCRý
Al•œ%@êfѧCo×C§_ÆANßÁ?©5R?í®Ø?h©ð?r³ÀÀÀÀÀÀ@p6fzØ3À'™.bŒ@`oú£:'ôÀP/ÖLaøøøÀ5ËÉ®½'+@ëiÁí>À!#¦éÀCrÐ%íÀežËƒ¿ëÜÀB"Jk;3ò@éA™±ÚH@4ýTÆÓûÒ@½ðºâ@2²‡·:ñÊ@$'ÛÆÀ(ö"﫼,ÀAÝ}E§L@5·*l\e?â€eSŽØ?НWÕÀ¿Ð^ïîÇ@ó¡éF´dGaia EDR3 5511422774350096896L|Ð"ª-?'Ô@Ÿ€@[x1¹(`©>{^CÀFÑù5^T>ŠÊ@$4$ö>×
A€AëA¹çÄÀ0éãÔHð>²‰ï@0Ê)lBÆ>­fѾ	$>9'=‡‰Ü¼Ãã>€ê=…f6¾©P>¥f¾c+S¾‡iDD½ÿ³žC¤$n'")…F?ã{¯ÀÀÀÀÀÀÀ&?)þ*<
.(A¤H?~w÷>B¯h=óe =^Í/>'c›ÁòÈLBM²Â?	 A¥œÂFG@líLMÈD?I5SC"7oAž6
%@d3ßàzö8@¹ €Aß~ÉAž‰Ó$@T²¿~Ā@,dA†ÕAŸŸ×?‡/¾=''¾4æ€ÀÀÀÀÀ@pl™ðÀ,óåé·@_­Föü^ÖÀP¤uØ&øøøÀ5Ü´âý|@IPé.Àƒ¡ìøÀG¼Ë}#šÀj›Z.]ÀK žCh@¥"Ȳ2Ä@5TȦ¨"Î@f³­	¼@$=!Ô¹ìàÀ8åpՇ8À>ö^}ýÀ@8·§g†@7U\ˆpY'?Áž:Ç©1 ¿æC…g~
à¿ïw&'µø@ûÓ°]"F´dGaia EDR3 5512050359269409024L~¼™QASZNU@Ÿ€@\:)Y+SÝ=1›PÀE›³Ïö=DäÀ@ÃL¯~=Y—+BߦAìü.À6E÷¼6=qï[@3‡½/,6=€Ük»«b廁‹<ýÕû<ƒÐŒ>PÐp=Ãu•¾Wn>—¡Æ¾#•¾Ç;]]@ºþD	o>°@m!÷F?ŸýÀÀÀÀÀÀÀ)=½%$+<E$BÌT?jÇ>‹y»="P=ŠÓ=ûËm¢-B¬•FB8åAöbìFZ@®d§0áe@F¦Dœ«æA…³@"VvAšñ6Bf A'p¥@µ2g¶³xAì>C7îAv•ú?Çó@9-@?ËÚP?¦€0ÀÀÀÀÀ@oûkêù˜À&öÉr3öb@`1 6´ˆíÀOŜªqÂ;øøøÀ4ˋ§ŒêI@Hj~\âÀ!z­ÈŠ*|ÀD'bJñPÀcþùÐ øÀ@Á/72Þ¤@ê9¶tyÐ@5Tú¹
@ßuLuCx@1I	 á[@7G›ŠÚ ¸À!ê'ŠfôÀ0æLåê¡@5#Z#Žß|?ò¬'@"?óãî‰ù¿Ì NO&d@š¢øÌF´dGaia EDR3 5512118322830299776L~úi8Ҁ#Tê#@Ÿ€@\7(7a">¶ÀEj–Ewè~>¯ãj@2r]†Ô1>Ìÿ_ASÄ-AͦèÀ3EpÐñ>îc@1V
Y&¦>ÎÙG>1Y˜> ¾bñ¾	>‹3<½ùPc¾¾G¼Ùmw¾;^Ë=ɗÔ@?¿€‰úCšüvF?ËE¯ÀÀÀÀÀÀÀ%?)ܗ'<™«3@Ë#?uŠÐ=ïh=¾»>1¶=í"k¿C†Â˜¡Â/>FAÒ0F<@d*'Œ Ì=?KSûCKuA¡X8#@W^¿Zº¬@¨BAŒÓ/A£dn#@Y÷…Íé@×Ó×AmL¥Aû?˜²r?--€>ƒ
€>×M€ÀÀÀÀÀ@oï±ú»)_À&¯Fß}@`%Â엄ÀO™éSøøøÀ4:\q~îg@ëI¤
nõÀ ×»äSZÀG-ræuàªÀfcÎ/n3îÀBŽq37‰p@.öŽ¬iX@5=FÕf@@5žn¨A¶@&z"1ø @ƒâAÃÀÀ)/$À!º© Ƹê@66)šX?õo)š}?ÃýföL€¿°å–/GÀ@(š³K+F´dGaia EDR3 5608683550017173888MÖùY¹€Àü@Ÿ€@Zݞ"<Y<&¨_À="A[¦÷<bI?@ëøôÖ
£<p"ÄCÌXA·N1À17ÿ•Î«<Z@.²—üX:<'[†¹Ö–<­%¾<À <£Uν¶–U;ƒ¾Éí_=Â'
¼5Jâ=ŠNÛÙ¾¯ÔhCÛDA'…áÇF?¬ëTÀÀÀÀÀÀÀ7<ÐÌ¢;<U5'Az?|ó>>]w'>`WÇ=è]>JÃeµã!¨f
Á§µšÂ<FÐ@áGˆ››A
Eo¨Ae§7@ĆF&סA9e¸Db¹"AtŽ5@áÚ#ûAž"D捔AUr+?ªD¹?øß8?x&°?y—ÀÀÀÀÀÀ@n¨îYoKÀ'°øJS:>@["Î	¤ÇÀJ¸¨‹ÎøøøÀ+€âÝKa_@#úÀ|&À%$àÖà˜ÀTIíœAíÀaʃàº2ÀA)‰ÜŠÁ@*‹QM°@7ÏñÌn¾–@¿ñVxÀ7Œ,ùÊ@D'ŠönGèÀ#‹'´ÅhÀbd ¯×v@;³{jù¿Æú˜¦?Ñ>ð…5@?Q[5H@$|à=ã<÷F´dGaia EDR3 5660402304944890880NÉè
äS¤uí@Ÿ€@boÇx¿ïW?ä4À7ýK´>Ô7(@΢_\m?ð@ìçÂAÞۙÀ;¹"2†"?2ê‡@²23KC[?A >
2ø¾à‰Ã¾ÍÖ=Ý •>Lÿ¼Þm5¾²f˜>>ª¾¡š~>½áaý>¢kCCˆ#F?ʙÀÀÀÀÀÀÀ?†ô='ˆB
‹?§›>Jˆ">_ØÒ>gÿ<?$ß+Ã
&Áþ
2AþæªÁ ©æFú@e"Yh蕫?wMþC2´´A Áž@WĎPàÃA/ÊA
ssA£%¹@Vs£°y]õA×ÝA-»Ažê¿?‰®?_@>™À>ko€ÀÀÀÀÀ@p!úƒ¾rˆ@6²úm5c@cî"ð¯_¿ÀAPë)À¿'øøøÀ8cãæôqÀG4 4À0§lM€$ÀERîã64ØÀiYgk5ÛÚ@U«¬öÏöV@±q¬½h@(sÐÂ]9À%‡yç	Ü@-ä">§èÀ3‹ÑMÌ}p@[Îÿ®xÊÀUI)óí@+hž`µ6?—Ù?
€¿È¥3gò@?ôM€öXè@*åq̛F´dGaia EDR3 5658115325056599424N…©é1E€-¹è@Ÿ€@b,XâLæå>c—ôÀ:¡Z0U½¶>]­@{3òº]c>Â5DA‹ ¬BÌÇÀC¦o6v•>Ã
@zBûöâ¹>Ëë>Z1¾9='>ˆ$&½Aî^ºà´½,Ç=1$…¾Ò³¾CÁ¡¼mbæâB™ŒFÈ@IEC‰¡¢F?››ˆÀÀÀÀÀÀÀ8?
Ì6=>"ÎÌC¾@Š*B>Ö¸ò>'Ã>–%?$ìC	®ÃÂDQïBö†Á­~kFê@¢`#S·ATÞ7C0ÊpAŠç4@s]¨¹
ù@¥¢&BlšA™^1@¬áÔøôàA'r
C° eA}@´?ÙÏV@S ?ïp?·ÐÀÀÀÀÀ@p)«ñóº<@3y'_l=È@cÔÄ2˜èöÀBéfóýôgøøøÀ7¨ÛÁ¿ìþúî˄À/vì疖À<#-oçÈpÀasFRgä$@I-tèܓ@
éô¬ç§à@*µÉNÀƒÍlð@=túuu4@Eқ¼Q  @Rº
,lÀG+`^òÎ@+q–(C?ëàšÚ¶ü?ë)È9ä@?ø³_Ü|@'¦+$Q¸F´dGaia EDR3 5499421437428830720LQÞ©2öý@Ÿ€@W5äMׂh=|$-ÀKi6˜"a='q"@="£¾À±=†•BæôBËÀ*Ø+"z= |@BPÝ6˜¸=¨ìe½¡Z~=ï¯È;ÔþŒ<·oi=ú¸i=yR/¾/w
>†ý¾½ˆP½ß"VDC>ƒó"C¼:Ø>…±u?ÌèF?šJ
ÀÀÀÀÀÀÀ'=ó3Ÿ(;;åòAúON?,ù=þ…ç=½Õ‡=Ö1m=ó
ÄÂâQûB>Z,Bm;Á٘<FH@¡¿}B_;@sDh'ÑAŠ³Ô#@oY!5O
"AJµöAž[3Aš¸è"@¨É¨õ²'A0¿ÒC›°Aè'?ÈcD@V$ü@( ?«ø¸ÀÀÀÀÀ@pr¥ç|ðUÀ;'m	Wz@X#¯fî@ÀS‹¨-×g;øøøÀ7çw±äýC@ÕÍÝéÆÀìv&ttÀ+ìlJ¸jøÀ]`éŸø®ÀNŒÁí!½ÿ@õ([Ð@37´ŸÚúô@!wmšÞ=@EÐøà
"@P°y™XŸªÀBF}ÑyÀHyjiohÿ@4[Œi¨£?ïO5øéP?ô£þ+ãw ¿åo9K‰(@Ò¶>k¹F´dGaia EDR3 5497428155991507456LJÉÈÂ?™Y@Ÿ€@YñEt¤E>¾tgÀK2Ý(,ÛÑ>îï@%URõ>鿦A9[AºŸ5À)T¢­,ö?¥ý@3—ZÊ,?Û½ñ==¸­;>{=¾:U> Á\>%7£¾š6P>‡kç¾È«ï½œª]&&?±IC­1?¶ÀÒ?£Ò_FÀ?¢Á·>:U½µÇ¹=°/=•1ç>>^=î&"?R^&
;ÄĹB7‡D?‡Nz="%>2¿³>C¤e>­¡ÂW†KB…ÎVAÙÖ@¾åFE@d
3¨"­?SlqCB;ÜA¡dè@MAüj!AFÛ±@–¤A§]0 @na«@{@ºTB&÷'A–Dé?ð ·@Â8??	?±ÿðÀÀÀÀÀ@p"˜°ÇÀ5A=Öaª@_V[p¡¬nÀS	"ö¤XõøøøÀ8yx¾\ö @éo˜¶mzÀÛ:ÐÚ!½À5ªf¸5¹àÀk
íF}äÀU$¤Êœ
@e
¶h"è@3<ÐR'â@	ÛftÔ÷@Aöà– ÁâÀ@ŒaLÀN¤%çá-ÀEEº(æÄ@5{á—ÛP?ớ·Úú¿åî
N ¿øu[3ût@+ãmÒ ú¤F´dGaia EDR3 5502004495186453376L[ð0ã€"Qîä@Ÿ€@YRoҞ«s>ªQeÀIÉÅ@«=>¯F'@­¶ÊM'@>°ÞµAXHAÄ.|À('wXdß«>ֈ?@5W´ë(Ö>í?¦>0õV>)X<ã½
%i>9 X»ë<ä½íçä>0\;yßJ=àuÔPM?ÓÐPCÔ³T?¿«ß@Ìþ_FÀ?‡¹Ð=ʍ¨¾Õ¾#<=éä;RmŽ;z5E'?'Ý*<jN=BƒÚÚ?ˆ<ï>Sš«=ÓÑ=¾|Ë>¤ã¿,¸Á¹/HÂ9£Â(:AFV@hh°@0Þ#?>±OCƒÓAŸ¯¨@JòÍ\¯-A&$Ì@¦¦A¨º&@rhOÂà1Ñ@þ)kBS%A"™Ô?äbÖ@Ï0?†A ?±]@ÀÀÀÀÀ@pN€¤êKÀ5ܺ¤±©s@]
¥W˜$‰ÀRH‹søøøÀ7 ŽÛú‰þ@ŒK¼ç¬‹À¹aÑo€3À?iaÉôÐÀhˆ#!RÀSs?Î@,YÉ{õø@4%‡[k¦@+´eßv@:.ÆaHÔÀ*,
mR`ÀK˜•»–:µÀTÑòI…Áþ@6÷]ÍÃ?û~‡"6࿼ŠœÛg¿æ³]H@,õíòÑ)F´dGaia EDR3 3105498647661258496+ò'N'O[ôß@Ÿ€@Yyږ˜çü>	X¦À
f‹ë>
ۉ@ ÖO‰è…'>0L7BC—¥A³SåÀ6jhVù{Ü>-Ü迾žªŠÈš>9Šã¾0¸½‰&
¼9;äã̾u«º<beD½ý–=Öòý>±^¾¡Ñ#ÀÀBMŸKE~hí? ÓC<µMF?¥GÁÀÀÀÀÀÀÀ>®ä='¨6B·]Æ@"˜ö>ƒ,Þ>K«x>2Â÷?OyÂÉ:B3‰qÁšJñÂ÷ÐF¿@ÈøwìÌOAªŠÀDì<Av»*@¦›×RŸrAŽi+C÷8A…¬W@Ϙ=öðj'AÞOíD‡ˆAcœh?¾L¾@ñ?¤ì ?˜öÀÀÀÀÀ@jííþÞ+ÀÔµõ3D@YÑFÔ؋À:1Z\â(¼øøøÀU@'°t@–£ëBÀ&†4‹
mIÀX,Ú¸‰@VÀQ3îq+¹¬ÀƒU¹{Ù@8rF2®@3(g%§Ô?÷b´"ÐpˆÀC¡~VáÚ@\›ìÌÞ¬@3¬"É2*ØÀQq¦ú{â@>Iژ¤Þ¿ášÓ§Ì@?ùÅ¢óê@?Ëßé™  @X«X¨¸,F´dGaia EDR3 5297302166274203136IƒÌA®^@'(@Ÿ€@a
¦¯!<‡ÔÏÀO`¾fäZ<ˆéx@èíÿCú€<™XCÉÕêB.,ŠÀCŽƒ&WK<ٔD@3"ÅGŒO'<·TÞ>$¾ã=W>~wä>´Z=]C<>,a5=**q>>í½õ>7'   Aw€D‰®j>$¦Aë¥F?´pÀÀÀÀÀÀÀ"=j<<:ԆB;8Ø?ۀÀÀÀÀÀÀÀÀFîA¯ "Ý"1C2I®Db"lAJ²):@íncŠ1*1Co5¾C{ùÍAV6:Aޒ×/ÝCՌC»AA=X§?¤x?Æë8?8>P?U˜ AN4¿@	ѳEz@@@q"[ò3ìcÀ$fæ ²HŠ@géÕkÛÙQÀQƒ ò"-À9Bxhf:À.ǬžøÖ£À*É­R çÀ;CQ×ïÀEðØØÀÀ&8}ËÆ]]@9'aÏ&WæÀaYW×g§oÀ9aÄl$t$¿Î›àìó1@&³l¢Á
Ö?ùÐjïè@T¯âm'eb@F:U¨R'ô¿ê1°}JÀÀG`šYå‡@%vÑý@J?úO°[
©?î¢\Ê:Y`¿Òb×qqßü@+iÈÍk F´dGaia EDR3 5514310474144157440L†Ä)" <@Ÿ€@^|Ñ+æ¹=Sj‰ÀHùNåõ…=^†@c21Óû³=k"jBÔåB1À;›~¤ülî=‡‹¿@3<ËÓª·=ƒèm½×ÿ†»óñ|¾/'=æ'>HçP>=†¾€ª¿>MÒʾ°­¼àŒŽEDA–/qDŽ2ì?3žA¼ˆ(F?žøŸÀÀÀÀÀÀÀ&=ÂVƒ)=3TC$:§?éí'>6\=ÈyÕ=§jÉ>Gr®­B|\"AĎYÀ6nFV@¼˜ŒíöA^ÉDoÑA€5D!@'Š|ÕÌA"rC¬ÌA´S#@Ãó*.LQAñZDñcAk™?Æ9®@?>P?×ðð?¦‹°ÀÀÀÀÀ@pŽ68…~eÀ" ‡róí@bÀåþïïÀP¶­h:«øøøÀ7æ×fÉ\Š@"Éö…¤*À$v&v0À,רHQ@TÀd&Î/XºÀ:‹Ti{	¸@úsa˜@2
«45@ñ'–‰-H@E–)à§N½@6ùúg›¿ÿà˜­§þ À9LÄ÷C@1zÄ֞?ù]ˆx?ìÚ¼"‹À¿ÕÃ0@àáMZHF´dGaia EDR3 5514403760832108544L‡yØRºGú@Ÿ€@^*²,e'B<飛ÀI-е¿l<åóë@œÒgOs¤<øâ:CBMJB×÷À:G 'HôE=#T˜@3zî—^ýz=˜¾>BxÎ=½N@=³-»=)Â>Aç%=Ł=]=ü=Ò¥s½Tx÷>ë`_¾×©C¯èÙF?ŸùÆÀÀÀÀÀÀÀ)=k3ð.;•¥vBšdj?{­D=žˆ>'0»=ðm=$6ÿÂ
Q¤Â1{BmÜÁÆ\ÞF…@½IbÏTD@Ý¢'D‡O…A€0+@'ÌC}›bA+erBàXAA)@ÃB†z"ͤA©F…Cé'Al5›?¼ä·@7ûœ?Ñ¡?žV(ÀÀÀÀÀ@pˆ‹µ¨ëÀ$sÛ^ @bŠÃ:ti¡ÀP×"¤ú"øøøÀ7î;p£"/@Oåmð†ÁÀ$FµUrÀ/ÆäÈr0ÀdÁCÌ
?ZÀ=•ltf÷É@¾õ$74p@2VmÇߢ3@Sȗ @DÚZÀŸF@15K«xfÀ †W·ìÀ:ÉrÄ¢ú@2¿É²cù?öx2åòCÓ?æ'<
@¿Ý9iYûch@ ·¿%mF´dGaia EDR3 5514441831422400768L‡;¡|™X?øÂ@Ÿ€@^\þ~X'<LuÀH¼é×\E<n·q@¥õ×Ě<mhÇCÔ B	_ŸÀ<
'c&Ë<ƒ	Á@3Ðos*<…+`½#=(í¾@N¢>;>1ë¹>>0¾m2Ý>Õ><oé|½éôS;;@1³Cµ3yF?«SÀÀÀÀÀÀÀ$<Ç'<nYBȬš?Ža¥>Š§œ=ã9M=—'=Õ±'ƒªtB°åAz¤ãÁtÐñF=@äõ֍gBl=KD2:åAbH%@Æèž	¥þBŒåC&~lAr¥Y%@åî4TxÜÂCè¿C 'ŽAQß?¬2@H?"øˆ?:ÀÀÀÀÀ@p…t?ÌÀ"«ì˜'"@b–5mw­ÀP§°Ýá¼OøøøÀ7ð`
,Y?@gÔžBÀ$Ì?¾À˜"À/º®…öÀcëoAnÀ:SZ¹X%«@­Ð?í{ð@2\ioKT@™-s›‹X@DÝhQ[¡N@7æޑ٥ð¿ü`ý«y½ÐÀ9¶%J'@1¥y9~E,?õÁ©+vžþ?ð‹CãK ¿á5²œ#Ýì@,9|ìu&F´dGaia EDR3 5513128464781980800L''!l´€:ú@Ÿ€@^ךtý²<>eÀIᬷۈÈ<21@‡¤kÛ«Þ<GìCüYhB
ömÀ<™#Qi;è<v¤B@3¹y#¦·<_Jy>SÅs>†¥è= ]Ú=¯y>"4¾=Ð.«½š¡G=ø=l5x>Vi<ÿ;?ƒ§DÂ=œA@Ä	BF?¶ù"ÀÀÀÀÀÀÀ%<¯Ùï*<Á;w@~½n?…)ÀÀÀÀÀÀÀÀFKA³äUC‹¼]CôÌuAM'@ê¶ÐQDCÑg4Cž»AWåP%@üÀ)ë2yDسC<èvAA C?¡VÎ?¶(h?%"ð?FËàAcIFAˆsàEz@@¿À@p®åù﬇À#ʂ¨ÿ~@cR.9µ$ÀP÷;î&×À9R"VîzCÀ%ۓÕ®&À)zèzžU«À8''d9Mß@}AñSîÀ$ÉW¾À!8G¼ÛÀÀd"ÚRÀ:òyÇ=!@œE‡…Öð@1RA«@¥àA†p@H~³§â@6§Eë+ŽÐÀ&Ù5š˜À<+Ÿòçc"@0¸ê|V?ùEáÍ?ëC@-þ`¿Û©×öl¸@%ðf×°F´dGaia EDR3 5514481207681526400L‡_qlª€>4¥P@Ÿ€@^íݒ=¨ÆµÀH°_Çú
:=ª‰?@€Hå★=¶ÒB"0ŽB´‰À:†ü@=ӄU@3Iˆ"M
=Ô:±;Ú.=¨Cо0ßc¼Ö*Ñ>" »D•i¾W;<ç(
½Ñ½C%¦e`ÀcÈC¼,>T?®?h_FÀ?'W¬<ÑX?¾Sá=º±½__q¼Ïö=©å)>¬.<• ö@µ1Ï?]ò4>wþD<º€~=µúm=›^žÂ…ÑYÁ"Š·AÜ¹@¡ÚvFy@"uɚpú·?ìÔ§D(H&A—ª)@bæcè" @óž‰Ažâ7AŸ	'@œçšhíƒA8{CMøõA"êR?Ç»þ@Q¸?øeð?ªÕ€ÀÀÀÀÀ@p~Rf£N?À#«°JÁÃâ@beªXÑ	ôÀP·–À0â…øøøÀ7Æiì4» @,žßõ]…À$¶-ž(À1ÕĤæ;<ÀdØ@"À=éF¡
y@	ýGªlè@2œ$`×ä@uý•çtÈ@Cá1 H4@0~à2LÀÀy ¬À:½Ê
Ác9@2B­#<½?õ]"ÜŸl?å8PjB0 ¿Ûñ@>@ ›ÔÈ?ãF´dGaia EDR3 5325251820572254976IçQ¶#6ö,Ž@Ÿ€@`Ãóæ)|w>N—_ÀIû…½à¡>_æ¥@/,R×>s}§A—þÏAÜMÀ8Å@~>ÇH>˜h@'óÝØw%>›.<¬ßµ="Ky=(`›½•AÂ>,i½lÅâ»GD=žQA½j1b½"–ßEC¿!YßC³ž=?I5/?™¿‰_FÀ?0=Š
¾,ã½{œN½¤æ#½©‰¼+0n'>Ù:+<Ì¢Cx¶?yZ>0
b=õËÚ>	–ž>ë½Âá#†Â',âAwÎÕÀg…ËFD@ui,ÆÇâÐ?ÁxwCb¥xAšÍÊ@L¢éŽë@î<¡@ö,A§Œ¤%@'*se·A`2'B%òAŽ±â?î›@FÖ?Ëí ?Á¾€ÀÀÀÀÀ@pÙJøôÑÀ<µ›@d¦"ÿxÀO9㈢`øøøÀ:gÓáZÜ?éæ¸æD€À'Iž‰Åý›¿ùà—€Àk¡r5ƬÀ'e2
Î(?ãÈቼ @.#Tg(N?ñGdíø@Kýíÿ®ÀBä"Âåê@)µc²stÀW¸†Î&h6@.ù8¥ßw?à)ú•¼¶¿ÙS]9Û?мfÅü¶@,Íè¢1›÷F´dGaia EDR3 5324733950598536192IåAQã\X"†¡@Ÿ€@`zþ•¿´=®îÀIÆ+´Ä[ó>r@÷ZÈä׳=å{ÈBD	B°À<}Tg=÷ÛY@-?õ!Ñl> ¾'<y¼¶û÷½îÐã>'µ½Õ>}õܾÉ>=Ú2P>8¾œ<éé½ýš¸C­%?ˆ:@Ÿhu_FÀ?"Ãù<ô?a=_A¾Yਾo¾³üŠ=â²>qÜz!<FO]C —+?~#y>rå	>ËY¨=‡Ó=µ`"ÂàèB›¢BQy½Â?Fæ@š,Ië;`@H3ODίAŒäÁøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@pÝFƒ›Àg—®¦Ü@d–?ÚíßÀP!³"Ô$‰øøøÀ94cpÈp?ñW•²¬À&šñVÉhš¿á?ô?®5€Àf¬v¦ˆÀ00î/Ä;¤?ýjI¤Ð@.¯ÚØù·\?ö¼Î&ð–@L‡!¼åü?ýóåjâ@ ¸¹]¸œTÀ?Žó›úÖ@.¨}ÄÓ?üaŽE«tk?³oã% Ÿ?­Ê]'€@rØXÞsF´dGaia EDR3 5324963675503707008Iæ@AÀJ'ƒÅ@Ÿ€@`ۊÁ¸z]>tÎÀIvC(;%>iã@eA"Þ>/LŠAÖéÂAÙÀÀ8£fAÓ[ >IçÄ@'"ÊHÁú>K›=¼øÉÁ>5°¾'¾="Ö…>x=VH£¾–/<ݓg=¯
½8×x	w?²êòCÖa>h°.>7{ÉF?ÓêÉÀÀÀÀÀÀÀ+>'¦	4=• @œ—?†"ÀÀÀÀÀÀÀÀF¯@~®˜ð`C?~$[C÷@+A—­Ê1@r; v`¥X@'¦BƒÝrA™hå1@p.[uH³@žXÏBQCÐA•¸£?Ž]>ì€>]€>z"€ÀÀÀÀÀ@pèóšCÀ	ÿOu¯ÈW@dåí_å#ZÀOouop½
øøøÀ9¤ûÒG?ÙPò']@À&¿ï"jÑ#@ôm|Ã}Àk"±¥ËÊÀ(§‡³³?öä1OG`@-Oi¨[ð?õ"ܹåQ¸@MÛZʇ֢À@ëP¥þx@(s5`"ÀB{Ã"ýB@/+;-䅗?ø€'ofû¿ìé»c1ªà?ÝÉE†Wù†@dNIE®F´dGaia EDR3 5671667042089921152NµÏ j€
n@Ÿ€@bn«Þ6-C<靾À2ÅC¸-Œ6<·­Ê@"â(-£µ=4äC•¨BkGÀMQæèd"=Ù;@
%gþ£¦<Ù{=Ї¾ '|½VþÝ=æ=ü¨m=•sʾÝBR=ÊÔK¾/(>K-©ýý¿?îóCj´ìF?£/!ÀÀÀÀÀÀÀ=JJÖ<Ôx§C3¢\?w!>Ÿ|r>ºJ¸>‰{–?6è Ã+vÁn*ÃB<ÇlÁœÛvF@Í­	‡«JºA	ŸDÜÏZAs»@¦ñ¡K¤-"AP£	Ca8"A…YÎ@ÒUº
HÇ?A¿¸DCÛÒAaò?¶è(@&¶¨?·Ä?•©PÀÀÀÀÀ@oÃ/+H×@:kP»n·@cŸfg•À=Ûç~pŽøøøÀ7¡"ËÀhœÀ{m™¼À1€ãlòhWÀ9ü}L½^@ÀVÎ>ÿœ@GíF™ç@$*KM@'æýbڗÀw|zª¨@?›ª˜¹ßd@W›ƒjû×@QëIZô¦çÀU'Œú­Ý@)8å'}ƒ?Ó䀥Ø?ñe®æêb°?ꚯà¸+X@Tü=€ÛF´dGaia EDR3 5322589726816369536IÝ£({€
€î@Ÿ€@_¿w3Gd=¾ÀIUAwCè=Åtö@™Ñf£u=ß-WB3ÛîAäÒ¿À8!ðôÄr=õV'@.¸C²(=ãž= zo>±­½™(?<»*>ßlD=¬{¾d=€ç¾@Rp;oˆ<NL?°8CÕQ>È'?ïga_FÀ?žmM<Ø>½â¾xû
¾D˜ž½Ž)ø>¾x&>*="*:v¿@—æ¨?†ÒN>G—A="$à=O"m>ù²ÂêKµÁr»ÀAÏËÇ@bƒÓFY@' vÜ$Ó?ÏAŒD8'Aøú'@h¢D¨¯ÏC@á=$Aßü1AœÐÞ"@˜X®¾
A
N C4=(A†!·?¼r£@5y8?Í~@?t0ÀÀÀÀÀ@p´‹z¨^À
þ¤0
@c´¼£rkÀPibb½ÊøøøÀ9|²¥Þ@ÿMPÒVÀ$÷Zy@
ùÀ#28~€á ÀiJ7Û±ØÀ8èÓÉ邰?ø–€r6-ð@0Â^šÎ@쉝Á"@Gÿ…ÓfjÀ3²û-`¿Öâ:Ò>8€ÀNÕø£ç«–@19Ò=qN?ç@_vÜâ¿ÔdAeˆì?Á­'»©@"ÝÂw:æF´dGaia EDR3 5604839279413583872MÈc¡š`YÆä+@Ÿ€@[s¢€R<36ÝÀ?á†éüåM<e@ך"
¨œ<|ªÒC¨ï×A´WÊÀ1Øyˆ
6<s´£@+Œ$$¬
<Œ¢><"gZ½ÄHg¾sv=Ÿh=¶²S=Ô߁¾Ä!p>¬Ý¾\•½\ñ¨§?"´ØCØ@ÊF?¬ŽOÀÀÀÀÀÀÀ1<Ë/Ã5;ü€rC"Æ?…	ù>97ä>1¶ù=x¼:>ƒÅÂV7ó›e9Âo[BbÂF´@á¾̹íAë¸Dš'ÒAd•…2@Äáßé Ü«BÙÁC"¦—AtA60@âs0'[È£B·óPCÍiRATߑ?ªÄ>?û
(?z»?{_@ÀÀÀÀÀ@nŽ_š<SBÀ!/Ê àMO@]´¢¯±,ÍÀJ­œF«ÉøøøÀ0€Ê%@"WzBnܶÀ!ŽÓ—§÷åÀTv;þârÀef"}þ8SÀ<­03³ãG@%Õ2–/Û0@7n1šîÞ@ŽÞþ
ÔÀ8@ÄV"L$@(œ7á=À•TMeäÀXÃÐL*Ž@:&ÈÚ[¿ÎC@œž?ºLŽ?£?¶<àÑ@ 610ՙ\F´dGaia EDR3 5604898442582320128MșpBd!•/'@Ÿ€@[•Š‹»b=œhÀ?Ÿàû÷/=Â%Ê@
Õ³phž=ⓗB,:4A­$"À0ã*–™–=×_@+b8™Æd=ð.7=-Òÿ=›i™½Èò¯=ŸµÆ>Èú=Ñ>ß¾v=±ìA=¼Ÿ}¼y<J£¢¿xWCÿÀ‹>â™@A¾_FÀ?•lk<δļÊÚh¾*Ê«½9z·¼Òœ¿=.›0>':*5;-ïÖA ?w1]>³Ý>+ÚV>©¬>'*tÂá÷:›•Â-WdB#bF¿@'_ó¶wP<?ÅäwD3ÐA"²/@_ŸfÎé¦Þ@¿3zA©[áA ªÌ-@™%¸'.A¼›C%U0A…Ù¿?ÇÍk@Vˆh@¸Ð?«Ÿ0ÀÀÀÀÀ@nu¤ö½À %÷ËÈs'@]Ý*Ëm">ÀJ€1P!ýøøøÀ1*[ÆùN@#2ÝÈëÌÀ!7ªÏÀVolõÀðÇÀgo?2ã|#À=|L
Zü@#·}þÆÞ@7ۀ[Göi@‰ëõ†,À@ÅøÆB¼Àê>,åþàÀ¼®éÉ@À1ښ9"@;ãžÿ¼®¿ûqb3I'˜¿Ô†Šˆ±\?Áá֍Ò[0@ë•]‹¿EF´dGaia EDR3 5604923696991402112MÈ°hWx€LJæ@Ÿ€@[¤¿3'—=Ć¿À?}ëù?¾=ø @ùÞÂ2ê>_ßB!±A³",À1¤ ŒDXe>Bk@+"¿òÉè>Ó=#w=«‰Â¼é•¼€w÷=âu=E"¾=BR>YA ¾f;½"1Ïο"žzD	ÍÌ>Ùb$?™l_FÀ?'ª:=).½Î½¦½óÌ´½‡–=½D4Í=‡7*5>Zžå9<2g¯Cm_?zrÂ>hq¦>^§ö=ÿ7£>…ö³è'¬rÂEQ~AþÖ*Få@ƒü6Ê&ñö?‡´DŠKA•a»4@P×OV8!@ŒÆAu±A¦#Ç5@Ž@¨í{Ò@À¤›C ÎøAŠCÒ?Ï>@^ÿ¨@`?±ÞÀÀÀÀÀ@nŒ´	ƒYÀWÑéWÌ@]îèÛ¤»ÀJj¼H†yøøøÀ0Ü]íÀ#w@"ÜûWO»À!¹ ÎsÒýÀUn=9º¾OÀf\Ž¡Oý?À;KöÐé@$SxNÓʌ@7°òç(`@å©4ΡtÀ< Ís»˜@kԉݠÀõ_'ýˆÀ6yl®RÍ@:iæ;ýõh¿òPwÿ±Ê?·ì«AQn?л]÷²@"s H¹¾F´dGaia EDR3 5604978505075378176MÈâA·ÈW6.›@Ÿ€@[œöæ!bó=!T¢À?C-Œ"Ç=PIÒ@'˜{܍v=yîÙB—¬üA©5øÀ0Â&v'p=J©@)ÏK‰O=|bÐ=Õ%º>F³Ž½6\ã½sn >e'¤»¬‹¾.ý>/ûؽ'3]<öb珎?Ž®
Cã•F?ž°ƒÀÀÀÀÀÀÀ/=°9Î5;Õa¹Bà¾é?…H>Ds>mò]=ô×g>˜Q;ÂɽnÂ¥Y4B]3AùM=F¨@§î\D>•@=ÒD
A‡Æ†2@|»­ƒÓb@ËÄÏBd"A•uR2@¯ž­^‹½¬A!™zCÈ](A{­÷?¼UÔ@<ò´?ÚìÀ?žø¨ÀÀÀÀÀ@n""Í/PcÀJ­ëùÓm@]Þ¦ÁêâÀJP~_4ë%øøøÀ1µç@#Zi³>ò–À"^ÙgE|ÀWW™U(Õ½Àh鑣¼À=iÛßJ@#æø¾…áb@7ï©FùÎ@NÈ1×xÀAã·–¨À"ÏÅvþ ÀrD¦À2ƒ™TG·@;j)A«.ÿþMI"×'°¿à#_ô½à¿È´JÂ*MÀ?ö߉%~aúF´dGaia EDR3 5598136858386053120M°"Ð8€¯Ó@Ÿ€@\ø妞b;=š*UÀ?²É¼WÏú=²V‰@ŽË<áÚý=áÑB<±A¨Ý_À1ãºfŠö=ÁË@&h²ü*=џÏ=Ü>BÖë½ÝOå½®àN>aä¼¼š<¾+ô>,t¾*'½‡ä·¶¾GeŒD'G>ä"s@-_FÀ?•Má<Úqê¾lX¾§¾e~u½%¥Ø=ÍTŠ4>÷7<5­pB''ó?~á>`@Œ>jQ=ò‹°>œÄÏ£Éñ¤BžBN6AÍßFÁ@'-$Ìe,­?Â"D?Î~A/j4@aèÂûÖî@À6Aºu@AŸÉ43@šA/""î9@ò?ëC]õ~A…y·?ÈJé@R{è?ùœ ?«[0ÀÀÀÀÀ@n׸uo¹ÌÀ˜†ËFÉ@_¿ö"‹¿ÀIîÆäiáøøøÀ2%_õ¤âE@!8(\áðÀ%ŒØvÒÀVoæ¼SäÀjփ<'ÎÀ/byS-ì@!Át?
Lð@6ވyñ{?ÿò@$@À@¹…wöÀ9Jµ@!¸Cíå°À7t©K˜?@:4ꛒ.¿öHÏãažÈ¿ðkJÍá`?¦<½öù@œH³'cýF´dGaia EDR3 5597983343379454080M°1¯˜€:šï²@Ÿ€@\ߨ'å<oÀ@J1ÆS'< S#@+ª%<8¼oCԆËA¸Ý­À3jË@ØT<'qe@)ž^Ö϶<<Ú >YlÐ=µD€=ðåj=±Ó>i P= Å{½åÄ9=ãDî<łô>üР	ž?Oø–C×P¡F?·è¹ÀÀÀÀÀÀÀ1<…ê5;œãBX?ƒŒ2ÀÀÀÀÀÀÀÀF®@õƆþGðC'ý÷D»®ATü3@áÉ}1¦g²C'T¥Bú§ÉA^õ•0@ò{Bß9©žC¼V^CHø9AHÍm? ê:?±A@?—Ð?Bê°ÀÀÀÀÀ@në
þmµÀ²gÔÖíR@_·"ÛÚÃÍÀJg
=n2øøøÀ2SÂs>+¬@!.)ìHuaÀ%<§]¨ êÀTtvšò¢Àgý=âtÁÀ1ÐdC{´@!d¯C׺"@6ىb‡»4@׎÷ûiÀÀ6©ôôŒäÀ!U
{yP@1éét8hÀ7sF|£@94N¹·ˆ±¿ïUAô	0¿ÕH3FÀ?ªJlƹçÀ@¾î#«@F´dGaia EDR3 5597835974465609344M¯')ìހ2,¥@Ÿ€@^Cí‹Q•å<íŽzÀ<îþoH"=ŽY@7
+¦J=DTBÈq&A½/@À5ZâõG''=&ëw@$Q Ù³f=Eò$>&2½x¼{BÈ<L—E=Í´¬¸Yï[¾,¶î<Ü8³¾EA¿>C)ø÷¿ÛaÎCê F? »ÀÀÀÀÀÀÀ:=ŽËä@<2îBùÝ{?r>=n,>‹i¢=kè>ÑÞbÂÍÚL‹ÈÂ-ƌA÷dF
@°=u§³ßˆ@X6=D™Ô@A…T8@†Rsy±Ýé@é¸4BÙ¬A'¡r:@´ëÌeÆ-A)DAvÐÛ?ºÜñ@1È$?È!à?›nhÀÀÀÀÀ@nÉ£='?øƒïªXèR@`"æ·XÆtÀG¿€M
û¬øøøÀ21ˆý"¹H@|˜ãê^À(ðšFO0ÀTèò0oÞÀgтϤ®—@C×<ŸH@!©"/Jžê@5ᚥ^ Ú?Ð>«%@À: ÜE5ÔÀ2±ÅM`@>@­¦q À?= ïç@8!ÀùeÑv¿ë²' ±`¿Ê"°ô·û€?ìÅÓ­n@ø%Í®xÌF´dGaia EDR3 5598347041212369280M±Rù҉€i?»'@Ÿ€@\úd
äð<Î_/À?Z>Wð[Ÿ=	{}@Ïëk¢wç=#ݪBޝþA§×hÀ1·;D¬¢°=	éý@&z{¥¶[à=+®·=Ñà>=´Ðf½€?½&ý£>‰ê½꫽-á¯<_Æ;`â=uWÈÊÊ?@öDCøF?¢—ÀÀÀÀÀÀÀ5=n3è8;iyBÞ?ƒ®> ò©>‰ ˆ>@Ýl>¹ð½Â'4­Â¡}˜ÂfìAÆáûFØ@µ"§Ý*@ÙDcúA'§‡0@y¡õY'ARsBӔGAŽ¥‰.@»OeŒA•KòC»PÄAr/?¹Y´@,p?¿à ?™ÀÀÀÀÀ@n·´g`nµÀ£GZ!A@_''?NÛÀIõïÖ;|øøøÀ1vžT°À³@!ÍåFçIÀ%i0,o¹LÀVú[ØCªŽÀi~^u‰|À3©‹Ó{Œ@#÷€ò@7)g×%@%k¼ß8ÀA(£½Ë¶JÀ4³‰¡	ê€@Žü,"÷À8iÙ{¢Ç@:lh|{–¿ô²˜å@¿ê¿Ýœj> ¿ÒæâGÚp@)L
oòDF´dGaia EDR3 5598348759199409152M±T‰ÔdC=¤@Ÿ€@\ƒvá´{;þëbÀ?i"œÆ$<ª€@4=¥o®<?CCÍ¢7A²WÐÀ2¨:Øü+<" F@(gòaw`—<6æ=ÌòÉ>Cý=ªU½À}>-Ž½½4"½²,
>Y ½º½.Mžœ>'4ÖCÐkÝF?¸¥dÀÀÀÀÀÀÀ1<~"Y8;¾B±ú?-˜>	J>*Lk>Ð>~ešÂZ‰ñ¦ӆÂf6ÙAÕ׌F´@ö^%÷ÃÒCù-DÙmAT"Â0@âv'÷õëòCjݱC þA^O»1@òàá‰+ñ-C¥>UCiùêAHnì? Ü?¯x?¯?A]`ÀÀÀÀÀ@n·"`"ÞRÀ¸ºmß@_0"'RÉÀJAóñŒøøøÀ1RÖ~ö«}@!­rǽÀ$žyøxÀURrø{2uÀg£Çe ¿À2Íäæå¡&@#f‡,fº€@7-ÐB'@PDŒ½¥XÀ;±£üuŒ0Àc½*'`@ý—Þ뢠ÀAib$Ó¸1@9œÏQ‹Á·¿é1ÅbӇp¿Ã²)¬é¾€?ºMTWÆà@у¢ûôF´dGaia EDR3 5598358173767392128M±]Ï[€>ª¤²@Ÿ€@\‡{^M×<¤'NÀ?8ð•kz<Ïw;@Oœ"—1<ý½÷CʙA¬dÀ1ø´#á‰Ö<Õ¼B@'ÇË諾°<öUâ=ä°=M	±½õ!³<|Ã0>€¬ö=H´:»>>C3=Š."<<ҐÇÅ¿'¸õCØ\Õ'ÖwF?¤O×ÀÀÀÀÀÀÀ4=*o8<_WaC"?w ˜=ÜW>cyy=­ôõ>§Z¯A&›åÞBnîaAë
óFÛ@Á"SĕJAwœDˆê¢A|Ô*@žÊ4ü´AÎA¶I‹B¬öZAˆÑ2@ÆÅf×B1+CN°Aiԟ?¼Út@5Ü?¦p¨?—ûÀÀÀÀÀ@n²·Ù ºÀ$< Š{j@_ÀèjÀIèÄ8C,øøøÀ1ÒRãV@!ý°Fi9nÀ$ªö")öuÀV|ˆ>γ7ÀhÄ©ˆöa´À3,d>ÿÚ@"Ñú…®JÎ@7AL˜:@Såö"À@,üŠáǜÀ-ËÄw¡X€@ƒš~ƒ¯ÐÀ6hÃv+@:TÛ·Q¿ö㦪?X¿äI¦Ëv ?´5_õFŠà@
§^?S¥	F´dGaia EDR3 5598276084044149376M±p2€ƒ†n@Ÿ€@\ ¨'/->$W›À?ÃÀ6>H¢J@A@ôo¿>tÊA˜º,A¯ižÀ2i€™›ÉÊ>_C@'Ð4ÈþE>ŒÞÖ=€g=!hƽ¿o,½ñ°ƒ>
)$½öú½5ËÛ½,lì=xð ='<ll?_ôÎCÚ¤"?'b?glF?•Ë¬ÀÀÀÀÀÀÀ*>Ä¡,<&HUB°3?"ß>îË>Bû>'ÿ¦>֕;ÂƋÒ–sBR—AÀ9ÝFs@yYÏCø?q#CØ¥
A™D›#@Gº¶°(Ø@º2ÍAñA©.™+@"3¡¨Á"@ïŒB¬±\AÆ
?Ù:³@[D¸?þŸà?·éÀÀÀÀÀ@nÇ'àŸÚhÀªєç@_K"4Rü/ÀJ Eü#¦øøøÀ1ÿ­)«f¾@!èk9zOÀ%i9ˬÿÈÀVU5óèÀhø=ŸøðÀ3hGe="@"ÙÖýCþ@76ª齪@%E?éîHÀ>i,ƒ`'üÀ0'~¡f @¿Š\í0èÀ1qÔ²V·`@:vüƒ¤Ô¿ù©ë2z8¿í5N~€¿Ò–Ԑðb@@%•ÓG	¹1F´dGaia EDR3 5598284403407464832M±¶)€aÜøL@Ÿ€@\¬ýýÊLÔ<¢¿'À?¢–õЦ'<½—@‡BËý<Þ¶LC*cüA°¸5À2˜Sˬìþ<äŒ@'ÙFÜט€<ø#'>b.'<ùL9½.Áš=ìߦ>dE>Œj½ÊÆú<Áìñ¾ïÝ>Ÿ™àµµ@†6ÍD¥ó=ßç°@žF?¡¤{ÀÀÀÀÀÀÀ3==µ7<ˆÒBßå?'–­>l>‹"=î9(>†Œ<…ÎÂjÕéB\xKAáÛFº@ÈË!6S—AdÃD]ö÷Avڄ6@¡Ûƒ,"—ÙAvœÕCL:A‡‡2@Ï¥š‹&çåB#ÉUCÅ۔Ac•?ºn@-äŒ?Á€?š+˜ÀÀÀÀÀ@nÆMÀ¼À1{`Áç@_Xg•‡øÊÀJ
£úÏÝÝøøøÀ1ڀ=·Àë@!¶Ì³»×¶À%VU°&ÀU¶6'Àh™ÝۏtŽÀ2½·ì'$@"W3®ä¤@7ÚÆAl^@pÕ®%¤ÐÀ=@&OcÀ+	¡2† @ú4šÐ¨À5Äÿ¡öYÍ@9þØu®µ¿ô™±}Æ÷ˆ¿â§¸îõ࿾‰d<@"l8ºfYF´dGaia EDR3 5598467369018455424M±Àiõõ€@D­)@Ÿ€@\¾Ñ¢$=¡&ŸÀ>øt©p)Ä=¹žX@»ÿ5ªoa=ì§ByDA¤OÀ1(+xŒ–=Ì×Ú@&"·âÂ.=ì÷2>Î>#Fb<Ƀ;Pq>	Hê=&ËN½à ‹=k?ã¾ç¿>-û1ÅÄ?IpîDõÿ?¸»@Põ-_FÀ?–X<ÈI¾@E¼½œx¼Ôsº=Wš=˜ ë5>)ËÝ8<7ŸAì¨Í?ƒJh>K×¼>:¼> æ>¹Ô…†€ÂŒÇ	BY3A¿nƒFÖ@KÜåS½?°ÿgD<¦A'"01@`ûaã%é@¦•AÊóA Jô/@—'ªà.@£ß CWàA†–d?Ťü@M¤€?òŒ@?¨¼ÀÀÀÀÀÀ@n·¨»ÐMÀ4EšŒ@_]7[@îQÀI° '9]øøøÀ1v‰d @!g3M£tÀ$*ðq\œÀWû¶Ài¡
ë©´À0ÊíN;òÎ@# /ŠÑL@6ö5=@"¬ØzøÀAqqhXšÀ5ÉM
ì@@	vA'\À5$@eà€@:ŠwŽÃ4¿õŠ'"¸Ð¿ò¥Xì›@?åL¶VóÙ
@#«¼ôÞF´dGaia EDR3 5605172981191995264Mɓ!ï€	Á`@Ÿ€@[e4‹Ä÷=‡ØÀ?Mý®›=:úU@T	e)à=[ûeB³òA§üŠÀ0ŒÈâŠ=M=ô@)Ù0~Zl=n_ò>,]Æ=Ã9Ô=¢Y½›¹=þÓ½tQ˜¾ƒB>æR¼û¾>†Æ¼º?ê†DT˵>Ç1ACÕ_FÀ?œ{´<?´õ¾''½ÝQÖ½`Tˆ<:uf=z4=ªÍ˜7<‹üBx6@
?"Öñ>'˜R>do*=͝>š­¹ÂžÁ§Â‡}ÂomîBá»FÑ@³ÐMm=,A9%øCÛ*ÉAƒe@š#–W¬}äDEìô@<AŠ=,@¿½Å~~XÆD‹çH@èS<Ao'^?÷E.@Ÿè?[?¹¾PÀÀÀÀÀ@nsºN_'ÇÀ Ê=vª@]/ÚV¿)ÀJL!•Ô øøøÀ0	R3Ç@"ړ±E´œÀ!nØë<±ÀV¾"¡MGPÀfìÿ\,ƒlÀ>6P·®¤ü@%Ô!…îì@7¯¾EZÑ@d`Ք´À@±OÞïοÄHjÀÝÀ¤d8l¸ÀB4¤"©sJ@:ˏ¿ßF¿ë°R76zÀ¿®ù‹¬"?¸mb£$h@#Ìg'PF´dGaia EDR3 5605634535559829888MË6é´™€c°õ‡@Ÿ€@[§¼3Cr>!í7À=å[ƒ63>ú~@Ši­4¼>™>AjflA™¿SÀ/pèÞÃ>‹•@&'ûvt?$´ç>îŸÖ<¥Ê;½âaž¾'ÿ;¾‰HÀ¾ª6T¿
Á[>ÜÅ>>*Ý>ã=ו	•¾'ÉC(¦?ª]?p_FÀ?—/x=xh…¾e)¾d=82ɽŽ?3½¡ %?tëE=KF>n®p_?{ÖÀÀÀÀÀÀÀÀFs@†0ÊÔ]¦—@5
,C{–A"xùøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@n_|kz¢EÀGb>		+@]Í,€¯§wÀI¡íI?qHøøøÀ/¼¸ýªAÅ@"×ÜØô>À#î#¯þÀY³"\j‰VÀi4•ûnÀ<›@èò@&O{,©Ïµ@7­ýÚÏú¢@	jsâk-pÀF›ÆsÚÀ2ajœÍzÀ"ƒ<1 ÀB师m»@;PYxøŽ,¿ò…æÿ¿Ýÿ"0º}€¿Ç¥—GP@U`ù~="F´dGaia EDR3 4804369285099134208B¬Œi!Qn@Ÿ€@U»LÓ<ízHÀE:"¸<úH@'ÐÒîÉ=¤CIfXA֑¢À+	ñ+Rñ=%"Å@:K9yréÊ=C~¯>Mœü¾ÿ_¾T/k½4ÖÒ¼ª™´½õ:É>
S¾=SŽ±>eÖWV?l@C¿Xƒ=¡{? »[F?¡
ÊÀÀÀÀÀÀÀ'=¦à*<`å?í´?…yƒ>^eû>='~=çÐP>Bù*«ÅÂcägÁíÁsàFf@½JÄhÐÀ@¯
D«SÆAÿ÷(@"öW?PAAT·9BÀÛ_AŒŒ÷'@Âð'F6RA°ltCÛۉAl€4?»lE@2fè?Èϸ?›þÀÀÀÀÀ@o	®½æÀ=*îºZ*@UìÝ`'ÀPfö
°%øøøÀ2|NæW@]tI»¾?—ÿÛgÀI@.‰ Y«À_ºóeØÀSxªþÝ@!–]¦>@5™Ñ~Òp@)~Š¨ªi@_+LÚ)8@L)Î;ºóÀIØKæ¬ÖÓÀv»ù"ñ¦÷@:nܼ"jþ?t{an©?ÃÔDÌKl¿ÁVÓÇÜÀ@àá8ŸF´dGaia EDR3 2943618340973615360(ÙÕI™Gº‰g@Ÿ€@W¼½Hd=U>MGÀ1–hÇz±>V¶È@%
,@
>Eÿ–AÚE/AQKÐÀ$vSta;I>:8@ MC™ßâE>Q^?I,ß¾Q§q½©¤¸¾©	ê¾i{Ö¾ŒX¿
ÃS½ÝÁ>"?¹Ë'@ÄÅD̗?lˆkAB\x_FÀ? Þo=½÷¼4øǽ]Bù>M´­½ÇìÎ>#'Ô!>Ԓz5>DÀBWóá/?£8=ΡÏ?>Z£>]š¤>ŸtATcqÂ"âÁ'¬lÂÕ.F@—å±á¥@M0.Cæ³$AŽ@z½ÅeR¡B"ëA(€åA–@°'uÇÖX±BäðÊB64Azݟ@Jæ@E2?À@RÀÀÀÀÀ@l-]æ¡#À-}ÐCwÜI@XÞ¥‹Ì|ÀDu'EˆøøøÀôV-tF@  V3­`ÊÀÄ2~`ÚÀ`ƒ?hDYÀ`Qýåöf•ÀH¥¤Å¶@4‰‰â+¬@6'Ÿ†:0è@ ã¸î¡ÀQÄü…r¹I@JW½n–\À7²jé}žÀP–»û@?«pÕÊh‡¿îÍÓ¦éà?èJÊx ÿÀ¿àë¡wIÃh@+L4¾B½óF´dGaia EDR3 5537216909118188288LØ%qF«(ìlf@Ÿ€@]•)2ò=$ÀD˜nnª =6w@ö~Mÿ"=-BjB÷Ê;AÜGÀ6¶]¬"-"=Dã@/!íx}Ý=p[{>{ï
=O:ö>N-ñ>‰@L=}:Ž>‰š'<ÿ'¹>²W½2Õ>¥ÀðhC%AÉ5D¯a>ÔšB€8ˆF?ª±3ÀÀÀÀÀÀÀ%=³».<ìD BÀå?@	ƒÑ>dä>¨™ô=‹©Ï=´Gù³ W‰¾B¸ŸÀìD×FU@às;ºŽ'AÀ8D¯DšAeåÝ*@Ä)^×ÈÐ&AàiÂC·þÍAtÝh)@ä@åá.‰èBŒÅ`DTAS@Ì*)?ÄÐt@rp?ox°?•(ˆÀÀÀÀÀ@oÿ¢Ø½³ÌÀò¥²t¥@`ý›Þ:ރÀN¿$.ßoøøøÀ5…´šºKË@Õî÷J®À%-r7KÀFí†.d[Àfø_2\ÀàÀ76ìÁ¬@•é¾óÈ@4÷¼h!S.@c'8Á<@'z7]Ø¿àqðàt´?õsø' À³4®Uê6@5ovNëîH?ÖjÍL="@?ÔÄè­1F€¿Þ=Åæ廊@%€+YŸ¨F´dGaia EDR3 5537843836912034560LÚ_¡ºc8Eç@Ÿ€@]ÌѓàÍØ<9×ÀCâñ`<w\¥@²jg
*<{¦C¨pGAÚ±qÀ6ïþþ	†<†«M@-¾A›'ìÎ<¬h•=ŒPî=˜×k<äŽ½–Á<ËHP¼A0!¾þ	=÷‡{½mî½T'zy@H'¥CÛd =*¾Ð?[¥F?«cÀÀÀÀÀÀÀ+<ï×Ì/;8‹BRfu?ŽÝ•>
k+>G=±*¤=ԃœ¡ŽtBb"Aw?_F@ãüáÚ£½AÅÌ$DÎôWAbƒ™)@Ʀlã¨uB	×ôC¨BÓAr×Ô'@åVDßÈ^B¦ÊZDÿGARY
?¬æõ@û(?'¡Ø?TxÀÀÀÀÀ@oÑuûÐñ¼Àx>‹À¾¶@`ô'S©ÚÅÀM%Ë×èøøøÀ5f–If¬£@ò#û`ÒÀ%ó+7×Ò÷ÀI£mÐiÈÀg.½Ô "åÀ2ny±Ü@~/
ph@5>ùõbX¸?ûúÿ}C@H\'Y¨PÀ´$É.@@äÍÀ›_È@6¶·Œh+@6ÞA·zˆ¿Í
Nßæ ?¶»»ö=¿Ô/¿nØ?õÂÛÈ8õçT´dGaia EDR3 5537463749479881600LÙñYۀYæõù@Ÿ€@]Tuo%!v>dMZÀD_±J\‰>y|¼@¾°'z>Šì¯A BŸAÚÜ©À5µá0'¿>™I{@0¥xÛ¼5}>³:8=«ˆd=ÂN¾7­½î§¿>öÖ½Ô¼g½€Ý¾6ß^¼î&™>{ÝXW?ÝK/CݦŸ?Šr@'q_FÀ?'U`=–š¾4ä]½w½}<bà<ë^>d'>ýÔÑ,<W>C#y;?ˆ}>X=É|>˜>~àĹ$ƒÂŸÝ BJL>A"¡³Fb@r)‡#ïî.?[çCC©%æAœ;°@<´fJkUd@—>ú@ÂWÍA­Œž&@|ÊEšŠ@ÜåuB…uA·U?׉ø@fªH@
‡p?¸E°ÀÀÀÀÀ@oæö¦âïÀµ˜¶ur@`Åz}DLÀN†™ÓÇøøøÀ4óÇÔX@•Ä'Ä•À"d
…EÀGFö|ÒÖÀfˆÓòš¾À7È2](Ñ%@LQˆÑ"@5݈1¨@8(DˆÙ@&Cðû/ð@l±6-À?è£.÷ Àq'?"]@4"2EQé?ëÌܙp?ôÑå.cm ?ëÄúMeœ@"=å_wF´dGaia EDR3 5537675611631462912LÙÆ¡£*T"'8@Ÿ€@]u‡ƒ€j=5Á?ÀCƝ
™@
=`‰/@[ÚðÅA=p{BµÖSAÚ¸TÀ6a¶"‹VX=oà@/g&dӖ="N‹<±½·[]½hù<e=Í>=%´a½=1Y='K@<õ}µ»0Îý¥¡>Šc—Cì1p>>W"?"n=F?›¯´ÀÀÀÀÀÀÀ0=¶ùñ3;ÚÞA‰=f?p>Z^L>axÿ>žë=ݦŒÂ²šÐ¢'4BnTÔAr˜9F²@¤yãìР@c
D‰õA‰Jï0@rø0Ó/i>@°ðŸB[9A™˜/@¬)þÉò!@èÏüC÷¸A}±>?Ây@Q¿È?üZ?§%ÀÀÀÀÀ@oËÞJ'–nÀõÝvMO@`Áb
LUÀMg‡ÎäcgøøøÀ4厚™çÍ@,»:Æ÷àÀ$H=¸ð˜ÀI»e1ÀffIQ¸ïÀ5*[†èÏô@'-ê@ƒÀ@5M£;>{@©¯wº+@ÚÄlTv0@4~Òg @z½½ÎÐÀBÝýERØØ@6'p ÜÁ÷?É2Ä­X€?ºãÉ%Šœ?´=†Îڑ€?ÙæXµ¥ëT´dGaia EDR3 5537058094111011968Lו04€^?ô®@Ÿ€@\ÀHÐÉÍé=sµÉÀCðÅaûîõ=˜ü•@›7•D§=¢¥)BˆAØ[íÀ5U0™Éƒn= ü¨@0Ÿ™)a†=Ц<—š¨>» ¼ô焽	à7=hÇZ;(©z=¯~Ø=…†¾9dd<Ùú>nn?0v=CÎWB>
MT>¨F?<»ÀÀÀÀÀÀÀ*>}//;0LCÌi?ƒ-®>Cèˆ>@-°> Ð!>'^GU+B²	ýBdšA½]F{@šÑ—'ZóS?ûl<DZt§AŒÎ|+@m¨ÜÌf#ð@Ü×µB	†{A›4)@¢ÓLPÒ¼YA'Q‹CflÒA'X?ÅdØ@F߈?æX°?§f`ÀÀÀÀÀ@o²Ï¾qeÀ!!;ƒ$÷@`HRËöù"ÀMïֈxj$øøøÀ4rääþ°@NAv`8À"ݪÈt³úÀIÜø›*®'Àeó¢ÅdœIÀ;†õàÄ&å@N`Á(4@5ÂÇüÁ'@
SLË€@xÚ¼‡…X@‰O'õü`ÀÍXè¸À9Ê[R"Ä@6¦'"â?Ïȶ<pÀ?Ñ­;>žÀ¿³°ÛIÛ ?ó½ÁÎõ0F´dGaia EDR3 5537278752352581376LØ]°K7`?5c@Ÿ€@]l'E!)
<á7ÀDb§CŸ5H=1ª@S¨q;ý=@CMvAÑ©"À5•©'`œ=+@/G•>œê=$8ª=5•'¾µO½ƒ¼Æ='¬­="áÍ=q"Ƚ¸ÿ8<Ç^¾'=ËÁ¨ž›?àÿæCï˜>̕?äGF? ÕMÀÀÀÀÀÀÀ0=gvE3;ß<ðC€?‡ÞŽ>7¤‡>=Óï=yŒ'>
<Ÿ¬Õš-¯BbTbAŒèF­@¹!@øD<@ìHÎDYÐ]AT0@'.ƒ¡ä®¤@ø×¥C
hAAâ(-@À_RºU½A¢JÕCËNMAoO'?ºC@1Òü?Èـ?šÌxÀÀÀÀÀ@oì*À­<ÀÄQ¸ði@`Öú"ѼØÀMýá°3¡øøøÀ5c]H°¾@[úy^´ˆÀ#Uù»vþ–ÀH£¡"ë¤îÀgHð1îpÀ8¢«ãl»@@Šó45_ü@5s
»-¥@rE€Áó@ ¡É·?çÀ«uÖ´H€¿µaÌ1rÀ(n›Üy£³@6Q±Òð~?§ÚÃ@‰¿ÔðÛwÀ?п5•Ž¨@!'UJ‡BÛF´dGaia EDR3 5537072559561338368L×¢(7n!Ðëæ@Ÿ€@\ò7]äú<{'ÀC×[H§šø<»Ñ@Ïo6¢›Ý<À{C]܆Aе¡À4•¥å´ø <Ԓ"@0'ïRÏ<ï3<ÅPë=W\¾Vë='>>'Ò,=•Ž"¾ÖÈà>,<Ø7=†ÑF‰…=~VCęRT?¥uÀÀÀÀÀÀÀ-=+ùÏ/<ÔâC?€=t.€=Þ8R=ÉΌ>*WÁÂ66™Â‹Ý`B
HA÷ÜôF@É´e?)%á@öSDÕ¶õAv:+@¦–áîô2âA[È|CR~A…|n(@ΓD'ê3A¯ùPD1ë8Ad.D?´`#@*`?¥öÐ?]ðÀÀÀÀÀ@o¶uú½C¡À·ñc›'@`gÖæõdIÀM½üÇPž9øøøÀ4š<wjÂ`@|¶ñÀ""²J7˜ÀJ¶ß¦nÀf×.{îªÀ:"\Eg"î@¯vvýt@5¡¢(ße.@{deu@¬ œçà ?à¾Å¢¿ÿqlo²@[(6v@7J¶;R"¿ªõ"<O¿àW¶µ…AÀ?Ìiì†ð@Våg¡½T´dGaia EDR3 5537072662640492032L×¢@6~/¥¦Ý@Ÿ€@\îÍWZö˜=˜ù«ÀCÚ¯)<³a=­L@ÿ©Ã°ÆG=ÂÑBSÙAÐ>§À4QJ´=Èõ@0F†ô–=ǟC¼´6"½b|<xÓW=À`f>´øâ>'qß¾¾´>‡Ç¾š¼ôèvs¿‡µECÛþß>ŸÈ?¿-[_FÀ?˜¿<»"Œ<w'¼×Ùc½pz½B.ñ=©&+>ö",:ËîÍBô[í?uÊ->!©k=a[©>
på>l£Â"AfÂ}BöB9r¨Aø|Fq@"¿a'm¥¨?ÒfD@8ˆAw'@d/t%~f"@ÝÕAº[Až‹º&@œX¬Š¸<Aô C=aùA"âq?ƃ*@MJH?ñJÀ?©IÐÀÀÀÀÀ@o¶Ž›Jt­Àé—ι91@`e÷ÙÚCÀMÂç¼çPøøøÀ5…"=bcŸ@ŸÝ¡£À"±G‹ÀKÉè|nËÀgÃÚ­šmÀ;ÂÄ-'›s@_"x@5êkÌ#¨ì@B…@"·iÓpÀ}˜æ)È À	«Êw(@Û¢¤è@–@5' Mêí¿Þ/—«'ð?÷°ù$óip?Ù0ì6òmØ?õðX0":•T´dGaia EDR3 5537084211812436224L׬Á	Hxºª@Ÿ€@\ñÇzÈ<²AßÀC¼	8¢e<Ü­@ȍȇ]¦<ߕxC>_šAÓGEÀ4Þ$œl<õÕ­@0/×Uú¾=#j<¼=Œ½¾©½ÆÁ¼™u‹=ó×ô¼Ûûï¾´Öè=h¶6<†=¯œš¿âjøC»	FF?Ÿö£ÀÀÀÀÀÀÀ0=T@E2;­ÖuC¨Ò?pw=Þ¡C>ãA=¥øé>7ÿ¢ÂtŸ|«ºùBKU¤A× ŒF£@ÁETX³jî@Ùë«D¢OLA}"r*@•¹´>¯®Û@î]ôC:©A‹Øk,@ÆÅ)rîä±A¨D"ù'AiM?¼âe@9<?Ôs ?ž«XÀÀÀÀÀ@o°WS2 ÀS%BrÑq@`bø¸sVSÀM¤…bY.©øøøÀ4Ù®>@@ ³	ôÀ"å÷ýÍÜ9ÀK!esMžÀfÚc&¥rÀ:9J¼ró]@´	›¯Î @5ÉD"C@
2Lwf|"@Ï(ԅ@?ÛT«Mt¿ú¿ýÝ&˜ð@'§;Pê@6ù,þ:F¿Ò.#Ó0¿¢Ý™×·Ì?Ây^ÄOA0?½åWžÄ:T´dGaia EDR3 5537704473812435072LÙàᮀ€(&É@Ÿ€@]‹+Pù_â=Ï¥ÀC«¨Hw‰=D(>@*rKXuk=LVÏBÔ"¯AÀ:îÀ1Ð?U:ò=D¨ž@0 _ùnÜ=wT:½_Øa<"/½ª
­=—ÕC¼^ó«=…º¾ËØ~>;>´\¼2Y£qp?¤AiCЧÃ=Ì¿w>ö`F?¡ˆRÀÀÀÀÀÀÀ*=±9Â+<¯0ÆB›yö?†]> '>÷Ð=Ï£²>H/6'ršÂ²­rB2."A¶U²Fc@®§'÷@‡oŒDc=jA…Ëß&@‡×[x@¢AÂ|SAóWÒA'Tn&@´XRÏjú	B@ˆIBØiÖAwLe?Åå"@-qÜ?¸ˆð?¢ZÈÀÀÀÀÀ@oÊ<JÍÓ¢À¡v›8ç%@`˹"ºm÷ÀMB^g}ÿøøøÀ3'ÞÏ!*8@Þ°"NÀÍ©YqÀId'àxÀfœ×»y"kÀ4ExçŸ0Ö@Ìí#z@4z m¬Ö@mõ…£@@rþÜÒÐ@Åa€®0@@GÜcà¿õvV|Áà@2øDû?´@҆ã@«.@Œt"L@óˊڗ,@ìhð8ƒLT´dGaia EDR3 5537087235468488704Lׯrð)£Ø@Ÿ€@\õم5¬˜<¯C‹ÀC«ù‰–ÊŸ<Îø@ŸÀáÒ}t<ÕZ¶CEø¥AÎ=À4\q‡óþþ<ö¥@/ŸÎ	cÀ=îî=
L="k½Ñk­=}£é<ʶ'=Òü¾®Ê"¼÷Ã½J‡a>
Z"ƒƒ?"CÕ½¬=æù>ËF?£OýÀÀÀÀÀÀÀ.=O—Ê0;¨¤]B×a?…GÈ>@•>z=õ‡i>ÝoÂBìZ'‰òÂd1AлwF}@ÄeS¡· òAI7ùDO–"Az>Õ*@Ÿ®aXÑÄCAF$AC#ºAˆ'—+@ÉcR°iQÂB#CÓCŸ;ÙAgi?¸.×@&èx?·"È?–®(ÀÀÀÀÀ@o­dè|ºÀèö¹ýJ€@`c5'êî0ÀM"GÞèføøøÀ4"	ÝC@¬§ñõ;ÁÀ"ˆ"þØÀKj%¡UÌÀgf¼‡–À:#ÓØð@-3Œ@5­žhàÏs@ª'⣮@å`ð`¿îy{
Æj¿ømFäò @åIô–y@6ƲH1œ?±°0«yQÀ?§úã=ÙÎ?ÙPÖþÂIx@ʯƒŧT´dGaia EDR3 5537088025743007360L×°9{€Såy@Ÿ€@\à"'! "=q»ÀCÊ@VÐJ=y–T@¹SƒØœ='qGBçjAÊ\?À3Þ»Áò"¨=¨ðÅ@/Neó"›â=¡x¼¨†½ì(v<yO/=áÝ>{=|"Z¾ŽWs¼æf¾¦WÉ=î߆{@&DCþ‹>Àd@…"F?›Y÷ÀÀÀÀÀÀÀ,=ñ™W.=µ]'Bz?Œ7>r{=>é¹=§X?>/ÂŸöZÂE©BAPA¿bÇF{@¢Ý	8`±@J©kD>ŸÙA‰×£'@qFTcP>ñA½‰Aôm¢A™à²)@«,!©ªÇ²AQÝ]C"•JA~P?dz@UÅ<@Hx?ªùˆÀÀÀÀÀ@o°1ѸPÀ !Ö¾9\·@`XýË•{ÀMº¬-VÈøøøÀ4æp@l^­ú:À!óòr.NdÀK!K¶þ¶¾ÀfèT¦".À;"x[Ž@Ü\0‰4@5†"ÿ@
úb¥ä³Ø@
¬ƒ»Î@¿g*HÀBLËŽ¿äa¾÷ˆòY@6¶"`b£?è·«é¨?ãxԉzà?äþ¹¾uÜ`@vø†T´dGaia EDR3 5537100326528771200L×»ird€
òK&@Ÿ€@\î˜óÂ'M<ϹFÀCžãÊê<ï²@ž§@È)ì=½/C)UAÖ-ðÀ5XÝ•G$=Vþ@0(Nøüuè= Ž;9œð¼¡Ð˜¼ÉpÆ=:Jö=³2B=ž×¾3áÇ=5n_½Üµƒ="Ž½|{?мõCږ2='"?Â>F?¡º!ÀÀÀÀÀÀÀ,=`Žø.<$:RA\I?‡—]>[
=õµ=¸Øk>TØO¨¨ÀÇBh‡A¯ûDFz@½í˜ë[ÏA$äÙD7•;AÖ»*@•Ô[g_ÌÜA"ZPB—³8A‹ÍÉ(@Ã{XÄàNDBA{ÓCN6mAl¦?ÀV @.c°?¾&¸?ž ¨ÀÀÀÀÀ@o©¡ÁÛÀÎBØõ@`[Çt&¶ÀM‰ø@!æøøøÀ4,¨–Ÿ@sàåÙÀ"ìùoæéhÀJ\ý=dÀeòŠ)ó)À8ôŠXÛÃ@eÇÚM¤ø@5©¶	[¹ù@
F¯GÈ@xµ­¤Cp@¬bñ$d¿ÙÏގ£½@ÀM–41"´@4ÌWÜ͌{?íƒÉ3–h?þÎøñ"{?Ý(Iߝ…à@2ôüâ!uT´dGaia EDR3 5537524115240323968LÙ<Ø€J=ú@Ÿ€@]m!ÝLJ3=ª—'ÀD®}Ü*ê=¢7@þÉQ=ԐûBK1`AÜ]gÀ6šƒ‹qñ=æ*-@/|]ò
F=äÓ½k½Ô¾>U=›x->™:s=Ő¾FgY=~¿š½Õ&®<…ãþ"'@ÍTDc(>ù|5@1ÙF?šÍÀÀÀÀÀÀÀ.> Ê2;±ò-BáR?‰¸±=›rÐ=ÀZ½=͘m=é5"™†+§'ÞBUú3Al	¹Fš@''îèæ$Ä?ëÐD'«A'G,@\çyÛÚ=é@²ç¾A¥pbA¡r«.@˜ü©6¢@Î'CxRyA…çÂ?ÃØÌ@\WH@ƒ ?©¨PÀÀÀÀÀ@o׍I#‰ÀBÓ»ƒp@`Æ:ÔL\ÀM¥%H–ÌÄøøøÀ5J¯§ÈÛr@mm^[àÀ$î=Ôº4ÀHÊ3;4"ÀfµÌnA¬À6Úƒð@í©µ"µ,@5]ÏÃúx…@5'˜@ 'Þ(ü?ùi]À@['ÜðNð@ všPå"ñ@6°|uË]S¿É{N5 ¿×‹N‡5À¿ÛȄ04j@Þ´…û½«T´dGaia EDR3 5537103040948068608L×½áqáK›®@Ÿ€@\äÍÙ¯LÓ;øB~ÀC˜#!°g<—d@1ž›sŸ<qKDAíAÔ6SÀ5Õ×@,_<(ü.@0çmœ×<$ú•=Ÿ	<FV
¼æE=-e->><!=[ž<åJ=ꪱ½Öˆ>
<}ffeÀšXCà'`<õR"?¤ôwT?Àô­ÀÀÀÀÀÀÀ)<v?ó*;ªÇ½C'é?R­ÀÀÀÀÀÀÀÀFdAë€?­[+C»ñÊDCE=A@I¢)A')>}+DùChÓðAG&´)A
6¡"¬ÞÑD2ö	C•ý¦A6°—?œ&k?ƒ°è>Û¢@?°AÇßOA"'UE«à@@o¥ö+†QlÀUE›75Ø@`SÛ7 òbÀM‰wPéÀ;Œ?‹©+À0)w"ÿ(À)ß´$Ú, À4clÜ«±ù@"¿ú3À#KB!ÿšÀK
À(ïÄÀf_]FÉÔÀ9¹,ßñ-@Š´áù[@5ÊY2"@	ˆÿfï@<œ½«À@ÿVfK¿ò»Äãöuð?âçM¡ÿ4A@?³xŒäÀ6ºêɄÀςa68¿ð¿¹PÆD@•Ö!éŒT´dGaia EDR3 5537104277896323200L׿N`€@t6@Ÿ€@\èFiˆ=Lá|ÀC™ÂJIx=ä@"–ñŽ<=€‹B£Ò#AÁƒÀ4nÒgP=pÞr@*¡Ià¿U¬=¨Y™=©ù9<u¸¾Pïô½¢@–<à¹Ô½†±M¾Úuì> º>Z|=U›ž@ê5Dü:?	s‰B':ª_FÀ?¤f <‡Õn¾t:s<, {=Ò¶Ù=íå¶:òÝ=òŠ€<ç#ëB'|?«ô>ƒ©T>C¤>²Z÷>?YÅ…ž]¨'äÂ2UÛAóâàFû@ÙöÖg
ÓRB"†½C³öAjÈøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@o¦ð1¹ŸÀ7å·¼][@`Vs8FÀM‰Kp~®øøøÀ2u\¸Ë@!‰:#À${9‡ÀKҁpUÅHÀgû5ùÎÀ:iÖ}­tº@!"	pâ{d@5JØN²	G@ÝHoÑ?ÿ2PL»1@¿ô&ÜÖÑ¿ýȹðήÀ¿óGÛÞ<ïÉ@7³J'
yg?ü"ýX%ü¿ó+WÞ	 ¿ç‡ç"L?ð1tŸù}ÂT´dGaia EDR3 5537104277898661632L׿r6½h@Ÿ€@\è(2ÈBv=w1øÀC™Àsº=‹Œ@&eŸ@óÛ="¯B'¦AÑðþÀ2¾"óÏð(=ŸGÒ@2]ÉrõJ<=§'Þ<áWú¬E€¾÷O¼©0=CÅ»£QÒ¾¯*=.¤¼9½ <iº*LLLAÿ¸ˆF}?F'¥Cø1F?ã#ÀÀÀÀÀÀÀ&=î$˜(<µØB™ú@Æ­ÀÀÀÀÀÀÀÀTCAvsD×XØìFI ¤Däš@è@&Apå™ÉIŸiF¹M‡D:¿O@æõú"Ab)!h'çF1s$DQ˜ü@é¢ó"?"ܽ«>@½%€½1yÀÀÀÀÀ@o¦óZtr+À7ë1@`V€]
ÍÀM‰?âÊ'ßøøøÀ5MŠ׫•@Œ#h'TÀâqùuÀK
3Ä|ÛiÀfl'ìrafÀ9­úøw9@â@
It @5¥}F‡Õ…@¤>G³@îãì6@֕Bz±€¿òiV°?ç–ÈbaF@<ô²"äzÀé+XÀFûö£}Œ@'Cìî§?ûOAãýŠT´dGaia EDR3 5537105308690629760L׿ñoD€Y6í-@Ÿ€@\êԙãr<i|fÀC‹›àrÜ5<yÍx@xx¥À±£<GbC"_WA̯[À4´Œ(Ü[<œŒ@.žÈ©yš<¢Ç&=;Ž£=H7q½üs!=xí1=À3=œn£¾N‹¦>!Î=:ù<ۅxw?øÁCϒÙF?¦ýÀÀÀÀÀÀÀ+<ãC/;ÅAB—Í
?‰"m>»T=Éò>3©µ>PÙ""Âu2ÂBò0AáHÆFv@ÚÑÒ­âBA€ŒDÏ_ëAiøÅ+@¸oI(
9A°gXC×A}',@Þ*|½¶ïBaˈDÎ%AX_§?²mF@ÅÈ?œÂ ?ŒÈðÀÀÀÀÀ@o¤,ì«f½ÀìK‡Z¼`@`U†©áÀMzõ‡_øøøÀ4".´™@Ÿ±ÿÚYÀ#ù€«€Ò,ÀL1w™™5Àg)ió›k$À:HÿŠ]܅@°9Õ¾è@5ÈXãw@ä)Àš¤¸?ö|Od@³ À_,‡Ç¾¿û»J»Õ+pÀ}Š4£UK@7W—À…0ä?Æ͸8&À¿Ö—yH/€¿Ùӈc¶ˆ?äÓötT´dGaia EDR3 5537541638708848768LÙLÈ,è€Mƒx@Ÿ€@]L%Ï×F¡=›ª™ÀDö_yñ=Ä0'@{ìAóAO=ËùíBMªÿAܱÀ6Cî¿Öx=×Ç@0)úÒìP=ÿíë½#¼ƒôä½
`Ó½…V!>XD;½aA¼Õ®=CY*=H«c½Ÿ+¡¿‰»)CÑçF?›gÀÀÀÀÀÀÀ0>2(ö2<`«B|P•?v6>7Sw>ö¢>@µà>/PŒþñB²©øÂ[!AfwFœ@hª–ø¬?¹lD5'}A'ã.@Z{1Cëx@ÈA‡'¬A¢5X-@—+Ö{ÎõñAJÒC#NÈA†'?Á©n@].°@	¨?¨6ÀÀÀÀÀ@o֋ؕ"ÀIís:@`³eº|~ÀMÍüÎEñºøøøÀ6$뻲þ@™Cï<|tÀ$ÞzU
$ÀIŒÚN£
èÀg[4ôöË
À8¦Z"óŠ@ÿÔ¥¹Vü@5¨Åh2Ÿ @PCipØ@ùÍ ÄŸPÀÑìޟ·€¿¸¶{ôi¼@"C¬ë@6Ã*#O¦¿è|{Q¸d@?â‰?;œ
 ¿ßv<C¨x@ħŠÈˆhT´dGaia EDR3 5537126543009304192L×ÓAt΀k³Æß@Ÿ€@\´ź8Û<—¹òÀC»{D1<¥€h@h£ÀW<<µæCgëAÐæÀ4!›®+<Ãý›@/³/døȲ<ßè˜=ϋ$=߃á½èõÉ<Êç]=3U<ü¹ë¾(ɼ½ϽªLí=ÔùÜ'''AÏŠEZѬ>vþ×B¯3gF?½CÀÀÀÀÀÀÀ-=Ú+3;ÛD™B3©j@fÀÀÀÀÀÀÀÀFŸAž¸¾!sCTÝDОA=ß2A–l	›ÕCßÌCþ)AE3þ0AÖÑ÷CÈfþD,%A2V5?¬«?–îH?Ñð?+
 ÀÀÀÀÀ@o¤¼6ÑË,À ÷->ðʞ@`6ϸñy¹ÀMÃìö]¯!øøøÀ4—/ç|:w@oþ¼>ŽÀ#r"Ùè`ÀKúûC‹êÀg¥\ã\À<É;;:€d@»¨¶·9@6l&@ÿÙ
ZKè?ú@Þï]¿÷'1ðK˜ÀïÁrgÚXÀ©9©ØŒp@7g'¿!'¿Ñ»E¢n3ð¿Â
¼èVÅ¿ÜòLÕ§j@
tENPAëT´dGaia EDR3 5537553840718897792LÙWá¦b€j_Ã~@Ÿ€@]9h_™;ämÀDý:¤m¸<qh@ûw¼èÞ<M\D
ÃAÝ@ŠÀ6E
&¶ý(<¡ÿ@0fAúɘ<_Æï=\É»x>½Rܕ=NH<½Ái=,御ùd>>5Ž¬=‰å
```À¶¡€Cým­=&í«@#Ø\F?ÌÀÀÀÀÀÀÀ(<id*<ŽÃ—B¨Ì"?J]"ÀÀÀÀÀÀÀÀFZAx/¸JCâ.DG÷ìA<ª
&AdEhò­óDE£¨Ch–ABà«(Aú*<…ÏCDK~‡C›á@A3Éÿ?š¸X?qjÀ>ÆÔ ?°A§ã¹@"¶,E³°@@oÎÂ¡ÈŽÀÕK°"ð@`¢—{^ÀMÆ°ÄУÀ:¬CÝÅ'dÀ)µµ0šù À)1"%¯ÿÀ5ñ#c@ɛù¾»À#Î3"}ÀH¶Ã£—{JÀf8moký"À7ã&®°v@´£üh@5tÛjÓr@' t@ UA<Ž @ïúB	Ó?åD…þv`@EØ)‹5½Ì@6›»0gî¿´M¤»Ð@¿ÂA-n	¿´Ã˜b'D€@@>à>•»T´dGaia EDR3 5537139320530909568L×ÞเTÎü€@Ÿ€@\À^qöäœ=LØ\ÀC"'}¼Kc=pŠ6@4£ùÅas=…¯öBšÄ¯A˗À3õ5YÈ¥–=Œ-¾@/"uH®ã´=¢W3½GûD¾Q•;ª~ô¼©û>u¦<:ÏF½èÓ³<¿*ù=¤¨½€ìáaa¾ŒÞâC¹°½=È:>…ŒbF?,òÀÀÀÀÀÀÀ)=â(î,=bÂAÔ?}*>	Åò>- ë=¯Hf>s»Âïa5šÁB#–tA˸CFr@¢1Á±ìü@ü¿úC"m4AŠ'ð&@u?n­½îA2ÃWAónEA˜X'@©Qd‰òìšAòxÂBÕØAŠq?ÄÍ@Bxü?Þƀ?¦+xÀÀÀÀÀ@ož|OñqÀ h9¯£[Á@`9%†–cVÀM—Þ‡ëL[øøøÀ4˜SÝå¨@äÚx1´À"›³Ù°aÀL½c"M!ýÀgj0Õ¤À<?g﬈@·0ŒT@5ûz£Œð@[`K7+ä?½`¼ÜùªÀHX‹oÀ
èƒ¹Ð@()_˜ãî@6Ñø῾sïÛâjÀ?ä›ùæYGà?ÉÔ_3åN€@sDVPXT´dGaia EDR3 5537142348489654272L×á¡€1' Å@Ÿ€@\Õ÷£¯+<¼æ&ÀC¨õ7‰<ÓN¤@ÙQô8y<í 8C4,AÕg¬À5S3(•Á¢<ë±@0¨óna<û )=¤ƒ½FOà½ÛŒ=^ŸÔ>‹j=ËA<¾<¯>.˜ô¼M×l<ņ''@¾ç D¶>}ÿ@VÙF?£[ÁÀÀÀÀÀÀÀ/=/^w1<'öÞBDZ?›ô²>Þ=×Ï>ÔR>A*þÂÙìæÂ}žØBb¤Aò/´F–@ÄF=ø+eA
-D"
5AzYŽ,@ŸµiiÆ
¸Ai'ÓCÍAˆª+@ÉGh´_U"Aö›ƒCÑïAg|4?¸ P@&Œ€?¶.0?–êÐÀÀÀÀÀ@o¦å×ÔÀ 'ËAÚ@`L#5°íÀM üì@½ýøøøÀ4¾º (ƒ@åþ`ÀÐÀ#ޏVþLoÀKmœ`ù=HÀf»âƒ'DÀ:á;¢hܬ@ aj'€è@5ûô"§÷@O碌¬@çy& ?ö_5tÀŸ†B–ð¿ôžÈ27Ԁ@5°Á3Í·?´ndù9€?öÃœRð¿Ïü¶tÛ`@
¾ à9ifT´dGaia EDR3 5537142863885713792L×âA€@ý¤@Ÿ€@\Ù§|ã;°=tƒ™ÀC©­é'ƒ=í‰@èÞ­åáÄ=™ŒOB‹qÞAՎ´À5`*³*@=›Y@/úÿv§D==¤ªh="	[»,õ½¬ÕË< 3ß>Vø=D˜,¾J¬ >#2¨½<R<µŸª˜•?áý,Cø¬>•¤­?ã!KF?œZÀÀÀÀÀÀÀ/=æŒí2;¾CÄCs?‡ö°>ã=ê–=¢s+>*nÂæb爐bBIåÎAÛcFš@š z–ö?íHýDa|A
5-@k,\¨öÁŠ@ÎíBxvA›öµ-@¡òM_•ðAIùCqX¹A'Âf?ÀâÜ@I¢x?î˜?¤¬ðÀÀÀÀÀ@o§¿¢Ÿ¿1À îþ»½@`NƁ1¾uÀMŸÄYI…øøøÀ4¯WŒ	ìæ@ĹιÀ#æ,­¾#ŠÀKO°2ÑWÀf¬O~ûQÀ:®p%‰¸ª@[
$€o\@5ó¢àãÊ@1y·¥_@@Ð$(Œ×°?ýÎá@}"À	*7Ivà¿ýRàJ{@5Åú`CÎO?¿VE³Ïš?ôè°Á¶hð¿ÐÏ¢+¿?(@
…Qˆ dT´dGaia EDR3 5537148082264197632L×æØÊ	Èfã@Ÿ€@\Õo®†ÊH=¢BxÀC"Q†¿Ï{=ÈTˆ@Æc9zLo=ÎÒoBM·ìAÍ(ÕÀ4"Ì\71³=Ëa@.œ
õ '¶=àåJ>"	='$k½ºÚs»ÓµÌ>Ee=%´Ã¾¤fD>›‹½A=›˜+~ÀPªC­;FF?œœöÀÀÀÀÀÀÀ,>!ˆ\/;­iºB4rÑ?k0|=ÅtI>(¡=½—‹>o]§œ_BV	 AÕp"FŒ@ÂÔAˆæ?îGôD}ÌA'[¨)@a)obñA
"AtyAŸôŒ(@–å<Ž5™A²jCÐýA‡?¬¼@G"˜?éŽ@?¥˜ðÀÀÀÀÀ@o¢9ÆÞ³«Àí¾7fÖé@`HMj®'ÀMËŸ'E>øøøÀ3òÈ)+•"@÷ÜU¬LKÀ#_[t¼$ÀKÃ^…‰~ÀfÍ|žxÀ:¼«½ä@MG¯ùÌä@5ÀkÎ"–@MßÊüØ@‹VÚ1U@?êÍÄÝÔÀ{óB҈À·7W\gS@6ÝP⡖Ù?ÞÒ`0ÄO0?·²iƊ¿Á‹R%p?ùF*fã
eT´dGaia EDR3 5537148464515986688L×ç15§¿f@Ÿ€@\ÒEAë?>·š0ÀC"\Ã->èå@h2ixŸ¸>ñ}A5ÜZAÈnfÀ3ŽÝ|ò>⥁@/Qœ"X0?GÕ>m»üfž½vr뼃H>´¢ÿ<¾9¸¼»-t=¦qÃ=ÎøÄ=…¾Þnm@ƒÐCìv²?ýc™@$_FÀ?œ9K=÷Í_¾Š˜¨¾\z½	2=ã'
=ðê«*?9}M-=7C—	?‹F\>V£>'ý=ò'a>>¤Ã,£æäB4}	A¤$ÔFz@a¶-J¥†Í?)ýÑCUb=A¢xÓ@:Cw_HÈ@¤äM@£ŸA®R?#@lfä:€%@­B(A–Ú»?äû¨@;¼ ?½–À?¹á€ÀÀÀÀÀ@o¡'e6LxÀ Ž:
k@`F
Ê%:ÀM&¯~ZËøøøÀ3<Ô×ø@q×ý‹''À 󞃠®ìÀJù˜­²½Àf´³âÀ:
ƒ°j"@%øX@¸@5^êkÆe(@ýÙ0
˜Ü@
/Å ÞÁP@%î"	@¿ø—Õ@?ÊZ©©*;@Kži+-ˆÛÀ R‰"¬+À>óm-ÖPÀ¡Tí¾ã¢@²·žþT´dGaia EDR3 5537149289155845888L×çñpßÊA·@Ÿ€@\Óf)ÌÇ<'4ÀCŠ>œìðI<©@@¹iî;V<%JDdAÔ>óÀ4ö=ÔȕÊ<5è@0CH¤—î‹<7‰z=lËνËv¾u¯=Ë&ä>Œ›¹>ºÆ½ó»=ԒP½ã¬È>˜B––"ÀU‡D%zƒ=až4@ƒgF?ÊiýÀÀÀÀÀÀÀ.<†?2;ƏC(©?b)®ÀÀÀÀÀÀÀÀF£A/˜ÎB–D>7Dª·A*e/A!¾ï\q/õD¯³ÖCÎØÂA.Õ¶0A#ۊb¸]D"±¹D=¡A#nh?˜V]?6tà>Žà>ÞÓàA¤•?…¤Ä	E»€@`@oŸœ…Þ¸»ÀÝIÀ»$Ø@`E:¨UøbÀM…Uù¼OUÀ:ÙëVLÀ'_©Ç?À(èC7¬6À4ã½4øž@/l{øÀ#4|]µx.ÀKöe'ÀfÙÅúâLÀ:¿¯Wôÿ*@Œ	_Ô@|@64ǂH@ø:÷È°?úµÌµSŠ?Ý°÷ÓÀÀ"#Ê£ªà?þUâ@7kˆÆûÖ¿äÆ|"à¿¿§Q'/B¿¿àhÌ@ÜÖ;C™T´dGaia EDR3 5537150045070151552L×è¡qπPE<@Ÿ€@\ã¿lfâ]=K­RÀC–÷À×S=R˜h@˜MGäBe=ti?B¬'SAÎUÀ4ÔñǟM®=z,N@.iÂf¡×•=w¢Ú=QÙ=—6½yñ0¼æ>fj<Åb½ð¥'>}'½nÉ=&ö"to@.ÑCðÓ>¦`q@‰oŽF?›´˜ÀÀÀÀÀÀÀ+=¯æ¹-<=YCí?Š—i>L2Î<º½r>"'Ö>cŠþ«ù‡Âš)îÂe(ÊAÇ®bFl@¨nÂæêMŠ@\6fDc9õA‡˜g @vd´/æƱAòÎB§A—Ÿ¡!@±ZâñÞ»yA,§ðCÍÜYAzJ

?ā´@T¿à@9Ð?© ÀÀÀÀÀ@o¥vUêÀ\?HQ@Ö@`Rê^÷Š ÀMˆé'w#*øøøÀ406‡€@)§©URÀ#ò:çqô¢ÀKÙÔñL·Àg_)úåÀ:~_!ê¶@WJŠ"ˆ@5ÌÞ-MÕØ@@ÐÖà?þGûyJC`¿íqè~˜ç¿ÿJ€Àÿôô@7¿Žcà¶?Ê¥	³;`¿¼ ÖÜ4Œ¿Ù³`á'äð?ê­R%ËVT´dGaia EDR3 5537151827475826304L×ê@€Eoo/@Ÿ€@\ã`ŒµyJ<¿—¢ÀCk/Q0<Ë<K@ðÊ¢çd<ç89C9z'AÐ^tÀ4ðꛬ=<÷TÂ@.ù¿2ÊÍz<ðtÉ=(û=!à–½ï(=¶>>CÝ4=r•¾3=ÿUJ½odt=¥ï•"A ¼fD?H>X•A!MvF?¤Ù»ÀÀÀÀÀÀÀ.=/üê1:äh"BȀc?°k>0žÝ=^0–>*ê2>&‰œÂƒ¨ ¼RÂQÀ±A¬ï°F‰@Íÿ=°¢mrA"&D½ˆSAs‹@.@©©‰ŒþëA"PpC1-ÍA"`Ô/@Ò)ÒÓ6ÌòA¯DTn3Aa/¼?¶b@G°?©³@?'Ü ÀÀÀÀÀ@o£Ã·›p@ÀC1;'4Ð@`Qm£¨|ÑÀMü^ûZøøøÀ4J7kôU@!4
!)À#‹N"~õrÀKzŠÝN+QÀf¢ÃífžÀ9ùºÏ©"=@§?vøQ @5ü¹fÍ@œò\¢ @'V×8@JU9c€¿öÆÿ‰†ðÀäpç,+¡@6«qcšå?Ùª˜h=P?Ñ}…¥èÀ¿ÀÈ|†ÿ ?ág;¤› T´dGaia EDR3 5537152725129555584L×ënî€^‹(@Ÿ€@\á~?hZ=KЎÀC‹©ŽS=DzÆ@ŒVWÉ®=cP–B¹#­AÙ
À5ZªÓóâÂ=…o@0º¹3ÕQ#=cá4½¸"Þ=5¾æú<ð^ê>4ú-<÷d¾WU¼Ø]<Á
½uÊ[q\@9D~ -?q£AÓ¶_FÀ?f{<h4"¾{\½fæž<²=9Ê=Žï<)=¹è(0<؜_BàéH?‹=dc¢=ׄ€>
c=¼Ù/ÂÌÌB˜VÂ/A¬ÍFA@À[ØߋRQA×
"C›ÉãA~¹@³–7Lu~ÊC—èAA"œA€´K@ÍÔ<FëËCÚ4BRޗAdœ&@‡?æc€>U7@?˼˜ÀÀÀÀÀ@o¢"ýu$ÀI7jº@`O{t[7ÀMjzòhzøøøÀ5¡q™Ô¥Ê@êý|ÿ˜À#~Ó/«]ÀL®–T‹ÀgÞ¯'ªZÀ:}m§lú@'¡íU‹Ì@6=3ЂÀi@Îà1ß?ô?÷Œ«Œâ(à¿óø·/¿ÿ,ŒÇð?ò1JïHôƒ@6(ÁW€Ž"¿ïÝÒÆË@?óǺV°¼ð¿¤BîÌËæ@@$Ó]'MXT´dGaia EDR3 5537152725129555712L×ënï!&	È@Ÿ€@\áxi	/Ò<ÎbµÀC‹Âä]š<éhG@q'Oò~p<þ¢×C$ixAÔ°þÀ4—§st=
%s@0ÐÿNJ0"=Á‹=yÃ=¥½ñæ<Òß=¿Y!=:û¾v=ÇtA¼Ðž=󦩞žœB%Í\EìàÇ>³ÀNC1S>F?Ã^EÀÀÀÀÀÀÀ/=Q-˜39¿ÜAïG@0±»ÀÀÀÀÀÀÀÀFA(¶òLÀwC¡—°EeA.©e/A™ckÍ5Cܖ­Dhã¿A4Ý.A!~'»{ÈDšDu>öA%¡ã?›?s³À>Æw@?x Bª@92ÀE³°@@>€@o¢˜h³4ÀIס!ú@`O{V•éÀM…î9éÀ@fö0[1À=CÙö'™åÀ,ô`8yÌ4À5ƒ.Î@¡@@mµ€."DÀ"K4B)M.ÀL5$÷.*xÀg.ÛÛäŽbÀ:¡Š˜À~@­¥ô@6áÌo%"@[eø¸°?òÝßq®‹@À»¦š€À¡ýÐÿ¢?üô÷Σͩ@5ï_h¿éÿ?9»!è?õ<{ç{ð?âîÔ]|?ñº8È:ÒT´dGaia EDR3 5537157501133154048L×ïingEºÅ0@Ÿ€@\ÝÆÁY=3oýÀCymŠÕÙ=K–(@?·œµ"=aìÝBÀž½AÓtÀ5!Ÿ\3l*=mÝ¥@/›—v‰=t¤b>lÑ=Êr< ï=u+Š>Ó	=—C»½[l[;GÁt¾E³©>;1Klk?v•²CÏ-H>éG? EGF?ž
½ÀÀÀÀÀÀÀ+=µòú.<~ò¨C¦"?"ƒ½>v¤)>M
Q>
™Ï=õ;öÂÀ0IÂzlBoÍ|A¤g(Fq@§vßb€@-ÜÒDŠ0"A‡òv'@{þ›nfz AJvBLUïA•¯9&@°+sÃÛwA‰à¾Cp.FA{Iã?Ä@@R<?ÛÌ0?¤ØHÀÀÀÀÀ@o C|/À2^ÂW§@`IRôdâÀMp1ŠÊ&òøøøÀ4'LË&@;gA£üÀ#Pb,†/¶ÀKa1%p"ÀfIôÇUÀ9‹ŽÿA´·@¯Ëßtö\@5ÑN-óé'@ˆ£¼….@®,Ô¹Ôà@Û)–¥Úà¿ïȄ%] ÀyåÉðÖ@6f›~_á«?Ùòk
|kÐ?ãEªõÒ@?›Šèð?ôzótŠ'åT´dGaia EDR3 5537159975034454400L×ñ©p€CòµŸ@Ÿ€@\ʞ&ânL<ØK/ÀCXÒô‰L<ø°¿@šÌ«Q=ýìC7ÙAγÀ4…´·]Ð=Îæ@/kþy'w=!¯>N(½«+ ;ñ]û=×Ì>4é÷=݄оB="Øw¾W÷>@ïñ…"?ÆNJCÞÁ/=Ŷ×?s‡xF?¡0­ÀÀÀÀÀÀÀ.=n½1<³ûBØs'?‡:=×®È>3WM=†Ô¸>¤ÂણÂvšBS
\AÜ~±FŠ@¼ºGÚ+4#AoHCË«·A€+,@"W]½ÿ&0A›ý²B…‡©AŒjÌ-@Âyi¿Ó'{B•|çBýuAlîÎ?»IŸ@/›(?Ãü?›:@ÀÀÀÀÀ@oŸ;ýXÀ (Fç•Ña@`?ÊóáÀMŽ¦mÌbøøøÀ3û"E´àì@£"Á«hÀ"È{Ԟ['ÀK˜ãƒmaKÀf†ÝÅ·À:À±@ò˜@*=ԟD@5ÆQ"ë]@
¨=$`@3ôãØp@CߥJ€À›3Œ^PÀ,
Áˆ7¢@5‹îȀ9}?ég݃;è?ökÌ-‡P?Ów#kY¯(@}uj­`T´dGaia EDR3 5537169904998689536L×ú±n+^â'â@Ÿ€@\Ý ]hÏK='æ®ÀCn֍'Ÿ=¡™@~ðŧE=³N(BjÒAÎ
¯À4'$"=ǘ¨@/–?¡¸=ÅC˜=mý¼j3Õ>°È¼¨>L,<ݳ}<%m=Æsý¼*g<"Älj?~†ÖCü^³>çë@gy¼_FÀ?šR<³a¾ ©:¾=:½Å2d½¿òF=)¬ó+>
¾~0;–«BTI?"­v>[=ËÎ=Éõ—>@‰"».讏ŸÂY֜A¯ÐFy@˜mƘòͲ@Û÷D).Až*@eÂ6Jáa@à÷AÆíAä×*@¡¹ò›"~€A~ìCo¢_A'ÝØ?Èd@X7ø@6€?¬ðÀÀÀÀÀ@o›`Õ°'zÀ	Õ¿Upª@`GÂa zþÀMfxb%™¼øøøÀ4`Uù)³è@«E,èû`À#_Ã<BülÀL€g7iú-ÀgràÀ:Y €Þ¸/@—pST@5íE·¿[@K}'û¸?âë.Ôi)@¿ø‹±æ2¿üÅZ#âæ¿ò°¤dŸâ@8mÅZ?;<¿ß6T6y
À¿ó>A‹qпоiG(×ø?þSÙ_ɨT´dGaia EDR3 5537606754711404416Lو`€§é@Ÿ€@]" S—Š>ä´ÀD
r-–>P@>k˜¼q>$‡BÚ3AÔ>À67vµAe>\'³@,å€xü>ªÖ´?3'­½	©ü=8â=(f]½2«<®½m4>M2G>s¹+?Dggº´À&'D¢5e?ÏsBOU_FÀ?")N=Œ=@,8=Ä!o:œO2¾xºÂ¾5ÑÓ?ß!
>¢òA··`%?\Ğ>.Q?:©>ŠzÅ>Çð!ÂNy§Âk$Âlk;BŸ­F±@Ãv@²B¡"C"èA{EøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@oތ"ÝÃÀ©Ÿð®@`àdxæ$CÀMŽd=CøøøÀ4Ý]ÁãÑ@ˆ[$?êÀ%gO˶xÀHI…Ú"ŸÀf–Ku`4À5
!³Å!l@¨òÝ "°@4äzƒ,~@p/oˆ@"í³"hÌ@hsºþ@IVÛCÀÓ|Y£D@5&´&U¢?÷Wvéöå?ã[Ç"t¿Ç|>óµÔ€@À+˜.F´dGaia EDR3 5537606754714614016Lو'yF¼¿£@Ÿ€@]")QÕÂ
<"!ÀDa0Ÿ<SrÚ@Òù~m<U4¿CÈæAÞ~ÖÀ7*´Áp8n<Z@.ÆØÇãVP<ˆaâ<Çi½ªY"»çؗ=fu=ùD=Y…H½õëØ="Ãá=k°i»÷®äŠŠ†>
™·Dh¿û=Þ,AmsVF?ÏܝÀÀÀÀÀÀÀ.<½*†3<—ËAÌGþ?€‡ÀÀÀÀÀÀÀÀF'ABÅòYÊh.C᫅Eª^ëA[.A6¸ýÇÜS	D2¢.EA]AÈ-A5°õó3SD1Ù¶DùÇúAÛ?—ij?
K`>I*À>°`AÁ8å?Zùû	E»€@`@oޏgl¯À©bZNüT@`àl=ºR¶ÀMŽgcèûÀ;ßK•mEÀ0¹8¸…CÀ+ˆåÐa0À5¤#ōÉ4@l78áCµÀ&#$QfêÀHÆ9Œzˆ×Àg
ÚybUîÀ5v~Jbl~@‡Ù>pþ$@5]':›Ñp?ú{6R…è@ i™Wì¿ñv›óá@¶d¡ðê€@ßIÂr[‰@6Hᘪ§Ý¿×g½èK`¿•J–X<¿ê·¹öÓÜ@³¹3ÎèT´dGaia EDR3 5537621735560202752Lٕ¡ŒJ
ƒäG@Ÿ€@]xŸÌo!é<ñŠ'ÀCå±â*p»=y½@«ñR³÷=C—C¹AÖ·hÀ5›ƒª=³'@.ð²"2=#'‡>%Åh>H»½Úiº½ª1Ä>UM"½†¾Ê¾˜¤=D¿c½/Ñö=©–H––?NQàCÝÔF?¡ÐÀÀÀÀÀÀÀ.=jmÛ1;u×nAŠ‰2?ƒs>Ò>¶L>CM>O µÂŸCÂg—ˆBIFA¼žF"@¶ícƒ"¯®Až©D
mA' ˆ.@'Ý«ô_©ABNƒB¼N­A‹S-@¾Åè[dNqAùC}ÁAp"--?ļÖ@+ê?¶¬°?¡'pÀÀÀÀÀ@oÓ<œ¹ÀP¯¹-±@`Èô.(aÀM'ÏåˆUÐøøøÀ5?˜c]ˆÄ@MdKû™£À$sžëúÎoÀI…'I˜Û	Àg*tÒ/llÀ6+]ÌÀ+b@Ç1ÿä@5UÍbfì@û°¾²³¬@4IHÀ¡ä,È@hó`@P	xc*é@6>^<l•Ñ¿·™Úö°€? <cƒ¿©á' @?ñ ™ è§T´dGaia EDR3 5537621907358879872LٕÉŒ€Z»@Ÿ€@]vtˆˆ;ÛêùÀC䦢w'*;ÿ¬@O 3e&Ã<KDú=AÜÁzÀ6§Íƒ+ÿ^<
ýÇ@/ùî@K"<æê>³»>52=šÝã=?í‹>zjd="¾6à=1¬´½†¨{=º§ªª©ÀGÉDŒ <OŸŸ>~'F?¿…ÀÀÀÀÀÀÀ0<].3<ÏÔC
ve?dÕNÀÀÀÀÀÀÀÀF«A
áŠ^§&Ci¥¸DhÜAE}@0@ùRƒÐñÓCÃ*¹CƒQãALü/Aþ_Ë⬱CݾC¹3êA;e"?œ¡:?Œ·Ø>ïÛ ?!àA´îÇ?ëjEz@@@oҖ¯ˆP%Àc˜ù{
æ@`ÇBq-ûÀMƒ>ׅÀ;óO±>AÀ-/µTH÷PÀ)çA·Û"À5À×V7ê@BŽA]ÔÀ$´Þ|y¶TÀHÉpšö©ÎÀfwÀ\.·^À5y›EÀ€@¥d÷OCL@5Sü§ø@ö²|·@ 
_Ô@9Se3€@æŠÖJp@ñb³œ@7 6£Ù1¿É#çflœ`¿êG·¨!GÀ¿ÒUfØِ0@O®ˆg¨¢T´dGaia EDR3 5538035598609889280LÛ	œ8`ƒÌ@Ÿ€@]À¸•m^ú=PÍ"ÀC†(A»7Ú=`]%@t×®‰Þ^=ƒ*¢BŸ³XAí(À7¡«²¶=ŠB.@2®¢ÚÀgÒ=•Ó›=fJ½Îëv>
J<kù>c.<È«=ûçR=/…Õ=%µ|:…aœƒ€?s~ZCÖÝk=ð)>ÅÛÅF?ŸÉÕÀÀÀÀÀÀÀ,=ÏÅ]1;ˆ_/C1è§?"Ud>3°w=×
"=àÉo>t:ÂÒÁkˆ7BU-6A›I¨F~@¢o~>:Œ£@y­DrדAŠ
¨/@w"ñKšW\@ÉìwBj©A—W	/@¨>ëªfA# šC—¶9A€%À?¼eÎ@9ŠH?ÔÆ?žN€ÀÀÀÀÀ@o̺pŸ"ÀÍ"åìQ[@`êþÿwMÀM^Ô­ÑêøøøÀ8šàl°‡@4³x ï‡À"É¡ FJ'ÀJ-A;µšÀgod´ö&À2'/ªn@YÍI:Á°@6¡J‹¼e@
£§í"Ã`@ö•¸4YÀÀîîo;J @궾}€?ï‹Ç½£½÷@4¸dR²À•§…&ßø@¼²'8?öÐÀ¸mŒu@Sفš)T´dGaia EDR3 5538040134095112448LÛ)˜‰0‰i@Ÿ€@]±CËÙ½<|ªÍÀCŽdÑ5§<Œ^ã@õ¯b~´<<DòCˆx¤AÙKËÀ6Çil<Ÿ§Ä@.Aé·.<¬5Z=9@3=°½Ú=WŠ˜>=À±=™Ü¾0d©=åõ®¹5»=^2
¿º?Ë

Cóµ<¢Ê¾=Õ/F?¦‹AÀÀÀÀÀÀÀ4<ñC©:<Ø/ŽB6ý?†ÔaÀÀÀÀÀÀÀÀFÌ@х'Ò'ÈKA'=D8mËAp×À4@°>³Nc,AØÍXCtÁA'TE6@ԜvUæWB~>µC¦A^ý$?´<¬@¬,?ž†P?ŽÒÀÀÀÀÀ@oËl¬hƒÀ"Îa¼6ø@`àå¬EòoÀM÷ZôøøøÀ5â*{~A@îH‡és°À%	‡1KÍxÀIšÖظæçÀfÜ>¬ŽQ¦À2Å''ëp@Äߪº)ð@5>Ž]Ýo@¤©n·ˆ@‰èпX?×])Ûõ@ ÁqâyxÀcuhօ¢@6&³@¹3æ¿[rL™Ð?Ž¹Aðà?›fuҐ€@'"crídT´dGaia EDR3 5538040134095112704LÛ)˜ŠQ0{g@Ÿ€@]±Se\<™MÀCŽMFÅÃx<¨k@Ýĵí<¼ŠëCd$ñAâd•À7Ýs_Vúè<Á<@.jÅ8C'<Ñ7â=G'<§-¼¯B£=sû>>Jb=Ep¾S4=¹@|¼ôú=ˆ•¾º@R(Dã =¸p?Í#òF?¤LÀÀÀÀÀÀÀ4=Ê,:<7aiA¢¾?‰']>Iã=ºF5=å¦>#ÊG´ö^-BlÞöA']‰FÊ@Ê¡±Ç!AtiD²'AuüÆ+@¥ËÌ	…³AVîÉCO¯qA…Ëì-@ÏÌB%+KAéñâD.¹Acæ?¶ð˜@ _È?¬Ø?"çÀÀÀÀÀ@oËj°¯×ƒÀ'ǸŒYÈ@`àìP"ÞÀM¤ÿ)YºøøøÀ5¦©»!ˆ@õ^"TŸ"À&ðK¸Æë'ÀIQˆ-êÀfÐ
 –À2ºCL¡pP@}Áh#ØÔ@5Ì
x¨L?ôû~H@öQs‡@?çÙ7[¶@LGüeø@ᆋ³çë@6—«p‹aB¿æŠqÚ¢¨¿ÃSpÑ€¿îóÁ0‡%¤?ÿ
ì"ø<T´dGaia EDR3 5522587150996205824L¤+ÁCñeÿþ@Ÿ€@`ÂñÝræ<òn"ÀFàÁ¥µh=	Ë@@}Þèq'=‡ØC'AâØfÀ8óÏ×®ëÆ=Ý¥@*ðGb‰hš= {>É	¼ˆµ·¾æa¼Ì^À=4Öß¼8s¾–É›>Mì>¼Ò…>'ŒŠAÆÒÂDÄz¾>¬
ÛAöfKF?£BYÀÀÀÀÀÀÀ.=m¼í1;åïÐB¼õ@»;>KE¶>2…=¨¦7= è^.OÂa¶éAó‰8A•MÀF@Ӡ䆯A¦èÉDj\hAoX-.@­õÁnZï AŽ^CWð»Aƒ‡.@؝Vp¹þB{_¦CþA\SÃ?ºm@&õ,?µÇ?˜#PÀÀÀÀÀ@pzÞÞ'öÀ·ó'C"L@cà§*'ÀN"Dü?zøøøÀ7¿y"º;@
ËE_uLÀ&Ƹ¦¼Ð¢À5³¥9xÀh}¤¶KO±À(»ÕtVîÀ@
5™"t@1›ÝR Œ?õ^"§UUÀ@AòAi¹'À)[wLð8P@(^ÀHê$ÜÀ<L™»¢|@2.Ö²±Íô?ôrÑxèÿÛf^³•?É:xÃÀ@Wœ¤†F´dGaia EDR3 5538642047991006720LÝ5™‹ÆjÈÅ@Ÿ€@]·‹,F==RԑÀCR"#Šn>=ŒÐ@ÍњóÀ="–B_'AÒ͈À5iÇ6šÔ¦=†6@.¶nÒçíÐ=®åѽe<~½.%=¢qu>§5d=Ò¾¾voè>"¼\¥9¹¶Ç}z>Àê<CÔ˜>N,V?þyF?œ9'ÀÀÀÀÀÀÀ-=õi81<…‰9C3á?§ª=àҋ>Ki¡>=ъ>vu"ˆB°YøB3&sA…'iF@ ¢s°'UX@ž‰DfÇ¿AŠï;-@p"œ"g֓@à|]B±íAšDL-@§ræÐ|Y©AëšC¤‰A€oÁ?ÄR"@N¤X?õQ?§÷ ÀÀÀÀÀ@oœ÷¨Ë†cÀԚFƒ<@``>ƒx%ÀM5ÙۍøøøÀ4etÝ9¸@u'¨þÀ$H92¡ÂÀL	7ŸâªÜÀfÊ_xÔ*ÈÀ8Âü<å@'"ßä@5ß¾V£ƒ@©ë‰Óf`?ø[Š[~À?íÈ¨!d?Ûn†é:@?ýV}¬V'‰@7»PkÄ8Ÿ¿ÒÆe&Ã@¿ä(؆ͿÙ@'¥?ðÚ[Õ Ž?T´dGaia EDR3 5538642460302110592LÝ5ù3ï€HÈòë@Ÿ€@]hÂÚ¤š<eæŽÀCLÁáU‹a<†?¡@÷22<÷E<•ÒCÆAÎübÀ5RCµú<•¤@.Ý<e^é<ª`,½ˆ'»™õ½½ô%Í=îÈx>zæÄ>çl¾e¬>¿°¼×ó½åi9'''AB5ÜDð#Å>1ïB&œGT?Æ}ÀÀÀÀÀÀÀ.<ô:4<\%œCÎ?ºáÃÀÀÀÀÀÀÀÀF–A*q®¿HD\ÍDu@A-}.AɺxãáDË­CŒççA2ïç.A!û]¬á'D´½GCËÁÑA%'¨?šâL?\ƒð>®\@?UÐÀÀÀÀÀ@o›¹·ÀÃooqz@`_z‹4¹ËÀM0ñâøøøÀ3Úoã`x®@·8Iø?rÀ#ÒÄ«guÌÀKá×lÊÀfœgìöõ¤À7ák^¾L@®¨Ç&@<@5°B~á`@Á8?ýG¾1w@@áU!U¢?å{ïüG¦ À¤¬þ}@5«<¢ ¥?ê˘õ8?òPɆ´"€?¹'ä¬Â< ?Þ,7c…íHT´dGaia EDR3 5538644208352602752LÝ7!ª€×I@Ÿ€@]ÂÁë=kª¥ÀCHû\Ëø6=…*Û@Ð?®S="h¢B•˜AÒõyÀ5Tw–Ëár=™7@/…'…V=­ݽ*þ,½Žw=To¢¼j¦v>b²;e1ø¾~TZ>	м¤à|¼ðå/uuÀ=¾CŸ 1F?UŒÀÀÀÀÀÀÀ+=òµÀ.;€÷¿B§)‡?dQ=}®=¿}»=¦]>DF÷žB¥¸<B
ôìAÏ¥F}@›ù"`"\È@z
D];­AŒpÅ*@m9|¥ú@Ñø­B† A›Tâ+@¢é4¼¡‡íA/\°C\ÚøA'N?½È @H7?îAÐ?¢,PÀÀÀÀÀ@o›ì8ø¤pÀyÝî$ä@`b¢?
ÃðÀM*—–,ì&øøøÀ4z½ÁÓå@výB™þÀ#ù>… €ºÀL¡–BlÀfÇқb\ŠÀ7ÑA~'ÌU@-qP(Ó`@5à3½	Å@å2Zê€?öîK1ŒÀ?ð
S÷Ñ?ç,¯ @xà.ãÅ%@7C$¯ÃYÙ¿Ð9C5
'@¿Ç|Cr¹€¿Â°᧍?¶l'rôâfT´dGaia EDR3 5538646823994551424LÝ9ñŠl€7²—¹@Ÿ€@]—ó`"Â<@áÀCB>²Âaé<Pl@í«3 º<jV~C¶çqAÕÊgÀ5Ïût·û<|bE@.áºÅÃÊ<·û;(8®½Ýr¾Q<þ¼<=þH'=%CŒ¾'ö=x¢¥=|‹<'_''@}iêCöª<Щ>­ËuF?­›€ÀÀÀÀÀÀÀ/<¶1§3;ȜICÌ?'P=æë=E×=÷áX>` 1ª¾VÂiñ÷BL¬]AèÚ°F @ägI–"ÈB}bD"lMAbk¾3@ȨÁ€'ü¾B¸'CÎåAq]á3@䗞Ÿn5CÎCŒÂlAR÷?ªnÑ?ó6È?o"0?wK`ÀÀÀÀÀ@oœ‡¨$ÏÀé;ýÕ¬€@`i'ëõ‹ÀM'j¯XøøøÀ4‰2íþn@Äqíz÷À$›I€Š7µÀKç¦ÍŸÝšÀfª(¿®ö4À78à~Võ@óŸÜð)<@5æeˆÞßA@]lu"?ü¤£x'?þâ@æªü?õSâ#-@
:},û@7¶Û§b¿ÛóÅ¥ @¿ã+öU¿Ýx§Y1;(?ÙA'ånÌT´dGaia EDR3 5538435644740234112LÜyàk€[Ÿ|!@Ÿ€@]-¥ð¤†X=±î~ÀCtÙû"ì=ȋ€@¨% 
#e=ÚÎBJ´ÍAÔԒÀ5ÏÁVí†Æ=àU£@.vÜCò'>=⎗=¹èM¼•é¼¾‰nŒ½˜Ù>…£Ú½}ù¾—÷Œ>'°½Ãvä=drid¾´ªC¿[¨>Ÿìm?ŠÙ$F?š†lÀÀÀÀÀÀÀ*>$ºŸ.<'~ó?à'œ?|[1>á}=§øç>WÄ>@ÌÑÂ×Ä(œŽB8•AèÊFw@'1ÐÊÅ?ÛqÉD x£Aªá(@_‹Ðj/þ@÷DA€ã³A Î2*@˜µ5«[Ÿá@ó+‰CP{A†¼?Æi"@Vk°@ˆ?ª¢PÀÀÀÀÀ@o¬%ÉåÀµE£DŽØ@`y<±ïÀMAü ²|"øøøÀ3ÈàÒéI³@°¢D}BÑÀ#øC,O—þÀJ9œ«Œ=Àeö{c
TÀ6F'¶é´@ôå	ü(@5nœý'Ñ7@é½_p@"º9{
°@<Ã(;@5Á=»`ÐÀ
¿ôov›@4)Ÿ‹[á?ø7/]ØÀ @Xô"ôp?Ó§Ù1Âô˜?óü®ÈØ T´dGaia EDR3 5538650294328385152LÝ=Ž^€HÂrÌ@Ÿ€@]*4.Ð/=%–ÀCA°®ðS`=<¿©@4'Žž=PŸìBÐ&hAØ{mÀ5ޙäÌYŸ=Zšï@/ߣ¬ƒb¼=sd@¼ÌÀQ<ùZ½^H=g´>\¬Q=¹ø澈¤>х<£¢½qB§ji?Õ0CÖõ>!®@?™n"F?žéIÀÀÀÀÀÀÀ*=¬4­-;±ÛBµ}º?‡ó&=æç="<>å¹>\ìY›skBªû6B ÙeAÅï
F{@¬&胠R@Gã×D3$A†]™(@€zÀÓÞÇ´@·@'B¸,–A"D6)@²»V%Ó#ÊA)J´Câ›^Ax»Ë?½º@?2"?ÞiÐ?Ÿû8ÀÀÀÀÀ@ošù»¾ù¨À8,°ã@`cÝ(^ÀM!ð:«ÆïøøøÀ4¥·]ï#@°‡|ÌÀ$
ÙàËÌÀK"ñ-^¬Àf\_=3ÅÀ7+`_d¥@ŠÝ™fh@5î–Kjàö@žÈ¾8@ïä`@qÀ‰ã€?ö¬dR@kDkÕ@8±ÂiœÚ¿ëK€â#Jh¿÷Áñù²€¿Õ%¦¨2Û°?ܔ`ÛÛiT´dGaia EDR3 5538438363462961664LÜ|Y›
U½@Ÿ€@]&Ï`ݛ¤<øQØÀCu­.•x=¬h@Áºº7Â=q
C½)AÙ2ÏÀ68«ç_<=Bã@/2–qA~=)=(•_½'§×¾,zF<×Ý>–¶!=T~¾ŽËê=ø÷ ¾9'Ú=y‰¬ts¾Ò:´C¹k¡F?¡"aÀÀÀÀÀÀÀ*=_U-<"*A€=@?{äŒ>6˜g=®È>Dý>}½SIŒ=GB3b/A­"Fz@¶A(ß|e@ÔßøDV…A'bÂ)@ŽÔòcµYRAyBÓϒAŽÓJ(@¼ÓÑUŠbhBAreC˜¦Aq>˜?»ø¶@1Ÿð?Ç€?œ7`ÀÀÀÀÀ@oªÏ"pŠIÀ<ìñì@`|¸t{ÈÀMEÓd|Á†øøøÀ5eϧ»?@©KÄbÿÀ%3Mü‹bÀKkæ¡N@[Àfç´/pR‹À7|k²¦F!@ÎÑ	5ø@5ìÇ]iÙC@üô|pc(@ÕÕçp?|‰üЀ?ñ
ò¿¤:Ð@ßžSHë@7!2â³`¿ä,LO.¤È¿±kš®:œ¿æ@'£r$?õ`ïòÁ0¸T´dGaia EDR3 5538650603565741056LÝ=a‰ô7Ñ@Ÿ€@]·E$Å<÷91ÀC=)0ùÍõ=qÝ@àâeÈð=ÓdC
vAÔEaÀ5nƒ«:Ž="'£@/I¢@ý»z=0Œ½ ƒÍ½øݽóz=c€D>E¿=¬Ð'¾‹à>7€;¬`º¼Ðólus¿•YC¯QIF? üzÀÀÀÀÀÀÀ+=x‹¾/;ÞíC+zW?tÏT>š#=ÒR=À]¢>"ù-ÔB—ÍŒBn›AÎh€F{@¶nÊ$Ók@‹qôD¡®†A'z–+@×Ë15@ÌzNConAÿ)@¼dÑÁ.ÈAÝnCßãxAqý?ºÁ[@2Ø?ʐ?›™xÀÀÀÀÀ@o™äÂÉ×´À+_~>m@`bÔdÉÇZÀMç}ä	¤øøøÀ4ÁUÏh}@šV«;ðyÀ#ìÂ*˪IÀL/?ž…Àf´¦¬…ÌÀ7})3÷Ô¥@Õbýj@5é
2|¡@#ÃoDD?ö\–c£7À?ù£J{›0?ñª‹R@	(ÊÙR@7¥˜M¹…¹¿Þ"ßÄâü`¿àOŽD™à¿Á¥øø$À?ähqQ
ÇT´dGaia EDR3 5538862671873178240LÝþA«ú€G½^«@Ÿ€@],¤™¤¬<q¿ÀB©êR0W<¦@O{ûÔ©<¸FCa÷•AÐøÀ5*ÝÊ0†<¸?t@.œ†<xß+<ϛø=y_g;Ø[½Ô>¹½&ÓM>Tõ	¼º‡½ì+T=©—¡¼Z=;+AÈ\þE&²>`óBC­ÅF?¸·ÍÀÀÀÀÀÀÀ.=Œ1;‰"ðB`þß!@ÓûÀÀÀÀÀÀÀÀFž@ý×rÔC£+1C»D"AO'ï/@é¿áÖ²†CåämBß­¼AXø/@ùk±~ËrbD¦C$õACC³?¢ä÷?­¦p?Y ?CóÀA¹Pã@²RÖEŒ @@@owµÀŸ;¤´þ§@``Þ¿"±ÀLƒS܌'/À;äs)-è¸À,s;"À)BDpMÀ4ÄáëôY@"e¸'šÀ$…6€­rÀNGêf6	ÀgF™^›'ƒÀ5tÄý,@à¨0Q@6'ÚfJj@`"›7 À½aÊ©spÀ«GѕÀ@ysNÜeÀq.}w @8REOÉ%‹¿ó–¸ÅÊH¿êé!ÛçF ?°bÈ{™à@
¼t¸`ýT´dGaia EDR3 5538440386384247296LÜ~0:‡õ@Ÿ€@].áúKr=žÀChÈþ‰š³=µñ#@9ސ<=öÏBV|AAÓüüÀ5I»öŸÞ=È39@/þ,`ðÄ=É8°>"¾<=°q½½¢IÏ»ÈE°>VÄ_=1Wg¾€¬ô>A'¼5£ˆ=ç4"¿'°ÀCӘ}F?šLVÀÀÀÀÀÀÀ.>žb0<x=,CuM?y׿> ¦>ë>ù>;Í–7³ÂÉÂBa¨=Aã#F–@ ½¤¼P"?¹OåD7ÃéAõf.@YÔÓ¥£)7@ªûAš´A¢l˜*@˜ò;Åθ@ñªCKê×A†;š?ŨB@a‡ð@¹?«œÀÀÀÀÀÀ@o©¬þfÛÄÀxZhz=¡@`€]<ÀM5ý3á»øøøÀ5®Rqê@N™p:0À#¿+‡J¤ÀKՔŸ&tÀg2—8ÞÁ.À7UÂÌuâ@¯
àzÔ@5ÖÈrO@ÍÿÀ€ÂØ?þÏêr¥Y@Àª}؝@€?óx"¸À@ŸÉáFA@6Yr3KÏ«¿Þ+A>ŠzP?â§:¬ûÑ ?ÆÎ]¦o?þ&±ÿ.¾T´dGaia EDR3 5538653489784775040LÝ@™a€"](@Ÿ€@\êÔ:Õn=#HÀC‡&^Ü#
=8©ß@:ËïK=L¢BÕ
¹AÒ
ÍÀ4û՝v—#=Tmÿ@/Ö[kòz=c=˜)Ž=6^,½¶å¼þèž>Ͷ¼Žgç¾h׀=Ñç`»öT=–øŠ‡?¿)Cç;>9é7?ÀùF?ž'óÀÀÀÀÀÀÀ.=¡)×0;ƒšBéWî?†Ô1>
Z7=ìy6>Ù)>B&ºUDŠˆUÂWãAЎ™F…@«ÀJ
=)³@u©uDgZA†}7+@~ðvwG$@ѬMB—;A"Ðì*@²ãÂßsÿCADoœCÄð Ax–v?ÀŠ@D-ˆ?å;P?£ÀÀÀÀÀÀ@o£X½ãhÀÒ8"öL¤@`Ua,€=ÀMvTÿ©î¯øøøÀ41õŒf@Íñ±KÀ#h.ôu"ÀK"¼ªNÞÀfU·­Ln+À9D§ŠÐ@³ ~vŠ¼@5µðا"J@	œ‹²Ì@
•t†Ø_@@F²…ûÀ ¿æ×àà @ÀÀè,#¿@5˜ÌMS?#?æ"þxtP?ó¸Ñlà?ӑâNˆÜ?ÿ°o¢HT´dGaia EDR3 5538654829814504832LÝA9˜]€Dì@e@Ÿ€@\èçá
¼+<åµÀC{YšW=š
@ä#žç=^¯C'qAÑ58À4Éʬ¼z,=Qc@/»FÄé"Ü=!Mí½˜QX<³¢"½¶5»ê>(p;ÆZ*¾{›‹>%õ.½X2í¼öª…ƒ>Ê÷ÁCÍRF?¡XÃÀÀÀÀÀÀÀ-=cQH1<íC!^Î?º[>gÏý>Z">ëQ>Y\á'äàB›3ÂcþA¢?F'@· ¢Rÿ‰g@""©D¢×ŠAÝ¤,@ÁøåVA»Bì¥ AŽ·+@¾T‰QÑôA¢%êC¿Š´Ap\™?»ç@/[T?ÃÁ0?šõxÀÀÀÀÀ@o _ŒúŒÀ¹—¸"™+@`R$t¹ÀMl3æUr7øøøÀ4eÑ2Úº@Go÷ëm½À"ú9´‡öÀK¸iõ ~iÀf¯U)œÀ9—Ž¯jþ@$ܸ@5ÔPj^[ò@	â#‡Ë͐@:ŸÑ²?üo"'H¿ð¤=Î@$PñŒñ'@7?ԓp€þ¿»R0õ²À¿Ê];Á#?À^¹`?òp÷ @_VT´dGaia EDR3 5538655998045644544LÝBI˜ç'ž–t@Ÿ€@\ïŠ((ÿ=CkÀCuޝlñâ=jl×@—)?¨‡ñ=|IïB§%šAÎF}À4ª×‹‹°u=ƒu'@.Õ¸g"=—Eë¼ýüÐ<­2œ<~'¼½N=¶yQ¼
Éa½ê+­=xí%½)<¦ø uu>‰•™CË}+F?|ëÀÀÀÀÀÀÀ+=Ñ×¼.;ŒCÏD?'U>‡Â¦>"k‡>Ffú>w,P‡O²EWÂT͖A™ÁFs@¢‰Ž)&þ˜@
«´D…ýA‰þi(@t$Ÿé[A(!ÕAõUJA˜‹^&@©i#âooèAõ	C¹ëAz.?ÀØ8@Fr8?èÏP?¤ ÀÀÀÀÀ@o WpëžÀ`ªÊ¾1Ü@`U¢¹Mù­ÀMcВ'¨]øøøÀ4O9èéÈí@;ÀCdèÚÀ#iãbrÞÀL!êTìcÀgùDxÀ9¬…øxŠ@ۀ±ÿ@@5Ñd}<ºº@"žäÒÞð?õE3¹ó-à¿í·È+Ú¿ñó±—ÞëÀÀAŸl~@7L
$&ú?¤"šì¿¿›ÞLÐ保HxáÑǀ?Èû5"ÐÕT´dGaia EDR3 5538658776880641664LÝDÐö€%6"0@Ÿ€@\å*y"ÃÁ=‡šéÀCoޏyäg=˜‡j@×.]Õºk=°»BqkAÎˀÀ4XƒnzD=½å@/ãÊÄÚl=´Z='¸ >éÌ= Ñv;œ>JJ0=i
<qòN>>Ó!½Æî=šz[Y¾V‹C¹;{=¼2N>œíF?›ÙöÀÀÀÀÀÀÀ(>6‹*;"æéBŗÑ?}²>˜oÙ>Šl>eÆm>ts5•%‰Â'NÂJÁA"}KFU@˜8üò+Jú@4uD"öÖA°à&@f§j»@Ü4EAÒ­†A‹T&@¡U]'wgAäICn¹~Aƒ*í?ÃìY@S8?ý§@?¨_0ÀÀÀÀÀ@o Ñö÷ZÀ¶OŒ`Ü@`MŸ¯ÕXÀMcN0újgøøøÀ4Qݟ¸"@$œ¼'7ÎÀ"E¼àÿ
tÀKòçÁÑd›Àfº
%L‡ŸÀ9¤ˆ*-Æ@ÐñØa@¨@5˛›mNv@³8ê¡·˜?û%†GFà?öðâF€¿ñsÔ¾ú?€@X®þ>^@7»è rV¿Ê£À²ºs`¿åþ§c ?Ú©‹#`¨?óXÛ!Y‹FT´dGaia EDR3 5538660361732319744LÝFA—jg<@Ÿ€@\é
ïø<ÿ¤QÀCl¦¿ÙÑÎ=—¬@íAŠÓz¢=":CÃAͺ÷À4Û¼ô¹
=,@.kHe•=:7+=2
=Ìû¾:¼<‡
½¥&p½"¾¬Ç(>h¥<i‰ö=©>ÞttrB,F/«ú>Ôè
C}'LF?Â9¹ÀÀÀÀÀÀÀ*=…÷©-<¥Ÿ@BՆ¯@=]
ÀÀÀÀÀÀÀÀFqA#qíð47uD+&gDh®uA2ÓØ-A]âsè¡D˜èC'n¬A9[×,AÛhï©süDŸ¦C³GÅA)—•?›lÆ?|D >Ðÿà?Ä0A´zŽ@òÃE"p@`¾€@o(³%À~ðÖ´¿ÿ@`OáWµ;ÀM^?å¥À:Pbøg·À+×W…JðÀ)¿ÖÙٖÀ3¾Jó6¯F@Њ4.À#®•Ç¾ÀKÕîÝøçÀf¢Ö½®îîÀ9[ì²pƒ@<‡ÍeÜ@5¶yÎåMŽ@¿r~õ`?þÄ¢˜Vè @E óWO€¿éÔ:yÿ)À_T–•å+@6Bµ+*t?ë`k`	yð?ê.
 
À¿µLÕéZ ?äÕîL2T´dGaia EDR3 5538666095505637632LÝKxïvh@Ÿ€@\øœÚ9ߤ=Ó©åÀCSÜet@>ÉÃ@ Ï¬ÍÁ>GBæ¬AÙ¦$À5ï
|ˆÑ>
ah@0˜21{Ä>4TV<ÝJû=R}6=	핻(ù>e­â=«.p¾ˆÉ$>qa½«™½"ÑB Ÿ?¼rDƒT?6÷@](©_FÀ?'û$=Ï`½ƒÒ‹½î悾Åa½é]:=ñ˜0>~……1<FYÌCßS?"óä>6›F>N&—=ÔØ°=÷D³Â"û›í™Â`ësA¶ÊXFš@†ý<å4,ø?žwŽDåA"*['@W±s7†7ùA0¼A	FÓA£,¸-@ï¶Î4á@üºMC	>ÑA‰H}?Íu@O!Ø?ð%Ð?®àÀÀÀÀÀ@ošx¤#A™Àr7¶øºF@`VÆD[ÀM>cH¨ÇøøøÀ4Ðg1ä`@3ˆO1;tÀ$;Â,rʦÀK¹|'F*Àfm¹gW¢À8CPözV@Öj·à't@6V€/Ï`@Û#¼ÒÂÐ@)¥Š€@Œö‰/¢€?Ò~z%Þ?î5&F'­#@;}ýX[Z¡¿ýt4]¯møÀë¶ÿÆYÀ¿íLNh@á?æ•_ƒT´dGaia EDR3 5538667130600771840LÝLi—QeÁ3C@Ÿ€@\ðJ1B1<ýŠúÀCZ—¨©è=Ïn@G‹1<ÔÎ=$KŸBüÊmAËy­À4-½_ýŠì=.ùÊ@.÷j <=DR­<"×<@ýÔ=ŽI>Lë=ß#:>(ÇνUh=ا¥<0}Ê=Š¶cb?¨ÃðCÉrXF? âVÀÀÀÀÀÀÀ)=‰Dœ,<dh^C8Y?†Q>5‹Æ>/À«=ä+®>°÷É ½…Â+YA-/bF_@µLR@.÷W@wÖ<D¯ÿCA'Än(@]´^ÇÀA
µèBրAW1)@»"àyÎrA:̏D(ÚAr-?»Œ´@2¨Ô?É,0?œ%xÀÀÀÀÀ@oš‹)g<ÀêY-¤\n@`R³@ìÀMI{çñÆøøøÀ4w#8œzÔ@xŽ‡3À"քܗÀLÝûڛ¿Àg[/ÑÇ1£À9¬^=j¾@;Ûr67¤@5à˜0D@
püAÙ\¿Áççà >ÀФ¹]À¿ññ;	Î@écL¹¯@5ØtØht?Å%Àí©?òíˆTãŒ0?݆*ß%©È?Ü%ƿА·T´dGaia EDR3 5538670459192711808LÝOp!š€Gyˆ@Ÿ€@\ò"KÃÈ=l§•ÀCHf	rš=Èt@zÔ
к= áB'¤hAҚÀ4ñ)˜Õ>=ñÁ@/ç(U½E=¿¨O½)M¾끼Nñ‰=´Ò»>P(à=èýœò>Vú½=ç=/Ä|{>"Cӏ@=¬}©>\ËF?›'¸ÀÀÀÀÀÀÀ->òû.<šrŸBõFO?€›8>D½€>2.=…H½>CŠŸÂÄb£A»BcínAµqF{@›´ýŽ"ã@&DV²AŒ†)@iµGê(q¹@ä²QAæ8Aœqô*@£¬Nàû;A+A»CkCkAö&?ĝª@SÞp?þ¾Ð?¨þÀÀÀÀÀ@o–ô¥'?vÀ‹}È x@`PÊÔiÀM7*
,McøøøÀ4ðuU"À@VT¿'ù|À#qh&=2ÀLƽzýšŠÀgIœ'òÀ9îk¿«_@WêS—ô@6	œD>â@‹Ô ø ?¥YÞø ¿û®-Mmã¿áôq£ä2 ?çš/ûéÙ@4Ùb?IÆ¿­§_Þ€@Ï_²ˆ?Ԛ6Uù«H?Ô¯ßͪ"T´dGaia EDR3 5538674964621001088LÝS‰•€VÛP@Ÿ€@\娙F'=F]@ÀCSÝhX!=d$@‹Y
á
=€ÕB«=¾AÒ~À5IŒŽÑL=†ê"@.Ä7cwît=†qö½}—>B>3¼l§/>*U•<àÁB½(Kæ>{D½¿ˆ"½ªc-xw>'ú\CÉóH=âp÷>»UÜF?ì"ÀÀÀÀÀÀÀ+=Ãy/<vAkŒ_?€¨9>3ž2>R·>et>:\ìª:eB°G Â*!RAeiÛF{@£*‹Û°¿@
§DxRkA‰´x+@vRP=ë/žA
Š*B!}tA—¦Æ+@©·wÊLßíAO lC}ªfADó?¾fÐ@@"d?ß$à?¡èÀÀÀÀÀ@o—ô½qˆÀDOf0<@`I†Zj¯ÀMHžž"VøøøÀ3'"Ǘ‡@ÌÜ*xð"À#'üz¿æ	ÀKUĖØqÀe÷«¬¨ìÀ8rö™C1p@Îå‰ÄØ@5µ«w¼Œ@':ƒžUD@dõ¾2Û`@2šlà?ºTE]X^¿ðjŒÁG{n@/Key<N@
s›æˆ@ɛ·Ê?ìž6·¬$?ëÎDÌo—LT´dGaia EDR3 5538676407729926272LÝTÙ"0€i¾‡û@Ÿ€@\ÚÝ#¼J=ÅÀCVNß£=@ÞK@»œ³:Š=LI6BӓFAÑ]~À5&1¸
,½=EDí@.ÔYµˆ­ =d÷;«=&>
-è=øÏw;öI…=ä=Ã<ýǞ½ÊÝx>Oº=
Ð'¼äøÎyw?Ì·CÍgµ=÷pç?/åF?Ÿ5ÀÀÀÀÀÀÀ+=žÚÜ1<{ÄA{Jj?'¯">hÃa>ƒ‹>->%üz¡Sé¯%/ÂZÀ»A€KìFˆ@­–w2x/@7ÐQD¤ÔCA…î¸-@®ƒ¥&ÞAŠBsÉÒA"§¥+@³ë ï.iŸA&]ŸCõ3qAwªŸ?¿v`@>'¬?ێÐ?¡–ˆÀÀÀÀÀ@o•yR¥®ÀÃ?aŽ»˜@`B;ÎQ1ÀMP?žäeøøøÀ3ëÍ-u‡Ö@w8hT4•À#̓‰y(ÀKù›§ÁÀfiµaž‡'À9]CñeÒÅ@i3žÒœ@5àB†x¨@"H¹ÜÈ?ú_
â€" @÷÷q&€¿éÿ"X©àÀ	Ö:O«JZ@5ìåþÆí?ä/ççKº0?ò%1±­é¿¼¡d/nB ?åÅS½HT´dGaia EDR3 5538677021902404864LÝUh}ù@Ÿ€@\×­û¶A<ڕÛÀCS#´…=
ðÉ@Dˆ¶Ó=(CºŸAÈ&ÓÀ3ÍÒÁ(g=L@."èqH8«='&¼'7¼|n®½½¡=ƒA>W.=¬(£<õäÊ>r§<˖N½‡˜…`_?™bÑCÄ÷J= :?LáÎF?¡ªÀÀÀÀÀÀÀÀ(=hœœ.<H€ŠB0¶Ÿ?…¿ð>0"‰>oFù>šM> 06¤v£Â®^OB?'@A´ÿFk@»¨£ç7OFA?ŽÆDڛA€[-@".n{*)'AwwµB§ƒAŒ|X-@Â+ñ9ûuB4̎CMÒtAm8¡?¿†@/<?¿ÏÐ?ž0¨ÀÀÀÀÀ@o"8sñnøÀÚкaàš@`?ƒögޑÀMOû!É»øøøÀ4Já
±@ičbZÀ"rü?'|ÀM0«X"OÀgTú‹=å:À:}p‰K½s@´K)#ì0@5Üåp†Ù@ˆ`}Ÿãx¿é%ê§9_@ÀCRpfC€¿ÿZª³:P@¥áM¡u@6=X,ù‹?Ö;ÈÖc™?ꉚŷqÀ?Ý7¬œÆ}8?ãØÏ
z­*T´dGaia EDR3 5538677983975129728LÝVHB€:…êK@Ÿ€@\Þ¡ª7?Ê=7º ÀCQ•múÌx=M§þ@(lÚùH=hÀ\Bº+šAԃ¸À5%iŠÙx!=vH@0úÏG•,=pˆ?<\
Û>
_Ÿ½ü{½'è >,÷¼•d¥¾Lq=Ug¥½ÿ²¼ÍÁ"tr¾îàC¼ õF?ž*ÀÀÀÀÀÀÀ+=«q¢0;ê¸ÿB¬íE?{]Þ>?6\=¿²­=–Í9>&G¦Â˜þ|¨Æ&BU³¶A¢ò™F~@¦WJ«7V @!‡DŽÅAˆ_i*@y+³Ù¨3@ñiïBTÉA–£r,@®{8ɲA5"]C©gA|Œ?¾Gí@BéP?ä@?¡'ÀÀÀÀÀ@o•2¯ Àˆ¯hœ*˜@`D1¥Ö•ÀMJ"¾­üøøøÀ4c¾¬@Ö01‰ÇCÀ#'«ª¿Q!ÀKëp3>;Àf[³•"BœÀ9ùDrõâ@ŒY\K¸D@5øxÅòT@	+}à¨ä?üwóÌà@‡52¿áõ̺M'€@	cz®#sÓ@8"¿Êq2ï¿ãè¥íTP¿ôŠŽ]ž\¿¾Tôý4 ?ð'<²{6T´dGaia EDR3 5538679740624518272LÝWá"¼€`íMŸ@Ÿ€@\ßwq·ç=fÀÀCCžâ"Œ2=sÈt@V+ك=‹¹‰BšAyA©ånÀ13˜ó‹=Ž‹@(èÈg}~ª='!=æ®Ø>Ì8¾šè½‰ì>tt½0d½¾^­<—:ò¾Kˆ=iAe+++A…™(FI ?*iCöXF?å]'ÀÀÀÀÀÀÀ"=Î[%
<Œ"àB#)ª?ánÀÀÀÀÀÀÀÀT2A†Û8ìÇFÁFMDêF@й"%A€ÌSôÒ2+GŠËCù' @Ï%Aq'ؽ—AeF±‰¾DJ­(@Ò´?"8½çƽRB½}JÀÀÀÀÀ@o'DЫøÀI±+(W¯@`B—Ƽ:ÈÀM<tŠöÐ:øøøÀ0/U1·Øú@Õõw¸-'À 0¹‰ñ®'ÀL6vGãDÀfw|à÷síÀ9
¶>Ò Ø@%­‰Æä_†@4wñÊQ‹Í@ƒ£#k™°?ò³µ[QÀ@!6À¿ßZØe€?¯«s¢F³F@TÓAj£ÚÀ)ð!h[V&ÀK¯sWò†ÀÀ;Kžâ?íóÔv}+T´dGaia EDR3 5538681527331038336LÝY•¤€W­ï@Ÿ€@\êú³S£<±Á	ÀCJs=<ѳn@<»q1M<ã
[C6"qAβ¨À4½?›Ú<é½@.яhóÚß=ºÙ<¬½An¼¸Cb=§—¨=Ã~=»Èl¾?ø/>4ÀG½*<瓭?‰R£CÚ/ô=¤òe?kêF?£MÀÀÀÀÀÀÀ.=9RÒ0<B®ó¥?"ÓK>€0;>ûC=û‹V=Öd·ÂšIF•yQÂ3ŠAÂñAF@ÃK‡dǀÎ@ۂAD´kA{5'+@ž{õÒåAR`CaÂAˆç;.@ÇÇuFA¯ðDÿÜAhoš?¸@%{p?´Ç(?–/¸ÀÀÀÀÀ@o•ßT¡'§ÀäE;Òה@`K¹Øݚ¢ÀM<"2/ßøøøÀ4¦±J¬iö@7âð…gÀ#áÿÈ"k^ÀM+m6ÌÀgc·Ï"èÀ9µª^~A2@}£)ö{@6m("Æ]@B-N?ð¿çÖPô]~€Àò—µ¯¿ò…÷ýÛv@?͚bL«@R5%;ǀ@P&KzL@0OÞÉA1?ÿÝJ«1d?è¡jÿÐQT´dGaia EDR3 5538682214525847808LÝZ!–I<ÿÀ@Ÿ€@\ñ •®%<€ÍEÀCE›¿I<•¡ß@%íÍö<¨²ìCµAо.À54gy€ŽÏ<®pŒ@.iXUªv<½ˆü<†ä½üˆÌ½™Z~>Å>jäì>6Éé¾Léo>£ν¾HY<¶ÛEig?Ä5ßCĘ=
Ýz>«;wF?§ßtÀÀÀÀÀÀÀ+=¿É-;¬oCZö?‡RT>Fç(>æ=ŒÂ€=ʯ«âjŽ+ÂhØ%BÏ7Fd@Õ2öÄåƒAòåD˜^ÒAm˜¹)@´ŸYDBÁA²ýqCkö1A€A¹*@ØK¥+²ByÂCÅPÅA\P`?°óÒ@ÌH?—UÈ?ŠBÈÀÀÀÀÀ@o–+ qÀŠh~?@`O¸í¡FDÀM4ýŒ4øøøøÀ3íC¬:°@E(´"S>À$'Ó=­RÀLђ¶¯Àf‡µ"À8x!ªÑ@cY¢k84@5Ó¾™lR@¿å!§8 ?öèL]`@âþ
€?µ)Æöˆý¿÷àœRƒŽ¾@4õ\ñýcÓ?í=6ô4 ?ÿ¼Ê·°?™Q_MQr€?·&vˆÏoT´dGaia EDR3 5538685891017668736LÝ]y"x€:ht@Ÿ€@\á«ûÍÿ=7ÕÁÀC:똭én=^áð@«d-œi=sr?B­ß¯A˳ÝÀ4†(@¬Z=nj°@/MÓ2mä=~Ç,=ov=£c¬½ðÒ½+±>t£;I"
½×3|>ö±¾Éf¼®¡€gf@¹Càëã>LÃÙ?³
yF?ŸRíÀÀÀÀÀÀÀ*=±ñŽ.<®1Cã.?ŒŽ>cþÿ>™O>4;r>Mנּ"žNúÂjð}A¨ÃCFn@§Ãº°¸>R@* ¼DŽž­A‡Ö
-@{¿ÐI¿Î@ë\
BqviA•ÂË,@¯·³çáA¬CÝpA{ <?½"å@?•h?ÞËà? ^ðÀÀÀÀÀ@oÈž‹¯kÀô}ÑM§@`BÚ}A°ÀM3}"øøøÀ4ϾfÔ@b["ùÀ"B&ÁõhÀLÏÓ¼"eÀfàt%y"SÀ9OU¿ÁÓg@¡)[
¤@5ÚøCH @Á'fÈMT¿˜_,˜?Íäp
ßd¿èA\$)3 ?õž›ž¾¢
@7FîÜNOI¿—0Ž–
¿Ä¿%Cr?᜕–û40?®¤þM$W¢T´dGaia EDR3 5538686406413750016LÝ]ñ"ˆÈ'@Ÿ€@\änY»H
=¦³ÀC5ñvpÉï=;œA@ç·?8ê¸=M;¶BМ/AлñÀ5g€±¸k=M˜@-Ø·H¸ÓÓ=Uü=±L¼Fœ½ìx'¼">™+n¼žé¾Ás<úݾ×¼<Ácnn½Þ
9C¾F"F?Ÿ@ºÀÀÀÀÀÀÀ+="Þ¤/<SVC)Ö&?~»S>u	>¨'>h\>2ÐÂç(™‡ŸB>ÿA åQF|@¬è«®I@f‹!D€gfA†"U,@q˵õÅAnÿB€ÌA"Ŭ+@³7"•Á¢ANÿC¾AxJy?½wð@=|?Ú5p?ŸÑˆÀÀÀÀÀ@o1§"iÐÀÞlAF@`CöC>ÄÃÀM,ü­bŠÞøøøÀ3Ö¼›Î@¶l>óÀ$¾#ÏjÀLƒÚ•¬ÇÞÀfž.,"ï°À8Ýʹ‹¨õ@½uæ£×¼@5ðq§P@@Ñ 6Z¯À?âWCµ½@oÅ9׿ÔöºÇÉÀ¿æÓ'ÍnXL@4áñŸ¼J?óo‰U÷'(@ö™Kì ¿Ð
q.ý ?×¹hÏÄãýT´dGaia EDR3 5538473032432271360Lܛá4ÀAMA@Ÿ€@]`ËbžÝ=÷S/ÀCg|CÜ=ö‡B@@d+֋>Bí;AÒÀ5qúê«Õ˜>å'@.S\¼ù ¸> ÏÕ½Ï>=œ¾[¾"K
½?ܶ=§ñ©½ð}½–»¡»{Öÿ½ÇýYÈ
SQ¿6BC¬}¤F?œe•ÀÀÀÀÀÀÀ)>`ÐÏ-=ÿÚC^ñ?zƒø>@Š|=¸u>:"}>+Gî±&®BšêÎÂR2Au˜F`@‡ÖDók7?£ÓDLÄA"óG!@VÅpR‡‡ÝA1»A5ÛA£"ø(@ù¨˜ó[AÓ÷CÝ¢A‰Cd?Çݹ@R ?ù?ªþ0ÀÀÀÀÀ@o³àü#ÀUa1þtK@`¢ÔƒIÚÀM‡NTÌøøøÀ5:Ml 
@–aë<»À${¥ªˆÀK¸ûy
Ì
ÀgŠ,n£JãÀ5É䡾éN@³÷¢Ì@5¨ç2§ò@ەƗÍ(@1‡šÝ,€ÀGå¤ßÖà@1ç
@ ÓÓÀÛ@6´QÈÆ¿Ñ÷úò²@?â}(–	€?¦6õ$HÀ@	#0_6&T´dGaia EDR3 5538474063231287424Lܜѝ€€6"ð@Ÿ€@]V'q0¡=AþóÀCnt]
¼ò=Dݤ@q ²§ç±=l>øB¹å4Aó)À7ÝGkYۈ=y{ç@2ÒÿÛXÀ©=qïJ=•
£=ù"ͽ»&½¡>H[{½$?̾/2ò=¤ c½Jœ]<½§UT?h}C½¿'>F? lçÀÀÀÀÀÀÀ(=­Å&,;VoæC1ü)?"cd>Íj="La=ÿšº>ƒLÒÂ&—Â5'¥BWtøAݬ_Fa@¨,³Ú `l@K²
Ds›A‡°(@€	ûG±Ü"@æßÕBŽF¡A"€v(@¯U7¸rkºAÿCúŠnA{ւ?»!ê@4©¨?Í0?œL ÀÀÀÀÀ@o²ˆH5üîÀæ$»KÛò@`œ¡qè<ÀM&?ÛGòøøøÀ7›2ôb@ Dœ€Ô‹ÊÀ#å¥úʳÔÀJ2ŽëmøÀf9H˜óŽÀ5Ö{Zbh@WßX¢Ø@6d¬ÍÆh@3"ƒs@Ì(:m6@ÚÿkÀ@#£1;0?ð""Œ±Íó@=Nàê/
ÀAì³Ök>À(´â옿àó»ÛÛ¼x@ê7¸üjÖT´dGaia EDR3 5538694068636369280LÝdé¢A€'èÔ`@Ÿ€@\ÿR½`­<	B`ÀC;gÕ:½6<&5"@æ'[Èu<1TbCñb]ÀŒÀ4é˜Ðð<8ÅA@-Õ¹A¦Í<aò<Ýò½‰cJ=AÀœ>
5%>'š>&òí¾^œ7=ÿÍñ½´Ã<¬Íßml¿â…œCŸôF?¶…OÀÀÀÀÀÀÀ*<ìÓ,<²T™C°£?o5>>Œã>U>Ç>.ƒCÂï~‰Â'="AðR«AÞoûFs@úsn­;[
B»³MDM'AQ›)@äí†ÞôFçC.;CŸA\"o'@÷$B]&[ãCzœýC½ÇADåk?¢ŸY?¹è ?(u`?KZàA‰½GAúoEŒ @@@o–‹Ð³"³ÀÌܞS*5@`WÀGë8éÀM$Dì'VòÀ8ÏOñìàÞÀ!µPux§FÀ("ÎÝ`À3»@æ1VÐ@ÒÇ;.ŸÀ#ÑòEǤpÀL9r8ê™Àf©0ïlÀ7ü•8½ch@+d»âÇ´@5¶ú^2L+@'cW[¨?òT7: ¹€?ÿ^'®®`?â´¼dÌÀ¿ì"ð`­k@4›$à"<?ó®¡"Çp@÷#²ð?ÎkarŒIÐ?×$zÿ)T´dGaia EDR3 5538698844639883520LÝiA qƒòŒ@Ÿ€@]®Ÿ<q={ÀC3d;Ù=œ#@è´KE=&°¤C8<AДØÀ4±Nd¤=2!ò@/¹Nƒõ•Ô=J,¹¼žU	¾H¥½È†®=ý†>7£=ç÷'¾déM¼#¼½ˆN(=C*ˆ€?ˆßŽC×T­=ÀU ?µÍF?  ±ÀÀÀÀÀÀÀ.=ä0<£C8y?"ã¶>=DŽ>!?a=<ª×=ÖÒ¥ÂËåV£B:g'Aœ\F"@²^w½%úï@¶ÿD'iA"
k*@‡ß
¸•@íHÉBÎA'B/@¸9!µÔÁþA}ÖÙCÃoWAtDz?½•õ@7P(?Ïíp?ž²àÀÀÀÀÀ@o–xÿ&¯LÀMxçĪ=@`\§DžÀM$ ¯ß…øøøÀ4D
wû2O@Ç>×À"xLæòÀL@·^&Àf…±¾€²À7lŒ¨GÌ)@>t»Y¸@5Åv(9@éÓ;¡ ?÷ºgk¯À@ŽàÚ2ހ?òãe‹ÚP¿ðlZ¶½ù@3»hÞo¬:?íðçWâp @™óGáiP?ðïð¬¯P¾?àøb²f "T´dGaia EDR3 5538699600554125184LÝiñ g€ÀŒ¿@Ÿ€@]ìw=~7uÀC)d_ ´A=›tk@)ålû=N=£DƒB"¼AЪèÀ53«Kb©L=¯¸@.b×+a=ËÞó=m(#½;Ds½ǹ=À¤ø>0¶'=ħi¾'ÃA=…éL½'Ý&=Ôã Ÿ@y©xDk>݋e@tä²F?› <ÀÀÀÀÀÀÀ0>X·3<_šC
©!?'·õ>	ú®>O#F=k¿>)ÂÔàT•|ñB4ðþA´ì	F£@›iO§ó?÷0D`…ÏAŒ·X.@h!|¶)(@âAÚ/kAœþ¿,@£˜é{R.cAÂ9C—(ªAþ»?Ç`Ø@X @;8?«‰ÐÀÀÀÀÀ@o•q]5VÀûÌËNÒQ@`]΁Œ7SÀM®‰*®%øøøÀ3ÖšµX@×ÞÄ3À#²øùÌ*ÀKõØÄe_Àfb)J´®À70œ"7|@À5éÓé"@5¸lp`ã@þH‡mE?úÇ{Þç.`@¸"f2ïÀ?ø¤ Õ% ¿ôlÀ£nÉ@3ßÙ±?ö±œWP,@	÷ÀÏX˜?ßò-6†ÙH?ìñ¾Xö{ÌT´dGaia EDR3 5538702727280504064LÝlÉ
­"oÖ@Ÿ€@]²;›êÙ=úrÀC%¥ºð\À>}@Tbëú¸'> ?¢BèiAÑøÉÀ5^ýd¹-å>0µý@.y*‡–8®>@[Œ>
mL=¬5w½Þß\<"N>2‹<Iê'¾Ž%Õ»µ
l½˜©>HÁhŠˆ?N®CÜÚ½>ÎS'?=µèF?šsÀÀÀÀÀÀÀ.>þd1<ò/IBãFç?'8U=Ò¨s>@z"=j>f>'ßÂؓi"}hBQ§˜A¡úFŽ@'%ŸÖæ?'«Cý¤?A–?9#@I1†µ|XN@–''A+g¢A¨©x'@‹<+å'¤AófBÐ2™A‹-?Ë×j@k߸@Qø?±€ÀÀÀÀÀ@o"p~RÀ^#wÇ!@`ZçÃà9[ÀM
Þ«!bÍøøøÀ4½¢¼&°ƒ@VšÆDÓÀ$²[¢†ÔÀM.*â8.ÓÀgK|{`8À8	UõBã~@!Ýd
`è@6ú"¸@¿cÒ¿è…»ß$@À㲿Å?à~+´Ê?ìîë'õC@3¶&€H¼]?Ûí¥•ýP@d¬÷h¿°‡ÁOö`?âÕ¶9Y†>T´dGaia EDR3 5538705540483469952LÝoXR€RR$ð@Ÿ€@]–(^ÒM=´úÀC«R=¥ð@lÞ¼ûe=±·ÀBkX1AÐ
xÀ5F'ˆ?x`=½«@-é¿·$fü=Å´>¬'=>«Ç¾>u}½°ý>xÀà½	6…¾"'¼+èò¼«R/=þy¶mk?˜£ÞCÑöa>)â'>ÓíeF?žÀÀÀÀÀÀÀ+>a'.;¸A,C?… ,=r"8>1`ú>=ê>:PêÂ)¶Â†QèBhÏAÆTFp@—k·¡‡a?ïÞDEF'AŽ!=*@hNg˜±r@AË(A¾LAœî£'@Ÿ×8É)V€AGð C#ËAƒÌÇ?ÁÝg@Ià?ìÖ`?¥G`ÀÀÀÀÀ@o—™žQÀìŠD=š@`X*ãwªwÀLÿ›"Ò_søøøÀ4`Zg……Î@W¹g2ÈÀ$ÄÅ ç2ÀM3Seò}Àg-ÛQ'ƒMÀ7Î+±Äå@–þ¶'¼@6ŠZ½M5@ºZP ¿éÏܘÔêÀÀ{"È@?çãå›t™ ?÷ë]=VêÐ@5§5.vhL?Èv"Ýì?ø(×CFð¿ÒlŽÆH?㌐(¿70T´dGaia EDR3 5538708156129113856LÝq¹¢wG)dv@Ÿ€@\÷	͌¥=âY:ÀC+Ôªÿñ>ÊÅ@éTäW½±>¥ñB
ÀAÑ«üÀ5#ºÞË(Æ>m@.üYOÚËö>R%…½ '»ðù½þŠx=<oí>CÛ>=Šó¾¢=—ì.<Ïn"½¥¶CxC	'gFí6-?ËÎD?ÓF?£ÑJÀÀÀÀÀÀÀ->"Oj.=Y!B‰4¬AûA=èh+>?È=³¨J>CRÂâõ'°"Bc§ÛA¸%ãF{@ÖÛYçLMBPŸCßx™AlK¾+@³Ê~āµAtK®CŸNïA€÷'-@Ýaُù6‹B¢èDd"AXÔ¹?¿í@$i¤?­ ?›¸(ÀÀÀÀÀ@o'YÙjÀçù-Œv@`O[ˆ³7!ÀM×Æ0øøøÀ48žfkP@­*eó'wÀ#´î:꺼ÀLw±')°Àf ·\Ì+À8ݹDC¥@5î¼*u´@5í¿àe!@ös'óx?åCJH€@Íy,€@?ß[IWŠ@?ߌ@éã™ê@;ԃ}Ó8j¿÷®ÎJ³íhÀ¢pœé^ø¿ä,ú
Úߨ?É!µh®z‡T´dGaia EDR3 5538708598503017344LÝr ,‹€Mޕ@Ÿ€@\üûK'´À<OxeÀC.Üóêo<€'@Ä¥Ž<†CCžeAÏo!À4ÐúüW²—<j{@.ëqß{Q4<¶|=—x½¶]9½ â"<O®¸>A½˜<µð«¾Kæ=gþ=Fþ=xd?˜¹µCÇ†F?¨ÖvÀÀÀÀÀÀÀ,<þŽn,;w´Châ?…zæ>+…>34¬=õX¦>.ËãÂÖàäÆBP²‡Aº¦!F}@ÜË3¸Í¡yAÖ½´D‰MÕAh6Å$@½V²¾DpÙBéCOQÈAzc´&@àu°¨B¥ÛCƚÁAWAï?¯š›@‡?'gx?‡¦°ÀÀÀÀÀ@o"UÊí2ÄÀµ°ʕØ@`T"~½d¨ÀM¥á6öÊøøøÀ4:@i‡>°@s¹%;À#S$@ñõ¾ÀLÍÍ!àÀfËMÁéÀ8qyçùª@/f®‹(4@5ß9Ú¬ÏH@}›jÖp?Ý£1w>y?ìŸÀyŠC?ß6Y.$	¿øú‡ý̪@6sª³ØKº?Áwiá"óÀ?㭆Cµÿ@?Ðdµó~`h?Ñu¶ éÞT´dGaia EDR3 5538709530518418816LÝrùžõ€Z®@Ÿ€@\þ¨1!Æ=Gÿ"ÀC#=ºp={ÿu@™`´¼
=…íB€HAÆ{»À4-ó‹Üø'=ÉÔ@,ÞH^F°"=®¹r=ÊH½~»Ñ½úó=¼²>…ææ=Ä÷ ¾wÊ>&ªâ=Ò«=ÏlÞxxBœ)Fáú?0õ*CŒ¶ýF?¨%µÀÀÀÀÀÀÀ+=õÕ¶-<¶ŒXC @ž¼>#{>;ø>&8>…¯—ÂÊ^Â—J§Bi‰qAÃyFr@çMٔµÆBF:Dº¼A_Øî+@ÇbúUÖÈäAÛCCÚ³ArI"*@ê' *ß
kBœþD-OAN‰u?²V@<?""°?Š{ÈÀÀÀÀÀ@oýP–¯À|d…Â8@`S²Ò/ÀM§êb1øøøÀ3UD&óÿ@iù#úÀ#]Þ½ŒôwÀLëÓµ€šÀfù‰î™-jÀ8ÒS;U…@ÃW¸Ø&ì@5œ´ª¬E@R±xjŒ¿Ï¿Âcáȿᜭá>?ޞ"ÙM@¿§°ì¥ø£@A8c~'~À‹ÀP"="À%ùïã°¿ó«YYºÁÔ?á«æ9¹uwT´dGaia EDR3 5538714714533706880LÝw°¼€e¬•@Ÿ€@\öfR¥È>uiÀCçCÝB
>6y'@eŠÏ'>?íBA֎'AË-DÀ4™Œˆµó>?|°@-µ–›7¼œ>iØ:=þ›É¼"ík¾tÕ}½°˜e>¾šG½l7Õ¾³A¢<Éٚ= =";¦gf?=ÐöCʓ?'Z?ŒˆgF?›zÀÀÀÀÀÀÀ)>¦ÉA+<r{ÛCsI?ƒwm=äS>)f'>*6>"ã끦ûøB8l°AÞEÍF_@±\Éç<i?§ÐLC×ìeA–p£@Lè×`_Æ@²[ªA%ú'A§wˆ'@‰ìX¼\@º&ÎC˜šA‹›O?țá@^áÈ@7(?­U@ÀÀÀÀÀ@oŒ"ª+%À•xËN†@`KQ[:‹ØÀM–µç2øøøÀ4HxkJg@RPÚp@À$/mW'ÈlÀMàn¹A³™Àg" ·Ž…,À8¾ìH»ðz@ö†§ÁX@6‰š"@wþ˸ÀE¬haLpÀ†nÂG ¿Èе
³V¿Æ'ä~ZcÃ@J@ú1 ³YÀ"¼Ú'¸ÃÀ; :±õgOÀ4Ñ*Ǹ?çÿ4cò½T´dGaia EDR3 5538717669471770496LÝz`W€Qw)Å@Ÿ€@]¼Ì©}º=²§ÀC¾ãԔÞ=Ï[å@ãvP3e=ðòµB1Œ AÑÖÖÀ5"M¶	]=ë"c@-Õ`ü*Q>rG=ÑF='¡¼ÑðC½¹òÒ>²©£¾ñ·½Ñz¾Ö> –³;åKXW=JéC¸®ÄF?œ˜«ÀÀÀÀÀÀÀ(>9™}+;°'ÈC-¡?€8>%î=é>>õJ>n·ÐÂÄҺ!2B2Ê®AÎ5F^@Ã8ǒ²¾?ÛaDB6A'[#@Xã=à{è@ïבAMÌaA£Â&@–`ÌTþI™A(7=C9™A†Üô?À€õ@aNp@
Y¨?§éÀÀÀÀÀ@oâ2ÂnÀÝ	Ž^»@`V•ŒPï¼ÀLú†UøøøÀ4¾tޕ¯@›rP~¥jÀ$ϵñAó¸ÀL zº$@¾Àf¨":ˆ—À79Lˆó3@n-Ì8@5éQƒ)Þ@‹T©–ˆ?Õ̜K¯
?ÿðV áʀ?õ?åhÉi°@aÂ!`â@8¥`Q⯿Ç1tÛÿà¿ìqðlY@¿ãNÂ{ËWÈ?µò¡þoT´dGaia EDR3 5538718013068658688LÝz°Èh͇@Ÿ€@]	ðSÆÒ=¢ä…ÀC
tn×
ê=»Û@®TS)Âí=ÏœBLÈAÒRUÀ5	Xÿ\²'=Ý4@/‰`¶'_m=ïé{>d²>$P;ïKͽ+'ß>aڙ½SoŠ¾'îͽ´21=B,='HP'	?U'¯CÖ%þF?ž³èÀÀÀÀÀÀÀ,>*/ô/<ÏIBŽ?ƒÊÀÀÀÀÀÀÀÀFƒ@ábÀ2?Ö"D!ƒ£AÓã(@^;ϕµM#@õœýA|÷A¡­)@˜+cºÏ…@íCPÈÑA†1¸?ř‹@Vç¨@ÖP?ª"°ÀÀÀÀÀ@oŽ|Ò¦ÞãÀ¥4H#E@`X9†ÀLódƒËøøøÀ4¨Î …\¸@(76#'À#bt+ÅäÀLñÓ©EQÀfâcÊÀÀ7F0Ê3>@u-Ғ°@6>z1	g@@[¿‰¡Ø¿ÒßÛDº¿€?Æ(žÆ04?ôq¡FÖ©¿ôVxtXk™@6ð±ÞPRR¿à
2i!¡è?Óà!
yw€?ÑWWQôÈ?ðLGjHbT´dGaia EDR3 5538720319476199040LÝ|ɝî€Sò¡@Ÿ€@\ý˜ÊT§Q=¤{"ÀC¯ïo=Ç´Œ@{Ù¯\=Ó:…BF"ŠAÌgdÀ4Ö²g
•_=ÔÛs@-'˜88jÝ=ò¦ç¼O>]>!#½‰Zå¼Pª>OcO<{Ñ¥¾­6v=²`d½¬½Ž4HE?º"ØDÁ?9@­óT_FÀ?'è
<Ú¹º½,	Û½x<>~¶<νF@Ú&>-«Þ(<
° C$­®
?‡R7>hì>"ƒ>°ü>4ÂYÂßE?B™EMB1IrAˆ%fFD@˜jQªÇ­S@_7pCàXAŸA@s"¢
¥B¶'A¶ÛA˜Ê‰@¦¶.f¢ ÜBÀO!AñÞAA€¶È@åÁ@@ž?²´€?·ÀÀÀÀÀ@oŒw«ˆbsÀ3UrÜu@`OŸˆœêäÀLû[mÉÑÍøøøÀ3ø´»@šŒšŒgÀ$7ƒ›ò ÀMR>£kÊÀgÈNREÿÀ7ø™"vÔ@5•flŒ@5é"šc@ìþÕm ¿ð¾‰|ùŸ¿÷í†jüé€?â–)pÂ_@@
˜ Ãã@6¹åkvÎm?ÍEZˆ ?Úq"xRBÀ¿ÆGÃ˧ÆP?Ë$¡:E'ÃT´dGaia EDR3 5538723167029166592LÝ`Rrf@Ÿ€@\þ{º',;î¹ÕÀC'ºª<@˽/î®ô<c'DsAÙÆåÀ5ýÆÓÛL < 5¼@0cÊ«<4hï=R¯(<ý½M"Œ=>v=4N¹¾?$="e¥>NÜ=Lâ]yyxÀ'òCÝôÌ<Þ2ò?ˆq*F?ÀÔÕÀÀÀÀÀÀÀ+<|"¡-;ÈƧB¾¯P?VChÀÀÀÀÀÀÀÀFuAÛ	ѝ-CªH´DAuPAB)ñ,@ÿL,ú—DŸCeJÌAI,Aª8óß©D$C¡WA8–È?›Â@?"X>Þ@?2AÄ,Ï@­ìAE¤@@o‰UÊ×ÀïŽ@`MìÆ5ª‹ÀLì²ÓIÀ;‡"œ¼À.þ
Ô8ÏÀ) [¯ò'À4 Eˆ'@öO©ˆÀ#©ßÐÕWRÀK´6´²QÀe°è¢|›†À6P\ûSG@—T"ˆ¬@5ó8÷jå@"­+H @}Óâ®È@#pIïû
`@é¬
)´8À#»1¶)@6/f'X?Ɋ• ˆ€?ï‡Êà?ÈæÎÃËã@?ÙNÈbÊWžF´dGaia EDR3 5538723343122962816L݉€6iõ@Ÿ€@]׶wK=Ó\"ÀBþŸâ·ý>Ž@'eR˜t=õÝÚB'ÞAÕ‰À5Ôá¡-G¸>‰@.‡™BÏ­>W!¾¶^!¼–g=>cq¾`ß>%IL¾[Ð~¾ü¢¾óû>4µI¿"­ßÝ? ù—C¾Ø"?ê@¾Hí_FÀ?'Z'<ú)½ª©0½ü•K½Ÿº}<‹Xù=º>¥‹=bl)CÉxG?ƒ³[>)ÿi>ëÙ>
s>'nxÂåñBbŸ¿Âd¸4AR·àFØ@ž.ÔÆ54@±ÄC®'¾A‹ÇµøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@o‰©
»¼³ÀÄO'Z @`P¾ÝØÀLé"ÆÁ¥$øøøÀ5¦º`è@ ;5¶73À%±ƒzyg¤ÀMòЉ·úÀgvÄf2À7ý÷ÉiF@½Íl^ŸT@6`G?þ=	p°ÀkÁᒀÀҐ]F À?â¼Úä?ª%í1Ëù'ÀQ_Í7¼œà@:è\wÖæú@V?k¡ª'@$€±îÆ$?öâë­T´dGaia EDR3 5538723343133155200L݉Ÿ€?=¦Š@Ÿ€@]Ó
h=
•>ÀBþ¤?7ZÆ=0EG@¥ój\º|=3fäBë¶àA͊­À4_xSc4Â=?Ö	@/O	:w™=‰ ö¾	•Å;®zz=Ù£·¾:<ï½ãX¾d€=ÊG£=âÿ¾ŠB³jA)@Ӎ~Dé\>«ŸàA"å£F?¥¦ÀÀÀÀÀÀÀ&=Īž,<}‰õCQÇ?¢òë>e+>Kó(>"å>'»^¸΅B ¡RÂlóTA½íûF6@ÉÈ*ہëAÈ[DñAAv,Ç!@¦NÐpAáA´7KBýzžA…˜–"@Ò,°'ˆ-cBãÀ‹C#nAa,ÿ!"?Ð'D@(´?¨#(?§þ@ÀÀÀÀÀ@o‰©ÿO÷ÀĔ`_÷@`P	ò""ïÀLé›Sàd7øøøÀ4Nä9v@¦q±×n¼À"K
œ¶ÀM:ÚJM'¶Àfæc%Ì6À7iö1eq¹@Þ$Âs=@5ìØÙ\2@Å8+ð¿ë±•äxù?¨¢õgÿ`?ò5JÓ±P¿ýֈù)X@78ÙŽ¿ÒŽUº0 ¿¢OÆåè?åFx	ª9?Öù#Š<~iT´dGaia EDR3 5538727809898005760L݃™ŒE)Ye@Ÿ€@]3xe¶Ë=cÀC9t"zˆ9=*ª3@JR;n¹=5ʔBä•{AË° À4´Š
žÒ=>ƒ@-¤'•‹–=S9·=òì½$p½S=oÃS=܈9=_Ø¢¾Tk°=+½®ï×>IzHvv@C…öCðŸx>PK‰@-CF? y¶ÀÀÀÀÀÀÀ+=š`Ä.:î
CÝ??ŽŠ'>R_¯>J…‰=þÉG>LÙGÂ6¿Ì†CBPÙ²A´DF'@³ZFÇÞû@ÓÍTD;aAƒ™€ @‰A$IRI\A4Ü·BŽü%AŽÿ @¹¡/´QRËA"½C²gxAsI{?¾fë@7R?ÏWð?ŸL(ÀÀÀÀÀ@o 3!¥,uÀ‹¾^mEû@`{鍤O·ÀMגˆ'øøøÀ4Q0Ò½ìÞ@©áéeÒÀ#Öy³Ò` ÀL"ÒbLØÀghŽGؔ.À6È}b2z@Ó¥	°o|@5¬ìæ«ø@pEŸTlè?×@,¨ýÀ ˉ@?üL×Æàû@À,PlӉt@7‰/@N_¿@þÈ׈€¿Ñ]…\n?Á?O¨z±`?Û§cX`>T´dGaia EDR3 5538729424805533568L݅‰—€E‡"F@Ÿ€@]%-ûà5Ø=QãÒÀCB8â-ÎÎ=Y6Ú@zòµÉ=yëB¨X6Ȃ­À4°%£'Xê="‡á@.lŠ²ú=…Ù¾=ˋô½Þ¢v¾;`]<¶ò:=€ç<êÉ{¾cù…>/ؽÃûh>"ÆÏ~z?¾ñCØIï>Ôô?<‹F?ü[ÀÀÀÀÀÀÀ-=Ö7ú1;×a'BNï*?"©ð>)A®=ý±I>8©>b"|Âé•ÓÂIuˆÂb±°AÔûžF{@¢Õ
ÕjA@|D³
A‰ôî,@tIÿ2O«±@ÇÕLBOîíA˜{+@©z¡)Åȑ@ü¿;CÎt£An=?ÀŸ
@F"?èb?£ÜøÀÀÀÀÀ@oŸXs%(—ÀJCµV8@`sZrÀMݪBÅøøøÀ4@ì{öœª@°b}Î3ÎÀ#‰e.ü&ÀLc48B«ÜÀg.é<=ÑÀ74€ûsòÄ@¶dÍ°L@5®×
v@¤—²­ Ð?ê7îž<½€À¾ï¯üi@?õŒž2Ép Àï{Í¥|¶@7 —šŽ	?¨ÔŠÞ'Q¿Ñ¨¦ò?Ê¡Âs f?àÊÆtê]<T´dGaia EDR3 5538729734043145600L݅Y‰€Yl$*@Ÿ€@]$$ˆUþñ<ÂLµÀC<
!èLm<Ùq©@ìá+:p<ô]ßC/_1AÑ£pÀ5vkÿ'cÚ=	Ä\@.â[¡C~=2>TI¼Î9y½ëZw¼³ùï=V½Ó ¾<í@½@nľHÞV>qcg""@	}QCæÙ=ð܍?îyçF?£kcÀÀÀÀÀÀÀ-=^Mv2<º4^BBØ-?‰òØ>¹<>U
>7æ>>gÎÂÅzÂtÙÂa¡½A¿­òFƒ@ûʲaA$/DmœMA{s/@ž ÃõçA…àÜBæk/A‰•/@ǚŒŠd¿ÝAÃoÇC÷XzAh­#?¸@%X?´?–/ ÀÀÀÀÀ@oÊ¢,'À=* ºr@`q£Ä'I°ÀM—Í]mêøøøÀ4 4ªÒmÍ@Ì1RÒ5À$T'.pÀKÛJ‡ˆš¥Àf®L€hÂÀ6ªZ¢!­Ú@—•©^kÀ@5µ€ÁP@wãõ峨?þ-f`… ?üÐQýñµ?þ/Çí¿@¿ÔØç§DPh@.ñ"ց(w@"YI‡8@¬èÁ?ç+q–¯Ô@Zoä'T´dGaia EDR3 5538730283802953088L݅ÙÆ€D…/ù@Ÿ€@]'oýýÍ<A	ËÀC7˜%òL<X[õ@ٝTÇË<mr}C«0CAÊÌLÀ5}c?'%v<€O…@*äl›Vvð<5Å=¿«K½u½Væa<Ý½6¶Ø;Á'H¾œ×º>#˽OÓT>µ†ˆ	…?åED1ÿ=¸~	@ÁþZ_FÀ?¶ïM;tOŠ½ÆNŒ<ü'=½<|º[†Ì=›s5-<Ëi¹22<¥]¦B,NÑ?ˆBFÀÀÀÀÀÀÀÀF"@î¼¼òyëCA5ÐÛE­NA[	¿0@Ø7PYãò©A¢5ôD˜ÞàAe£ú-@ê˜\À¤Aä8éDî¨>AN…b?¡,;?¸ôÀ?)£°?HEÐÀÀÀÀÀ@ot*úLƒÀ˜UOŽ@`s:áÜJÀM«ÐNÜøøøÀ3òêbLG@4:¾Jf—À&ðbú¦oyÀMc¾ï…ÝÀgé×Ò!‹À7¶³þÐR¸@L¾ÌZñØ@5σö)?ôA_¿òõB|á`À ©
Sî@?êÒÛúâÀ?íþ†M"@-Z]ìه@[BÀå‰ö@"i«;'x¿Þ?ê)tÈ?ú65y9"T´dGaia EDR3 5538730352518455168L݅é‰_€ƒa@Ÿ€@](û´¬t=,jÀC5ey¦PÀ=L/3@ì'D³®o=`8B¿óAÒêÀ56 VUŽy=kõÆ@.ïDÑþ·D=‡#=½RV½S1缅jc½x'½Ò<¾dې=ç2¥½\i…=‹`¥oo?u©ÖCÑk
=µÑ>˜IF?žˆÀÀÀÀÀÀÀ*=½ÉÀ/<Yo:BGŠ4?"y	>Hî@> ¶>?¤<>ƒl‹ÂºÉ‡Â¢Â©ÂZ8™A±LçF{@§fíÏ·g@5è¨Dƒ¼A‡ø;+@zçÕ3…@ÉvB‰ŸA–r+@¯ó7Ýs«ANOCž•	A{Â?Á&I@B<ˆ?àóp?£… ÀÀÀÀÀ@oE–ELÀº@`sôºiÒ~ÀMÈ©ÈJ_øøøÀ4^ԔS}~@Ý°"¨¼ºÀ#… KAv'ÀKãzz´SÀf¯ ƒOCÀ6i`
ŸÆ	@Z,ü@5¹à¯²@³«A˜Ì?ý<Oà?üf |~t€@V (À•™×¯ô+@6…3ŽóÑß?µ*ò´%›€?ÖF'‰…¤?Ô¥
‹8?õá^]ÕßpT´dGaia EDR3 5538733994650841856L݉9‹3,M^©@Ÿ€@]8#€{F¥=píÒÀC1ìËs=¡mÙ@½i¸6µ=¤fB/AË<®À4›¹€á‰>=ªnÔ@-¶$	à=ÈB<Fþ»<àá¼Uå»oŠ=œ@:¼"ª¾¶ú>å;çÐ=¥}[FE¿<=ÙC¥S%F?œ¨ÿÀÀÀÀÀÀÀ&>7¦):Œã0BãÒ¥?xTÌ>`n‡>7hj>`&Å>6¥'ÂŽÙi¢ïAÂQ*A "áFJ@›¯Øƒ¼wU@ÛD>v^AŒ‡¤&@loJTßt@¢0#B3†öA›'Î&@£j-¯ýì@òßÚC£¶>A'Š?Ãò'@Kò ?ð¢ ?§A ÀÀÀÀÀ@oŸvd5`ÆÀ;5¤º€@`}ôÙªÄÀLý{ƒ9ÞÎøøøÀ3ßþI{µë@ò)~ë~jÀ#1"Ñ
ôÀL	Zٙ§	Àfæވn ¶À6£ŸY.@˜o.¹KH@5~þÌ`@	Ù*fX?øW#$>ù ? ëÚ·`@59ø‰…Àtj'Ô¿}@6¥€hÙ&E?âÞf§近©h{pÐ?áLJ¢v¤?èû'QÕÃ"T´dGaia EDR3 5538098369548157568LÛG '€nÓ·@Ÿ€@]œõï7~Í=0èÀCcõåÆ	ö=fè@Îì"Û`=-dZBòÅAAÛ(ýÀ7ì°?i=;4
@-i§ï°ø=4P(=Òa~¼AÜ<µ'å=Wuä>m3ê=´Ì7½À}ú=ò›ã¼ã3è=ÊÌCŸ	œ@ÀÎC÷'¹>34¡@`TF?¡ÀÀÀÀÀÀÀ/=…»2;pžC1ŸÍ?‰âÀÀÀÀÀÀÀÀF£@³‹bƒy@pB±D¢y¡Aƒ»:-@ŠUï7¼AÔÉBÑS~A1Ç.@¹õ"9ÈA\˜ÅCèl0As±à &?¾9ï@2Ƹ?ÇhÐ?ž$ ÀÀÀÀÀ@o¾5·ß÷.ÀÀ€n0òI@`ËÆÉ]ïÀLõˆ˜"øøøÀ5R"dµDç@HOOæqÉÀ&؎p«ˆÀJǙ—L§ÀgC î½ËëÀ3I»W˜´š@ÎÁÓX@5"ˆ@]õ?ôÏåWߚ@#ÒÛ|	XÀÌëP_ïÀ@>TÐ@-¨;d¹Þ@6+Ê»²c¿Ù¡Ä
Ï@ ?ØA|ýQGÀ¿ì±8ðÛh?ùGMP+T´dGaia EDR3 5538516699365851008LÜØE?€# À@Ÿ€@]IÕrœÇ<à·ËÀCk—ֈG=@´ƒzžÂ=
ežCïAÉm»À4™gŸ\—=Dâ@,ôÌÉnÔÚ=$Òé=Ÿß:=˜Ã9½½D½–©>	'¼"ؾ'iÕ=š«ª¼¹#=?fá•">ÏtyCÕAÅF?¡õhÀÀÀÀÀÀÀ.=iÆ1<"BÝ4€?¼&>i9>²Å>Ùm>E§Âf­='ÿÂ]zçA¯áFš@¸ù',j²r@—ã³D¨_ÔAbR*@'jbû¾áñA6c¥BÎȗAGò,@¿Ýž«P	UA"»Cõ×Ao€ø #?ºé@,;°?¾Z?š`ÀÀÀÀÀ@o¯"n›´À_t4}¢@`"Ÿ¨Õ|ÀM*0÷qÍøøøÀ4`7!¯@É=Ê]GÀ$$œo¦2ÀL9TE vÀgÌ*ŠO
1À6ó¨à%à@—‹ÐŒ8@5ƒæ»ÖÕ@7º°ˆ ?òWõ£sK€À‡©X  ?ùš-Ü>àÀ*+gÍñò¶@7$‹úû?¼Ý
!AÀ¿àÕ_k' ¿t˜=Ì)Ü?ûpâہT´dGaia EDR3 5538750899641971584Lݘ™ˆó€€®@Ÿ€@]1Y«èe<lÎÀC§:Àù<®)¾@(©[–¼ò<Á÷C_gÏAÔ0À6ÊŽª<Ík'@-~xÆÂø<ÊÚø½˜ƒi>w&½$"0=Œt½üWY=ræؾ1æ>)I—½"ˆt½•µvu?¡èËCÌì=C4c>â¢ñF?¤Ø.ÀÀÀÀÀÀÀ,=™2<±öÂ@û®ß?…å€>CÄ<=°ú>F=¡'µÂ=ª—B¯_@Â"¸'A‰ã¤Fƒ@Ì zJÛAq9Ds,PAt[d-@¨™¥jA£QéC9¢A"¿
)@Ñ7ÅCzûB?úDWºAb+?µti@¤?©€?'éÈÀÀÀÀÀ@o™z›:=À-èАÃØ@`ud†æ¡ÀLë±u¿KøøøÀ3ïÝÃ|žõ@ËáWjó¨À%+/™ŒžÀKˀ@äԟÀflÄ7ÿônÀ5Œ0óÀ@XñFµ§ @5µlÂ>=m@p7ºð@	;l£0@ÊB_ï€@ÏVëÊp@ëÆ]`d@8¤†»°Æ¿Ägæ"q@¿úҝ»°¿åkÕˉŒ@¼€»œ?¶T´dGaia EDR3 5538751002714366848Lݘ± ã€\Øñ@Ÿ€@]1¶5€j
>0õÀC㐎!>@Î2@›t‡0V>`¢ìA»àAўÈÀ5Ô¹§Í–>eüµ@/R"N£çP>qÆû½!Ó>¾F½s
a;a;L¼´*ù<[¾77Ë>`"§¾j⼸¡Á——?A¹¼Cñ£A?F?W'Ò_FÀ?˜R'=n¹½•ÿ¼]ù¼½Xjì<¶U^;ÊÍN/>©\@5<®õùAçœ?ƒT>­U=·Ã©>3>R>ŒU6B¢cñÂ+ÂoA¤ÐCF¥@vۀC›
‡?i~}CÈ|Aš<j+@@""ݘ
Ä@M½dA%~A¬Kø2@õªØkI'@¯ÙèBÑ)gAŽËR?ÔÀ@l0@|p?·€ÀÀÀÀÀ@o˜ó!äÀ"7Àt¼Ð@`uªò˜"FÀLêD®XMHøøøÀ4ÂôLùŸì@[?q{	@À#@ð+jÀL‹³gn>Àgp¹3\µÀ6ã‰ëö@— Á£D@5ÙDHÂBÓ@Æiú…?À?à"é%¿îƒw·‰@ºOØ´îÀ¿ü Ÿëmkf@708´¶èž¿áÚ×ë0ù¿Äë˜I_?ÝW5í¬Uè@ž&á%ŽT´dGaia EDR3 5538754507414442752Lݛáˆ8D@Ÿ€@]3†3²Úà<Ús›ÀC /½«<òx>@¶gÄÏ?=ŠÌCwËAÎS4À4þx¨ëËÂ=AÑ@-õà0ûÇ =PÚ¼²HT;÷æ!¼»z|=ôµ=H3~=™lÓ¾¡o
>*±æ½ŽŠ¼Ö^õ´³>®VùCäÐ-=²s=Âg{F?£:YÀÀÀÀÀÀÀ2=]rÕ6;B´#?c·>\
=TMÄ=ÇÐ>/s¼Â•Ž)•ÇdBm»AÏóIF½@¹œ‡
ºf@°©.D"q'A*…3@"ÿë҇ØAiZCd_AŒ‰1@¿ÚP¨2­NA}uD°zAo'Æ?¸G:@&=H?µèp?–' ÀÀÀÀÀ@o"õšþ†À¿Üg7x@`śb/{ÀL֚ÉoøøøÀ4TYu´À@ÌW¾*¢À#ºŠ3MöÀL›ŒE‰–Àfæ їÀ5§VÃSZJ@ŸîÑOô@5µŠ-S,@à)е?ØC֙"€?­¢u·©P@/ Úi| À!qh3Íd@6ç9˜"m?¾áí«¶€¿ŒŸ§Óà?Òª)ìÉÌP?èÿôC˜³T´dGaia EDR3 5538530756801143808LÜÐaµ$1@Ÿ€@]9òúúR<'`hÀCgçÃa<>€@Ê2ä4À<NODCÎ`ƒAÐæÀ5l%†:4H<gV˜@-ܤäîwE<wˆê>
í½4†‡¼m+=nF*>8Q=–N¾gay=㴕½Ÿÿ>0Œ‹>§'wC½šœF?±B.ÀÀÀÀÀÀÀ-<³É¥0<dGíBˆÙ?d>4[><Çä=EŽ0=¿#0ž&Âq€6Bip¿AóTeFˆ@ìA÷²miB·›rD˜ºA\Ì+@Ó1!øe3CRCgAi®*@êûhœ#ÝkCeÌùCpwRANE'?¥°`?ÛGP?RäP?cªPÀÀÀÀÀ@o«EK&âgÀ\}¯•@`‡/÷Z!gÀM.÷+‹øøøÀ4>üÔ`N@@ôBÎ5åÀ$a4
ÊxÀK^€aIùÀfáÛõo¾˜À6 4ŸE´@uR¡¼@5'±}
ü@E\::È@Ù9!͐?ÈE026P?þÓ: A ÀINµ¡@6"ãR{?Ø?:sL@?į±æ.»€¿¼Íkàû\à@÷öî×T´dGaia EDR3 5538756087962675072LݝQŒ'€Nh1@Ÿ€@]#-™Þ­=¦ÀC
X$ˆ®Û=3Ô@ÁŒ.ôïø=MkóBÎî¬AҚêÀ5z'Y"—{=Ca
@.q²j€Ž=Qt~¼žÚc>~Ô=-™¼©»=¸@»¿#¾"ÏÛ=͐¹½×ü¤<3ñ4ut@‡«äDœï>Ší@Ž»GF?Ÿ/ÀÀÀÀÀÀÀ+='.s0<'»A¹¢?"l%>ƒpÓ=í2X>4z>lï˜4ƒB ã8BnŒAtÓFv@²&'Ć®@l[%DBrA"(5'@"Åê.]rAŠøB'A'A\$@¸'G_dHŸA•k†C§ö«AtT?¿*ç@Aɐ?á'p?¢°ÀÀÀÀÀ@o"]ýÔ6CÀÕj¡>@`i–Z2yÒÀLæϟ€\øøøÀ4i¡jOO½@ŠÛvlñÀ$VýÄyŽÀLœùIpÀfÕ_Vç®ZÀ6I	1y@qâ«jä@5å+1Á¿@n5\·µd?׍T¥Ëg€?âê"Ò@"cx†h@ýÉXº@7<ƃ\¿»¿Ò€q*û¿À¼`Ê#€¿Áî©!!°?þzÌtb T´dGaia EDR3 5538534020965038080LÜÓY	x'ˆ©Â@Ÿ€@]:sïø™<;V ÀCVœ:Fëh<elÔ@  z>×<l[;C·ÇAÞM"À7]½2Dð<}¢A@-ª¸•‰´(<Ž5b<x'e=Äw'½ÞêZ=ór€=¾«>É£¾;¾Á;47`¼'»/=C¨¤¤ Àƒ¾£D‡ É> A›ãzF?Ù¾ÿÀÀÀÀÀÀÀ0<Æ«Õ3<'­B3}?[ïœÀÀÀÀÀÀÀÀF¡AVÜ>¦Ü»DÓëE]Ý©Aäš/AO9:UŽE
>0Dâ^EAïß/AE𰖫°ÇD–¶}EêA	Ç*,?"Öt>T†=…¢€>´ÀÀÀÀÀÀ@o§ðE²œÀ³
@gÑ@`…z`v‰-ÀM¾-Gå7øøøÀ4¬NÕÈ+ø@˜ìsÑHÀ'W˜a"0üÀK3{ôÀf''kdÀ6-"Õ@g,ý‡s@5è›ç€tÕ?ðוТRð@
"Íà@	W
ž¸2@Xî°e¥à?öäW<Íã€@9³{Õ.ƒv¿ðüdÅv$ÀG'ÇéX¿þô°T¡ž@Úe–T´dGaia EDR3 5538535635883876224LÜÔѳ_€ZëÙ²@Ÿ€@]48A•X^;Ö®©ÀCVIõ|Ð<!œ@N™»¦×<	â‹D<yAÕ´ÅÀ5»L2+"<gP@/åHÙç'<#Ç!=Őy=7$¼n%°=§áD>T=Ø
¾g°=¬æA¼¶Wë=¤'¹¹¸ÀMÄD	ÞF<΄Ë?{š<F?ÁQÀÀÀÀÀÀÀ4<f)7;¸Ã"Bˆ¼v?Yò|ÀÀÀÀÀÀÀÀF¼A/Kµ¤µC·HfD4Ù$AB3@ÿ·¥©
"$DÅCWkAHÞÒ2AK³£W>D*ȞCHûA8Š?›ã¬?'¢ˆ>Ú ?@ÀA³Q	@=õE«à@@o¦œ1ÿwrÀô˜€)¸@`BdhÀM!$´ÚÐÀ:½ÑáËÀ+éB\Á,ÆÀ)ȔÖAÀ4Ofk–{(@kS³IäÀ#Ûõ*ÀJîº#áÝÀfOy¦¯ÄbÀ6|»Ó@ÚΦN6T@5I3Rü@]¼š7xÀ@
՜í¨P@sYù@@.vO%µxÀ)r~‹l@6Yف¿?Ó="8ž°?×ScÕÐw?Æ%'à%-°?֖Ð<r±T´dGaia EDR3 5538119195854569088LÛZ®þ€Yq÷"@Ÿ€@]£‹ý˜<Ì 	ÀCHm*X#<õ}2@A¿ûАÆ=g"CÛ"AÑv‹À5ñNd-î+=ší@,'ÿYLm†≠=?YZ='³<»ß¡¼qæ"=³ ¯<6Ýv¾+ËÊ=ÁÙí½k¡ª½-̶µ¾´!CÛÒF?¡zÚÀÀÀÀÀÀÀ2=Vœç5<H&~C
3?|¾Ï>XšÒ>>þ=Å£X>ž™¿£ÑôBI~
A‹xXF¼@¹P¤È`-A0IUDKAD>1@'¸a¹B…BA(ÞnBÖèA‡1@ÀQRMpÝB&¢rCHŒÒAo×?»iË@0Ü?Ŕ?›(ÀÀÀÀÀ@o¹|£¿ýÀÇ<à‰@`˞tê+OÀL×É}î½øøøÀ4ÍE%"6@†¹63Ó À%¥Ö´#ÀKl"SÀürÀg—Ô`3n`À2ô6	È@ä;@@5d"¹ðuK?þe£<BÁà@÷ùïª&ÀüãÖäF€@dþ †@7M°òZ.,@611Ñ+N?®(W ?€?ÆüY+‡N€¿ÍwJX¡Ù0@P]q™'ÔT´dGaia EDR3 5538762959910902272LÝ£'"šL1wù@Ÿ€@]I5ð… J<ŒOsÀCBÿMå<¼<@V«i=M<¿èOCY—AÎ[VÀ5Ê»·|¼<·*–@- ÜIåà2<ûû=@ñÚ=£÷Ô=B›Ç>,!>œ(%>UÅo¾}é)>³¬=ǝֽ­+hf?ǪáCÇä=~_??kªF?§œOÀÀÀÀÀÀÀ)=0í+</hôBñíB?‡væ>ƒõ+>TÇA>wdI>á®ÂÌ	œ%BŒŽAÚÙ´Fn@ÑôezÛB‰D¹Aq>«%@°VßÉm›B¥=B՟QA'Gc$@Ó§¸Ñ‹kˆBÈÜBCHh!A_е?±|b@øD?š€Ø?‹o°ÀÀÀÀÀ@ošŠ@áÀê£18ƒ@`ƒÅµ"]ÀLÐÈ=	'øøøÀ4y›qÉE@ò	gsZÀ$M×Ї¤~ÀLÛê{†°ÀgYvÄ
á!À5Vú_,@1üàýà@5¾öÆ@D@'Í,[p¿¿¬GϼÀb`¤e=@@	²†š…Àײ°ê@7u-"]Ž¿Õx·°€¿áìŠy@?›	7G̀@{!# T´dGaia EDR3 5538542404752464128LÜÚùµY)á@Ÿ€@]M6ЦR='ÏÐÀC;Ú	m=HÏ@þ|mõߟ=cÜ¡B¼±[AÕNˆÀ63òQ*Ü=gF×@-†ùz:_×=zl1¼QÔ<%_t½![ö<kþ>6T=M3d¾C@ú>W)½Ÿ½E'z½	ÕÿCÆÏÊF?ž©¹ÀÀÀÀÀÀÀ+=°(--<¾	ûC8&?t½=ÝØý=ëŒ>é.>lÊëÂài?"~ªBl&äA¶Î-Fz@¨([¶Öm®@XàiDdßA‡±"(@{ã¼Þm~@îó'Bo	A•·")@°%4Ëw8APNµCž¼A{Pš?½–@@z0?à`? "`ÀÀÀÀÀ@o¥"Jº·Àyß­R:ò@`Ž!E4ÀLúÌ+IÑøøøÀ4Eù£' @ƒÅ*´‰"À%fÎH±DÀKgÉ&TÒ¦Àf§ëð°A«À5"Á¹›0Þ@Æc À@5£e·¢Ì@.óN(X@D¬ÆlÂÀ@T3 @@TI(*ǀ@'ÛUk:@7Š²#Ô¿•¤‡Â©"¿è!'…¬"@¿âÓb½‰)¬@•ò6ù°£T´dGaia EDR3 5538767422373077632Lݧ 
¢€íèh@Ÿ€@]E®}´¢{=X(•ÀBü¯ ~¨='í)@Œ2☴="ÒøBŽ_‹AА±À5i¸¸Çd="—~@-¾?5•Û@=¯Õú<KÜÙ½aZd¼'Bˆ½&"±>…}›<Æt½á²2=× =äÜÒ½Š³Ã=Ö¹ÜC҅F?œ'ðÀÀÀÀÀÀÀ-=õ0;Oº*B±qÝ?€_í=·¡d>5¯>,WÜ>"´Âµü­/…B£A¹ŽGF†@ŸÂ:ؔ¡ë@,[D<¯`A‹VŒ,@p3G*•R¦@ª'ëBBü·Ašo{+@¦ ¹îÇ4K@õõáC¸?"A€ð°?°ç@KöX?ñŽð?¦]ÀÀÀÀÀÀ@o–|…mÿ]ÀÔwf#ë@`~çÊÜê­ÀLÄ.?øøøÀ4hÒ	¤½‰@''SâúÀ$‡0CY¤ÞÀLÃsÚPwÀgOô7ãMÀ5
è ½(ê@u .,Ð@5ÈØиyB@­ka7Yð?±@0×$¶¿÷±Y]ː€@ï @ÊÅr
$@6µŽ´ó<¿¹!+kw?Í_ÍRCŒ?q¯üq®@'pS«T´dGaia EDR3 5538544015354705664LÜÜp7!'€@Ÿ€@]>^Åš=+=àÀCAM]b©T=]°@k´óó	=h‰¢B³ÙOAѐ~À5.5Gàt=_«3@.Ô÷Zæ=ƒ_ï<b{)=¨É½±À;-ÄÐ>-p<Äáξ¾µ>E`±¼À¯=¢ŠWV?2dÙCÃs}><X,?³J^F?#ÀÀÀÀÀÀÀ(=¼Qó,;Œ¾aAÅRS?ƒRÇ>¢?>Ý>ݦ>TQîÂIR½Â "MBmAÇÀF\@«=õÁy@E]BDŒ!¯A†¹',@{T#'sÑ@¼x;B"&hA•øÏ+@²Ò~}9û£AG¼CÁ(×Ax¦^?Ârõ@M-?óôÐ?¦e0ÀÀÀÀÀ@o¤
;¤fÀ4$T1@`"Á¼£'%ÀMŸÒªdøøøÀ4ãUÅÄ\p@™ëYÚÀ#Þ>¦¬ÊšÀL>% "¡ÀgG¶êGÀ6XÞh¾@‹=–±4@5ɚÓÞVú@Q1ÓêÃ?ñ½ÚWcF ÀÌ[t†À@£c°ƒ¨€?úŸë)¥@5r6*ã
,¿¨àFÍg8€?öaZàôP?Õò±šÞQÐ@=yO¯¬T´dGaia EDR3 5538547283835168000LÜßi³% î8û@Ÿ€@]B­,´ie<4ÀC09øÜÏ<""º@½½þ×<5mHCê!äAÑüGÀ5™ëa÷¼<<ҙ@-Ò²·Ñ><RßÛ=œ¦‹¼¸¿æ¾¼I<†¾w=ÊÈ9=
Ô¾"º>IK<|£Ø=¸ºî||ÀíC¡GF?·«ÔÀÀÀÀÀÀÀ,<•óü/<-.\@kº?kæ>Ì<>)=ïD®>ZÒÂkŒ"Âeg
Ân؀A쌞F{@ù[ˆúó>ÛC-´ÍD{©ARVÔ/@äƒqõšC•o‹C'7A\{`.@õ«""'×!CÁŠbCeJqAF	î?¡&ø?³‹?"HÀ?DÎ`ÀÀÀÀÀ@o¡&ZdoÀÁŠÙêS¢@`…3°ª'ÀLöE:ã‰)øøøÀ4YÒéŠ!ø@³ü~ó­ŠÀ$¤‹ËäÀKõZƜÀféŠ3ΫÀ5 ªßUÁ|@±®›@5¯sŒ kæ@7þj"½Ø?úáûlÀ¿©Ï%%î@dÿúVB@)E¡Œ)÷ñ@6ßÙ¿Îþü?¤÷kÝp‰¿¬ˆngp¿Äژx¤Vp@Õ÷…Nˆ#T´dGaia EDR3 5538547416973564672LÜ߈]Û:¨·@Ÿ€@]DèU¦Ö<R@˜ÀC0CB¸Ù<f^±@€ìªÇ¦Ã<YŽC¢Q2AɽÆÀ4§EXC)t<ŽÚÖ@,ðg!Ìö¬<•¦L=ð9•º·Ì@½I/>9@›=×ç >M1½Â>{½ÚQ«>֍D;4ÀAó#DLžr=õ¦A—µF?ǶRÀÀÀÀÀÀÀ$<×ʖ)>ñ\C)'ü?`ßÀÀÀÀÀÀÀÀFDA#á²Ï‰Ô'D.ŽD';7A2q%A›K'êìDbLiCÊ1A7t×%A2Å?[eçDMêLDH<A*¨™?™âö?LÃà> wÀ>ùÀÀÀÀÀ@o¡˜u^ÔÀ©fZ9YZ@`†Ž¿—ÇpÀLõà\ŸøøøÀ3Û*ƒ`æñ@Ú!ðê«À#Â!§ãcÀLB…ÝqûTÀg.6"ªÕ™À5ÌdÈ=В@«¾G$‡0@5xüèiû.@Á¥ÏaT?ñ1©4oÀÀ'8K¢[@@0³ÉàÀuºõhÆ@7'–b]?Ýh)ëp`¿á2ß÷å=@?Ðx.)¨?þF®Ï®ÂT´dGaia EDR3 5538547421274143488LÜ߉³{J¡íp@Ÿ€@]Dúo=}<b3§ÀC0VVœ´<'ž1@àA‹x<'4DC'6ªAÕàÁÀ6òàÅª<Ÿ´·@.[Κ¡‡–<§ˆD>²C=•0½FB>>=þÞ²>jH½A‡>rн"ëæ>(B55-¿ÐëÌDså–>ÓAÛ¶"F?ÃýÂÀÀÀÀÀÀÀ$<óÿ"(;BÁB"º
?n½ÀÀÀÀÀÀÀÀF:A!âÙ­€»©D=˜
DA4çA4G{%A[™áˆ-ÞD…kýCŒäÿA:I{%AKÄnèDŠ¦yCºÒ´A+Dz?œ3š?pP>À@?0ÀÀÀÀÀ@o¡Ÿ½[TÀ¨íï³@`†žRÔÜßÀLõ%&ºøøøÀ4˜Ü·`U'@%ƒS'À$äW%ú|.ÀKÁ£ÿ[ÀfÄcÁ7º¿À5hty¬ü@´õw&̬@5ýÍ8JJ@8ÏÖ³ü°@¯´ù¹÷p?ñÄÀ"H¶€@	&²	6æ@#Œæè%@7 'ñ™¿Î}Œ\.`¿ºÉÔj
¿Ò¼‡ˆ¨?Ø^•zžÈNT´dGaia EDR3 5538775771790664448Lݯ8c <³Ï@Ÿ€@]N\'òŸ£>·ÂÀBçbËî®>0—e@»~šß
>AW+AÞÎêAÑö³À5}ë/š>Nòð@. Áyªçå>_è¿>S=®=…ÝN¾
6(½‡TW>xl%½—Ââ½îFÍ<¯m=tÂa=òµ'Ž?–]Cù£*?22¯?âʄ_FÀ?–ƒ§=Aξ2D»¾9ù¹=¹[š<èëú¼»Çl/> *.1<­GAC%‹?…Må=d˜>ç>"Ø>bîÚ»ab"ÜBZ­A»Á)F"@|~W³Þ.?†7,CÙdVA˜RU@KëT²Œ@ÇÌòAÙA§Å	)@…"¼YñF@»¹ÓBëp=A2à?ђk@T'H?÷+@?±÷PÀÀÀÀÀ@o"Ž5ì¸ÐÀ (.¼õØ@`	ãíØÀL«Æ
&­øøøÀ4"€oª¸@£©Ê@OKÀ#ò{§"D!ÀLBMîa÷ÀfŸÁRýÀ3ûFß2T@Žhéx@5«^Þó"V@=ÒÜä?ñ8Ì9§›`@5(n¾KÀ@Hýº
èÀ&rôÉDŽ‰@6š€XH?Åü§‰eÄ`?Ì&|‹t—?ØRSY€?ï%ç«T´dGaia EDR3 5538777700238770304LÝ°ù–@€»&¬@Ÿ€@];Ŕ£<{ÀBýø^vüÖ<)ax@å¿ÙP°<>¨HCàyÙAÓ9rÀ5ŸMC%þ<9þy@.N&ë
<XÂ:=6Óë¼Rr9½Ž³=¤>ŒRÙ=Õ²Û¾`Ì>v©þ½ÜB½YŠ²''ÀŽMéD-Œu=I@çò5F?ÄRPÀÀÀÀÀÀÀ,<˜­30<Y´©C
Ê%?W"ôÀÀÀÀÀÀÀÀFŒAD*ÊEyCÈ
©Dxk A;]'Aé"qÿÀD*ËIC•\éAAB'AÄh&§éªD%yICυUA2i=?š%á?iÐP>À ?	ÂÀÀÀÀÀ@o"Ñá¦
ÀE QJŸ@`x@nÒm˜ÀLʦvdªãøøøÀ4X>9@#"}bÒåÀ$T"MŽÀL]®[#ñ*Àf²÷R§ÎíÀ5gü¿×<@¸#Z¬@5ËY‹¼5<@yÊ!gµ?ë™eåëj?úz÷j>Ÿ€@ç"ÀäÀcj-Õ@6tvu‰—»?™	p7?ßoÁÉ_ï@?¶ +ˆ	# @	ÔDj`þT´dGaia EDR3 5538555701971794816LÜç¾;€bËÔ'@Ÿ€@]X?ýì<ÅgŒÀC5Ì®3ë<ðOc@´Ø d7Ì=¦òC¥eAԘZÀ5ÖsrǼ=áÀ@.IBÇ* =Ï̼–Üx½ÂÞ±½¼ØH=È9ï>œ*¥=÷Ÿ½ßÅë=»5»½%= ="€ídc@
Z×C׸'=؅€?¼+—F?Ÿ¾BÀÀÀÀÀÀÀ)=L@O-<½KBç×E?Šy'=¼Wí>îW=ú³>Dÿ}ÂÇà8˜ҠB=.Aœ‡ãFd@Û;âœe@ÞßÙD¯yA{c§(@˜~Ç8;A†KBÄMjAŠÍÞ%@É=ËÓA ü±D ŒvAg'ù?½´ß@8c?ÑÀ¨?ŸpÀÀÀÀÀ@o¦îÐiÀîòÁý'Á@`"ºWym…ÀLðϝÒøøøÀ4º¸ü³a`@ÀCj‡­<À$´ÊZÍ·lÀK¾qÏE`uÀfúý1£6²À4ùˆ@@-"aڝt@5²…GkÒ@÷g¸@Ú"7cåпãð&ê†@žü_äp@(öµáûˆ@6¿tóxA¿Î«Úñ–© ?¨Ú6áñ>¿¹lÜØ» @þS¿â°¿T´dGaia EDR3 5538782132647261312Lݵ¸t€#í£œ@Ÿ€@]0ü¡)/à<øN*ÀBú•y=Qz@‡Á›—Á=ÍíCã'AÍ}À5*Ƶc=+€
@-'ÆÀ=*j­=#a<Æó·½Õü<	;=»ög=%B¾…¶> o¾¿m=\uÇÿèG¬DƒÈ¢>¬µA›£_FÀ?œÍ+<…3¼ûFz¼Û±½»ç½n\ö>Àø4=sà&88<GõC'-?pf)>#·Ô=ÓÂc>&4m>€úBŠ ÂI®äÂc#¾AÇjÔFÔ@ÅCñ&8xA@V«DbnAy…'0@ Ý±uÍb\AvځCícAˆ1@ÊÏíàïǂB
oCÆT¶AfvT?ºÄ_@&W ?´8¨?˜v˜ÀÀÀÀÀ@o'õ²è/ÊÀ®l̾Ôþ@`p?ÂüoÀLÍ(ø£ÓÊøøøÀ3ü¾'ã *@öýÆBÀ$Œoú2†¶ÀL÷õcF¤ÀgÕoïJÀ5Á%Çø[Þ@%oµ¢L@5¿ú+Õ@˜l…ÓҐ¿ÕðSÓé¿óIùя@a(µAo€@ä7ƒ†Úc@6Ù½ËÃàË?Í¢/ÁxÍ@?¶³)Ý8¿»&FT@@ìÆ}Ä®T´dGaia EDR3 5538346760399645440LÜ)	ŽkÁb¨@Ÿ€@]M€/À'½=7mÀCÈÞ|{…?=øÏ@Ž¥õ+ù¶='݃C€yAã†ïÀ6àœÆXa°=>®ˆ@0å¢D0¡­=<Ž¼6ÌG½u^¾¤s¼H~C>K¼¼_¾ÉqÊ»›`˽¥¬=¡×Q–"@$$xCþG2>8q@ÖyF?žÄîÀÀÀÀÀÀÀ/=‹Â5<wÓ,CS(?‹¯g=é€ê<­§>v>V…±ÂʈB"Ü/Â_'íA·ZFœ@´8ðùݘA""D¾Aƒ8.@ˆGèE$uA,àB÷Aæj-@»†¤o"ûçB­CDÿdAr?ÁxÖ@?$?Úåà?£ hÀÀÀÀÀ@oĝÙF¹vÀªÿb'@`¥Ú<»Y¼ÀMšÄw&øøøÀ5­Ú®0@±60•	ŽÀ$FÝLÄÐÀI)Þ
g´Àf&62c
xÀ6Wéф·Ó@`ýœ?bô@5®ÁøˆÂæ@}ùjÚ(@¯*ŸQ¨@6áã'ր@«hޏØ@Ñ*Šž×Y@7¥ü¸E,A¿ñ6°ÊDð¿ìЅtq~à¿Ä® ùÿ€?òæv´¼âT´dGaia EDR3 5538567418642515456LÜñ¹½Fcß»@Ÿ€@]PÙ'¾€<°€öÀC*h'øwž<ɯ@Zdž¹r<桎C4¿¢AјMÀ5€²%4ÂÒ<îÕ@-,¦¸=¶½™:½·g ¾UÁ»¬ë">X Ê=ž¦¾0߬>?³ó½t§»¾AØ'}¿‡MßC³/ÐF?¤cYÀÀÀÀÀÀÀ-=9ê/;ªhžC³?uø¼>"Œû=§ë>¥Ö>Š|Âð!@B¥°ƒÂVNcA­&5F@Ć4å£ÚA/€bDo'Az"ê+@¡ò~"ž?AQ½TC&9#A‡ñ|,@ÈÍm;Û:AîW$CÕAgÐÕ?µ9@ HŒ?®p?'¨ÀÀÀÀÀ@o¢¨º½ªÀ7.Œm@`äs^J-ÀLé6ü}DøøøÀ4Çð±P}!@
:Ö)éÀ$ºüËÉd:ÀLk¶ÛUÿÀg\qò¨5À5r›Îþ/Ò@ø¥f.p@5Å!íúÉ@Þ9?x\€?èux4ÀÀ
!,!×@@Õx}Ïà@¾QD'Ý@6^ìË~x¿Í*v·Vò ?ߨœ­÷k¿µAô{Å­À@GÝ6‹³ÃT´dGaia EDR3 5538569102271194880LÜóAÔ'—n@Ÿ€@]QŒ'P>~C0ÀC'e¿I>™3R@-âŒôß>«ÎÂA|mIAÉùÏÀ3­PdÏ›>¡6@/£[\&(>®•}=U{½®Aé¾Gõ½>Ïh<Ñp¾˜%†>Fã½0[w¼u"®srChØG@Q@MWDNø«_FÀ?®æ×='›³½vZ¬¾‰\_½úàÎ<Þ$}>7ùÇ,>ø¾--=x­FBŒÅDA/"P>%ý+=ð¦+>çB>ˆ!!Âø¸u¯"ìB`6AAÆ2 FI@´Ë'È/fA=¬[Cà"lA'ùÂ&@y䃣´¢A›ŒC/¹AŽ?d%@ÂæóÖÞÝAm$CD#>Alˆû@	'@?×4?´Z ?ËTHÀÀÀÀÀ@o¢ÚÁ1»ÀjabÒ@`"Š7Š›ÀLæ@eÂÉÁøøøÀ3â?¦H^@ö·Nò<1À YÒ¦Æ-ãÀKY?Üu>ÀfsýëÏ`†À4'ŠìWJŽ@i»†ªô@5@"@ @1péšî@-N=ò™@@ûÕk:é€@Ýÿ'Iú¿û˜±Ù°›"@4 L°r?õ!ûV£5Ü@ùÞ@áBÅ.1ä?ä	¤¹´fT´dGaia EDR3 5538569548946751104LÜó©Ä>€ҎË@Ÿ€@]WŠüän9=›¸}ÀC )	P=·[î@ßt Vô‰=ÈîBJŽgAËæ¦À56¬]b2=σÿ@,AóG×¥X=âyi=Mmæ¼î³Å¾}¹Ñ½Æ#½>£¡½ä;—¾H+½0(?½–
ò=l\u	u?rÝàCÙ#±>q×X?:@F?›ß¡ÀÀÀÀÀÀÀ+>§¡-<'&B(ß_?"bƒÀÀÀÀÀÀÀÀFx@"«L'òA?ëÔcD*ϹAè*@bÙ2šž0@ñŠA (yAŸ$(@œ9
tšõ(A,rC'—	A"Øú?Æÿ.@RY?úC0?ªnàÀÀÀÀÀ@o¡½Ý¾ò>Àž\G䆫@`àw6ÃÆÀLÛý+äøøøÀ4Êï	'Ã@Ô捼ÓÀ%€æjÀM)çՉ"ÀgíƊ[‹À5"d­¨†@<˜×è@5·®Ão¸?ÿi­_€¿çtø³Y°€À ]"óîp@Ç6—
@@ œ©~p`£@5Úw‡i_?Ȑ6ã= ?íÞ¯ËîQ ¿×µPú
fÀ?îÛw%ÝÕòT´dGaia EDR3 5538570236141031808LÜôI¼Ñ€ÆjI@Ÿ€@]IoF2Q=ŸX­ÀC-NGÚ¬s=ùU@ۓ-=Û³ÅBBmõAÚ&;À6dJèMø=ä®É@/ ©ßˆÄÔ>_~>ÌlG¼# G=°uù>uw¯=ò´×>(t=1oj¾µx¾†oº>ó4ôý	@$kCÚ¤?D0A4_FÀ?›LP<¸î=Û7;!øm¾ˆ½»|©>=Ü>d±W*=öbŸB.ò0?ŽOÔ>	^(?êº>/YÐ=Ú/ßÂ×Â}ÐRBT%@üGêF@£¸Ó\ڗN@PßyDA_ÁA‰t«øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@o¡Õç蒠ÀlX™†ˆ@`‰9&ée²ÀLïéd!›ìøøøÀ5+z¯€¬@›><CªÀ%"ÓnÂ\PÀKÅtŽ]éÀfÊa<ëyÀ5:â8(¡`@Ǻiê D@5éX;ò'n@>Þ³"|(@iöEáî?판Ó@
"E3¿Cp@
Z¾¼-é@7HLïŒ8´¿é‰Ü(•€¿Ì›¶€Óۀ¿Úý}/MÈ?ÿ´Ïg¿Î§T´dGaia EDR3 5538795636022831744LÝÁIŸê€V`Ǧ@Ÿ€@]ù·#ô‹<:ÀC0,Z<3>ƒ@'µ‹;cI<FÚåCÙà+AÓÎ[À5€/7x<fTk@.æ~Œ´<n{L=­«<a{½Pºsî¿=áL¼|•<¾~:ó<;¾Cˆ >Cv×rrlÀŒ¸D-$è= ƒ¾@ùlõF?ËÐRÀÀÀÀÀÀÀ*<²f/<ŒÆ®B0þè?ZkÀÀÀÀÀÀÀÀFƒA5ºÏDä¤DçýE
Ï÷A$ÛD*A(ìâb'ü˜D~µ%DHjA(îÜ)A*µ³RvÁD,òCDž!êAHu?˜?*fp>'s>ÒYàA¬\^@¥úYE»€@`@o'ýú¸=Àd°nwC¤@``ÔošX]ÀLù)ñÇNXÀ:'ááGéßÀ)¬>>üø\À)ƒÒY¥À4+¯6ÿ+"@M1
ëœ1À#ä&©n5¢ÀLgWÁÂ-ÀfdG6³96À6‹ÏNŒÙ'@i«x«tä@5ÕÀ¯g@9'Èåà?öõ"_;" @tÁY"^À@܀'`ÀG‰v'½Ÿ@6õYTße?¡"y>¹w?µÂõW?¤¾LônÀ?Ϗڣì›T´dGaia EDR3 5538795636022832768LÝÁIŸî€{éÕ@Ÿ€@]ôoÛö<‡%ýÀC5u‹â<¥‹–@!Q_}êR<¯Þ¦CvkAǙÂÀ4ó""
ï<¿œÁ@+s³of<Òڙ=¥A;^,=QUã=†Åšºý:=†çȾEäô=1šä½þo³=êlJzzxAzÒ*E$‰>ZzåB'X€F?ÆÍ?ÀÀÀÀÀÀÀ+=$1<…B…?Ð2VÀÀÀÀÀÀÀÀFyA(mcroØD‡¾AD5ÿA/*ÚA¸JÈŽE,cLC)wA4ÖA ®ŠŠ¢E'jµCDì¦A'Ü?š!?V¿ >ªŸ€?oàÀÀÀÀÀ@o"¤Ü,Àd*¡[-ó@``ç93â'ÀLù6¯'T!øøøÀ2‡ÀôZ@s†çûŸ…À$¸›kéð¸ÀLnšݸÀfk wÌÏÀ6'3d?+µ@ ü´kúÆ@5_V&bhd@ç¾¾ö*ˆ?õô«x#@@5HA×@?ÿ±w¦á?º¯HÈÂYZ@OáLªjËÀ$âű@ÔÀC"dc²c/Àôßá醕?÷‹I»pÄT´dGaia EDR3 5538797074828845440Lݘ%a€Rýó@Ÿ€@]ò
Xô>êÀCe !ßb=÷¨ð@Q3é\>5³B
FA×÷ÙÀ6´`´Ýq>T?@/
PFß°>jN»˜É—>,«½ºF³½ð
>wœ;è†Ù¾DžÞ=Ó䛾-¨N<|ìJ|z?Óq÷CãÓF?›Æ‡ÀÀÀÀÀÀÀ,>WÑ1<¹¥=Aàü?‡³Ò>‰Ž†<Ó(¹>eï>.ˆ‡ÂEe;Bi®¼ÂW‰A‡aFƒ@'ñaóʉz?¬CátA•ØÕ&@OØßʸ«v@®cÒA;ÚA¦ W,@‹¼'(?X6AyƒBĖžA‹é?ÈÞT@\Ûp@<?­>ÀÀÀÀÀÀ@o'÷Ò JÀ·hÏ~åò@`g€_ $FÀLè̲NtøøøÀ5Txj–@ Ö'š•À%ƒ"§"­rÀM?ÎDˆÀgRÁ҂ä.À6æÄ9\P@Ɔªtœ@6D_€0ŠÎ?ÿx3 žo@¿ìî"s8Ž@À
µ$A¦€?út!¦r×à?é<øøþFo@3¨±i¦?§Éqæ€@<à+)P¿Ï3诃°?û/" $T´dGaia EDR3 5538573019280298624LÜöÑÃҀ&Ô¡|@Ÿ€@]PÄœù¾=@éÀCg±u­_=<ðù@Ýá¹>=JB˘ AË¢üÀ5½ùÎ=EçA@,""6ûD»=cÒó½‹ÍF½µFk¾™·<fI
>µRV=d"q½íŠ=óD:;‹«k½–êjus>墬CÉ¢ñ=Å[k>í1YF?žñœÀÀÀÀÀÀÀ+=Ÿb,<z¾X@M¼<?'³>Cr(>9p>$¾~>PAXÂþ©ÝB®KÌBL)NAsqFp@¯·à-òõ@ 	úDFqÓA…†+@'ã'"lYý@ÛHB°f^A"ù+@µ	}"[yAÞ¯CBAv·£?Á!¬@=É<?Øï?¢¢èÀÀÀÀÀ@oŸ&üPÁZÀÑ=友@`‹EüHX;ÀLÚ7Öd¯]øøøÀ4S¿»¿L@¨•'Ýy†À$íª§¯K­ÀLý®Âþ'|ÀgªÉx",…À5†Ð]{D@Éie¬
Ä@5¬™ÍÞä@Ïྴ¿ØÍh!DUÀ[†âü @3ÔXtP@,ÖÞô5°'@6k<…?ÅÙƆÏn?×JÇ©\@¿ÄèVëÀýÀ@¯;4kËFT´dGaia EDR3 5538800171498559872LÝÅiY€R"X¤@Ÿ€@]èEmŒ=ä"ÀC
;…bò>'m@FìK3ñê>íÙBHâAÄBhÀ4ÉHÇðæÑ>@**é…z>¡:=˜Àà>^>¬¼®ˆ»àYH=É+ö»	;¾'ƒ×½ÖÞw¾w>N‹aaUB¡DÒG@G?»CDš»^F?ÚN6ÀÀÀÀÀÀÀ(>jž,>éFBjº5@¬b­ÀÀÀÀÀÀÀÀF9A`x³EsÁzE]3Aî'AWïNlê	E£ÌD•¡©Aƒ"APÇÔ¼ýøEŽ¨DpçºA;'"?¡¼¾>R€¼Õ>l¤ÀÀÀÀÀ@oVo"?À^*asŽ@`[óȒßÀLî÷rÀŒøøøÀ1íe)"6@ÞÁãÀ$ÊEKB¶ÀL¿Æۖ~Àf?îUåZjÀ6ekȇ~@"1j"é@5:$´Dç@¡B€â?öj…|
€@ÿÝrÞ8@@>ø°Ì
€?Ë°7ŒÚµ—@HNýõֈCÀ½ñPu>À8ÍìÝ+)ÃÀ´ŠÕŔ?öÙæà~w†T´dGaia EDR3 5538800377666647168LÝřž´€V1@Ÿ€@]JÇŒõ=– ÀC	‹IGœ]=~W@–t:HxØ=(oVBúStAÍ?áÀ4æT‹Lõ#=,Á@-ÃüxR=:	Ž='Í
=§¡O=9ãÝ=wú>e4^=^
Ù¾Ž« »òø ½>Žk= ³³vr?ÀùCÔÊd>…F?¾>õF?¡ºÀÀÀÀÀÀÀ+="w/<\\Bn?‡Ø>S1=û¬k=ŇF>i¤Âšv¸ÂvÏÙBJøÐAá»`Fq@¶´;Øë"A܀DXìA'6J*@Ž˜ëpYµAŠWBbâ'AŽäD)@½ã~±‡a¶B4'C)ÝApÑ?¾V@4ªÜ?Êß ?žvÀÀÀÀÀ@o
ó‹ûýÀE#*YŚ@`\‡x¢ûÀLëà8[øøøÀ4sCµ?@PmõmÓÀ$ƒcÀM
"¨k£zÀfþ©Bá,`À7ScJÖ@6‡™Mø@5֏² Ûø@Ê'«Ü¿à`-l*¿æ¼dà4?÷Ï}³Óï€@×y]!–@6ú5¸NP"?Àoòh ?µ+ÎL:l¿p3Ƌ,?øôèÔT´dGaia EDR3 5538362943836083328LÜ7Á‰T€4H©@Ÿ€@]8U~wr|=eùÀC¨ßPH"i=ˆ/@Õ0'ëdã='í—B'/ÒAÖvÈÀ5 ï^aÝ:=—
@/­ÛÙה=¡–æ½´Wu¾!ì*½Ï-Ú>Ý)>'|U>ݾžÉ>CJÚ¾5¼ûò©§¾ ²‹CáxÙF?œ@ÙÀÀÀÀÀÀÀ1=çË3<CÍrC	^Ù?}Ò>Ì>žÑ=Ùçß=ýþõ¶$ºÂ²D|B07(A¢¤F¤@›<j|«â@	;ˆDK:¯AŒ¬'.@iúïvq½\@ý0¤AÒ&AœZ‹)@£!Ñßä)mA!­Cà
A'4&?ÃW@Q3(?úæ@?§€ÀÀÀÀÀ@o¹ŠŠVÖÀÝàKí@`'—ŠÉÓÀMm'jøFøøøÀ5$Eš©Ø@ˆ ²'RÀ#âÿ®Í«ÄÀJ–ÞwXhÀfßü¯ÍEtÀ7r¥/2âú@ÿ×>={"@5¤tt!@>-³g>X@¯Ð¢"3P?ÏÂF¼à?ñªZöÚm@@,öÔOÙM@6¼tÝWˆ¿ÒúÔ{%5 ¿œ9j¬?o$û3yè?ò˔¼JugT´dGaia EDR3 5538803774977628544LÝÈ°"Y€…r@Ÿ€@]&žDFÕ;ú.ÀC€kÏÅo<˹@Ýþ'U<öRDEÒAÖÃÀ5ûR,¸<#1%@.}®VW6z<&½l»X"
=Ÿ®U<ëEV¼ó¸%>c<Ú/¾v‹0>V/-½Át‹½S/ÖŸŸž¿÷·\Do<êÕS?†ú]F?¾Ø·ÀÀÀÀÀÀÀ1<mÙ5;'"wC()?n«­ÀÀÀÀÀÀÀÀF¢A|d<WB«ßEíAG¡F2@ö(
O4þBé{ëDA ýAO*˜2Aµˆªð«CgÞDq"àA=€»?œ«¼?Nè>ñ*@?"°A±±¾?£wEœ@@@o'©ÔfËÀ?g]eRP@`jI(Ã&ÓÀLÚ€â¾äÀ;$ºãûh'À*«k܍‰"À*ÙTܳÀ4†ðþ!²@Ý`
ÂÀ$ù>«¥#ÀLŒ¼Nª*MÀfµxì©*$À5çԀ/¾#@ü¤\!Zx@5ùÌq©C4@å3ÿïXÜ?ß«ÒºB€?ù:*i'@+²ó†]X@_Ó̋0·@7¤_¶0Ö¿ávP}¼E8¿Û'³Zk€¿Ý¿½™¸YP?ûvVĚG0T´dGaia EDR3 5538805188030100736LÝÉùŸõØ­@Ÿ€@]"Î*z‡=‹XÿÀB÷€IÂ;"=¬1@LՖ_Ù=Âb,BSöêAÄí‡À1å×Ùã&=¼x@0æožðK=óf>@v/=©\
½ý'A½Ú¼š>'•#½ñÚ­½ógß;ô'5>4ñ>@àŽA{¸F¨>ê?V1ÊD]}F?æ³¢ÀÀÀÀÀÀÀ>-[O"<³XB¡Ñƒ?ß];ÀÀÀÀÀÀÀÀFA"•5âÁK'Gc D¹˜»@»=!AŽÖ»5r•G Z©DI†a@¹,›A€*8—4œG'¥Cä&Ù@½"2?"c‡¾
òà½vѽš}@ÀÀÀÀÀ@oŽ'Wod"À=ê*Š…@`eì¶Z,ÀLÑ´âD­AøøøÀ4æõ«J@·5zØ>7À/Ç`–•øÀMÆE¡%lÀgŠ™¡ÏÌÀ6·E °•x@|'PMuÌ@5°Aː@µNÖ¸`¼¿ÿF5Í-"@ÀUy¤°t?ý`[ÞÿE`¿æ¹E7.,0@>3ÅǙŽ›ÀdžÊzh0À­ÿZf'@ϬbêP¤?Ë ;ÐX'T´dGaia EDR3 5538807180895102720LÝËÉ¢§Q¦²'@Ÿ€@]'ðÄۜ<Þ¿µÀBð€W"È<÷Dƒ@¢^0Œ¼«=NCzéAÏNÉÀ59žŒh'¶=ª'@-»1²&=ö¶<ýÍâ½Á/¾<V¥=ŠC>1€=¹̾xþ*=çFZ¾Ro¢='¯ƒ¶°?Š$Cð–ý=©iþ?#¸DF? 'dÀÀÀÀÀÀÀ3=bâ5<™.àCß?"¦©>þœ>fB=ÂD'>?[Æšzë'zåÂ]®EA£9ÀFµ@¹v73.€@ˆúhD¾WÝA7c0@°˜NÞ@UA>¶Bæ'ÇAŽ"½/@À¨ä¤rc,A>DÊ2Anº"?¼z0@6+œ?ε ?¡˜ÀÀÀÀÀ@oûoõÀé띌ç0@`hg¿ÂoðÀLÈiŸ\uáøøøÀ4&ÞmÍ@[g¯jێÀ$U¹»BJMÀM±½Ô
ÀfôYQ&YpÀ5ßJÚÕz@|îˆ@5ÙNX>7f@sE"Ä4¿àçDNÀ¿ØØTˆ@p\" @;Úa_Y½œ@7	Ñr(d€¿¢54õ1¤€?™F©%ñD¿¦Pf&1€@ 1@T´dGaia EDR3 5538807902439844480LÝÌq
ª€]QXã@Ÿ€@]…XM9=;oÀBø>BY®ë=YÒË@ŸÄf}ì=sB­À:AÎâ×À5‹%Ÿá¦=s›¨@.%i+à$=†Éa»³¾¢<à:½²£Ô¼ƒZn=ØMn¼ºý¾³ÿ=ŒÊÛ¾7vÛ=Q"írr?".CÑÆþ=à?:>ǃ†F?žèÀÀÀÀÀÀÀ+=¿w;/<![C$D?"Ìä>Xq¼>ƒv=Þ
>H‹½ÂˆáŸÀ/Âc9RA•zçFr@¥ŸÏôëæ@°?Dš!Aˆ§ê*@xÇaëSAaz\AátA–¾Œ*@®Á•£ß<AOCùC—ó A|)?Ècr@EOä?áj ?©5¨ÀÀÀÀÀ@oqÓÿēÀ…áÛÖb€@`a«}NíÍÀLÕ±Ë&ÅjøøøÀ45Ò#Üæð@w\àñbÃÀ#æZLƒÅ¦ÀMéögOÀfõ§ˆ JÍÀ6eçpø+¸@AÅ4‡4@5àK¤ŸÙ4@0Ã<ŽÖпã5CŽ²@¿ÛtGýB@;mBð°À'8ïÁp}@7"7(ÿ¿¾}%ٞ7À¿u!ÛÜ?»©:ʸà?ôMÆ!ûBŸT´dGaia EDR3 5538809311198636288LÝ͹žéè>T@Ÿ€@]q)|­â=ՈÀBîÒ@º<¢=3¹Ú@_&ù|n=H"‹BÜ>¦AÕ3À5Öæe0=H"í@/,^;¥]Š=^À<=u֒<i<¾1k=
ôÚ=Ñ&|=.€¾7G"<v%c¾^þ>VÒ'Ž@6ÎIDÿ¸>oÑ'@G'ÓF?žA"ÀÀÀÀÀÀÀ.= ŽÈ2<"u2Bî—ÿ?%Ó>1
Ó>Jmt>
6ñ>E.¤Â€¶'Ä&ÂhÓiA†{F¢@°÷Wa}pª@ÁD…äðA"¾,@ƒ™L|J@å
ûB©úøA",@·Nyc×·ÕA/Dü.Atð?ÁÃ@DtX?ä‡Ð?¤`àÀÀÀÀÀ@o‹ÁA¬ô–ÀK´e͆W@`aŒ˜üùÀLËÌÙâþíøøøÀ3ñ.7%ñŸ@Z
'À#}Ïh¡ÀKèàÏÚqÙÀeóÂÛFàÀ5<"jC»@S¯x\x@5ÆÊïå#@Ô%0ý†ä?üfd\%Ÿ @…LÆ­'@@
†3¢ævÀdÊ&œ¤Ù@5‡B€#—?ãN߉ŠX?öOñï ?àqñœn‰¬?øÿØeOÀ‡T´dGaia EDR3 5538809689156020992LÝ΢ë:—òÜ@Ÿ€@]"8æËîJ<'%éÀBòæb¾º¨<–d-@¬ÞCfÊ<©v6C}ëAÔL@À5±Hþð"<¯´¿@.'c^cœ<ɶÖ=¥hê=5œŽ½¶¤?=cÈ=£üÉ=nk´¾eYÄ<¹A¾\N†>/:œ—?øÙ7Cå¨F=>K™?ã¥F?§íXÀÀÀÀÀÀÀ/='ÿ2;L5¨Büü
?ˆÄi>w÷Æ>>ò	=7…>âÂQ¹ï€ø]Bn½A›bÈF@ÒËW ´A°"æDY÷åAo ;,@²A=`£AބòC(AP¼*@Մ8á²ìËB¬*hCó+A^>T?±¢a@Œ?˜	è?‹8ÀÀÀÀÀ@oc(|d›À234D‰Œ@`dÎyÈ4
ÀLÍ«ës0øøøÀ4H}V@œwaC'	À$]ž¾áÄÀLìěÀf‰º+úbÀ5¶°‹C•@ø8Dn-œ@5é'D´e@S±sÝX?ݓ—IZ€@ŒÅ`Ž2€@´ÒšèQÈ@0œe4@8àäqŽñ¿ß«ß"šÛ€¿í°'/—› ¿ÊØB`K†P@ìð¦Y‹T´dGaia EDR3 5538812231776326784LÝÐaÔ€#(>;@Ÿ€@]ö8p<ž!ÀCދÕW3<°¤=@Q$‰CÑ<ÅJC]G"AҍÀ5òV=Ö<ܨÇ@/UÃúPÖ<ã? =ÓÜ=ª_:=	H=V:=èÿH=‰(¸¾lf<úØ®½±W=ЀG†††ÀR{Dßp>o'B$|ÙF?á~ÀÀÀÀÀÀÀ,=#–Æ/<×¹YB†¸"?b
ÓÀÀÀÀÀÀÀÀT'Ap IÃB¹EÓÈiE Ç{@ò¯:,Ahš0EZÓ0Eö¨PDÌEð@ñý]*A[·Çp]"Emr!Dïü@óV'?"
(½ü€¼±Ý¼08ÀÀÀÀÀ@onÕÒ£Àu97³§@`Xd—‰ "ÀLì :øøøÀ3ü`Ïôº@u'¦/À"óõzBÀL"·²d¯Àf3CæìܚÀ6mŒV¥÷@&åØ@5ÉÑÐÍÏ@	þ(š8`?õ+œá'D`@•+Qíò@@ýҒO¸ÀwûJïR4@4¶ZàŽñ?êu¥aR–¨@z‰a°?èÀÑx±€?éO
3"éT´dGaia EDR3 5538812506654586624LÝС£7bÉ.@Ÿ€@]p½<"£ÀCùW©À}<ªGí@e6ÃõÜ<¿'µCa·ÔAâ.&À6É*òçð<ÄQ@0¼ËŠÔÀ<ÙS~=ÓqÑ=ïº'ß`= >c=¦¤g=#÷t¾}ç=q@+½Þs¾>2jWAŒGE&Ab>qŒ8B‰ƒT?ÎlxÀÀÀÀÀÀÀ-=š0<¤$]BqÌ<?×´ÓÀÀÀÀÀÀÀÀFvA>¶ÓÂWÝ\Cª§¤E¸L;AØZ.A2G4å§kCÒ{¶E1؛A"G»/A2çûRC<ÊçEÄqÀAýÉ?—¤Q?Ÿ >[Ø@>»R AÔÍõ?¾¾E»€@`@oâÒd^NÀ<"ë«­@`[9ßDàÀLèÙ¼ÝÀ=±	v÷;aÀ0ÿÁá0
À++i7{qÀ5¸Qk¡
@ ]PƒŠÃŠÀ$Ü¥žØZ ÀLrÕ"2)Àfwj¿+âÀ6'²ÞÁms@7#öùžÀ@6q®(âH@W•ó<'è?æO¸ÍÛ*@@  "N'€@T¿þøâØ?Š[…±ý8'@scàû0.ÀUêÈÍêÐNÀpóö@ݵ´ÀA>ÆU=«ü?úx"ëŽÆT´dGaia EDR3 5538813434367524736LÝÑy£?€^' W@Ÿ€@]	È¡á6k=,C¤ÀBýðî{E=Ma¾@ž¶${æ=Z¦
Bʁ•AՔZÀ6ÝIîê÷=]°@.:\¤){r=uTº>ÝÚ=‰¾\½é:¥½O>6J2½Oc¾¸à½=j]½Êx.=ùª—•? üCæÜeF?ŸÛÀÀÀÀÀÀÀ0=³
Ç2<5ÜB™oB?… >J¢Þ>±>Íñ>WÉÖ's;"ÄæB\S\AäæFž@¦™:06̞@=VàDtp>AˆEì+@zºö E"Â@ó:"BaA–û+@®!˜î"[¼A*ÉÈC´¨¦A|"j?½—U@>ž0?Ýð? ;pÀÀÀÀÀ@o‹¡ÛÙØÀj@´ @`U}çwÒ¥ÀLäÓP,ÂBøøøÀ3¢ª¨ù$u@/°õÿ~'À$'n¿¤ÀKÚ䪶{´ÀeáK0M;UÀ6*µ²vÈ@½°Ã' @5Î`©ã`(@ƒö³¡ªØ?þ%é¤cÀ@ j!ñ
p@ÉGp˜0@àþ¨~WÞ@:`ø Še¿á¿×HKÀ	4kíãH¿æ«ù4;v?è<‡UZ}VT´dGaia EDR3 5538815942628034048LÝÓÁFy°ô@Ÿ€@]"Kõ>ÑKÀBñfuÀ?ӂ@"xÞ¼}?­HA
ÝAÏaèÀ5¹AV›t>ôïj@.&gª¼F²?#SS¾ÌÈ>4ë´=
Ó½è1D>'½4…¾Ñ S>M™Ç¾Šûì½Ê	©@¸B1Cã?•@$*@²ù_FÀ?"dŸ>	':¾')]=HhI>ó<ú~=ÓY?mêñ$=˜^òCÖ	?¢A=Š²+>‹BÇ<¾Ä>©)ÜÂP‡ÌB€ØTB/áA5³¥F@iþbèw¥@6SB¨QFAŸx¸@TÓ3'ÇÖèA'Ò@'€A¤K¢@{ɼ!æÕ¾AºÊA˜V@A'@(̋@,¸?]@?ç*ÐÀÀÀÀÀ@o‰·'Àî_³Ðâ@`XL8ýôÀLÕt'‹ìÑøøøÀ3Nö3fä@gö¸v;mÀ#3 B³šÀKüÀÞqŽÀeì´mϟ¦À5¼)Ýl‰å@ܐ3ڇd@5œr^@ý«cÑ«?ùêb‰@(€@gu•À@‰	ŸÿH¿ÂåÞKnÀA]_0I@1ûWÍ.ô@Jãøl²@pøX {@aáɎoÈT´dGaia EDR3 5538816247560408448LÝÔ
€"¡Ÿ!@Ÿ€@]|$*ƒW=Ï$ÔÀBþkµ¶dø=à¡»@Y¶½Êž0=ûiQB%ÆcAğpÀ4;îϓ1>
•@+éïgýÝ>JŽ>$=Zº¾î¼×+´=àÚá¼¢ñ²¾ú´=!šX½2ú)=rÙŸŸŸBì±
G§ÿ?¼‰úE.GF?ÚÅ2ÀÀÀÀÀÀÀ/>Eٝ2=`€B?žb@èÐ"ÀÀÀÀÀÀÀÀTŸAY¼Nw;)BDßt
EkßPA	Õ½.AQÔ\îúU(EÅóDü8«A
¡%-AHáÚÝ DŠÌE1ìßAù# ?"¦ý>*€=Kh=îMÀÀÀÀÀ@oŠµtÁ|4À…jÒD-@`SõâÁ2VÀLæx=ËóOøøøÀ387)kcz@wT~Q[À$NŒ€ÀM›¼ì5·Àg>	ò7ªÀ7‹åúˆI
@7‹®ú•@5¦RAƒÚ@œò<Ÿí`¿ùõ/C À†÷]z߀?ðNA"?îB ãßµ@4$T-²N©?ûÆæ#¸Œ@Ä(ÿŸ
`?Òz'5%.€?ô̙ä«hÂT´dGaia EDR3 5538816664182488832LÝÔiœ]üå†@Ÿ€@]ñ:²Z=hÀBù­ìæ'=,â+@ՄÇUL=@iBÝÁ…AÊóxÀ4amed=D£¸@/5Ö=áb=W[›=Ä&='*›¾, '½d>-ˆó¼÷7#¾j¡º<~𻚵Œ=Â¥[''?(@bCÞ1i=áø?˜_F?žÃÀÀÀÀÀÀÀ0=™s#3;âá}A½öé?'äo>Ã>¤%>tq>I4ÂÂìW—œÒÂn¹æAƋFŠ@­Õâo	³_@{'œDsIàA…Ü.+@€ç¯öŸlA`÷Bl|ŸA"Ö-@´HBèø
ACyCÔgÄAwZ!?À(š@Bö,?âú€?¢ñØÀÀÀÀÀ@o‰‰e›|ÉÀxiÌYÐ@`RÕr#ƒÀLâ*c¼køøøÀ3óÚä¤Rü@÷çVëÀ!Ã}‰º™ÀLúÙå¯h%Àf²ä]$ÖÀ6õ(ޟ'—@HüÂ×@5À;¦91n@¼6Jo¿×bùy䩀?ú" "«?ù' sp¿ò¿À´†ÊP@5ʙ3Ê©?߉òü€¹ð?ò>ËÃ@?óÇlÕu´¬?ð"",ÏÅT´dGaia EDR3 5538816835981196288LÝԑœ¼fkþú@Ÿ€@]	‹eÖ<ð[IÀBø¯eC|=
'E@§°)18=zùC†êAÔE•À5×Åõ'Wä=àÍ@.!ØH*="º>ƒl¼ûXÛ¼¤Ä=ŽÈ9>!«=·ˆ/½"ù=¤n¼¯w`>#MÉFFCÀmÜñE³ì?>¾!oC:S
F?æx=ÀÀÀÀÀÀÀ&=o
(
=>¡¼Bi|<?ZõËÀÀÀÀÀÀÀÀFAA"&íòBG11Dé¶@»×Û#AŽæVPã
'GÒ0D‰á@¹è A^çI{G.xíD8#@¾'
?"÷y¾À½w〽®KÀÀÀÀÀÀ@o‰ÃyÛ¯˜À]"þ†¿l@`T5ÃûO²ÀLà6=ð4
øøøÀ3€vÓF³~@Sp:À$Uö$ÊÀKà@ÍCÀe×ÊÄóÔ¶À61‰Õ@Tü@5Âü?‡R@v –
Å?ý€=ÒÑà@!'ȇw`@`ʦ[öp@6¸‹´­@;4"¾öt›¿æ2fKÍÐÀÆÖöK¶¨¿åÙóí¸?ò)#"eT´dGaia EDR3 5538376992668449152LÜDˆ2ù€hPÓ[@Ÿ€@]
ö·I\=ãüÀCՕ¤ÂåY>D÷@Ì﹖>bB
¥iAÙ'À5ä!µ…Ë>p²@0µ
r¯¼>$T=3-a>WT¼…ù»£Þ=f1T»œ2Ù½`ƒÇ=—t~=>Œ½ŠõEE½Æó÷C¯ÐŠF?š<•ÀÀÀÀÀÀÀ%>eAh+<a•óBM¬Ì?~ÀV>VX˜><ü>*ÿP=L4Ân¤OB³É<ÂGãRA'é(FT@†úæšCÙ?´N)D}rA"+"!@X26›p'AA0çÆA¢þ(@'>öçA"tcB×BˆA‰6W?ϼ@N=¨?í'?¯SÀÀÀÀÀÀ@o¼¢=ÊÁÀ9ä¢íø~@`€He§YMÀM©éaƒÈøøøÀ6$›*S¼@BÂ¼ûEÀ%+}BìÐÀKhÉá°Ñ3Àg»}¦]OTÀ:7r%ã@ÕçþÔ@6Ý¿T@&y':(@4¡¬ÙðÀrœ e¿ú›i8H±P@k…&ŸÏZ@3ñýÕ7:Ñ¿Ýɲl1• @ §åè¦È¿ÞüE*|˜h@	݋8÷/T´dGaia EDR3 5538377130109585536LÜD¨TH€/9&Þ@Ÿ€@]ç%>߂ÀCҚ·`Œü>'o3@¤²¦Ø†>4ÿYAé"!A«dÀ1 ¾BþxY>=Pø@(.´Jñi­>W{Œ=Ԟ0>&ˆ¼Ïÿ
;]Ä =¡
í="xv½¬<>U°ª;ºïÖ½g7.qp>©R<CåÑ?Am@ˆ_FÀ?'³±=C\l¾UÿC½½×<½ÄåD=²5*>•ñî.<–zB(
?uE>b«>*û>W6i>'¹Âž†Ûª`ÂQ'­AÓÅFv@€#¾…Rá?‹ Cëà|A—Mz'@Lü-'Û…e@›ÿA?aãA§qº)@ˆGka[S@®·&CJfAŒ-?ÐsÜ@Z%X@"?²°ÀÀÀÀÀ@o¼ZGÉaÀønÐ`º@`-å¾£GÀM¦ËIïøøøÀ0–F®¸IÚ@ëƒǹmÀ!H$MD$§ÀJ¨»R!I6ÀgÍÍ8ÞÀ9_ÆYϲÑ@$ߦÌã}Æ@4=ULUnÞ@T͜ƭf@ÅÒ¬à¿ôïâ¨vY¿êOoeå `¿ìn҉8ïU@6àë'v@öî;‰¿øÐb®â¤@?ñcøÆ!à'?þ+q»i'ôT´dGaia EDR3 5538595662343818880LÝi…΀YÎ@Ÿ€@]V¦j<œ6ÀC…S
0Â<®žÕ@œ)4ºŸ|<ÃöVCWeAÔtYÀ5I«·äˆ<ÌäP@/ÁFŸ^Ô*<ë ï=T"˜»ô?½þ`=—ðž=Ll=­~¾+Ÿ>CÛM;®*Ì»ŸV"b_?õF-CÊK=^©\?ÌÛF?¦v?ÀÀÀÀÀÀÀ(=#ÜF-=ôC(µ'?‰OZ>aX>o>ö>`<d¾K)ƒböBhAÏÔÜFl@Îˊ"àA;ºqD£éÔAsƒh'@«¾g$~BªA'.×CBWÄAƒ³j&@ъ®Ë]¤B"D8ÿAaʜ?²ü@pà?Ÿ`?Æ`ÀÀÀÀÀ@o©áˆ )À>v©"@`nâPA"ÀMaˆôÆ8øøøÀ5ˆ@¢I{@|í' ›ÿÀ#ÇD8J‰ÀK¥
ꊉKÀg‰ÃlXáÀ8²¦âÛB@GRý@5᯶+§ƒ@­uŸD@pƒXp¿òN@øZ€¿Â®Iº@²÷!÷¨@6ł'J¿ÝȀØn8€?Ϙ²àFâ¿°3/TU±€?Ým¨-"›§T´dGaia EDR3 5538597174172262912LÝÉ…"&¸'æ@Ÿ€@]îæÎ= È?ÀC‡÷[ÉÜr=7pq@DÉ/²R=M•¼BÉéÂÁÀ4ÁëžÜv=UCQ@-Ù(Íeð=u'ó½#þø¼íâ|<ƒ"w<.ß='ïq<Œî·¾$ñâ>øã½'šÅ¼úþŒpe?\:ÆCň•>mÊü@4.¤F? 1éÀÀÀÀÀÀÀ*=ªâ©0<§àäC/ƒ?"Ê>*¬J=Ó½œ=¦»±>–ä\Â¥[³B®{¯B`þAµy{F|@°Äñc)/É@W¼xDŸ1;A"Ø)@…tÕµ!˜@½öôBéîA'é)@µÜv¥(MA
F[D!äØAv¾?»}^@7 ?Ñà?`ÀÀÀÀÀ@o©.,¾ŸÀ'µ˜¢Ok@`j"a:+_ÀMgÌi‰øøøÀ4\¥õõŽ@ê"С³À$(ÉÔ=«oÀL$	ìý}Àgnô#»À9d-€.Ý@¨E¼ÐL¼@5¼üñרð@'§?¬?õ]Ô* ÀÅöPzñà¿êÜT1Êh@À
H_f@7Ò¯Ò^Û¿À›O¹ÿÀ¿ìp´tâ@¿ÚòÂyߤø@ïr´pfMT´dGaia EDR3 5538597479110247808LÝ
=…€›‰E@Ÿ€@]ª²KŠ'=wAoÀC‹.N›ƒ==še@$1…~{=¨òQBt(JAËIjÀ4P'·ÿÑ»=¨Zû@.‡¸€Ø=Ȏœ=cóù=+0å;™
¼§>Åt<'ð¿½öæÞ>U%=æ]Â=[$2PN>tÅ Cµ|F?|ÀÀÀÀÀÀÀ'>¶¨-<L*|C/à?‡>~°'>IxØ>>+¡>ÊTŒç±Â–øÂb×õAÆLF^@œSA¨…³Í@UDb™wAŒTõ,@md?ñ9»@ÿò÷Aë+ûA›HI*@£­Éä2"Ë@þ]SCžqoAõ?Âu@J–P?ï5@?¥÷`ÀÀÀÀÀ@o¨òQÀÓðª¿3@`gœS;ÀMm-w_øøøÀ4'­õB'…@üõ÷™"7À#I»:s§"ÀLS }*<}Àg'èQ˜úÀ9Æ-«@Ñ°Ÿ"à@5Á±êIá'@£?"ÏPà?îÝdX•@À_bx™À¿óŽ"€¨´@@+Äãxíñ@6KPã?•ëuÍ=î?ÕВµ<¥@?ѽ7 `?ú\yî-T´dGaia EDR3 5538598823442709760LÝI²ýg+q@Ÿ€@]³²<óSÛÀC'¤Ùô‹i=1h@K¼RëØc=NüC
žAÈÀ4	"Z+Ђ=&v9@-ð ô5ä=8´;Ù¢½(/
¾(—à=³$:Îv¿=®Ýb¾lµ3=~Oâ¾K<ݬÆ}}{?Úú½EqÁ>ÀB5B²:Ñ_FÀ?Ý~ð<êï½m1µ½'ã¼ÿæ­½
§/=™KŸ+=€Ì4..=06XC)õR?‡ûÚÀÀÀÀÀÀÀÀT}Ad¨ÎzâlâE'HET¤AœA.A]Ërc=̌E°5/D­%Aµ¢-AQÿ&®Vb£E[:Dú{A\-?"
=1F;Ë=åÀÀÀÀÀ@o¨˜À	/¬À[ƒU<k"@`kâmµ»ŠÀM`ìá ÓxøøøÀ4(ó¿£@;¨Þtü/À"ç;‰odÀL"ë
Ù%Àgf;'^¡ÚÀ9-CåÔa@ÃÇØÙ$h@5'^¤¿@
->HáwØ?õ%¶µ À"8•k€¿ãÿ©R`Àyçü"ì\@7ýlÌhî?·ƒ¡…^¿óxWÁñ²à?ʔdò&/ ?úbÕ{ùT´dGaia EDR3 5538823914077500800LÝÛ5€EŸà¡@Ÿ€@]EŸÔó—<aûÀBãœ—Õb<<@ÕTpº<CðCÙÁAÑÓçÀ5«±<Så{@-l¥*§x<kùV<µ×<Íûö½ß=•Åÿ<Leý=±w»¾rfµ=àŒ$¼pz"»XÆÆÀÀ¢ D–A&=ÛrÕAò–T?ƤRÀÀÀÀÀÀÀ5<¥e±<0<DåÙC?UaÊÀÀÀÀÀÀÀÀTÐA Ñ)¡ÌDeØDئA5Y'3Aã²fþé—D¹O^CEµªA:¼k3AŒwù ßD®ÿáCƒñGA-CÁ33?™äÝ?WŠ >¬[ ?]ÀÀÀÀÀ@oˆ{RIÀMÒ¬ç@`\ìø½ôtÀLÃd¾üøøøÀ4å†Z†@±GÃDÀ$ÿ÷åÞèÀMïärÞÀfµ"ÖcùžÀ5ü­'‡"@Ò;=Ü@5îÆ1kqT@ÊLÚbqÈ¿à6ümÏë@?ù45Œ)G@"êhǶp@´65…ê&@7kÓí?Q¿µ0~É<ˀ¿ÍDú<¥÷€¿ÝU	àóP?ð>­Ò^øT´dGaia EDR3 5538386166717422080LÜLà!gaù@Ÿ€@]ãnbûí<0/'ÀC¸ãQÁÛ<N:@Xy€x<_¤CCÀ·AÖèrÀ5¦¬Y›Ýí<dâ1@/Íèr©<€ýK¼óª½E«:zö2¼§¤Ü>
é+9æêÀ½³
=öøH=N•
½f¨ˆˆƒÀºkDJõ=àÆAUnëT?ØsŸÀÀÀÀÀÀÀ,<³ª2=bmB€}W?KǺÀÀÀÀÀÀÀÀFŠATL+­jx–D†Õ8Eš&ÄA
õc.AK\ÙDíFèDì-iA:Ï/ACìwŠQDy#'E#ÇoAJˆ?•m>|À=¢¶>*¶ÀÀÀÀÀÀ@o¸`ßR[øÀU"!;¡v@`ƒQõëãÀM‰5éÀDœøøøÀ4ԞHñ-@—%ýͅ(À#Ûi—ÂÀJc/š<D4Àf¦sà
¨À8I³ª'è;@Åï0ä"@@5¨=ëÖáÍ@]¾È>å0@G"ÃúÔð@^X[«¡?ÐåͨdÀ@2¤f8@6ß+Hm¿Ã4'"|¿¿^äl¿¿ 6Ñ @
‰f9T´dGaia EDR3 5538825078016596096LÝÜ4X€MÛÄ!@Ÿ€@]¸gÕ—=cc;ÀBç)ÍÚT='Íf@W1µ%=—µÝBÇrA×#À5îö¡tÞ=˜õE@/!¬:#=¬ˆ¹½4¬=¢ÑX½SKY<؃æ=EÐ/=
to¾š€E>=;À½Ál—¼Œ+M©¨?¸Ã‰Cÿ›ú>¼R?¥*ÒF?œ{ÀÀÀÀÀÀÀ1=ôçg4;ƦBúiŒ?†Tò>G–$>Tû=önL>0ãbÂ|AZB­ÉÈÂUÚ¸A‰‰bF¬@›®†c¬"@/üD[kAŒˆ)@iq]áD 4@ÝzËAëDqAœ‰(@£°Bꐫ¯A*µICl4qAôg?ÄÈì@T¤ð@¸?©:pÀÀÀÀÀ@o‡eÐ*OÀį"jˆ@`VӜx¥ÀLË·™¬øøøÀ4ˆ†TJú@e·bß©©À$™ßö_ªàÀLÛù&D
²Àfƒ{éè	À60ù;lè"@öO¯@6âEjí@b¬•Aè¿¿ÊgÝÀ@	UåÊ@⍝
P¿Àð'M}pÛ¿àçþƒµÅ@šHÉç6D@6›ÍÙK<@àÃX3±‹@+R1jT´dGaia EDR3 5538825151037896192LÝÜ!œö"ãô@Ÿ€@]-¹wnÑ=ŸÀBåa•Òh´=!…p@ËÙùñÀ‰=-=Bö¨A͎-À4õïE³=.E$@-»`÷)²'=E¬Æ½kàW==øä½mõq<9ٌ>¯š=n½ÓÛo>$³
½Œ$	½€nz©¨?:s…CçJÆ=‰æ>‡é@F? ÀÀÀÀÀÀÀ1=Š\4;ÕmBîÏÂ?ƒ!˜>§>S°=È">$Só 
†B¯O~B\ï&Ak1F¯@°âÆ …@AìD³"¯A"È 3@†iÜfÌD@ýèÌB´ÈØA'˜[0@¶!8ŽjµfAHýSCá~?AuÖp?¼ý@5i?Ìû°?Ö€ÀÀÀÀÀ@o‡|qßðBÀ¢›ìpê†@`XC¿BÓÀLÈÁcƒ8&øøøÀ3ÑÎA*Ž@FdÞoiÀ#à_ÁïÀM%•Î"Àf½à:7BuÀ6M¥$è;@Ñ/Oýê"@5Ô
£ÿG]@H°–Þ¬¿æ`vÑÛ,€?õƒ¢"Û€@ý-Ô
˜¿ˆ6{Äò‹ÀTëÓ2›Áè@@HGú@Y?̵إ@(úƒ';ü@ð5½oNT´dGaia EDR3 5538387992078086400LÜN‰q'Ÿ]@Ÿ€@]&†™§lG>E"ÀC°VÖÄôÐ>]͜@`f[ý%>u7uA²ˆbAօ-À5'h†Ý€Ä>‰Õz@0 ƒÕ¤°>†Éþ¼/ <;+tb¼ø|­=-Ñd>h!=—*k½Çiþ=†~¼?¼ô½âæã–•A0ÜÃD¢€q@¥A°±¿_FÀ?zä$=oî;ìÇé¾5Sã¾
꽜)=Å/>Çu©3=ÉwPC"^Õ?µˆ>!–g=þQ,=¿1u=W*ÒÂÜ¢á£'"ÂSVœA×]LFŽ@ƒ—lC#s@"ýHCuÖ"A•'%@O=:»ŸS±@âVA
x?A¦Ë3+@Ü–øáR;AœÔBí'œA‰RQ?égf@kÇ@	ѐ?ÃëÀÀÀÀÀ@o·Ä@`šÀìa¢0s@`†UìWŸ¸ÀM}¤ìDCøøøÀ4†ÏìÏû@Sfø˜À#*˜Ð‹¶˜ÀIûë'ä;¥ÀfF¹LGFêÀ7-½)¶n@ý(¤"ã@5ƒ	4=>©@	É,o@C»h@&~¦ ¨@?ðÒm6À®æ¸×@5ÅOJÓìæ?ÜÜP¢Ê90?èäN`À?Ù 1q‹V@@±W"©¶T´dGaia EDR3 5538388541833567744LÜO	^«Z"@Ÿ€@] œðš5.=ƛfÀC¯W|D=áq@Ê{è$=û?B!m~AΪ×À4û<<÷ú>×+@.$•0">
޺۔I=ãÿ½˜`°=&%>=ÄËW=m8<áî=>.g0½Æž7½êxx½öÍLD|?-ò2@'ˆ!_FÀ?Žë<ï72=0¯¾ô½8)o½oÒJ=‡›á+>S§0:pÆ8BŽwô?~¢ò=àXi=üè[=ξ¢=Ò´Âڙ•·cÂIà[AÙÁCF‰@L¬b'ß?Õã9D9A'",@Z8ö¢Rš@ǟ)A†~ÝA¢Ky-@—ÜÐùoƒ@úTCC9ËA†N#?ÈJ @_ê°@	K@?­>àÀÀÀÀÀ@o¶kàpÀ'ì'ùÚ@`'DÔ0&ÀMܪYq®øøøÀ5)rbÓ©'@Gç;r»ÄÀ$¾±Ã5ŒÀL"ŸéG•ïÀh
ýr'À9¥Ɖ€î@ržÉY~X@5Ôn;@/t@Ïh'8?õ..`À"`ýiRe`¿ñ|Î~r@ÿ'O9ˆ*@4UM#L™Ó?ÉÇ"'Ò@Å·š)׿Í>綬À€@™ß΅2NT´dGaia EDR3 5538826319268951680LÝÝ1œ6€¢5@Ÿ€@]z3=›gbÀBÞE#Rü=µÁ†@ÖfL±E=Æ–BVµAΣÀ4ôJ`	ŒÈ=Ø6è@-îßEŸó=ß]V½C"=»aˆ½+_œ<µìê=¤¾=qaø¾‡Ñø>­¸½¡i½™Ýl'À1CàÇ2>¤EÇ?©†Ð_FÀ?'Ý<Âƽ§6ľ&4*½¦ß½Iß*>'ŠÓ-> ¦Â3<0 cC+ˆõ?j…Ù=ðCÆ=ø3>x>Pɬ`ø³Ó?Â>LJA­(åF~@'Ô+{»G¼@z¡CüåkAàÿ+@aŽµWZ²ø@öà}A'¦rAŸÁß+@›'þ¶Î?ÑA@¹C}|A…ý?ÊXe@U§?þ?­@ ÀÀÀÀÀ@o…Aï¦ÇöÀ¨œÝ'B@`Tñ÷ûϑÀLÃr[Éx·øøøÀ3×ßhØ.
@c£2æaÀ#ÂbŸtùÀM2ü‰4ðBÀf°&YæPÀ6GLÏõ_>@¸ê±GjÌ@5Û]9›@À¡ðÊ	(¿éº%žT\?ûó
'2î@/ðuYT€À	#A"}ˆõ@6©~dJž?Ò[î'èà?ۛ
"
À?Ëi}ôe@øF¾•s=T´dGaia EDR3 5538397441014004992LÜW!'}Г–@Ÿ€@]
œ¹'܏=ÖkÀC®Wð=G\Š@¨vW|T=MeˆBÍûAÑýÀ4¼å¸Ó¿=RŁ@/ÐôPÈð=Ò¼¢Æ=CY´½©¿½!'«½áþ½h'¾"4>Ux=¤8à<ëbǁ¿Iá¥C¿V'"ÙF?žÔýÀÀÀÀÀÀÀ,=µÛA1<.IB§3?x}Y>&>)ý1>$¸F>4Å4Â|ÃB±ÐFBc¤.A´dVFŽ@ªAþj<R@( DŸí—A†ø6,@~ªoÕmA	o"B_¡ÊA•Q,@±'ñ•ü÷A.]µCÎ^&Ay؅?½–@A@t?áÁ°? ¿8ÀÀÀÀÀ@o²Ђ×À%r¼?Ë@`rU䪨±ÀMŠ½ ô>‹øøøÀ4ÄfèL±@³"¡×ÂÀ"â	z™ÂÀK(b
@GÀgÙ¾h¢BÀ9UBa½ç°@Ì´jð0@5¯YËöt@
B"6å`@
;Kè°¿ëì|ìV¿èþðc«¼@@ê¨HSo@6Íy*¡Ô¿ÁäÎq/
 ?akÀntÀ?Ó!H7Kõ@4Óy
À­T´dGaia EDR3 5538612258097337728L݁"€iúÕ@Ÿ€@]	ã\å‹<ªõÀCt64BÌ<,a@À×W4<ACæÁðAáesÀ6âšõ­²h<YvÍ@0o;Å<r㻚
/½óѽùL><stë=Ãç÷<ÆÞx¾W>5¹½Cü<=zH'''¿¯£ˆDW"õ=´ºìA,ÇÈT?Ñ>ÀÀÀÀÀÀÀ-<©/S1<ÐAC+Çv?shpÀÀÀÀÀÀÀÀFAI>ç,"9CïÏaEÕ¤ØA^L+A>ɛÛTEcD2dE1A8õ-A<7ü5ÁCêeIEvŠjAIl?–óv>ýñ >6ª@>¢œA}
Q@K<ËEË @`@o¥í(WíÀ6ﻕ'3@`hBÞx^ÀMTKëÉøÀ9oñU_èÀ6d))¯BÀ(ºˆ:'ð‹À4äxM ­®@×ØAÀ$µ$G×»ÀJkк‡eÀeÒ¤îÀ7`TÚdIì@†‡%l<@5øjqjÐÉ@õ›OA¢|@ÅX»h@!]'í{Ãà?òÏ`CÃþ ?û՚¹záM@<gª¼ØZ¨À@i½83"Àû›.—(à¿óÛ®)‹ªþ?ùú¥+ƒT´dGaia EDR3 5538399743116543360LÜY9"…€Wè@Ÿ€@]¹Ûûv!<­Ï"ÀC¬-JlŒo<Æ/Ž@òð¶ÿʲ<Ù¬aCE¹Aҁ.À5<͓ý
¸<äÞ[@/þ³À>=v™="Ý=¬ik¾HZÂ=xX²>+=«=lã¾]:Ø<øº=vI<§Ÿ˜bbb¿ßå"E<>'$ÐBa%ÄF?áqÀÀÀÀÀÀÀ(=6/Ò,	<XísCšy?o
ÀÀÀÀÀÀÀÀFlAwîfÀ0d…EóèREHñ@æÏ,Aq¦qœå±×FMpD¯ô8@år	)Ad Xkh»EµÇžDâAä@æ$@?"¥¼²7¼•Æ»cˆÀÀÀÀÀ@o³¥Äˆq´À'	þƒBá@`yÌý©bŽÀM'®CæøøøÀ4jé÷efZ@TáFû}¡À#¨_?l3øÀJµ^}qÀfµ1½ù»>À8Š
?Q@lÀw‰Œ@5—¬¾"_ë@(¯píˆ@´¤¡ñnp?ù]ÁÁHw¿‰ù\ö9ðÀ,­¹1ö@6"æhÇ­/?ҋç^PŒ°?¼ž=–£Ç¿"z<v?Ä7"wA£tT´dGaia EDR3 5538830025817725824LÝà"€;ICi@Ÿ€@]0ì@®<·t"ÀBëù}ÒR=<Çö­@ßÒÏ<ÝknCC-åAÙÀ7˜ðº=¥g@*ÌùÏÔþ¦=›;½´OM½´—º¾A@C=²Et=ÏY¯=«a¾ªJÂ=¨ìf¾R®O½xN:"{xBêOEeli>}ZBÇQƒ_FÀ?Ám:;܏½ôš½<büs=nd¾<ÆA<#z.=<´Ü2<†—¥Cóg3@êÚÀÀÀÀÀÀÀÀF…A
´Iô‹ùBçâÝDë×ßAEfH/A_3âuÐDùðÑBŽX!AGI†/Ar,zy¥ÞEcåBñðA5E//?۟S?#x=ñŸ?	ˆAªÎK@Q–Eœ@@ @oŽ˜NÊ\"À~)¤œn@`m`‹ ÀL¿Ø.†ÅÀÀ9ó]ª!Q¹À)1¤DÍqúÀ-‹|Ä'À3õÆxvÒ@ŠKÆϸÀ(Î	w5ØÀLd¦*ñZ…Àfsð®FžÀ5
¨pv§@à':ÆG¬@5äúU4q?Ԑ4Ž4jÀ?éÛqò'@@ÿ/óc€@qOð?ôÑ¡ú±@:yϬ†¿Õé친PÀ…GTº…XÀ–:~~/?ÙW[œ;T´dGaia EDR3 5538830030122132480LÝà'²$DY5@Ÿ€@]0)فU=,XÀBì1u‡D=$4£@L%Í=DÎNBÐñAÞoÀ8dÅLÿã³=hMˆ@*yEô{è=Pæ	¾B&¾y½íun=Üp=Ç©=™!y¾ŸÐ·>&!+¾Š!½ëâ7=ç/BPP¸EÏE>é¤GC,éß_FÀ?¾ÞŠ<G^½óÿ<溛½9­½èd=E™%=¦ãþ0<ŸcBÝï‰(@qÀÀÀÀÀÀÀÀF$@ÿÕĕÐ"÷DƒqñBøXANc$øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@oŽ™£Ú'À~l%@h@`m_Þ5ylÀL¿áìcúøøøÀ4Á!æ'ƒè@ XÛµ; ôÀ+†ŒmfQ6ÀMÖÿQu-Àg˜ÝhX¾À6dÙ´X@à¼
T@6nâGý¿ð 
ö®àÀ®µì=e°ÀێL€@0'_c°?èÙ>q…@/óö i¹ù?÷»®ÎWZP@,÷ù4À€4ª?ï0M#v'ŠT´dGaia EDR3 5538405000156484992LÜ^"€舱@Ÿ€@]¥¼É'=;>ÀCžF'(s=n\j@àTo%ÄS=}›B¨•ÿAÍ;‡À4¹že}=|°³@.>Á'¾''=›³=Ȍ=bþ˜<ï7»'ýk>cIܼ Û=¥U½½$'¼ýv–=žV»ƒƒ?zªC՘F?žiÑÀÀÀÀÀÀÀ,=×Ä¡0;ð`>Bétm?'ž†>~j>\ïš>g†>…‰Â¸•h£L,BW7~AÃ›F@£P£†e"@kÊDÍÖA‰¿±*@uC{Iû@²@ô*ÁB2ZMA˜½-@©ÍTÝåA'x\CÄrA65?¿ô@C½?å0À?¢IhÀÀÀÀÀ@o°ô´¢f~ÀE÷é}ø@`xØ©ýjÀMt™Þ¢$øøøÀ3öVwkÅ@Ä%³ÜèÀ#Bï~£ñõÀJð±Úm
¹ÀfÇàJß.'À8h0–µk$@?vûÛà@5s}ÙZ¤½@¾nt%"@
¶!"é?ð{NŽÕ?#õUÀ/5´Ø6@6RCv©"?é'èà@p?Ì+-óSä?ÏôŠÍIè?ï»%RLlCT´dGaia EDR3 5538616518704768384LÝa'%€Ø @Ÿ€@]¨}RËõ<Æ·ÌÀCh°_qd<Þïy@]9yYc<ó
ýC4)AؚÉÀ6$:€=	1î@/n­á%»=­<ž™ü=׬ͽ"W»Ñ
²=ÔãÇ<Çݶ¾s8Ž=ŽÃ¾Wë½K½?€?ý¸ôEHrž>¡|íBíSF?ã öÀÀÀÀÀÀÀ+=Yã0=F©CîE?‰5ÉÀÀÀÀÀÀÀÀF"As"MZ$çEöíâE"[@íÊ*AmdJñÑ"EÍsE}H@ëϗ*A_¶Ô(ˀEkE
.ü@îYd?"ï	½¢s@½™€½+MÀÀÀÀÀ@o ÆIèÀnŽö½$@`_æ_IZ¡ÀMNDù"?RøøøÀ4_=ØÙ7B@fèJ-ëçÀ$wÒtÑôÀKƒ‹¹CÀf3ÆøÀ7úY½RŒ@›pñCEì@5Ü.~îû}@íÑ$Ê¥˜@	òþXð@šTv·f€?â^$3Fè@¿Øh٘R¿@*à']¡Í@¯ñ¹·@/O>׬Ò?út%—N^?ùÔ
‡‡ÝT´dGaia EDR3 5538616656143745664L݁''€$@Ÿ€@]Qi%U¹<	ëÀChR›«•<r@þjr'Í<)úùCüñcAÔ±hÀ58Z°<@G¡@0ß$¸	<L-?¼é; ¾"ªa=™Õ>I0#=š|N¾¢"y>}νջǽ¦›‰™˜¿áêƒC±¡­F?·ÊÀÀÀÀÀÀÀ/<"1²1<î4C+fþ?p.=»šs=¨s"=šÈd=Òœ³Â¨Ý#Â`ÉÆAÐóCF¡@÷Ïá‡SÌdC¼tD9ùASn~0@âè60ÞxC9¬ìCP‹ŠA]æ0@ô "ŽËWCðC…¼ôAFäï?¡²?¸¨?'x`?H˜ðÀÀÀÀÀ@o¡3t¹0ÀPÆ¿Ø@`a·-×&ÀML‰WøøøÀ4¦"=èî»@^k´¤%TÀ#?|ÃAɆÀK'8çÆ<Àf˜'vU‹2À8M'ãøŠP@ß]h@5ÚYŒ‰Ø@Ì9a–ÇP@±+=‰`@ñrÉ°>€?ÏÜ}Sÿ¿@Œ´/DÂ@7©×—–Ü:¿Þ<M8…ð¿ã5ÕÁ'à?´Ô·}¹ª ?ç` b›ˆT´dGaia EDR3 5538408195612899584LÜ`éžy0'î³@Ÿ€@]1‡ñÉ=cÀCª[ºb£w=<Ù@­èét«n=OyˆBÕÿAÎàØÀ45^+x\²=Qû@0" I‰¸=…ùÜ;Fƒ(¾`¦¼Ãhn<Ü=­‡=)•F¾‰4s=_0ð½Ù½Ziô@Þ{E¿*>ã¥9CUÙíF?èÚ´ÀÀÀÀÀÀÀ=»àO 
<÷À_BËtd?Œ¯«ÀÀÀÀÀÀÀÀTA‹9ãK
w¿G‡²DNV@Éwk A…CL%BjH
µC‹‡'@Æäú At™²28.G^@bC¼ã"@ÍXÕ ?"%x¾N{`½¤œ@½øZ€ÀÀÀÀÀ@o¸mŜ}À^å@`âHчÀMr$n»N'øøøÀ3Û"9[Ú@w9#i2RÀ Á6ûZ:ÈÀI—Fy8ÅcÀeù€ÿ>lÀ6ÇÖBOÂ@«ßo8ºˆ@5 Bµ=Í@b¨@š$@¦kÌËx@ͧϡ¸?ü\°…ã À¿÷Í¡OË_@0{ÇÛ:Î@ÃNÁž
š@®É€ëH@}…––±†@ç)ê´¬]T´dGaia EDR3 5538408569269014400LÜa@BO€h
‰Ì@Ÿ€@])fÆdh=¹üÀC¯*ÖÔnž=âÉ»@,Ôñ9ö"=÷[B/R.Aܚ#À6"r4¹‡à>¿ð@0re Â÷=ûîx½ ò½ "‹½¡1Ô=܊Ö>¤ßE>D7k½þ…>>½ròz½k<Á""?îÞCüæ(>û1×@Ô5F?˜çÀÀÀÀÀÀÀ->:h©0<ɃïC!fu?ˆœñ>.>)>D¼={>½UÂ¥æ¾ÂfqA…‹ÛF@õ£ø?Û0DÏWA'FY(@WÛsÌÕHþ@Ï^ëAkbA£_+@˜ºŒ±!Mú@á­ÃC`hÃA…þÛ?ÑR@hô @¸0?´wàÀÀÀÀÀ@o¸aQÀȀõCÿë@`ˆ)Ž:ÀM{ÔŠGøøøÀ5N¹°'e‰@osÀ#ëM%ӜÀJ8
šóþÀf}®èªÏœÀ7©n%BÂt@݁"
ŒÐ@5ÇxH$ @÷ÚJžø@ J¾=¨@
–4_$?ì{—+¸ë@@Ì
 0§@7dc _t¿èÜtÅ>s@¿àó€¿Å:ús}°?ÎäqüÜWT´dGaia EDR3 5538619026966458752LÝ ©Ž1€Oøƒô@Ÿ€@]÷ØA<î9ÐÀC|'XëÎ=Ù¹@¹ßœÌÚ=RfCðAË1‹À3ñÎÆ`Ý=Þn@0ÚØZoV=&I<<Ä#¬½Àð§¾6'=vl#>VJ>=ªÚ徘8›>')½Z=.Â.——•B(ûE¸PÕ>ÈÉ0C<‡ÞF?ÊW»ÀÀÀÀÀÀÀ.=jìò3=D|C(P@#6"ÀÀÀÀÀÀÀÀFYA1yS¯;D»²%D9ÏaA)FA#Å~ŒiÃF×,B"óþA,õA&þÖu<žE©«$C1A!M?)ï?5{>wp>ï? ÀÀÀÀÀ@oªMª÷Ë ÀzÑ_#@`vX"3lnÀMR.¦+òøøøÀ4Â诟ì@ÔSfä}ÚÀ2MÀúDÀKz¦CyVÀfî¤5¾À7ýÜRÇéo@È5é£D@5w‰FŸú@²ÈwGüp@ÚñâWÀ¿È¹ŠåÇÄ?áíÑ{à¿ÀD팘F¿@1¨'=?ò~y¯ô$8@°aÇCÄ@
M®•L@Ý\ʵbT´dGaia EDR3 5538619026966459008LÝ ©Ž2€HP¿Ì@Ÿ€@]JF4µ</
"ÀC|K'2ª<?e@"T®B…<[ECÀ3žAÊÇ×À4Rn2fþ<d4Ô@.L±Í^$<tÐL<Ò½R[¾,3#=º$·>"ø@>	ô…¾'×ê>ZÝõ½ù<ÉOŸŸ™ÀMÔ°DhX=Í`AEãF?ÕòðÀÀÀÀÀÀÀ/<¬S3=6JC!iÝ?cbÂÀÀÀÀÀÀÀÀT¨AQ6/¢^	êDb®E›æéAÒÈ0AF†~jÄ+ÝDÌò!DáéAœ0AAÀ	óÂ0_DBPïE;A
L@?•ÂÆ>©ø@=ä>a¢AÁpU?7*EË @`@oªU\ôÀ'%̜Թ@`v\ŠÃ)~ÀMRR°œ(À:ý›úðÀ/tßÿç­ÅÀ(ØNB¿õFÀ4ür\ú«@ê\â[ÓÀ"Õ(™ì>¢ÀK¬ÆTGýÀgF'á¢hÀ8*†Y¨ÕK@¬v‹48H@5ƒ¯œx@
uŠìòà@ôÖ&umP¿ø,¨2«?ر!=í ÀÀ	†Ó)°|@7pªý,7?ֆ""'& ¿ÙäCrÅ¥@?Ü0¤6€x?ø€""Tb²T´dGaia EDR3 5538409295124487168LÜaéÜ$Š@Ÿ€@]."Á<ÊMÀC¤ûþ_n=ó@&bþ]"ü=
"C՘A×0À5ú˜žR}^=ÛÇ@.ïìlýC˜=×½&Èñ½áó"½U"Q=·Ð>'ËÒ>
˜¾,i>0°5½¸ÔÚ½'M£¢?‡¬Cèî=:¹¿>TéÝF? ÜÓÀÀÀÀÀÀÀ0=ZîE3<ÝcÜB¶;?"Ùî=ýU
>uÖs>V¡=à"áÂ蓒¯•0B'yARF¢@¹Ý"°³f=A¥þDAÔ	Ag-@'p‹Wm¼A+"mBдSAÁ.@À¹búdAÚD5CœííAn©<?»^@3c(?ÊÉÀ?›üÀÀÀÀÀ@o¶Ùɕ'Àf·kI:	@`Š8Ûâ©ÀMn•¹ßѾøøøÀ4ˆÐê )d@RH]ºÙòÀ$ƒü"mðùÀJP¢U—'EÀf"¢"U †À7`'ƒiJ¨@õ$¬'}d@5—ƒÒ7@º;äæ)"@یé lh@ÒÇÉÊé€?ò˅³sò`À	§Þ¹:@5G/Iü?â.&G–þÀ?õ((eº¬p¿Å֚$'@Ž0'#4T´dGaia EDR3 5538836279291875456LÝæ@=€V…Eâ@Ÿ€@],¯W\y:=Š£—ÀBØDça"=¨ÇZ@Ò0Zé€=¸òÃBf!AП4À5‰6L«Á =¿ÅÎ@-i-ñÜ<É=ÝÙ ½;Ìʾ&?½Ëjµ<Ù=¡>Yð'<ˆk¾.j=Uà½÷§Ø=1ƒ‰ˆ¿™tCÇäíF?šõÀÀÀÀÀÀÀ->ŸÑ0<‡+C×e?tÚö=Ž—«>Gðz>
¿K>0µIÂú"ö§?B/¹AƒœF—@"nƒ‰ûj@	¼'Dã)A+€/@`²Aۏ@Ø=Až!'A 1².@k/™µA%­C3»uA"–w?ÃD @\ÙØ@1?©PÀÀÀÀÀ@o‰œ7ú
mÀV‹Ûò@`gô¨u<ÑÀL¯ˆ·>ÃøøøÀ3ùáÀµl@T¼ÇOQÖÀ$¿ÞL³ÐÀMŽRS2ˆÀf¼ÝD0ñÀ51âW
9H@4Í¥MD@5×£ž7Tø@ÍØõk(¿Ý=/ËÉÛ?õ‡þ¥­@
ÛD<²"0@.¨¯h¸:@7*փ9?©¾¹†¸Z€¿·öÙ׿ÊK7Ê:œ`?ج¶õ÷T´dGaia EDR3 5538621157270230144LÝ"™Ž€šÀÜ@Ÿ€@]á\¤c¤<·v%ÀCpcÚ¶aû<ê-V@áŸLj­<C2y!AÑ°²À54òú/²ô<ðÁ—@.Ï&Ìt=ªÍ»$F¼è]£½ÆÇc=±=R
º= n"¾Î{>N{>–={H#‡…?ÿyŒCç»=䕝?à·ÙF? 
dÀÀÀÀÀÀÀ-=a2˜3<
³›BÑ Í?‰6÷=åi¹>ÛC=çÊ>>^z§ς¯É2BAÑÒAЋÒF'@Ä
üÃÅ×A ýÐDVAz‰Ú/@™¸ÈCþ˜AF¬…C"AŠ`ó.@Êcdѹg"AîþCã	ßAf½6?¼ò4@8À?ÑÀ`?že ÀÀÀÀÀ@o¨s€)4"À9º+KI@`w÷¦±ÑÀMEUVéøøøÀ4^ýJ"Î@–ÃyÌv¼À#±å ¹ÅÀK_.Þà"ÀfÁÆCòâ»À7‡°†r]@ _}Ó¼@5¨%J֞2@—빺T@ÎQ=±û?ó~Ä´¸€?ðY­¡wÀ/#*Å @6µ.e,?ÅZÙ¿.– ?³Z÷ê!Ü?¶C­D€Ã ?Ú­¹Y¡°™T´dGaia EDR3 5538837142587754496LÝç	®È^qvÉ@Ÿ€@],Jõr=ˆ»ÀBÕ¿0ôþH=!ú·@^
(ßv=-N'Bü€AÕ¹æÀ5âî%ž=2²L@.¦–馟ö=LÒþ½Âµ¾1…±½'[!=‡}Ò>\,D=«zþB8Á>	Ӄ½žžd½'§F›—?· Cê¬/>*Ç9?ñLF?Ÿ©2ÀÀÀÀÀÀÀ/=Ké2<]ÕbC!?†fó=ç'ï>Lž~=áÇP>&¿¨ÂëOÜB®í9B6, AgÝF¥@³Gä"]"þ@•¦YDƒîŒAƒ¡²)@ˆP£ õœÔAOè[BoƒöAãK+@¹\r~£‡A'MîC²·¯AsxŒ?¼ˆ¿@98(?Ԑ?žVÀÀÀÀÀÀ@oˆòjx–óÀRVòB§À@`g,åØ=
ÀL¬ûø"9øøøÀ4[¸@X΃ї2À$5ÝíìÙÀLPÓqÂÀf'j¼…!HÀ4¤"-¯¸$@ÚüH£Ô@5ب
WæP@ò´¶íÒ?îÐ7'w,À@Pžå\€@IE‡†PÀE€ºÂ+@6ââW?›ýÎ2?ÁN—W+€?·ŽûX@?Ш‡JúUT´dGaia EDR3 5538838375235900800LÝè(<Հdº"3@Ÿ€@];aIA'ù=»¬¾ÀBØ¡nh%=Üzô@û\L»A=î"MB+Ù AҐ<À5éH7½R0>ù³@-*tìë@>G=w§°½Œ_ϽŸ·î¾‹Ê>B½Ù³+¾uФ<¦{<ÖD»#%­«?·–DßW>éë?õJEF?˜À_ÀÀÀÀÀÀÀ2>[â›4=ÝÎCbš?†D­=筑>Ij=º©d>\¡pÃÓ«¦Bj†AÍ&æFª@‹ãýÍÅbZ?Ö)œD[CA'|ž&@Y¸3hUA5xäA"•A¢v$'@–;²Ÿ-–¥AbXBžÈ#A†ëf?ÚÓØ@\Uð?ÿ˜`?¹€ÀÀÀÀÀ@oŒxf£ºÀ³ÀÆ®^@`rlڈöÀL§.$¸ŽøøøÀ4ë*
_"n@œ±þ%#0À&@¿ð6"sÀNZwÀg¶,€«ŸLÀ5ˆÔ]Á"@kÀ*<@6) ëìÉO?ùŽY[‡·8ÀðI©ç*PÀÇçåêd@#´.BP?ü?nê{ºy@3^éݘ"[?Ñ׈ 0@tJBš®H¿ß#²€ê @Sœ|¿üT´dGaia EDR3 5538623802970011520LÝ%Œ÷€"?~Ä@Ÿ€@]ãê)tã=?qÀCt&úã=\/>@ŽÁ3×=rÆÉBµÚÉAá'À6Ù'†x©b=ƒ'Ð@0kŒ©"ì2=¢ž:e梾ƙ½[j=ŽjD>
W=I<[¾+sL<¢Ýt½´ëP=½
ŽA""DPGÝ>ì®iAB/ÆF?œåAÀÀÀÀÀÀÀ.=ã"2=&lþCtm?°Úþ>C"Ë=óŸ =ÿ8Œ>d‹Âé ´çB"Â"Aµ¨ÙF˜@±XTr@Ûz‹DÀA"«Ý+@ø¯+j2~A>'ÑBA!LA"ƒ,@¸_qñµ©AQ†nCî;TAt)?Ç0@Kw°?íz@?©u ÀÀÀÀÀ@o¦`'ž¤ÀM~õzÐ@`kÅì"ëÀMQ›ÓߨøøøÀ5±ìÉ.2@‡ÁÀ$Ñy¾‹HÀJžiR£èbÀfYVýwvÀ7jÄO­Üm@Í ¡ƒj,@6–0(pÈ@"EtqH@mU½³€@2}OږÀ?ò(hï*Ö?ýǙ(Ï&y@;&+Ó-úY¿ýk®E7"À*§c¤ÿ¿ñɲ•ogÆ?õ/%ú9T´dGaia EDR3 5538416472005737856LÜhpý€‰A@Ÿ€@]8	Ù‹X=6÷²ÀC˜tÀ"=añý@)‰Äôð³=j‰ÃB¸Ê>Aԗ`À5\¯éq6=x"ý@/žIcéV=‰[ß½½S¼«8;­Œ5=hKÏ>*Æ=l^¾qÇU=™t¼ËD"¹?'6µµ>ÿ؃Cò"Ö>>,?žGF?mžÀÀÀÀÀÀÀ2=À¼R4;q	qCû¦?'6>µ><Jv=v§ä>ìª|þB«ÛºBHÿÿA3-'F²@¢tá~ƛ@ƒ&DŠrAŠ0@t"œÕyì¢@¸‡ÝBc·¸A˜b0@©!ïJAWRC³CèA±ü?¿Ñ\@DHè?åŸÀ?¢òÀÀÀÀÀ@oµÏ­jN|ÀÏíì^'±@`Ž"À·/ÀM]‡ÜÜÐøøøÀ4Ž¥†y
J@òé_8,À#.h+æ˜öÀJ[êÂTŠwÀf'&W»5ÖÀ6áªWč@ÝÒ:ÃíÌ@5.Ä1‹‹@	‹¿‰@Iƒ8¢Ø@	qºpE•€?úºmÇDÀIºLªŽ@5áº&KLç?×E~¡Ó+?äÕÁjt€?Þü|SèF˜@i…æ-§T´dGaia EDR3 5538840853439799808LÝêi³bJÐåÓ@Ÿ€@]?`ä øY<ÆNŠÀBɃæsÞÞ<èV@jàã®=ÝC ûëAàØÝÀ6ó¼ƒj¼V=¨ç@08¾ú>VÞ=/W=ê\½š@s—3½0Q=ø­:½‰}7¾x–ѽ~‰<Œ–>‡›šBo'EÖâ>£ÌÁBZh*F?«`ÀÀÀÀÀÀÀ0=x¼v3;3B'y@!ôkÀÀÀÀÀÀÀÀF @çiðPšãsBgßDNÍVA_Ä
0@ʐIïÜN©BˆÅÍCFàìAp/@é*Ì)C§"C¥Œ[AO{O?­à@^ð?'x?'EØÀÀÀÀÀ@oŠL(ÓúÀMÒ²nÀ†@`rši»¥cÀL—O£cöøøøÀ61u9Ç@ ™ªP½oÀ%éüÐÞIúÀM—¨d9ø{Àg3¼#"™«À4¼÷ÚóX@T:Ó;Ø@6I"º?üDrVI‹¿ùrŽ/Ë5 Àó¸'_À@'žn,³°?ÅÊÝJ¼½@#`¢Ù`"?þ|5ÃB€°@*Âîaɀ?ç·Â¿2ÿ@Ž¬¢(0bT´dGaia EDR3 5538422248745785216LÜm±œ×€\[ï@Ÿ€@]4^¸÷O<EÝúÀCÎsö%)<U°@ÆñIw¸Ê<kаC´qÇAÖ@À5t«Ä»®.<ƒÊÆ@/ûv2üj<†lŸ=®"z=op¾et=ÉyD>Z†Ö>í±¾–¦ >ïݽ½÷Á=÷ec>úÿÑC¬êF?¯T€ÀÀÀÀÀÀÀ)<ÃÁq,<‹â¹A¸ðo?'A£>
øy>C;=
mß>=*ÜÂìðÂ>ÒIBZâÈAøÖ_Fk@æçꓒ*BÁíñCñÝ{A`&1+@͙Õê€BîfëBþI¢An1"+@æÌÖn¬?Ct¤aC>ޓAQ2?¨É?çü?`¶0?oAÐÀÀÀÀÀ@o°7ȗRFÀŸwqL@`ˆN¾þñÀMJÖÆRøøøÀ5lòKÙJ@ëŽù"üÀ#‰øn''ÔÀK!HMKÀfèG†"m¸À7%鯸½"@¶´‹x½Ì@5½X*ąÂ@¢J´W¦@
¬ºRÉ(p¿†'Bc?övî|Ä @LcÉßJ@6÷ß9ÎmÅ¿ápŠ§— 8¿¿°Wã†H?Ȧñ,}ÊÐ@y|vT´dGaia EDR3 5538846381061435008LÝïpŸî€˜O™@Ÿ€@]5¼Çòú=¬	jÀBµüÙkú)=ÓÙ­@Q¾‹t=ç=¾B:F"AиVÀ5|[±MˆÐ=ÝZƒ@-™Æ	_ú> ‹^=Éu¢¼kc½Ê֚½¼½l½W㽪¾½ÕC=ƕ'>'Û€=ͺ}}?}ç_Dp?%
^@²¤_FÀ?'V<ã=v¼ékÊ<3:¸½{g=ãm	»'æ¸+>d®"0<1cwB4*õ?"Œb>GÕ¿>!Æ> #>žÃE¤\H">¿B7´ÉAÒä1F‹@')8Q @…=D
d·A1a,@jú[§ÄçªA=CA'ö\Aœ¿0@œ–å1ºÅAow*BôCA"¾ ?áq@:B?½Uà?·. ÀÀÀÀÀ@oƒácW[Àké£Ï§@`hãBòW˜ÀLŠNUÙ­øøøÀ3Õ²Å@¿@'¹Oø
öÀ$NÂmN&žÀMÝÍÀÞÀf1ò@À4:.U^#@@Ãõ‰"ø@5ÌbÀa"@"¹eRð¿Ý€u‰@
6R–{@Lr%	š8Àt¿±`Y@6'6ëd¤¡?ÓGªã™˜0?ܺkõ	€?Ūò.Èõ @6ö²ÃÛíT´dGaia EDR3 5538423313893728000LÜn©`ŸN 
Q@Ÿ€@]>n¬,L³=ZvÅÀC},#YÂ=(œ@=<½Øt^=HæßB؃aAÒü¸À5oÉðâE<=•),@.¹éBÜJ=jC>'ÆÏ=Ïï۾¡©¾)>'½û+]¾¿+}=WrÌ<'	L>»©¿¼-×D
Í>ªsBA.n_FÀ?÷<O;ǽ'Z½d2ý>mý½oD¬>€c!=âó·+<7¢B'ðŒ#?oçË>1yN>²ÿä=QÇ>Ø1"ÔÁ²ÕÂfºB	"F!@¾Tå̾d*AoÒDƒAdwøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@o±ž<4NÀî¾sR@`ŽôúX&ÀM@³´cuøøøÀ4-¥ö6¤'@µR—z	À#'MÑO<èÀJ€©»ìáÀfkÆDž"À6<ÛêÌN@aÐ{͐¬@5o¸Á	_@"õ)`ùÈ@[Q¶uí @9ž­1ª@ƒ~Ý­ìÀ‰ÓçÕ@5å|õ>g"?åÙÈtŽà ?ⶆ¡[¡€?Ö¯â ùp?ÂD˜;îZ‹T´dGaia EDR3 5538423313897849856LÜn©Ÿ"0nV@Ÿ€@]>kÖ' «=*mÀC|ÿ‡®ôö=28ˆ@:eH*‰=D¦ŽBÝAàÔÀ7׬ºCO=`{ô@/ÂÎ8uÒ=sØ0>Yœ=ßf½.Ñ=cy=òc[=;|¾"Dy=×B¬¼´'H>ŸA7vgB#EÐÖ>ðöBnF?£±ÀÀÀÀÀÀÀ+=»--;±ÃbBRÛd@)ƒ)>. >Uƒ²=¿Ó>_IƒdKÂ6©rB\¶ÞAòT'Fe@ÓGìkÚÍA´R;DZûÍAo.E)@±ÂåW@ÿÃB…èëB‡ÑÓAÕ)@ܞÎ`±CÜÝWB"­ÄAYJ	 	 ?Ûu\@'F|?Ÿk(?¯!ÐÀÀÀÀÀ@o±…º_ÀßYËL@`ŽŠ
k'WÀM@ª(‰¨øøøÀ5;êœy÷‰@y0-·ÊÐÀ%§t'ä]ÞÀJ"]=BAåÀfn"!ŸòÀ6?È¿/ï†@(½âÀDÐ@5àÀwÑs7?þX´Fëà@=µ«Êçh@z+–«€@lû"Ò@@
úXS/@8=N	ñÈ¿ð…˜[4¿óG7¸Ý°ð¿îå}ߣŒ?÷r=¦A´T´dGaia EDR3 5538425616000097920LÜpÁœ€[+·¦@Ÿ€@]$ˆK•›'=8wœÀC––«$=^:@̗áÛW=s"¥B¨×KAШÀ4äsÍ^=f={»¦@.ûüé‰ùE='?¤='"éºcˆÛ½Ñiê=tŽ>›Þ'=3RÁ¾5.›<É*›¾'!/=e1…">cïòCÎ*0F?Ÿ©ØÀÀÀÀÀÀÀ,=¸WŒ1;ݞÕC—!?€ëN=àÍ!>*F6>Ûû>4$5½ǍŒ6B8
8A¤Ô¥F•@¤€ƒIÜ@O&D'~«A‰j-@xnjL¤Ž\@Ã,'B'A–¾})@«7þÔAarCÁµA~hc?¼@<R\?Ú0?ž£ˆÀÀÀÀÀ@o±›Þóx1Àša4‹ˆT@`€Œg<ÀMf;%ŸøøøÀ5'' ê2'@.îàÐó,À#ߒÅG¸ÀKûÃ×WC¯Àg±¨$Ù4À8˞´5ðJ@z_ÐÿX¬@5Î0$—½N@KáZ$Έ?ú
l‹d`À7\Q1¡¿Ï)êʳ>@¸x"É@5ׇ®"¨Û¿ÑÕþæ}@?ðSÎtؐ?±rµô Å ?ÌLQþÑe–T´dGaia EDR3 5538425822158520576LÜpñœ+ÈC˜@Ÿ€@]$º™€Ç<"n*ÀC'ÖOËjß<­@	@¿òz
<ĞfCX!¾AÕVÞÀ5¦o'ŠF<ljH@/#ÎLíèñ<ӐÔ>¡¸=':¾U­u»ˆz­>¾»<Á‡ö¾OÔ=ë辇[X>Ã>ec?û»CËmPF?¦ÊÀÀÀÀÀÀÀ)=ÿW.<†ªzC&u ?‰{
=—6Î>3°›>!Ò1>iû<«Âb£ B8ŒaA³UWFu@ÐúŒ(©W"AÉ
æD,õÕAqcÃ-@¯ûzÔd¥AêäCâA'wG-@ÓµJ~*BiÔC›ñƒA_Ä»?²·B@§L?œVX?Œø@ÀÀÀÀÀ@o°ñŒäFÀ‹»Q–@`€'ÙÈGØÀMbè1?t£øøøÀ4Ö4u,(ô@õ3&!–¼À$[ÃÌóY,ÀK®c$§øÀfíÈ
9ʊÀ7òáRNwr@¿–÷$@5¿Á5ëæ2@[:Ј¸@
æXùom ¿Çk"õùx?ãM1ŠBK€@<m#¯Ú"@6àÁ)íÍp¿Ïà˜xÿW ¿"§†Ð¿Ó
"a^—@¹½FÌ¤T´dGaia EDR3 5538637340706870912LÝ1QŒ€IÄG@Ÿ€@]|c®›)=!²ÀCc››‰=*u@~+ˆ?"ñ=8Ä~Bî;$AÙC·À5ö­4½‹=Oš@/ò"ü­=kÍ&=˕2=0N­¾J0½ Ø'>>þϽ|b¾¤YÊ<éñK½ÁBC=KæڏŽB3Ì"Fw`?}JCÉˆF?Õ°ÀÀÀÀÀÀÀ-=§2<¾€:C.v@>^»ÀÀÀÀÀÀÀÀFœANÄO°@ðD`VEŒpAÆ/0ACèŠYbˆD—2ËEԞAÁ>.A@:=|sÕD?ÌàE+åˆAþ•?•Ìå>¸U =ý‡€>qæ€AöLy@ÖEË @`@o õºORÀT˖$:@`cä¼ÀMEé¦õd˜À=WéºOC²À5¥xûwÚÀ+¼½B
8¤À4mü±«N@A{JŽ!À#óó¨&öÀJñ¸jh>Àfi‡Ù¶'À7‰¿QŦ@`uúêä@5ÒÓ?K@ýȟýQ@
¯ó¥i@@°w4Rµ@?ð8¸Í½€@?Ô<÷ã@8él+ª¿ãÇyv%‡¿üú+sŸ€¿Ù´¯éG´Ð?÷Ž¹8\èT´dGaia EDR3 5538639367931677568LÝ3)Ë€
|"‰@Ÿ€@](ˆo'<'ÐÀCWWr†ÿ<¥ÃÊ@ÎB‹D¼/<¸ÈvCf˜]AÖ
ûÀ5´¦ƒÁ <¾Ù'@/J©k^Þ<Ï`š=Ðp=–[;ç2²<¿ÿ>:ñ\=\'¾Wâs>/ºð½4Q–=
˜"?ÀôäCà£=uÒ?D«ÈF?¥æ˜ÀÀÀÀÀÀÀ0=,
3<géC0Î?†È==Âï
=ۋˆ>/É>Då\¦µ!—þêB5ëºA²é†F¥@Íoåä‰AAQÅcD²•Asß/@ª:·Š‡ˆAr<¾C]Á¶A"0:-@Ñc~¤muAÿêD'èAañ–?³»É@»x?¤@?k°ÀÀÀÀÀ@o <ˆ,ÀwbAþ=@`h·°È™ÀM5K_ñ÷øøøÀ4ÅàȈ@¹çÆ|t-À$l=òaÀKáò""—NÀfÎ!üØ7À7Ñ9²Ì¾z@Ô¡Ô@5ðî^Ž@vÔiH?ýD+æàð€?éËEosõ?ç'%zyj€@'¬ªÌ@@7oŸ‹Ÿèß¿ág;¡1 ¿ÓäC—u¿Ù
F¢8˜?ÞYùg6?yT´dGaia EDR3 5538853188585632768LÝõ¡¯´({"@Ÿ€@]³®û+=‰mÀBÀ¼IÆï£=>`ê@§oD'-=VےBÄß?ȂtÀ52¾'ê==BÅÝ@,š±¸Ý=YÜ;<IÔ»‹£p¼H+6»Z0¿>µ	<öâ}¾'ƒþ=¸×Z¾qL²¼»:~@L´MD'ö>€D@g©&F?¬sÀÀÀÀÀÀÀ,=œ\î/<‡C—"?>>ÿú>|õ>%ã
>€;€Â¬*~ŸÝDBß­AªÛ#F‹@±xÖУ@k§÷D—×ÃA"|¾*@'àõéZAmþB"0äA"^+@·ÆÇàÉ6ÙAU?yCäXAt—@?¿xÇ@FUð?éš?£àÀÀÀÀÀ@o¶y!À"nèIÚ@`Z®¢¦ÀL &ÕírKøøøÀ3 ÖR+4š@UwaƜ'À$Ñ^1å"åÀM¦Ïí»VÀfã ,eøœÀ5'M Cb@•ûPŒ@5×ÒDÕ'¨@"³§ÙÔ¿ûWd†C€?Ã4TYN@@ßéòé>@9¦ø–A@7*љ"?ÓKªnP¿®ª±ü.
¿ÐùD²là?ò˜[ú'T´dGaia EDR3 5538853600902466048LÝö¯J&Ñì@Ÿ€@]#Iu í<­!BÀBÃìi#+¡<ÛÏ@
t¥ˆ8<䞯C<y^AÒ²šÀ4LÇé÷²<ÛØ@0ÿ?lÍc°=ŸÖ=š(ñ=LÀY½,/ˆ=9ó>^Tj=¤Ü@¾ÇÀ%=ᬾ%=¶=/ÈXŒŒ‹A¦EùE‹V'>•BðݘT?Ã-#ÀÀÀÀÀÀÀ-=>óJ0<¼œLC46?ê}ÀÀÀÀÀÀÀÀF›A#¾
çÛBDYèlD9Œ\A2Z,Aéó;è7vD¶G÷C_½zA8ߨ,AÁŠÃtID½	€C—ÆJA)}ß?›bœ?v>ÉéÀ?'°AÄÝv?¨YE»€@@oƒC"߂Àoùó"{@`^,Ý2ÀL æ­!¬À<l±OP)À/ r¬…yÀ%̤þ 3'À4萖á©j@ÖÌd~5+À YkXÍÀMÀ+ØÍÀfy¾Ksb¢À5ê/Z8@v%ù!}L@5ø'…ƒ
Î@2è0xE¿ÞV¸ý€@‹½':b€@ó|1|°¿ø Oã¨@4í8Gfb>¿Ñ®Ø'!Ù@l† £KX@Ú¸ã¡/?»ç›ÖÅbXT´dGaia EDR3 5538640192562800768LÝ3éh(€NøVð@Ÿ€@]§}G:=ÉÑyÀCMý}É= Q§@<´ÖèQ=Л´BO,,AÐ<$À6–Þâ<ˆ=ÿLÔ@+ÀñtrÙ=ÉßC=š ¾:~¾•½†½·»'>fX\½Ä©e¾r"š=ïR½øG<>,ñK#(A GEƒ?`»BV15_FÀ?œg<Ç Q¼Éþ½Î5Ð=ú\Q>p=Áû#>7ñï*=îúB•2)?øÜi=å|Š>Q)ð>iç>á ¿‰Áé´Bi"¾AÞ`ÅF3@·gdY¤«íA,NDT AòÉ%@šºHçۑÊAµ7¤B—"AŠ§%@̓·gùiABŠCaæFAeZØ%%@.®@:ñØ?à?ôUÐÀÀÀÀÀ@ožY•ÿEÀB4˜eG@`hDæZÉÀM+²ã¿·øøøÀ3?PÜ8Ó¬@[–Ãû'xÀ&'ԑSÍÒÀK"‹ž«IÀfzø²?QZÀ7PŽ‹]@$ãÄÔD@5™Zbe!?úU´Rl@@x…A[Ð@=#Ï>´€?óÓ¥RÌ0¿ËÓÒh$À+@;DP^}@ÌÿØ|ê@1FWíí_ì?ñ]µßV¿?÷°P€õÂíT´dGaia EDR3 5538854116298514560LÝöy®à€H?½ù@Ÿ€@]"ÊÕc_Ó<³#ÀB»TúD¡<Ñ*@Ýûö_|<ì*&C4õ=AÐ[fÀ5,xŸ–È<ïñð@.TÍÓÇG¬<ýÑ=¤q¼ˆ^L½|¼@ø>—MÆ<$T0¾
à=.ÚL½AÐ+¼eúX˜	—?½À×CåñÌ=fèÐ>Õ<ÖF?¥@jÀÀÀÀÀÀÀ/=0'R3<±´C	Qô?†¤aÀÀÀÀÀÀÀÀF€@ú.
7ÎA
+ìDéAzÓ.@¡"|ï=A usBÚ²ƒA‡âø+@È1£"'B™¼C¦³éAh?¿?¸ÂÆ@Ä?§— ?"šhÀÀÀÀÀ@oUI‹oÀPêÐó^y@`\±üÐrfÀL˜ê®—µèøøøÀ4R÷G§î@¨VãfTÀ#Å+dÀM_¡•)@Àf§¤ @¿ÞÀ5!¡‹Hf@»w‰ƒ<@5ìŠ%=X@µ~Ügé$¿ò^UÛ1MÀ@HNã€@]JšÃó@À%šJñ3
´@6ýð½Ì¿¼òBêUÀ?ǽºfêh?Óub–m»à?Ã1Á¸PT´dGaia EDR3 5538855559407502080LÝ÷É®ƒ/çÈ)@Ÿ€@]"_;Órè<{ZÀB³qܵ<˜E@߯(p6°<5tJCë—ûAËÉÀ4½'žg<Là°@-"5Q|ý<DÕ={""½6Ç7¾V>¦<ì±>ƒ´œ=@;¾"ñ=0ð›¾+§š=YÓ""|Àˆ¹vDÙ©=ÿ*@¡­ÏF?Ë<gÀÀÀÀÀÀÀ,<ïë0<…ØCü¶?XæóÀÀÀÀÀÀÀÀFA1|©Ë›C•CEosÀA(¡N-A#à™¶x°Cμ‡DÄé]A,ÝF+A%¶rêä¡BCµ.sDõnhA!á:?˜6Í?/ÀÀ>‡>Ø€A²ß?–ðE»€@`@oq¶;~ÿÀ5TTG@`[(4½|xÀL'V{6¹À:}¸R>2À+@ƒ'âzÀ(S[ê=Õ×À3ýï§ÍŠ@1Ø ¬YÀ#jËìè©ÀMtëŠ"ßÀf¤)~‹	úÀ5·y ïœ@ p–ìÌ@5Āâk«™@üºûHø¿õò쁠@ðð¼PŒ€@$›+üѐÀàÍæ£B@6ˆ¤f4?Þ§°äðõ?ÝøÖ2¬ëÀ?áU¸ž«I$@YLU½ÝˆT´dGaia EDR3 5539260351485536768Lßgñ³j
/ó@Ÿ€@]Z«3XÊa<Á³†ÀBi6Eu<Ûßc@þ÷ê¿—<ùÅmC,(AØTÀ6rZÊp
û<ÿ#{@.Ȥê=º«=Š>Ö½Ô¸½£8(;$¹>'Õl<ÁSM¾@>%¾[¾-¶=BŒŒ?ÐøÇCâäD=¹ªô?…íF?£9—ÀÀÀÀÀÀÀ.=@#00<ZÖXC ?‡o>WÕ>s>P´>8HÂHÃý"š^BJáåA²
;F'@ÁPåcø÷š@Ì ·D­ºðA}Ô*@šÛ{êç_A&>˜C%n?AŠä+@Ń?Æd¨•Að"D†AjI©?·Ö"@&à|?·W ?–iXÀÀÀÀÀ@oz‡	T³FÀŸj•·P@`v¶‡ÃÈÀL-虵³øøøÀ4|QNn¦@(K,ÿÚÀ%d¨£#þÀM'ñ' quÀf†žg¥gÀ1ò˜D£_8@'#Bh\@6{.Àz@7‰â•p¿øÛ±üšT`@S¶u¹K@jÊgôªX¿öÂÒi@5òøHê©?'ªñ¹ÛÇ@s9—`?¨Êōß5à@äÖh'iT´dGaia EDR3 5539273889222600192LßtAµ¦`8s@Ÿ€@]H®}'=<_4ÀBn\Öòs=fy¢@Hv¾×s=«¢B¢y<AÏyBÀ5¿ÓÁ18f=tû‡@,@Ÿ¦ Ü=ŽM :󢽕½Jí|=¼sd½ŒÔl=£	¾¾Q?=²«t¾"'½<Ä5©›™¿4L³CÒ°'ÆF?œÕÁÀÀÀÀÀÀÀ/=NJù2;é§C•1?yyR>WþË>7àt=Né6>[3Âƒ…§HëBi¢ˆAg]ýF«@¢d¸™÷è@¥DˆsAŠ5ÿ/@s'­ä'@»ÄBQ\zA˜ÿ/@¨¹ò^È·K@¿!ãDx÷Aó—?¿ú @H*"?ì'ð?£Ã8ÀÀÀÀÀ@ox:–ïïÀzü;'À(@`k-aÝrÀL<$¤ô½³øøøÀ4*#º]Œ@%ߞ¡7¹À%õóª>I®ÀN»
ÚW¼ÀgLsXõåsÀ3P&f 'F@oÙlŽ¬Ä@6ìTÎq?û介I`ÀïžukŽ À	!…ÞfQÀ@ô'â @l'
5¥±@6RØ{Ép¿¹€=$¥?îSó|W; ¿ÜW½Sž&@
Õ.큱T´dGaia EDR3 5539149644405996800LßAŒýQћF@Ÿ€@]\ac¸ñŒ<Ý{ÀBàyiJ$P=Å·@{FܳÒ=
xáC
ÅAÄÆNÀ4Y÷t)=@+ ´]g=P'="^½×½Ù0É<·ŒÀ>`"§='€É¾0hr=ÀÏ»½"AÆ>Ý7…ƒ@9Cå&F>ª<?Ð؝F?¡ö ÀÀÀÀÀÀÀ-=d):1<‹C©Cà?‰V>)ú$>1·Q>3/©><FÂÈZp•l5ÂTwA†&F‰@» Ç#Aš*C²÷A€³&-@"a:M0QA'ä-Bˆ{AŒÖw-@ÁEîØÙP[B‹É$Bý»AnÄ?º—"@.L¨?Â5?šd@ÀÀÀÀÀ@o"ÔìÀÀjóÇnø´@`Š ,3Ò]ÀLƒOA¾{øøøÀ4A@¥tÁC@Ä2Ã	Ê$À$½ç'†ÀNsùÝBiwÀh^³	¬ù}À4ñwvµè$@e¾Õè@5³%ó@Ö ÏrûPÀ
~^¨lªPÀ'l\ƒ
Õ@ޛ?U
PÀdíUQy@6ìz.È𗿟ÏàáXH¿°ÆÞՒ?¯Óù¬z@͎¾ÀšF´dGaia EDR3 5539357967499516288LßÀ¹‰Ù€VÆ€@Ÿ€@]u'rûÁ<%0sÀBXâÎ<7<Ò@E¼¡3^L<Uè'CÂæAÍälÀ5ħég˜˜<Zr¸@+uÍÖÜd<q\;õ쩾N՝½U=\ʇ>Oœ=ž%V¼ñЊ=ÎÔ¹<'¢k<ºC)¦¤¿¢7+C´È"F?±xÀÀÀÀÀÀÀ0<§
!2<eõCjŸ?tž‡>€E=äÔÀ=¶I'>MP¯Ãø§8BTŸuA¦tõF¬@éÜ©å-ÍBL
&DÊ®A^	È1@Ѧ»ÂäºëB"::Cˆ²Ak"41@èÝsw¾»B×_ÈCìmvAO°Ï?¦½F?ۋ(?Q†À?eÀÀÀÀÀ@o|uÒ4QÀ45ÃÛÒ@`†—¸´ÀLS(—YÍøøøÀ4Tr¡Y´@G'ÿ'
À&î'9ÑÀNŒh¡
ÀgYã}û):À1_/ŒÎÃ6@Š"¼$@5ÔXìH†?úÜç RHÀJäç´°À}·C€@¸mGG`@1QÀaœÔ"@6ÅÌ$eÉ¿ Ì;…`k?Ñ8¶‡"ꀿÔ݇™}íp@ñçÜ°±T´dGaia EDR3 5539172665430567296Lß1Šé€"ÞÂ@Ÿ€@]["käÝ=(`¿ÀB¾íçèP—=P2Þ@+E®^ÏO=fuB¼k
AÒô1À66Œ[ʗ€=^,\@,k^:Ÿ+=w³­=®–Î=Í–¼'P:÷>9p‡<ËW¾Š=ÅÀ×½»ÆÎ=œ_GŸ¿"ÚzCÈÎ"F?ž¡qÀÀÀÀÀÀÀ0=®ø2;¦öÎC)›à?uqe>ƒ:>:«>"Õ>XÕ5"Š9ŸûˆBHì8A†1F'@¥°$µªY@¡ŠD—uAˆ¡d,@zSr_uæï@³nåB–=A–7ß.@¬üÚ-K³A/ùrC¨®&A}0{?¾b@<ý?Ùg°? 'hÀÀÀÀÀ@o\šhqÀî"ö¯õ3@`"QÞÛòÑÀL~fnƒøøøÀ3«ÌŠŸáy@{…ÄtVÀ%™)|æl!ÀLe™aÚ©>ÀfgD[EŽÀ2ß²Bj@i6*(@5¡UÝh˜?þËöyÈ?鞤8=e@$d ÓÀ@¶ax~è@1Ô¸ù.û@7²¸O¿	?ÍlP™«C€¿ë!n¦Š@¿ÜR3vÖøˆ@páÐ=ÝT´dGaia EDR3 5539389406660272896LßÝQŒ#QP^M@Ÿ€@]fíþ‹È<³ž‹ÀBôMey<Ëö@L"Ëí<ñÉëC+ðAαìÀ5ÎÍg/¥_<ÿ¢)@+µÌZ»ãè=Ž±=ñ#B=֔€½Ô÷½D‡u>–z½2¬Ç½Ù¡J½s?¾&»=á"gyyyÀ{äsEä>ÉÁB'WF?ä"ÀÀÀÀÀÀÀ,=@?/=+ZB}¦?[¾íÀÀÀÀÀÀÀÀTuAv"ç2i'FƒE+5Œ@è*Aq"µZF+JÿDÌØ¥@æzu)Aañy˜c"×EÆÇ~D¸Þ@ê)?"øe½äç½HÓ½€}€ÀÀÀÀÀ@olìÊùµcÀí8‹Ýe"@`t]4ÿÀKáo*š8õøøøÀ4£¶¾êÀ@ÿBÕ`œnÀ&,%¨Ý£ÀOM~¦BÀgA㶸mûÀ1‡
üû€@	Ùy¬wô@6E!»§ž?úò÷¯ôí¸À|_W€À}OsÀ@ÃBŽ98@u[è9<@6Y
Þöڂ¿·_ÿÊ€?íöÖB`¿Ðg+1°ä@ ɌV/"T´dGaia EDR3 5539186546765976448Lß$ћӀG4"J@Ÿ€@]lw§ñ=zQÀB®¦€Ïœ=‡"³@Uåø
æ=¬­BnœÒAÒ·˜À6èÿ`³v=±…@,ñÖ$KÖ=¦ün=l)˜>]Ví½ém½‰•V>s«Ð=dTj¾H¿X>"ÇŽ¾‹Ä$½þ¯õVV?ìvCÅsí=ú=> ú`F?›JbÀÀÀÀÀÀÀ(>%,;w°îCÉô?'pì>K"÷=žý>ø\>€Ñ ¸:~Œ#LB-h™A›¯½FV@žuH¿d/i@»FDjú¦A‹³†)@n}Ú5úø˜@Ö?BÜúAšöƒ)@¥€³øÔÞA€lC‹ÌéA0h?Ä¿a@N0Ø?ô/Ð?¨1àÀÀÀÀÀ@o7Þf2JÀò{Yã@`i<Å°ÀLeÿå´<ÝøøøÀ4Ý=t‰Î²@䚁±iÀ&ʗîôÀMæO°—Œ»Àg•#³>Y'À3¹—"´"@£r'€è,@5û›ÏÄ]?ûVÆë0À£»Ý¾ÞÀ¦Î8AªÀ@*E3V°@J=·g˜a@5-£ì˳¿Êå¯ìÂï?þ0ÞÆ=	@¿ÔAdKܱ@@™z^hžT´dGaia EDR3 5539190807373362432Lß(±™5D;‹@Ÿ€@]€o"¬Œ=WîÀB¢9ÿ³`=lï3@}‹º€f=‰½øB˜T[AÚŒÀ7͊UA`=óR@,þ=¨=oŠ=º®û<Ć'=­u›½Båð>KŸ³¼¨wƾO{Q=«c™½MMÎ=4DÛyw@1ˆcCõO2>›
@7
ªF?MÀÀÀÀÀÀÀ+=ߺ0;ŒBÅHe?'=¹ K=ùâ=~-#>]w
Âñ¹ËÂc÷+BB`öAÖCF'@¤o —]@) -DwwŠA‰%•*@v.‹ù.X@ëþBA;£A—´ò+@¬ÝÌ)•AÛJCÂÀ©A}·‹?Á(@FÉd?èõÐ?¤œøÀÀÀÀÀ@oŽ†K07À䁋lœ@`™A^sÀLOtC(˜®øøøÀ5È1lp@õ=¸À'2`H.kÀMMº…ÍplÀg+tœôDÀ1ÅoPq$î@G¦q4@6q²rî"?òVœ²gx¿ð4Òb:3@ÀáÖÞF@n8½"€@|¶©—s@6XÐqFöû¿æ†+WÓ'?éŽ*ã†Ä¿í¼	ð
4@0Ý pmT´dGaia EDR3 5539193831030327424Lß+q™€YœÖ@Ÿ€@]Æo.y<ӛÀB'ªL')F<ùà¼@œ¯¯ì=½C/8AØXÇÀ6ËVÕ²J=	:7@-«ëeüd=¯Ù=úõɼ2Eˆ½æˆ¾½ž '=ñ4Z½€h@¾A3=ƹ¼Bü=n
7ro?¸+6CÐÜä=ã>Ë?¬ÃËF?¡µEÀÀÀÀÀÀÀ+=Vâ-.;º¦gB•»0?†É	>^®»>Ið=øv>+¢v¿tŸgB@ÑAÌ·QFx@¿µÖ y•@ëÖÚD‰¯)A~žÉ*@–±ˆÜm©GACٖBíN8A‹wz+@Ä6:Ÿ
ÉA™kDçXAk_?ºœ@.?˜?X?™ýØÀÀÀÀÀ@oŠ°w2Â-À°²€v¼{@`•¥æJ«ÀL@³!üj]øøøÀ4ÌÈwïÿû@È"˜é	À&‹—˜Æ'~ÀMS_;½–`ÀgÜx®À1~åà [P@åFtè#@5ô|ïIºÅ?÷7œNà¿ðéi >ñÀ¿íÞ`,'@9"n¹ø@qÛW÷«@6·o}¸ié¿ä‰0¼ù°?Ùw3º™/@¿ã.›¼sØ@ÉD'îzT´dGaia EDR3 5539238670490126080LßT9«Ç"­'@Ÿ€@]4e«núÍ<¦G4ÀBš0Ó¨õC<ܜÿ@!Ó[^<â!ðC?\%AыäÀ5'ùéa'<éNz@-㚾µ9=p'=‰xT<w&I½at½j¤•=ð¬½/Ӛ¾i[H=ÅWm=굕=!•ð	?ÙÔCãGV=¤\r?zÞF?£©hÀÀÀÀÀÀÀ.=KÂê3;ÿ÷ÒBÄ®ú?‡·"ÀÀÀÀÀÀÀÀF'@ÄËp‰«Ï
@õšD­fAyè³0@ ‡žzapAæÎCV\óAˆ34.@É¢…ÌABAµÝDT=Ag>Y?·7@$ <?³í¨?•RÐÀÀÀÀÀ@o}'À¥iUÀ)îÿz@`cØÓD›ÀLpll"øøøÀ3×}(õ·Ô@\¼ÖFŠMÀ$·2ì[ÀM5?y•]Àf_MùäìÊÀ3Òÿu¡É¨@ºs°ÑC¤@5Ù£¡õ#@KO¢ì¿êJæ¯}¢À@èòëì@@é-£û˜À.zÔ.1¡@6àôNWÞ{?¿R­S]5€?Ì.=ƒ$p?Ñ"H£@Rç	veT´dGaia EDR3 5613713433460112512Mçê :|€iÜú&@Ÿ€@\5.µÞªr=¼ GÀ8õÔÚ3dF>ð0@#‹Éχ>4ú AÍCgA˜)ÎÀ0î0ͦÒ=ðÜÿ@!Vç'"<>I°ø>,"¼%Pоœt½-^r><Åã½-2}<—~è="I>V‹U=µ´ùDB>׍=D5'?.z@»Ü_FÀ?"ð=Pú½Æ¶ö¾3ú'½ûî½ãƒ2½áü¶C>Œ…xG ;õZµB/è?…Š>]ŽÁ>Ùqô>eò]>™œÂ×õ"¡—öA·2©A¹
žFF@'d]¢òL—?gèÌD"kÀA–t?@RAšws÷ü@—åAwŽ½A¥p\@@Ší­—"»÷@½p"C8A‹F¤?ËJ€@QMÀ?õ^€?­=ÀÀÀÀÀ@mñÆùÕCÀ+jdÝ@^Ê|Î`ÎÀG-£ÂøøøÀ+ºÎ¸sÒ+@!®†õ"^®À&[V/šØ–À[ê/ÕêÀg¹Ô€öfäÀ'>Ψ²¨(@*Qeqà?O@7·ç%¯Ú?ø¹§`e ÀKK¹›jÀ<çïCW@)ÛÇŽktÀ\-Ìå<°@:è­¥CÆ?¿ÝÕc?†¿¯''>>?ÀD)óÉ®P@êӌžiñF´dGaia EDR3 5616707442275252608Mò©ù€KUò¢@Ÿ€@[úì¯À\*>%‹DÀ8窷Ý>pP@"ó!l>Ý>«Y÷A6¼A€ÖÀ+à¸U>O @'ir"à>–f°=ÌT>76Œ¾©¬¹½¦<*=ä\Ä:ì)¼Üuñ½cÐ@¾G=ïí¬JJ?_¯¸D,D÷?8õ?‡ô _FÀ?—ò»=môò¾:ľ;Å©¾7¬Ê¾%}q;ÏRcC>Ö'ÏF<«¢;B—D4?ƒ9A>Ôn>ñó†>n¿>Š÷ÂÅZह'AÙªðA‰
ØFG@pÈ'd¹ý?7iC»ÆAœë|3@B
ï*ͧ/@|˜uAaÔA«ŽZ@@xâ¯D%=·@^ŽžBäÿãA'ûZ?Ï\@L˜?ê-à?¯ ÀÀÀÀÀ@mâäÜåmÀ
Ä;°æš"@]Ð\–.òßÀGO˜˜øøøÀ,s[Þ@"ny[¡oxÀ%'6"2–À`Ç:ˆÀkÿç®v(À0úlþÄX@)ðÁ9µœ@7y±48?@-R\¡#ÀS!-@ÁÀD_é³éð@KwqÉØÀF&+d~ëÁ@<ƒ24†¿úQÕ³ü?`¿íð"«y€?Òÿ¾"½Ø@—d¶ŸT£F´dGaia EDR3 5619878807472522624MýÒ%E€Yvs@Ÿ€@[ªT
Á<=ž\wÀ5s³~K"÷=æe@†Óºý>ëùAЁ
AoÍáÀ*ç¥r
ß>òß@n‹«'i>'6!½‰½MD="§Ä>'kø=È,7>Eº>
r—={²Ñ¾3¬y¼qò_ÕÓ?	¬®D‡ÿF?›äUÀÀÀÀÀÀÀ7>i
ý:;àœÀB{á~?'-©>£Ky>¥Ž|>"QŸ>#óÂéàµB«{AwNÂn7FË@ŠpÊ®Ü8?›lBD+c'A"Œ5@Z,a+À@¬ÿrAšìŒA¢OY5@'U,æðs@¹¡ŸCJAüAˆ˜T?ă@M¸(?ó|Ð?§ó€ÀÀÀÀÀ@moÄé·{ÀÀèâ­úïô@]+'¹—@ÀE‡c6ËøøøÀ(3YäE@"Q¡rŒõÀ%ÇS(ÞmAÀb‡ÍME_Àjôißç=;À,x>)³g@-ؖÑ8-5@7L=Æþ?ýY¿–HpÈÀV© ¨»UÀ@1òy«Ä<@$¢W"¬"ÀM"ØôëÒl@<þt7Þu¿÷¢ýþxÝh¿áâ&°m:À?НHì@@![àçèoF´dGaia EDR3 5532385208344884864LÆû	¶€	:ï^@Ÿ€@]£±}¢><ÀEi}ÌG>/ˆ@ "ŒïèN>6ßàA÷̓Aß
…À6îÍ>N¡—@0aø.Ÿ>Vûê=j¼ K¾.ñD="7z>Ä=Èàj¾d<a=oM÷½eu´;£"Îsr@©
ED "K?˜œé@Îø_FÀ?•+™=;:˜½˜¹y½ãŒ½ÀJ½èÌ°=6D,>–¶/<Z»,B'×?™¼>6#'> ù=·¨ÿ=Bö¡–`4vÂ1'¸A˜GŽFs@'€wŸ5>?šeCõkÕA–
9!@W"dþù.¦A}Wò@¾-A£=L&@Œ{å6ñɐA'ØBŧ%AŠÉÅ?Ùe_@Cœ8?Ó0?´7@ÀÀÀÀÀ@põ»PÈÀ¦vWoÝ@a1Ã÷Ñ«ÞÀNÐØIl7øøøÀ5'ðAúj@ó°ðZ"VÀ##ùýWØ*ÀCd{™,­lÀeÝ,´Î2À8­¥êøG@Þ\" 9L@4?`¨z	@	:Dy>ŒÀ@2Ï0³âÌ@ ¬Ê㯠?ܧN-daÀÀ%¸Íf@4)ÎϦlô?úB
¥'bp?çŸ$—o7à?ÝÀøҁ@ì¶	*+nF´dGaia EDR3 5532646612945212416LÇèÈ^G<gG@Ÿ€@]ŠØÙ>¿µÀE&âxÎ!&>6§Ë@è+–/>6ŠyAöéAèð³À7a%ƊÑx>R
@1[!ål¦>tݯ¼!Ö<ÍMî½³¶@=½7©C=F­¾ì'©>'&=ŒÚÉ:.UµDB@34Dºæ?…o@£Õ±_FÀ?µè=C¯g¼î=ýùn³½ªr½Ä›ƒ=Ôl%>¯Ï;)<=ãÜC-Ã?Ž^Å>,1=¸â=†´G>ðÍ‹ãJ£À'Aª'ÅAö|žFN@ë}&ÂJš?š?äCíìïA–TI@Kç»ÏûÑ@@³ÀBAø4A§Æ'%@ŒB¦Yù¡Ä@õýžBëH6AŠÛK?ÖQœ@gVà@Žð?·àÀÀÀÀÀ@p`l¸BÀ˜Å2Ðûy@afý4²ÀN¢#žsvøøøÀ6ðŸãٝ@aìvÇÀ#ÄJó&³ÏÀDj¨Ú_4ÀeîhöLä•À81qŸÄ΂@œ¥Õ¼€@4ÅLçdž5@¹¢,@0ÂÖ0¸Õ~@0‰eìòà?ÖöO¶îÓÀgÕ£è©ð'@5x°Â9(Ñ?´GÔ?CM?¦¦þDkb¿'­ó€@€ÖÏÈF´dGaia EDR3 5532655752634374528LÇñK€Tݲ@Ÿ€@]o"
'\¡=ZæÀE)¬žHO?=›Ý_@4t[í=¬özB{°AÞ>;À6Eì荲=ÆjÍ@0šYè˜=¿&\=óYD=«i'½r7;¥â">£2×<‹ÀÔ;èõ=Há½-õû=?"nb`¿¬Ð*Cîb>äº~@{{_FÀ?"Ɛ<²í÷¼ÕUÒ½ï+½GiL=0'Ö;ð""*>
Ÿ8.;æEkC*ï"?r»b>VÛT=õ*I=Éæì=½ð&Âÿa!ÂY¢
BRèÔA™ìFd@šzöL±ì?ûA7DW×îAŒê¸.@j8eµµA
Aª÷AœF-@£6¾o¼÷A
¤?CŠè"A'*¬?ɘ@PÛX?õµð?¬ÀÀÀÀÀÀ@p§ZçÀÀ;FDôA@`ÿI9YVRÀN´¤4øøøÀ5ÙGmp|@4Íê^–À#¯I¢®]»ÀEf[àb'+Àf»ƒa%< À:Ê<D°@´c6òa@4ϧæû&&@
ãäv|@-–àId2œ?ö4ð+‡Æ¿÷÷ó	»® ÀGF¢–§ÆL@5Š«KìmR?Òw¤*q$`?¦&?ñçR¿·îJ'`@	Âõ¢ïÊWF´dGaia EDR3 5532468530719251072LÇFÑŒZ€d
 @Ÿ€@]áEV|<LWÀEÀWVb²8<\:R@üžž´ní<pQÓC»_Aæ<¥À6ýl"<‹¬˜@1ï`,öÊð<$=_q½;)¹¾Æ>£>½E"_>(ºü½ßèö½Žµ8¾•ìo=Ûv|{¾¨~C°§9F?«ù¡ÀÀÀÀÀÀÀ,<Ð+õ.;ØTC)é?~†*>"Ms>	]Ý=#''=¬ÂÕ…Âa¨ B1ƒt@Ñ°FŒ@âu,¼qBéqDsR³AdIp,@Ŷ('BgœêC9¹¨At'[+@âþ5oàßBÉ×âCÀ´AT^º?«îŸ?þE?}Þ°?~«`ÀÀÀÀÀ@p`´/DÃÀ"¥è0bI@`ãÚb tÀOmª'K%QøøøÀ6É1œO@"WhnÀ"äS0ÛuÀC­¹¥û=Àeåx%ÏåÀ=y¹l½Ç•@CŽ6æˆ@4Ë
FĆ@
9Ã!Ú"@2<´™€Ã~@ .¼•gÄpÀ±º8t÷ÀDPd8â,@5_''êKê?Ùh¶?ˎHÙl¿Ç¢ÃÛÀ\`@XBP#ZF´dGaia EDR3 5532490211705654784LÇZ‰
ŽäÓô@Ÿ€@]-Fg<n"=¬;èÀEª@Ñå=Á/@\Y Q=ÍqB^å~AìçrÀ7x—ôäI =è
V@2z­Ü"†=÷È
=Ôâ¼Öa&½ŒA\½ƒL=Èíö½faR¾i{=\i¼ÍË2='ø}@™‰ÍD
nÊ>õs¸@5‡DF?\ÀÀÀÀÀÀÀ,>-DZ1;#ûCÙõ?–ê¹>#tØ>ÚJ=·É>Ç·¸Â"éEB3¿ßAé¿YFƒ@"`z¾ý@%¥CA¡^,@j?#tA3c"A"óÊAœPÑ.@ž?²:A¦d³Bº#-A"? ?Ý]B@@Ž`?Ê÷0?¶%ÀÀÀÀÀ@p悹ÄDÀ"‹M	l
@`çÂÄYÈêÀOE\o'øøøÀ6ÆuìEK@'µSÑËÀ#ÁÁø¥³[ÀC™V'V?ÈÀeˆ¢'hXÔÀ<îÒîÒ@¥N|÷
È@4ç!³¸tö@Ã$Œü@2ezàʾ@%ô«?5€Àu¢lX À0,ŠÝÅB¹@4͎uýšÒ?֛þž£ß@?ëÙÒËÞ ¿Û	a«…@@*íÂãBéF´dGaia EDR3 5532525774042045440LÇzáxNU×4@Ÿ€@]Mo"]¢b<˱ÀEeQ™ø<ò—@¨ºC¹üR<÷mêC3FRAåÿ@À7HPOeÉ=@<@0ݽˆz=0ç=œ›v½•ZŽ½Úƒõ>š=úI>¿®¾Hƒô=ú¾¾&«m=oOž‰ˆ@'%nDZà>äI@ ²[F?£/&ÀÀÀÀÀÀÀ.=IÔÒ2<Fõ¡C1ý^?"š>%"†>7¶Ï=·p`=tº½C¦ÂˆP×ÂR‰ÊÀ"†'Fˆ@ÁGMæ…HA+-BDNµØA} Ä
@›)?«ý'A£lBܹA‰È(@ÆPûyj:B׬BÔ~Ai¦?¾Ø—@'§?³|`?›Ñ¨ÀÀÀÀÀ@pA6À!« ¹@`óHM!h"ÀNþªÏŒÌ‡øøøÀ5뉝vý@®ôewÉÀ$יÚÜÒÀD–Q
µç¶Àf>V>Ã-yÀ;Os5ß@lR.2G@4î1…ÁHu@kÅ*¥h@0k…Ðn8@2àW#Ö`ÀB¹ôj À `D'‰@4¥ç"W›?àÚC-:È?ðƒÆ¸ëÀ¿èv'¼@*N¾¬¼Ó'F´dGaia EDR3 5533083192077901440LÉuÙ|ހh/‹@Ÿ€@]æé;Çɼ=Óh0ÀEyµK™ýœ>q´@wUx Ýe=áoB9íÙAÙdÀ7SË>"@,ª¡øÈF>cûå¿
>ù½±X½õµ'>(½ÿӈ>Çf¾¿%ä$¾Î€>ÐNÖ¿0N›ãÐAyBD2Ô¹?8Ö½A¶"i_FÀ?›>ý<Ϝ龀ܼF7í½`t€½F.ƒ=x"´>¶þ %>´®&C
ç?[?»ò=ôVö?8=—T>:ÐÂò=3BR^µÜ@‰ˆFË@­1·/}A@¾Ö•D"æA†Í@"ÛÀs ]B¹_šA[e!AŒ 8@Æp
/Ç_nA«¯)DÓùAiŽr@[=2@>Çø?Q`@
d ÀÀÀÀÀ@p †'gOÀAS¼…e@adp@xúÀN·¶?'­MøøøÀ5"^Îd¨@)ǀ¡À&ó·×1GgÀD)Bˆc'xÀg·(H©À8áî?à@Æí€À@4L¼^C‡ë?óöš#±Ÿ˜@1E¢Ô°´Àç`å¨}à?à‰=ÀÀ—íhZ‰8@5gµÁøŽÔ?ðsU²}ˆ¿Þ¤«âV¿ö'9iy_Ž@-@ˆ­˜ F´dGaia EDR3 5532561954847883648LǛÉŒ€Hta2@Ÿ€@]yR}ª+=:\ÀE`öGQs=YÐö@.MqW =c	B¿iA݀ôÀ6d^ÁO="ã#@0I…ãH'ã=§bU=FO½œ]c½1Î<(p´¼?L!»ðʈ¾=j<VÎ|½'¤ù=þÿŽ>¦'ŒCڐÒF?]"ÀÀÀÀÀÀÀ/=ë9ƒ3;¥ikB¹ŽÈ?`"=éŠÁ>$ôã=b8=ó"_ÂKϮ‹p'B45FA»"}F•@£™ê>(ì=@ßâDäùA‰'R.@uF9d<IAb+B.kA˜Ÿ,@«ž<%™ÚAKuC‹C9A~Ñ?Ŷ·@Hm´?èôÐ?§æ˜ÀÀÀÀÀ@p8»ìÇÀ ÖFÇ©©@a¸]z‹˜ÀNáҕˆVøøøÀ5ºã¬Ð†é@™Ià;CÀ$ ÛKõÀD¹"\HXŽÀfʾĜ•XÀ:t0šŸ{ü@,Ù¡fP@4¨ÆärQg@I½\½"@0%,挈?í.|߶Ô¿þn[¿ï"àÀ4üà·8@5I¡e!þó?ãã1H£È?»½ã¿ÔŠSnÇǘ@Žaø~F´dGaia EDR3 5534089451377264640LÍ		"eeò@Ÿ€@]³OÓR<
'ÀE*ÝÚ2ž<Zú@KžÐ}KV<#xqDe¦Aã&úÀ7Û»©¸<1ªD@0‰mËǪ<-Ó=ŠlÖ;ÇïݽŸ•z=<F»>ˆh²=ÈEN¾HP·>4ò¬½Ý›°=$>}''€ÀQbvDޕ=Vß$@tºÕF?ÁrÀÀÀÀÀÀÀ,<xÖà-<giC#èú?aùRÀÀÀÀÀÀÀÀF{AØÀå*èõCäÙøD(¨æA?ic*Aa¾ìÜœD9xCJúAFN8*A`şۅDDU°ÁCƒ1âA5ïE?›dh?'÷˜>ܚ ?¡àA°Ä'?2p´Em€@¿@p"çy"À
‡!X@a/"'ziÄÀNŽcžtÂNÀ;Ñkã[†À-ñ
V¶À)ýU[÷ëüÀ6:øœ»
=@™ƒQŸ%À$g
yѺÃÀD³žç…T*ÀfµdŤ¢À7¿W[(Ï>@,…á»ú@4¨Õ@ËIç@.‡W\@00êl•P?ùD=ìE?é¾pn÷RÀ?yÊ,…w@528)Þ?¿ënU'?Äuuus€¿Ä¾1'"0@,#š'"‡=F´dGaia EDR3 5535098012775158656LОQo€S-	=@Ÿ€@\Óå#–Jï<§ìÀEÇîÉi<¾µ@‰mÐ`õ<Æ«MChR·AëÔÑÀ6¨Gš½ €<ôúË@2ÛÔÌPH­<î‡G=¬R8<ÁFk=›ç˜>'ãÜ>ƒ¦±>iªi¾8ù3>E$¬½–¬³=;mÐFF?DôõC­_¸<ê†r>GOF?¤4bÀÀÀÀÀÀÀ%=,ü©,<2ßBÚ|?ƒÅ¢>6$e=付=ù4<"©óÂ55ŽÂcWIÂ
Y.ÁÎý­FY@ËtðçqóúAæCô|AuÁ%@¦9ÏiÔºA±BCelA… '(@иäâþÊqB™'xC_œ¾AbŸ_?µÑ8@"†"?±b?"«ÀÀÀÀÀ@pÁ,Æú%À$-Ðæ è@`®Î3ˆRVÀOÇÙؐ;øøøÀ66jȑý@Öc—O;À"s¬‹W[tÀC­Rr¹ÿÈÀeHõýðÊÀ?áŠÌ<@Ž©…Û@5êITR@ûzA@˜@2=ƒ>@)ý$·å¶ À*Z°®É8ÀBø:\w¯@5€à²i¨?ÐƗC°?ÙÙڅ˜À¿Ñ<S§j¹è@#xÅ "ù)F´dGaia EDR3 5535135396170978688LÐÀQvU€Y<S"@Ÿ€@\·ZçŒT"<ßFŸÀEàt‹ë¤U<ð˜Ó@-¨
`î6=žïC<A÷À7'Ù¿K˜^=6@3ö²®l|d=%–Ù=©Mi=읽…ê< h=ãL"=$'½Ç¼ã€ƒ¾@ä¬>ï" Ÿ¿y_CÈRÀF? ²–ÀÀÀÀÀÀÀ0=l±u5<sm?¶ñò?w"ª> È=í·Ó=?À>a­§ûÂu6úÂ\YÁA¡èÕF¸@¸Òå"	ï@Ù.dDj AoÐ/@Ü¾vÓ_A8ÞÃBºÍAŽâ/@Àî⧍"A¦ÐCÅ^ªAoaT?»8o@2ÙÀ?ÉÁ ?›ò`ÀÀÀÀÀ@pBiÂÀ$í±Éî[@`ž›Ë‡¹ÀOÄzÃ"VøøøÀ5'ãÄÒñV@¡_¢[n²À!Ü7»ãɑÀBKku,NÀcЖÌzÀ>
ܙëÂ@ÙA\]œ@4êÌTú\0@YMÇ$@5õŒå@8º³«RÀúÿ÷å‡ÐÀ8Sùö²jñ@4ÙýKÃóJ?ìÖ¤.À?î²"™)À?z«¬Ú@ u#úÒF´dGaia EDR3 5535174699413392256LÐäCˀdÚ§@Ÿ€@\Ö=á;ù¬<'yÀE¤/9w¡÷<,gy@ÙnÚHì<)ŒvD
'Aô´À7ž}ák;?<9	Ã@3M×2¯rø<]8s<å󋽑}½TÈV>;9¼?àd>~ʾKM'=lŠû='ì=ŠÙ.rrpÀ'µßD=m=ŸôýA<øF?³ÀÀÀÀÀÀÀ*<›÷0<ĞUAa0¦?Uz›ÀÀÀÀÀÀÀÀF†A1,\©8'D…_tCÉxA9±¼,A
#í`ºDáàBíJA@;u+A¨L£V*®Dò`€C¦
A0Ž3?šäC?zÔ >Ñ7 ?8A¿"¹>ðZñE«à@@pô8"±}À#ރ¯ '@`©äŽkÀO{`
¬;ÒÀ:ÓP¦ÙÀ0B©Ë˜yèÀ*¨Š[XšÀ5jûèËnÖ@Ì;4ŽZÀ"e<‰Z¯¡ÀBï¿GW_†ÀdÀóZÀ<ï"üv³Ü@lx±zgœ@4õƒ9ƒä@5:I3.ä@3¸©VÈ~˜@6qbnù¶ÀˆèwX¨8À6µ!¤u89@4â%µŠŽ*?ì|¤dÑÍ(?íøĵ
–¿³¯U­'Æ€@R †¤#žF´dGaia EDR3 5535484005778805760LÑý`MTLAí,@Ÿ€@\Ç:3gN†=Ü~±ÀDþu)n¡=ÝVz@£¨Óe«2>:,B,νAÝ1ÓÀ5•8d[	>ßÿ@1H*¾Ÿ>˶=x©C½$Ù¾"8æ<Cˆ€=ŒKG<+ŒÇ½Ì0÷¼Ï
t¾\¯t>¾…‰‡>Ëx–D<D?(Š°@_0(_FÀ?'Ú¦=ï~½
X;•ä½ÐGK½jš»=®Ù->^Þ*0<2h§BÁþÜ?¹ç>J˜°=ž3x=‹ÜŽ>*ùëÂÚzaÂxÁ´ÂMßA¥öÜF@ŠÌÝl?­¿ÄD
A"Â&@Tü¿_K'ºAڊA	IA¤:_)@"âä…h"@üìiC!ŠA‡ãt?ÐY{@b·X@	,è?³àÀÀÀÀÀ@oð2ÍöÆÀ"óý%Ídû@`}L¹XlÀNé;-¢øøøÀ5,0–ü¹@`~˜›/mÀ"Íõðv†ÀFÐåã?ÇSÀfÁªó"<À>o)™@g¥øµ>Ä@5Z"ŠL^@
'T®P@'ì¸=ï]ü@årÑþÀ‡x½¼<ÐÀ8»·L@6
ä¼øbÎ?Ú9§r"žÀ?Óu+¡»;¿Ó±¨+ßéè@;ÿTú×=F´dGaia EDR3 3003439332669540992)®\)4J€b§)@Ÿ€@X'Nh¥…¨<,=jÀ!¾Ž~Íã</áÀ@S
S‡èš<gîC׍¾Ac"¹À+C~÷Q?<YûÒ@=_
6<d²Š>qƒ"¾)(¾6î¢>E]&¾~ç>}š9¾¡¼°<"š~>Z7¶½ºPf^^[@9©D|o=Ê>@Öá F?¼¤hÀÀÀÀÀÀÀ(<¨ £*=4:òB¾o#?Šª9ÀÀÀÀÀÀÀÀFTAYªÿ' BºŽEÙAG‹)@õǨOÁ{BñH¸D8Ý»AOfi'AYŸ®"ÒC(DAÝA<<?_¥?™Nà?]à?,?àBLe?½+Ÿ	E«à@@kVDûÿk˜À –ða/¿v@XØ>ԟþÙÀ@m•wÀE›fRŸ®À8ñ{WÎkÀ.Ê¿…xWbÀsWáÆ= @€mù-Ã,À ÂHÝüÀ_ÀšÑÝpÀYn㞬ÅgÀ7¹E«:è)@77¯ñA	@4âê®ñN@Á'§':¼ÀQZ¡t@T`öäKÒñ?ꀦl´4 ÀM'Œ:Ÿ¿t@?"K¨ؒ¿ò¾h£%¯À?õ"ÌÕµ~`?ÁÂâž @ŸÁôzyF´dGaia EDR3 3035191579216840064**©z€ Oc¶@Ÿ€@\u¸-p¯=®'À% A3ß þ=«ý³@
ÿµYT>"á£B
'9A¥±ÉÀ4n¾m¼€>º_@•ÊblÃ=Ôk¾×ý>&T½9I|=¬âú¼¡Ë£>£L<z•?	À¾ÙÉ`¾öÈÈÊÈ¿så¨D
ÙT>ÝÌP@/¶ä_FÀ?•»<È¿þ=•ž½=]Ö¼½;a<fÊË>HuN4>U'8<4–É@0â?w¹Ç>ec±>ö£Ò>Ïîô?!…óB€òB<êÂ[¡ÂjqFË@'§~ædÀ?¼âÆDJBsAõ³2@g"ú"QA	{DA¯¥A1è4@™î6áA}¨C.ÙA…•`?Æ&"@<ä@?ÓÃP?¦0ÀÀÀÀÀ@l^£#æ ä@Ùø±+WÑ@]ŒVÂq²À@²ä´)ßøøøÀ!))¯E&@a$¦(PüÀ,–"5Á÷À^èâ)¢åÀ`ŒrpQ5@&
lk¿Íö@2q…=‡u¶@5½•í"¿õ[¼r4èÀP'Ø0EŸ@ImëE§ëÜ@AÉ@Š@8dÀUë0NVFk@<'"ÉJ¿ç'0Ì«ºÀ?â&k·Ð€?Ùh4U-eô?ýŒåŽÎ"F´dGaia EDR3 5329265312888139008IõZ''-Rۚ.@Ÿ€@`$+g3ÑL>Eˆ8ÀGü	£yí>Z¤N@xßD(¥Ú>p @AÈ0ÏB"À=P"c(h\>‡³!@/w"\p€Ô> $·=ÆY5=¹	†¾jЏ½ŽÆ^½N¬³½
Õ8¾%K+¾.떾Xµb>oJ,+?»¡dCºÿù?u»@þº_FÀ?›e'=XH®½ŒŽ³Kp<ÍÕ_¼¡–=»"Â#>ã¾÷'=E.B?‡®>÷>h;`=¾Ó=`ãº"…ìÚA4'Àv ŠF@|í¢¶ŒÖ$?¤cÝC´2WA˜0ª@D«å®Î‰Ÿ@¡©jAðAªa\!@‡;'Å~J¯A'mLB6cñAŒ?Ù@n'€@…?ºàÀÀÀÀÀ@pžéÖbÖÀ1½'óü@c™Ê…‰â‰ÀOQ8XAøøøÀ8?¶iûî@«ôÊ À&™®ú7ójÀ(8=("Àe0ē4 À)‹ç/K#D@3` fx@0×òíą?öÆá|?€@F¾Žø­@+}'Α€À@'Ž®õðXÀ<
ƒNP@0oú›ŒaÊ?ùµÛ…—'?ߞfõà²@?ȃA	 ø@FœZF´dGaia EDR3 5536513148658125568LÕ¥`ca­@Ÿ€@\‡œ'oª>®ÀÀD™7MüM>* ð@Óàx%%->;YA㭒AÔ²À4[å<@c>8ãæ@1\TI‡Œ>Jt =ªÖ‰>"½0V9¼ØÎû>¦aé¼qâ9<Ó<"ᦽ\—9<ÌÖ_^?B¤CÉø>ît|?N¬F?˜=+ÀÀÀÀÀÀÀ(>Œ0û,;Œ»B°°¿?'«g>:Ùé=ú£=Ú4)>=ÜôÂÆdÂž/ôBVÿ5A³ãFm@~'Pã@	«?›ÖCÆ#—A—Ôk$@QǁóŽ+=@ï¨Aï;A¥«9)@†èlšÓnAÝÔBLvAŒý…?Ή@Em ?Ýlà?­n`ÀÀÀÀÀ@oÎ7Ç}¼aÀ#†ÕQð*Q@`;ìxB…ÀN«tpߤ/øøøÀ5'¼Š±Y@ŸþÛ´íÀ"z´4 ÚÀI`ü+> 3ÀfÊÐL«Å<À@H¶´Ÿ-í@yx}]@5Älm¾@
XAÍj@X¾;çôø?íôІðÀ E;¤À1©hNé3@6©–«á㿾ðt¶ßŸ€?Ïý·´º¿Æeáò销@$"î3sF´dGaia EDR3 5536209619030180992LԑQe€"‹¡Ä@Ÿ€@\Š–'X<©§³ÀE'äzp<§Ð@7 °<À¿øCajuAÒÔ¾À4R*Xè±<éæÊ@0ÇϘ¿F´<Õm¸=€=²>úŠ=Ž6ì½/L±=°¡ö¼NUŒ¾ô>1BG½CL¢¼}(>€€A£¸D0<¬>:ÝSA&+ßF?¢0RÀÀÀÀÀÀÀ,="nå.:o»äC›e?¯Wô>*6Ç=‡<*>D€M>ý4²ZžÂ%¿TÂ:ê#BÌFŒ@ÕÕ嫝ÉA~;ìD¯åÈAmó+@°m)üâ½AØEC¤!A't1*@Û¶k¬{©ÚBhïàCó¦°AYØå?¹ëB@,=ô?¿x?™`pÀÀÀÀÀ@oî½(Å^ÖÀ$'}®ýÞ@`WÉVR³ÀO0$ÓU%øøøÀ4–G•F´]@`iܐÀ"HÙÔÀGIزJ}Àfrà¹Ð[À@Èm_:Šñ@¿IÿQ€@5IŒ†Ú"'@
…	Mxð@&íćH@
C!êüF€À"¿©(À*
bRˆ˜@6-©q™[Ö?SÎ÷8?ÄÀ¾ç嶿Љ}°À @"3ÛNÇeF´dGaia EDR3 5535986452532465280LÓÆY'Ž€]è@Ÿ€@]5÷Jé¹<"S(ÀD'mꦷ<¨¸m@µÈ‡)<²§)Cf°÷AΈ§À4›!g .<ÂÑ@/'ŸöÞ<ÏýŠ=•ã=¾|ܽÙ$ä<8×U=Šš=–¾‡­=»Ÿ9½vÜW<2' ˜—?_dMCÙd£'tmF?¥'ÊÀÀÀÀÀÀÀ/=Jñ0;Ø™BF—¯?ƒÚ&>ä">T|=Û^=¤?µÂlâk…BNd_AëP#F•@ˈyÑïXBA àÑD¯@Auj0@§©À®¤‰ÍAC…CxspA…,/@ЀË^R‹ëAÖO)DµWAbÚ	?´ò?@A<?©p?'sÀÀÀÀÀ@oækÑ(ʃÀ …q¬ "p@`¢jÒ»D{ÀNY¡Ïd¹øøøÀ5"ïA¹t@3'AÎXàÀ#Šú'Z'ÀIrÀwuìÀgÅÌL½ ÆÀ<Žò+ú:8@H—¡=$@5OX¼×»@¡Ô""ƒ @e	'!G0À»áh*"@À5fÁ¨À7~«mã9@6†‰ñŠ¶?É0ž]%O`¿Ïsù˜9¿ÒNïzð@ÚègÄF´dGaia EDR3 5536321975374505728LÔ÷bç,¾7¶@Ÿ€@\›âQ̨f=épÀD¥øà‡ŠÂ=6³@}à¡b¡¼=C œBàþ'AÛ(ÆÀ5ZxºÏV=S¸•@1)QXw=kçÕ½'Õ"<ÁܽÉg½'þ=âëT¼q—L¾R×°>K¡½o@¦½Ì'……@HWÜD9w>jÉ@]ßTF?œž€ÀÀÀÀÀÀÀ,=§FÉ/;T›
BˆéÊ?Žœ¹>€V>µŽ=­€Ÿ>Stÿ© B•ÌB\ýõAƝ	F"@¯›ý©"ø@TR:D˜r·A…[Â.@üüqu:"@ÖýB™‹A"†±/@µè)»fSAÆ DÍÊAvu?Áœå@L'´?ò®ð?¥ xÀÀÀÀÀ@oÔ®JñÀ#2­Æ×J#@`M!|	=:ÀN­…Ñ'øøøÀ4ø½1ì2œ@ªlÞ³I™À"è¨)¼uÀHKƒ,ƒ¿ÛÀfÏM]À?	p5Æ%@5sŒ÷X"@5­¤Ré@
'‹È&û"@"Cß{Ü@#¾ƒèÀï"FTñ\À0>~e[z@6Ll«ÎŽ?ͅ¥{ێ`?ÞWóRÀ¿Ü½+;5[ˆ@lÓ0Q­F´dGaia EDR3 5536673230679651456LÖ6ø4€f‡¤@Ÿ€@\â/m†î­=ƒt%ÀDqd}_½=œ¡@ú¦bØ6=¡Å³B"˘AÖ£À5+ìO]s°=§®®@0z笡PC=РË=ªX½™Á¾Bû='°Õ=ⴞ=˜¯g¾A ¹=î6¾<ïiC=ˆo¢'@ê÷D.#?˓A$JF?›©¿ÀÀÀÀÀÀÀ->±}1=ÝB¶²?£K>'À…>˜
=PºH=êSÜ›ZñÞBbÂýAßó F"@¢c<‰ø~š@—¹gCø3AŠp,@q |–†*¼@Ñ¡ŠB,4óA™³Ò,@ªÖ›öU±AôCºRdA~‡?Ê*4@S',?ú6 ?¬Î8ÀÀÀÀÀ@oÕ :|ÎëÀ!Y½Å?&—@`wÑ«ÀNVýuá@JøøøÀ5
Ý¿ëz@#?`ßÐÊÀ#'TÅK7tÀHèoüAÀÀf¹㒩À<ÂKKtáv@àñTú:¬@5‹DD›t¶@	,ÙYq˜@ \úè?÷n®ôѕÀÔ³Q^ À6°¡ƒÀu@6tCi¬*Š?ºv®`q?Ágö¢¦€¿Î¶åé"È@8Î/'ÀT´dGaia EDR3 5536020399954569984LÓå9›«GžË¯@Ÿ€@]&±£"y,= ç<ÀDgRË^ºÃ=Kˆ@úÄXÐðL=KjùBÓ8˜AÚOÀ5´Á€®Æ8=UR'@0QŽßÏü=jmX¼Ãè۽̘>¾%Jè=9ŸF>®=>»?¾¿,Þ= w\½¾Šƒ<o5Ü¿2JÿCÀ'°F?žuÀÀÀÀÀÀÀ-=¨¶0<¨­NCD?yQ·=ⓘ>«à=ò*m>
óKÂd?ý˜{-B/OA¯#LF{@ª!:³˜eÝ@<ƒ&DïðA‡+@~ÃÎW(@ÕLnB™µA•}*@±ci¬^¬êA5³ŠCÃüöAzÃ?¼Í@@HÜ?à– ?ŸûÀÀÀÀÀ@oàÿ'º^À¶‡ç2ÆG@`¦c$²H‰ÀN(Ȩ´øøøÀ5w¯:ÐQ@¡š"ÒÀ#¸0G	&ÀHonu€j'ÀfÌþm¸tÀ:LmK–ki@9«ifÞì@5jÚð$¥x@ÃK­ÈÐ@!r•ôìÑ@?êîÓÃØ¿ûò&Ï^°@;s,®â@6lv²JŽ¿È}¸0×µ¿¢¯-¿¿c½Œ'€@¸ÚùP&˜T´dGaia EDR3 5536023488027414016LÓèÎ0,Jò@Ÿ€@]:^jÚ´š=® ÀDeœÃ&ß=F`{@ªãIܝ=FßmBß"Aà²À6»òðTc=M"Y@0t9§¸ü=weï=½ú½@RÛ¾–7á½_ù4>®4‡½m›¾´.Þ¼Ÿs'¼°(Ð=C}ÅUU?1ÝC¼¾=^ßâ>ÁF?žøªÀÀÀÀÀÀÀ'=°†À,<¬:oC#Þ7?ƒM>,
5>)gO=ýɔ>WÒ¹¢±FBCúsAœSjF`@°]ÎgàÙ@aˤD"r2A…+@ƒ´ÈÞ9Ú@AºªBœÁ­A'¶š*@µÔªlPâÙADøCâüAvò?¾(@=i?ڈ ? IðÀÀÀÀÀ@oã=䖁$ÀÞŠÂZ[@`³ýaØÀ*ÀNù­Ê7øøøÀ5<üÔ&FÔ@KÇ>ÿÚÀÀ$M¨˜	cúÀG"v 9ÊÀÀf(sNî8À8Éó÷ºÜ@$u¤@5Uf<#w3@"Šx]€@%wJPH@ؙū¾€¿ÎTŒ‡À‰ÿ?¿0ð@5&îü|'…?Ù_üxàÐ?ñ>W"Cð¿Ñ*§Rõ @ºéj2ÃF´dGaia EDR3 5536027168823124096LÓëa €cíCn@Ÿ€@]<J¹œ=í=8÷ÀDN¥Ìe÷ð=Úï@kÃª ª=&3 CùAÝLSÀ6¬Ã`'P=+]@/°qùõ¼Ü=KÉò½u¬>½¦³ï¾¼=‹[W>GÞ»=ÝF¾ö>(@ë>óT½Sma`?¿$'CËsé<±øî='0F? ''ÀÀÀÀÀÀÀ)=1ñ-<ÆÁC0!¼?‡2Ñ>k»þ=ç4=ŽÍ
>aQS›MÇB­ÒRBPmAÁ¡*Fm@´Z¼œ6óæ@}PìD¤Aƒ)4 @‹^),fÓmA"ÊNB¬&àAÜL)@¼8
ŠºBj÷{Bõ™Aq­e?ÆU·@8,Ì?Ë1€?¥(ÀÀÀÀÀ@oÞª¶·œÀqy8v½¼@`±EåJ%°ÀN÷y¡!zøøøÀ4õ§™ö	@V¡HxÀ$ý‰pjºÀH¨•©¢ÀfXnu~À8»†‹'tM@AÉìÏþÜ@5XÏǒ¡@Ô®pB€@#¯œ—ÔÀ@úZ`èÀ¿ÇÖxõ?€À¯¹©Ý$/@5:ÍÙv?åՁv0?ó¯J'½P¿á¾AC‰P@ÜòË3}F´dGaia EDR3 5536717146726262400LÖ^énæ€Z,?{@Ÿ€@\Á'ì$Ç<?6ÀDX©9Ík<H¡@!Fãge<U9âCԎAàG§À5êx´Þ—ª<_Wk@1{¢®•<nO=Šd;«TνÆ:=|o>Êkå=É?B¾†áä=Á¬È¾"Të>,ü ''y	¿ñÜSD<ŽÒ=¶W)A*yF?ÎׅÀÀÀÀÀÀÀ,<¯$t0=)j"C&̈́?n?ÀÀÀÀÀÀÀÀF€ABYÓøCã"êE§ôAí-A61`;TÀD n†E
¦õAè°+A5³Ïéö6:C¸_;EqÖAØÊ?—]?þ`>V°À>¶¤`ÀÀÀÀÀ@oÊGbùÀ!ڟ¿"÷@`Z³Oèñ%ÀNQ "ŠÃøøøÀ4ޖ¿*@†þ^ËDôÀ"§Î
X`ÀH"À?‰óùÀe}0ÍéîìÀ<O+Î%5@ž
Vsz˜@5¤4QÀ@*ôE=‹è@"¥NÌÆ«d@&«Ç9%ÔÀø"ilÛ8ÀH-S¢Çjý@6£#~Ì?½µÃ(`?Ï\%ô~a¿¸M+ƒ%'€@Y,"Ž\¼F´dGaia EDR3 5536727111050545664LÖgùqJ;§½ @Ÿ€@\Óß¤Tv;ÿÚcÀDPB7õ*­<(@à`pyÇÿ<#VÅDàÒAÓ5%À4v…]maÿ<2ƒ	@0®p‰',<1®æ=…Åv=D²=V1þ=6i7>n[ÿ=Þ	ƾ"ÿ>bI±¾Qa<•¼?ŸŸ›Àã¼D:‰ó=yü.@Í5ŽF?Æ ¯ÀÀÀÀÀÀÀ/<y±<3<D¼œA¶zU?BœèÀÀÀÀÀÀÀÀFšA%hÌhÑøèD[IDGóƒA1'Ý.Aº£ð3¢DÃ]•CnDHA6"-A­?ük«âDÀŽKC˜€PA)?™«t?WÐ>­x?A)IS@Ÿc EË @@oË¥ISÅÀ!f¶~—@`fʑöSÀN?vÚÿåòÀ7ÍÀ¨ø«ÀÕûzãÕÀ%;‹é€:À4üQOHÆ@9fܼDÀ"£6þ&ÀI†!~ABuÀfÌtÜm…TÀ<ûíá@þ@'ïjÿÜ@5Î#''Š@
©ÕáÁôÐ@/"£Òâè?ëxeÆØÀºˆÍÜÀ@0•éSÏUý@6ÏU=ÁÉ8¿£…†0;x€¿ÂÜ9›‡?Ðyõ˂@ØÚN[BT´dGaia EDR3 5536736525618845184LÖp‰q^y=ò@Ÿ€@\ÌD1Af	<'e÷ÀD^¹¶&pz<©
@ÉØ;ùæ—<¶'CiÔ;AÐÜÏÀ4Wª-âñg<ÍJB@0]\'›ð<ÎÇé=3랽rnÓ¾alN=_µ>•Œ2=Š'5¾¢et>({¾h_T=Š	¡ž@mDŒ€=vÐÞ?WÀ÷F?¦ÇÀÀÀÀÀÀÀ0=(–2<n
·A'¹?Óh=Y}ç>ÅR=Ãöé=êo×ÂÀn¬Â'…eBAá»A¶tãF@ÎÅ¢:ÄA€D^Du©ÛAsÑ-@«úÿڊA—PÄC:ÉAƒÇ,@ÒSÏÌuÍBj]EC '‹AaÂ?µE@P?£¢(?xÀÀÀÀÀ@oÍyžÓ/éÀ!ªÓ'#xÐ@`cÓg' SÀNQ'ýQøøøÀ4Ã~ú™Ò@_ÊÿóõÀ"?xD9nÀIˆt/æÀfä³û3`ðÀ=Œ`L%9@
llU»¬@5…L_#}€@ÌL!°@ >Ú;w`?¹Ê2GYàÀüU¶½<À(Ø_ÿï©	@6]Dâ§l?Ў‡
ùÀ¿sš?00?À>V	4ª@u,L'£îT´dGaia EDR3 5536739819853304576LÖsˆÓ!'¯­@Ÿ€@\Ï)w̑=´(WÀDL Bí=̲à@ºpv@0=âÓ BD.ÓAښµÀ5pzk.h=ó‹"@0ñ,(&?=÷-<ºd³¼Ð2)½­=jØA>ŽÙä=ú(æ¾>f¨8½}l;>ÊUš—>ˆ¬bD"ö?
'‰@O;Ö_FÀ?–¬÷<îp¼hu¢=4ðö=ÓY<ƒ=U>Nr/>,h?0;¤"B­p?	>E–M=éu»=ÞÙ=Ž»vÂ|ÿYœ)9Bcü—A»ƒF–@ŽJЩuû±?ÑäkDÉ^A'Äñ)@X½çêïH@Îï›AtÝIA¢Ìk.@–<¨¼+³‡AðýC+H‡A†ë?Èþ3@_(@;Ð?­ž°ÀÀÀÀÀ@oÉÝ;#`"À!wÿàxèú@`b©ËJ·ÀN>
ú3¾øøøÀ4´?K¬ú
@5g!ÏD½À"ž³aÊþ6ÀH›/ÝwµÀeåžGä[¸À;ô~ÉË"œ@Gk%ô:Ì@5Î4×Q²@O^çqô@ ÐU§(@ $ï™@À9ŸYTÆpÀ9fr€àu@6[¬o;?Õñx‰NY?ÒV«Ð9å@?"
Š†€@Ìr‹¥[vF´dGaia EDR3 5535836128675188608LÓ=¡uO€Tm‡Î@Ÿ€@]NŸö=ÈBÀDɯæÕ"i=..…@±1ë=:Bî´ÙAà@÷À6JÍÔRÇb=Sç%@0þƒƒ=fË=ÿ™®=	(š½NUé½úx>¿m¼:¹ì¾b[=ÑSâ½Ë‹g="¤xu>m‰CÎ9Þ> ?"MNF?ßÀÀÀÀÀÀÀ+=¢‰A.<I(C,gš?€ú5>Pµ!>	$¶=á÷…>#Ԝ†E†xB‹AÝ-Fp@¯?‹™a@å@/Ø2Dµ÷÷A…uN,@€ððAšB¢A+$BrW!A"Ç)@µfÓGµ<A^…ËCÄø°Avk8?À®^@F‰X?é?£û ÀÀÀÀÀ@oò.›=2ÝÀ!q˜Ë…@`ª´‰ßÀN	qþ,øøøÀ5[fÜNÞ@¡0ێáÀ#…I¬Z'×ÀF¹ämÐtÀfůwúÀ;B1ÑÛpÞ@ªÐ	6ç|@5C¸šd;@µ½3¢@(H¾Ÿ9x@…yš†@À§7™×8€À6œ%îõ@5Ð(ÂŒÆ?ґÌûup?פϛž¹€¿Ð¶/4rØ @£ô19F´dGaia EDR3 5535843958398439680LÓDÀTÑ+@Ÿ€@\áuý.¸=¢¡ÀE&ìG=³Éz@YŠS1îë=Á§iBaÉ.AÛ»‰À5L¾¯Þ_ð=èoÑ@1Wt5«ÂF=ߕ¦½-Uø½g‡‹=ß\¼#X>§¡¼ËC龅;=Tq¾*gF¼³PÜba>*Œ?CÀ`>…šb?VǛF?œnïÀÀÀÀÀÀÀ)>!gÐ-:é!B)Þ?€¯£>$º=ר9>§×=¹¤ÁÂ4£ÑB§tÂ9GGAl7|Fq@'©E··˜»?ãD(G!Aôß'@ah~4¬*iA%˜AWL.AŸÔÛ+@™ãg`ÊA$t¡C!2:A…˜õ?ÀI@Qß0?ýÿÀ?¥¾ ÀÀÀÀÀ@oõë¿«(À"sžÌðf@`'lÈè÷ÀNߖ	¥–øøøÀ5y©è@Q›íMìÀ"e[@Y9RÀFÜÈßÖ§MÀff$†Í À>	ž%Øí:@1Ä&©ëT@5HÓ^Óþ@4¿m9 @'½,K"Þ@:㞯рÀñM፰ÀX žÿí®L@66«í?ÀKG+#bà?¢ië·z¿¢:²2>»€@XgOøDF´dGaia EDR3 5536048368781472384LÓþ©™²€@pêî@Ÿ€@]2ž"ÏJO<ÕÔ?ÀD*?(•ø<ûêà@œ«`è'=¦C®	AÕw9À5b&¡t4=ͧ@/êô,|ŸŠ=%¾:=Ûä½R[½ÃÖ½û=áÜc½>H¾Z)=€Lb½‰(Ó=éûà˜•>u·CÕvtT? EÍÀÀÀÀÀÀÀ.=lçß1< «_C=?€û=¶Pf>ðÔ=¾†>(ñ㈍»Â–¯YBXRÉAÎçF@¹{;2`¥A@ÖïDrÌ­A5®/@äeô¡{A¢CõÂAŽñ/@Àœ<OåA—ՍCàÕAnÇË?¼ø@5 \?Í$0?ˆÀÀÀÀÀ@oÔØbîÀIþ5åÜ@`£æ—ð6œÀMéE#«C†øøøÀ5Lú‹jû@ÐÀ²ÃÔRÀ#µ['˜+fÀIu–÷zœ>Àg0Fúá²ÔÀ9'×Ô@èdjzw@5v¤™u˜@ô¾d=?Ð@³çÚ ÀnYYª¿ðHÂT¤ @?Áßq2DŒ@6a§•³]¿Â¢›<%¸?±"Øós¿´Yq!(à@`‡cD±T´dGaia EDR3 5536806065430167168LÖ¯È1~€¥¦ó@Ÿ€@]!á9Dz=ðÀD
¼Å|À=Ÿ50@|tŸÑµ;=²ÊBjªPAÐڌÀ4óÖÙer=½ '@/%õ†­=ÑÕ|¼++°½ŠÈã»Ì+ؽ	:>M¸d;ª¡–=¨ï=¥M=KÄî=SÙ''½T¿OCüµ>Üì°@L¬Õ_FÀ?˜@<ºè¾59¼#[A<Ʋ˜¼º‡Ô=뀿,>"È.;Ś\C	îP?K>2$Ù=È	0>Ïi>f"Ý3®ù²Bl 7A•1F"@•»wZð®?â§DD^±AŽ¢-@h=ìXáÐ@óãNAÊ~'AF,@ž~KÿåA-–Cn	[A",ë?ÅZÜ@FšØ?åâ°?§SÀÀÀÀÀ@oÊÁâŠÁÀþ"ŒE$@`'ôSS£ÀMÔÜJÎ!øøøÀ4áp½Ô/¡@Ý[ÜøVÀ#"J‹¶‡ŽÀJ ÀŽÈÀgJâݛ
øÀ9èr µEù@'¥]Wdp@5yËc¡–@y?ÃÏ0@_¡'l@PÀ½g¯³¿õ²t!K°ÀF@nTîƒî@6æbwî¶?º»lEðU@¿®Ã:Ó¡¢¿®Î²("?øÎ#¤¯aT´dGaia EDR3 5536809162106730112LÖ²™ö€cg|ÿ@Ÿ€@]gK"#<pU¥ÀDÚf§0:<'^Û@ÒÿF<˜S
C†x³AÍÓõÀ4ÀÖNdÂÁ<¤\@.j«L <³G=ƒÛF¼•âñ¾íÖ<ÿƒQ>€Þ@=ƒ#¾˜Ov>.龁È=¸\©'@pÄÏCúgS=¥…@³F?¥oyÀÀÀÀÀÀÀ/=#Ò4;¨–Bµhâ?'et=ð·¿>(™>ÑT=ÑN_¸:â‰quÂiéÒA–)ºF—@Ø%@vÊàA²JGDŠ­±AkE½1@µ
äT¹­CA¶–lCl'éA€¥/@Üåc¡š³óBà0sCƒüAYì?µ1@!x?§h?'6ˆÀÀÀÀÀ@oÌo5r—0ÀZn3â6@`ŒC'ÃÂÀMíÿ3‹¦4øøøÀ4ùBJæ§j@4 ª
èÀ$)g—hÇÀJ§ÌøúœõÀgÙS—ìÙôÀ;EnÎLÏU@3_)
…L@5œ–æúª@$ŽúÑH@"7ÎèÀ,ÊιÀÁ}b,8ÀÁ;¨»q@7Ñ=‹–å¿Ó*šªÅ'à¿ò<gïßà¿ã^·Y(@+,}=ç|T´dGaia EDR3 5536816583810128512LÖ¹Y~š€JÅÊ@Ÿ€@]ì&Ý¡=
wÀDhÙyÃA="â?@u‰¶ö?÷=/†—BAÕêPÀ5<ÞNžPÞ=1Ãý@0?#Àû¤¾=?Ÿ;í×Û½Ò;½"=µ./>˜¹7=ú¯¾Zß%>§6½2Çm=šÔqp@¦LCà·¨>)Á<?ôtF? ˆŠÀÀÀÀÀÀÀ+=‡dš0;ªCBí	A?ŠêÛ>N'¯>!ö=û&!>*¨î°Ú.ŠøÂm{uA¼ÈPFv@³µ#°R¹@†§ìD•ÞAƒq.@‰ùeýµ(uAB¸'AP',@¹¡Ë$iTA:«LD›¦AsI?»'@5_È?Í÷à?œÇ°ÀÀÀÀÀ@oÈÀlÖIÀ.&6ü(Õ@`ˆ"~fWoÀMàS•i¸ºøøøÀ5"qJÌc~@ÌäÉ}þÔÀ#MCÖÕÀJ@aê"ÀgN‡M9{çÀ:"nTG±@£)v"ü@5µ­žÃ8@‰ÿ9Ž'@]—~‹æÀ	¦'ïKîÀ¿ÿr7Zrs€@!_å"j@6\†eÚ0Œ¿ßç'ъ°ð?ؗõ6‿·+X§ŒÚ€@Ü…BT´dGaia EDR3 5536820706978656768LÖ½}r*ó*@Ÿ€@]OÅR‹<†¸ÀD3çÔ•<›¸=@ÒèêqJr<¤,ëCâAÔÚÀ5 òf>®<­D$@0+žEén<°k¯=³9Á¼ó½+¾"C=ôá©>‹']>!oê¾_^³=å+x½±
!=¯(XW?í §CÁÞ'‰ÙT?§LÀÀÀÀÀÀÀ)<üxx.<?¦ûC"ìd?‰F>*ì®>M%ñ=Å«U=w‡{©_qÂeªÂNŸRAô"ÕFb@Ôaž4+Aâ¼aD8¼An7á,@³—ñÔ¹DAþê¡CjA€³ˆ,@כŠ¬ÉØ/B•ƒ~C¡¯tA\¡Ü?³
Ö@Ð?™yx?Œ°(ÀÀÀÀÀ@oÆC‹ø"À4ÙÉJuÑ@`"‡4µ_jÀMڐñgEøøøÀ5ԇël#@@\¿Xç*À#"p³°NÀIê_–ÕãØÀfã¯ä.+ôÀ:[3á‹@4úrh@5'‹œ9ºN@	@iŸÜµ(@
¢ß-×Ð?Àõu8€à¿ø\×É5{Ð@C[ÃkCz@6¦Z2©ä›¿¼M8pR—¿"çfºÞ¼?´ö–Ò¦Ñ@i0ñâhT´dGaia EDR3 5536858159085580544LÖß)ñ)ðÿ@Ÿ€@\êRÛæfã=žDÎÀC÷šF¹ó=Ֆ@J÷tOê«=ÉhëBNXAÖˆÀ5p[;ç=Ð0Ç@0D
å.Ò>ê=x¼¶½[Ä>T='>"Íg>O'Ô>~—=àI=T~¾ÿ;>hY'31¿%®CÐtO>íOz@TžÇ_FÀ?•$'<ÑH¼*§Y¾0_Š½ël'ºÛ{<ùçD#>Qâ&;ÏòBÅÜ°?xþí>>š<¿=ÜÄ >`ú²Rd¦¥áBM­>ǀÍF&@˜U×GgO4@ÓÏèCkKþA¦@Ž
WÅ]Bà3A	W¾A
ã@§‡Y:ՙCB»ß†B>.A€h1@#L'?ê+ >2+?ÓåÀÀÀÀÀÀ@o¼£•~À DžÉgAG@`g¥¹\G~ÀMàotìECøøøÀ5sÁNú@èɌÀ$†mñê*ÀKR·ýÂ5Àgn¤ƒ×À·À;ã´ J'y@Kô
¢ç@5üv¤òæ@°t¨&DÀ@L«ÝÉÐÀÖèKn'`À
³J
P=X?înz@i…Ô@3&à+m,ò?ÓÓ]H @.'ý0ݸ¿ÏÒ«{ç@¾æ˜ù¶T´dGaia EDR3 5536867019606640768LÖç8:Ȁ#Çõå@Ÿ€@\ÿ#"'<=Lê4ÀCö-G¥ù=ˆ0@уÞÝÜ=‡€'BS‡AÔ¢'À5Væµµ1@=|}p@/±Â5­,=¶\.¼ìÔD½¡hݽÒM<|Žq>7Kp<…øŠ¾®—¼‰þZ>(#Ò;×£hjj¿üùµC©nØF?œZVÀÀÀÀÀÀÀ*>M/<6‰€C-?mO>BD>9Ìù>9S,>F´Â¬:BªíB^=ÛA®—ŸFy@¡Qu³šK¼@E
D3þAŠ•®,@qÓÀ\ÌP±@â³B!éA™š³-@§òÚMîI<A8¾îC"½ÊA€@Û?Áyì@JÎÀ?ðPP?¥M0ÀÀÀÀÀ@o¿±'þْÀ¤ˆ3z£@`vCl+;ÀMÔ!q‰üñøøøÀ4ÍO¶â/U@A€>#5À#ژC6üÀJ>Sñ%»*ÀfÝ´å(úÐÀ:q0ãx@ã)ye @5©ÄÌs	P@_ËaÅux@n¯@?Ôp¸¦¢¸¿þ>S6嚠À܀óÜ@6}áY~¤i?³ã"±·À?ÏîÑU­y€¿Ó‰IU\Ð@"C.ñHT´dGaia EDR3 5536905369372496512L×
f'€£@Ÿ€@\·¸Êò>^=:'æÀDVBï'=RÝ@@ŠU¸Ã¹=dMVBÁ:ºAÛè,À6[`/†=~ÛG@0gÌôä.="伅Vo½®½?"ó=¨›
>E³›=Òô¾tM
>2ß	½Ìâ= Kõ¸µ@;ZÁD"f>€JP@¢PF?0ÀÀÀÀÀÀÀ2=¹òR5<­O@óá?ŒÚî=ë e=­Ð=ž'›>8¤ÂƘ£vBHG½A±ö–F½@¤Ýº²l3Ã@>örD_ÇõAˆ÷E1@u‹–;ðç	@öƒB3XèA—õ{/@¬"Sbp±'ACåC•üTA}o'?¿Ö*@Ií"?ïã`?£÷ÈÀÀÀÀÀ@oÇÚojgÀ"ãôñ©@`Sl¼4ÀNSäßøøøÀ4£Ì•™v@þ­ì{À$Sî<`¥lÀHæŸù¦öÀfmXê§tÀ=I@#üÊ@‰8Q½@5ÂWރb@zs}W¸@0Z–¾à@ïý4—À3ù†
ËðÀæd–»dš@5žÕ¯??âÂM§«BÐ?óP/vªÕ°¿êƒ¶IÝÐ@@äl‹(NžF´dGaia EDR3 5536911416686316544L×™dŒó'@Ÿ€@\²9n°ÎP<ùH5ÀD>ØQà"T=Š@=ßL¥=a'CýJAԛmÀ4£c ²À=&‰¬@0¾O|b‰.=1ž=mʎ¼¹îl½Æ!©<I >€Ð‰¼p¼ù¾›ÁŽ?髾x5>á	ˆ‡@‡/óDfä><Þ@?'\F?¡s~ÀÀÀÀÀÀÀ-='×1;ìÓ²Ca?"ÔÇ=À¶=ÏÔÎ=ôÑM>ÖÐÂÆù航ËÂoE‡AÊT!F@¹f€êIäo@¢:ÁD TA<Á*@'¸ÅKá:«A
Bóv¢AV(@ÀW«Ì´¼AkÅDi÷Ao?»ý@0ª\?Æ	P?›KhÀÀÀÀÀ@oÁ¡«J§§À!ù¸ã¼2J@`K`_ œ•ÀN@•ëHgøøøÀ4¢Ñ‡U@‡w%
XÀ"&9KrrÀIå–#u7ÀfZʎ'üÀ=kåeÉ@$‰å @5¦VJ,ÃÙ@
1HUp# @ñräÁLØ@¤Vn÷&Àw‹oìÀ'ƒ06²¨µ@6nÙÄ1?Ó(Hq‡À?Ö$?€?ÂHĖÉ@@Ùñ™I×ÇT´dGaia EDR3 5536975841195558400L×J1a†/"5@Ÿ€@\¢wªÙÕ´=Ù^ÀD"ä‹Ñ'=-üÄ@ôôìSp=4b8BùIïAÞ¼À5¦ l2ZÝ=Jä`@1aÒqЉÝ=Z–ÿ=‰"";]€½÷^F<þÑP>%Ú¾=+°¶¾˜8ù=×?×½'@×=üìš'AòÝuDú#ð>äTÌB1æäT?¡åvÀÀÀÀÀÀÀ-=Ëe0<̏Cvh@R°=÷§>%Iû=L$ë>( >£žF‹ˆ°B0áÐAÉzXF@Ð@ŸQ)8‡APöDŸøPAr&.+@§ŒnÌ{n7A‡Œ²C1åaA…ö+@ÔçJól¥©BT'–CÉe4A^¾Þ+?»Ð7@.8?ÀÍð?›:€ÀÀÀÀÀ@o¸‡'øÀ"¿X´tò@`;(¶ÿ§xÀN.V=ü¾øøøÀ4¾Ó(µ@Y1'îá+À"¥èûI·|ÀI%•ÓWÙÀe—'‹RÞÀ<¨†Ý5å@+€ @5ØÀÑ8Î@2ˆwx@3ðùr7È@%«f"àÀk ò°\À1ÁÈc%ªþ@6[·½Á—0?»ÝÜÎ?ä´êD.ï`¿¾LŒÀ@v}C{F´dGaia EDR3 5536995701124833408L×\Ai €4Iª@Ÿ€@\‰yïº.<ÑOuÀDí[øÖz<úQ@´¤S>B=®üCšGAϊ£À4Z9G1²=0`@0ZSJ"Ì=&?Ñ=}8¢½ô¤¾-<®ì4>"ƒ;¾u·Ì»é)ª½æŠ\>)­—–"?÷-®C웍F?¢çÀÀÀÀÀÀÀ0=o‡‹1<5ññB/¼?ˆÀ'>×U>Oú#>>W>33èÂÇ*ć5…BIe¡A×zFŠ@¼'ªmi@×åQD"ÐÁA€cé,@"T*¦Q²A]CúnAŒXó(@ÁÕarÄrŠA‰I¶D'Am‹Ê?ºx
@,˜p?¿P ?™à@ÀÀÀÀÀ@o®Ûò¯–À"u Ð,Äù@`%WÖ0ÓÀN%P¥ëkøøøÀ4e1õäæÂ@¥Úþ‡~À"ó0'ÏÊÀK"¥BãÝÀfـ¦Åf'À>üJ7Ä6Ü@ƒ }‡ì@5ë¼##"b@	ýjcaº@@
–êý‰_P?ÜÙ5mË4À»ýdŽ´8À,òî$û:E@7l«Ҟ?Á±B‡O
€?®¤1Yçh¿Ý=]Ì_•À?öXéݳÈT´dGaia EDR3 2961401154848868096)©2Ç_ìŠi@Ÿ€@SÛÔHYM<­âÙÀ7ÎßüŠ-Û<ãÍ@¥	üì'=+BékA#\ƿƁ¿dt8À<âÅj@$jÒDÓ(ß=­²¾Ctl<tzÛ½O•=—¹•»Tè=‹ñľF`Ï>VÖÞ½§Þݾ*L•-)?æ,ÂD!æN=âî¤?¼ÙUF?Ÿ?¦ÀÀÀÀÀÀÀ@=M.bD<žiÚC
Ò²?†ïž=݇=>§¿#=»a>Ø£˜ÂV¿€BKÂ*r?ÁPaFH@½0¿;¦ª@­6D«³ÁA€¶;@'ë‡ÌßAÞBö4ŽA"ÛA@ÃZš K«aA‹\–D5^Alñ?¾U@@;§?×"P? +ØÀÀÀÀÀ@l/×.J#zÀ?'¢ç¶k@RŽ5ƒÀGMNô=¬¬øøøÀ!V…‰qÊ@†E˜Æ¶@>w´æÿ'À`ìYx™0pÀa7Ý0†"BÀ]¬qÆVU@2Z×Pq#µ@4bUýɲ0@/)á;>ÀSr¨÷ԑw@FÀ@Cا¨ÀW‰®2ÀP[—‡Tg6@@=ÐÏN¢h¿ðµsÏGY?ä²îOџÀ¿ø
I^bJP@%‡OIªd=F

==> anc/catalogues/final_alpha_Persei_cluster.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                19977 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.4"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 4.0 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2021-06-04T03:10:01
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<RESOURCE>
  <COOSYS ID="t1-coosys-1" epoch="J2016.0" system="ICRS"/>
</RESOURCE>
<TABLE name="result">
<PARAM arraysize="2" datatype="char" name="QUERY_STATUS" value="OK"/>
<PARAM arraysize="344" datatype="char" name="QUERY" value="SELECT * FROM gaiaedr3.gaia_source WHERE      (parallax &gt; 3.923 AND parallax_over_error &gt;5 AND 1=CONTAINS(POINT('ICRS', ra, dec),                   CIRCLE('ICRS',  51.675,  48.800, 21.2 )))  OR       (parallax&gt; 4.714 AND parallax_over_error &gt; 5 AND 1=CONTAINS(POINT('ICRS', ra, dec),                   CIRCLE('ICRS',  51.675,  48.800, 43.3  )))">
<DESCRIPTION>SELECT * FROM gaiaedr3.gaia_source WHERE 
    (parallax &gt; 3.923 AND parallax_over_error &gt;5 AND 1=CONTAINS(POINT('ICRS', ra, dec), 
                 CIRCLE('ICRS',  51.675,  48.800, 21.2 )))  OR  
    (parallax&gt; 4.714 AND parallax_over_error &gt; 5 AND 1=CONTAINS(POINT('ICRS', ra, dec), 
                 CIRCLE('ICRS',  51.675,  48.800, 43.3  )))</DESCRIPTION>
</PARAM>
<PARAM arraysize="93" datatype="char" name="CAPTION" value="How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html">
<DESCRIPTION>How to cite and acknowledge Gaia: https://gea.esac.esa.int/archive/documentation/credits.html</DESCRIPTION>
</PARAM>
<PARAM arraysize="*" datatype="char" name="PAGE" value=""/>
<PARAM arraysize="*" datatype="char" name="PAGE_SIZE" value=""/>
<PARAM arraysize="14" datatype="char" name="JOBID" value="1622775451771O">
<DESCRIPTION>1622775451771O</DESCRIPTION>
</PARAM>
<PARAM arraysize="*" datatype="char" name="JOBNAME" value=""/>
<FIELD datatype="long" name="solution_id" ucd="meta.version">
<DESCRIPTION>Solution Identifier</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD arraysize="29" datatype="char" name="designation" ucd="meta.id;meta.main">
<DESCRIPTION>Unique source designation (unique across all Data Releases)</DESCRIPTION>
</FIELD>
<FIELD datatype="long" name="source_id" ucd="meta.id">
<DESCRIPTION>Unique source identifier (unique within a particular Data Release)</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="long" name="random_index" ucd="meta.code">
<DESCRIPTION>Random index used to select subsets</DESCRIPTION>
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="double" name="ref_epoch" ucd="meta.ref;time.epoch" unit="yr">
<DESCRIPTION>Reference epoch</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ra" ref="t1-coosys-1" ucd="pos.eq.ra;meta.main" unit="deg" utype="Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C1">
<DESCRIPTION>Right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_error" ucd="stat.error;pos.eq.ra" unit="mas">
<DESCRIPTION>Standard error of right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="dec" ref="t1-coosys-1" ucd="pos.eq.dec;meta.main" unit="deg" utype="Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C2">
<DESCRIPTION>Declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_error" ucd="stat.error;pos.eq.dec" unit="mas">
<DESCRIPTION>Standard error of declination</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="parallax" ucd="pos.parallax.trig" unit="mas">
<DESCRIPTION>Parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_error" ucd="stat.error;pos.parallax.trig" unit="mas">
<DESCRIPTION>Standard error of parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_over_error" ucd="stat.snr;pos.parallax.trig">
<DESCRIPTION>Parallax divided by its standard error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pm" ucd="pos.pm;pos.eq" unit="mas.yr**-1">
<DESCRIPTION>Total proper motion</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="pmra" ucd="pos.pm;pos.eq.ra" unit="mas.yr**-1">
<DESCRIPTION>Proper motion in right ascension direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_error" ucd="stat.error;pos.pm;pos.eq.ra" unit="mas.yr**-1">
<DESCRIPTION>Standard error of proper motion in right ascension direction</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="pmdec" ucd="pos.pm;pos.eq.dec" unit="mas.yr**-1">
<DESCRIPTION>Proper motion in declination direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmdec_error" ucd="stat.error;pos.pm;pos.eq.dec" unit="mas.yr**-1">
<DESCRIPTION>Standard error of proper motion in declination direction</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_dec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_parallax_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between right ascension and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_parallax_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and parallax</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between declination and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pmra_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between parallax and proper motion in right ascension</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between parallax and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_pmdec_corr" ucd="stat.correlation">
<DESCRIPTION>Correlation between proper motion in right ascension and proper motion in declination</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_n_obs_al" ucd="meta.number">
<DESCRIPTION>Total number of observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_obs_ac" ucd="meta.number">
<DESCRIPTION>Total number of observations AC</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_good_obs_al" ucd="meta.number">
<DESCRIPTION>Number of good observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="astrometric_n_bad_obs_al" ucd="meta.number">
<DESCRIPTION>Number of bad observations AL</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="astrometric_gof_al" ucd="stat.fit.goodness">
<DESCRIPTION>Goodness of fit statistic of model wrt along-scan observations</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_chi2_al" ucd="stat.fit.chi2">
<DESCRIPTION>AL chi-square value</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_excess_noise" ucd="stat.value" unit="mas">
<DESCRIPTION>Excess noise of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="astrometric_excess_noise_sig" ucd="stat.value">
<DESCRIPTION>Significance of excess noise</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_params_solved" ucd="meta.number">
<DESCRIPTION>Which parameters have been solved for?</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="boolean" name="astrometric_primary_flag" ucd="meta.code">
<DESCRIPTION>Primary or seconday</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="nu_eff_used_in_astrometry" ucd="em.wavenumber" unit="um**-1">
<DESCRIPTION>Effective wavenumber of the source used in the astrometric solution</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pseudocolour" ucd="em.wavenumber" unit="um**-1">
<DESCRIPTION>Astrometrically estimated pseudocolour of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pseudocolour_error" ucd="stat.error;em.wavenumber" unit="um**-1">
<DESCRIPTION>Standard error of the pseudocolour of the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ra_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.eq.ra">
<DESCRIPTION>Correlation between right ascension and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dec_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.eq.dec">
<DESCRIPTION>Correlation between declination and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="parallax_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.parallax">
<DESCRIPTION>Correlation between parallax and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmra_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.pm;pos.eq.ra">
<DESCRIPTION>Correlation between proper motion in right asension and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="pmdec_pseudocolour_corr" ucd="stat.correlation;em.wavenumber;pos.pm;pos.eq.dec">
<DESCRIPTION>Correlation between proper motion in declination and pseudocolour</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="astrometric_matched_transits" ucd="meta.number">
<DESCRIPTION>Matched FOV transits used in the AGIS solution</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="visibility_periods_used" ucd="meta.number">
<DESCRIPTION>Number of visibility periods used in Astrometric solution</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="astrometric_sigma5d_max" ucd="stat;pos.errorEllipse" unit="mas">
<DESCRIPTION>The longest semi-major axis of the 5-d error ellipsoid</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="matched_transits" ucd="meta.number">
<DESCRIPTION>The number of transits matched to this source</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="new_matched_transits" ucd="meta.number">
<DESCRIPTION>The number of transits newly incorporated into an existing source in the current cycle</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="matched_transits_removed" ucd="meta.number">
<DESCRIPTION>The number of transits removed from an existing source in the current cycle</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="ipd_gof_harmonic_amplitude" ucd="stat.value">
<DESCRIPTION>Amplitude of the IPD GoF versus position angle of scan</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="ipd_gof_harmonic_phase" ucd="pos.posAng;stat.value" unit="deg">
<DESCRIPTION>Phase of the IPD GoF versus position angle of scan</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="ipd_frac_multi_peak" ucd="stat.value">
<DESCRIPTION>Percent of successful-IPD windows with more than one peak</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="ipd_frac_odd_win" ucd="stat.value">
<DESCRIPTION>Percent of transits with truncated windows or multiple gate</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="ruwe" ucd="stat.error">
<DESCRIPTION>Renormalised unit weight error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k1" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k2" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k3" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_strength_k4" ucd="stat.value">
<DESCRIPTION>Degree of concentration of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k1" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k2" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k3" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="scan_direction_mean_k4" ucd="pos.posAng;stat.mean" unit="deg">
<DESCRIPTION>Mean position angle of scan directions across the source</DESCRIPTION>
</FIELD>
<FIELD datatype="boolean" name="duplicated_source" ucd="meta.code.status">
<DESCRIPTION>Source with multiple source identifiers</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_g_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to G photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_g_mean_flux" ucd="phot.flux;em.opt" unit="'electron'.s**-1">
<DESCRIPTION>G-band mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_flux_error" ucd="stat.error;phot.flux;em.opt" unit="'electron'.s**-1">
<DESCRIPTION>Error on G-band mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt">
<DESCRIPTION>G-band mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_g_mean_mag" ucd="phot.mag;em.opt" unit="mag">
<DESCRIPTION>G-band mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to BP photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_bp_mean_flux" ucd="phot.flux;em.opt.B" unit="'electron'.s**-1">
<DESCRIPTION>Integrated BP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_flux_error" ucd="stat.error;phot.flux;em.opt.B" unit="'electron'.s**-1">
<DESCRIPTION>Error on the integrated BP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt.B">
<DESCRIPTION>Integrated BP mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_bp_mean_mag" ucd="phot.mag;em.opt.B" unit="mag">
<DESCRIPTION>Integrated BP mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_obs" ucd="meta.number">
<DESCRIPTION>Number of observations contributing to RP photometry</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="double" name="phot_rp_mean_flux" ucd="phot.flux;em.opt.R" unit="'electron'.s**-1">
<DESCRIPTION>Integrated RP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_flux_error" ucd="stat.error;phot.flux;em.opt.R" unit="'electron'.s**-1">
<DESCRIPTION>Error on the integrated RP mean flux</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_flux_over_error" ucd="stat.snr;phot.flux;em.opt.R">
<DESCRIPTION>Integrated RP mean flux divided by its error</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="phot_rp_mean_mag" ucd="phot.mag;em.opt.R" unit="mag">
<DESCRIPTION>Integrated RP mean magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_contaminated_transits" ucd="meta.number">
<DESCRIPTION>Number of BP contaminated transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_bp_n_blended_transits" ucd="meta.number">
<DESCRIPTION>Number of BP blended transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_contaminated_transits" ucd="meta.number">
<DESCRIPTION>Number of RP contaminated transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_rp_n_blended_transits" ucd="meta.number">
<DESCRIPTION>Number of RP blended transits</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="short" name="phot_proc_mode" ucd="meta.code">
<DESCRIPTION>Photometry processing mode</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="phot_bp_rp_excess_factor" ucd="arith.factor;phot.flux;em.opt">
<DESCRIPTION>BP/RP excess factor</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="bp_rp" ucd="phot.color;em.opt.B;em.opt.R" unit="mag">
<DESCRIPTION>BP - RP colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="bp_g" ucd="phot.color;em.opt.B;em.opt" unit="mag">
<DESCRIPTION>BP - G colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="g_rp" ucd="phot.color;em.opt;em.opt.R" unit="mag">
<DESCRIPTION>G - RP colour</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_radial_velocity" ucd="spect.dopplerVeloc.opt;em.opt.I" unit="km.s**-1">
<DESCRIPTION>Radial velocity from Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_radial_velocity_error" ucd="stat.error;spect.dopplerVeloc.opt;em.opt.I" unit="km.s**-1">
<DESCRIPTION>Radial velocity error from Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="short" name="dr2_rv_nb_transits" ucd="meta.number">
<DESCRIPTION>Number of transits used to compute radial velocity in Gaia DR2</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_teff" ucd="stat.fit.param" unit="K">
<DESCRIPTION>Teff of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_logg" ucd="stat.fit.param" unit="log(cm.s**-2)">
<DESCRIPTION>logg of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="dr2_rv_template_fe_h" ucd="stat.fit.param" unit="'dex'">
<DESCRIPTION>Fe/H of the template used to compute radial velocity in Gaia DR2</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="l" ucd="pos.galactic.lon" unit="deg">
<DESCRIPTION>Galactic longitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="b" ucd="pos.galactic.lat" unit="deg">
<DESCRIPTION>Galactic latitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ecl_lon" ucd="pos.ecliptic.lon" unit="deg">
<DESCRIPTION>Ecliptic longitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="ecl_lat" ucd="pos.ecliptic.lat" unit="deg">
<DESCRIPTION>Ecliptic latitude</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="uvw" unit="km/s">
<DESCRIPTION>icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, dr2_radial_velocity)))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="uvw0" unit="km/s">
<DESCRIPTION>icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, 0)))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="xyz" unit="pc">
<DESCRIPTION>icrsToGal(astromXYZ(ra, dec, parallax))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="deltav" unit="km/s">
<DESCRIPTION>subtract(uvw0,array(-13.94905584,-24.23100614,-6.83475519))</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="deltar" unit="pc">
<DESCRIPTION>subtract(xyz,array(-146.7772084,93.6254727,-19.87793195))</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="tmin" unit="Myr">
<DESCRIPTION>time of closest approach</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="vr" unit="km/s">
<DESCRIPTION>inferred radial velocity</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="double" name="deltav3d" unit="km/s">
<DESCRIPTION>inferred relative velocity</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="dmin" unit="pc">
<DESCRIPTION>distance of closest approach</DESCRIPTION>
</FIELD>
<FIELD datatype="boolean" name="current"/>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  606 / width of table in bytes                        NAXIS2  =                 1336 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                  109 / number of columns                              EXTNAME = 'result  '           / table name                                     TTYPE1  = 'solution_id'        / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TCOMM1  = 'Solution Identifier'                                                 TUCD1   = 'meta.version'                                                        TTYPE2  = 'designation'        / label for column 2                             TFORM2  = '29A     '           / format for column 2                            TCOMM2  = 'Unique source designation (unique across all Data Releases)'         TUCD2   = 'meta.id;meta.main'                                                   TTYPE3  = 'source_id'          / label for column 3                             TFORM3  = 'K       '           / format for column 3                            TNULL3  = -9223372036854775808 / blank value for column 3                       TCOMM3  = 'Unique source identifier (unique within a particular Data Release)'  TUCD3   = 'meta.id '                                                            TTYPE4  = 'random_index'       / label for column 4                             TFORM4  = 'K       '           / format for column 4                            TNULL4  = -9223372036854775808 / blank value for column 4                       TCOMM4  = 'Random index used to select subsets'                                 TUCD4   = 'meta.code'                                                           TTYPE5  = 'ref_epoch'          / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TUNIT5  = 'yr      '           / units for column 5                             TCOMM5  = 'Reference epoch'                                                     TUCD5   = 'meta.ref;time.epoch'                                                 TTYPE6  = 'ra      '           / label for column 6                             TFORM6  = 'D       '           / format for column 6                            TUNIT6  = 'deg     '           / units for column 6                             TCOMM6  = 'Right ascension'                                                     TUCD6   = 'pos.eq.ra;meta.main'                                                 TUTYP6  = 'Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C1'       TTYPE7  = 'ra_error'           / label for column 7                             TFORM7  = 'E       '           / format for column 7                            TUNIT7  = 'mas     '           / units for column 7                             TCOMM7  = 'Standard error of right ascension'                                   TUCD7   = 'stat.error;pos.eq.ra'                                                TTYPE8  = 'dec     '           / label for column 8                             TFORM8  = 'D       '           / format for column 8                            TUNIT8  = 'deg     '           / units for column 8                             TCOMM8  = 'Declination'                                                         TUCD8   = 'pos.eq.dec;meta.main'                                                TUTYP8  = 'Char.SpatialAxis.Coverage.Location.Coord.Position2D.Value2.C2'       TTYPE9  = 'dec_error'          / label for column 9                             TFORM9  = 'E       '           / format for column 9                            TUNIT9  = 'mas     '           / units for column 9                             TCOMM9  = 'Standard error of declination'                                       TUCD9   = 'stat.error;pos.eq.dec'                                               TTYPE10 = 'parallax'           / label for column 10                            TFORM10 = 'D       '           / format for column 10                           TUNIT10 = 'mas     '           / units for column 10                            TCOMM10 = 'Parallax'                                                            TUCD10  = 'pos.parallax.trig'                                                   TTYPE11 = 'parallax_error'     / label for column 11                            TFORM11 = 'E       '           / format for column 11                           TUNIT11 = 'mas     '           / units for column 11                            TCOMM11 = 'Standard error of parallax'                                          TUCD11  = 'stat.error;pos.parallax.trig'                                        TTYPE12 = 'parallax_over_error' / label for column 12                           TFORM12 = 'E       '           / format for column 12                           TCOMM12 = 'Parallax divided by its standard error'                              TUCD12  = 'stat.snr;pos.parallax.trig'                                          TTYPE13 = 'pm      '           / label for column 13                            TFORM13 = 'E       '           / format for column 13                           TUNIT13 = 'mas.yr**-1'         / units for column 13                            TCOMM13 = 'Total proper motion'                                                 TUCD13  = 'pos.pm;pos.eq'                                                       TTYPE14 = 'pmra    '           / label for column 14                            TFORM14 = 'D       '           / format for column 14                           TUNIT14 = 'mas.yr**-1'         / units for column 14                            TCOMM14 = 'Proper motion in right ascension direction'                          TUCD14  = 'pos.pm;pos.eq.ra'                                                    TTYPE15 = 'pmra_error'         / label for column 15                            TFORM15 = 'E       '           / format for column 15                           TUNIT15 = 'mas.yr**-1'         / units for column 15                            TCOMM15 = 'Standard error of proper motion in right ascension direction'        TUCD15  = 'stat.error;pos.pm;pos.eq.ra'                                         TTYPE16 = 'pmdec   '           / label for column 16                            TFORM16 = 'D       '           / format for column 16                           TUNIT16 = 'mas.yr**-1'         / units for column 16                            TCOMM16 = 'Proper motion in declination direction'                              TUCD16  = 'pos.pm;pos.eq.dec'                                                   TTYPE17 = 'pmdec_error'        / label for column 17                            TFORM17 = 'E       '           / format for column 17                           TUNIT17 = 'mas.yr**-1'         / units for column 17                            TCOMM17 = 'Standard error of proper motion in declination direction'            TUCD17  = 'stat.error;pos.pm;pos.eq.dec'                                        TTYPE18 = 'ra_dec_corr'        / label for column 18                            TFORM18 = 'E       '           / format for column 18                           TCOMM18 = 'Correlation between right ascension and declination'                 TUCD18  = 'stat.correlation'                                                    TTYPE19 = 'ra_parallax_corr'   / label for column 19                            TFORM19 = 'E       '           / format for column 19                           TCOMM19 = 'Correlation between right ascension and parallax'                    TUCD19  = 'stat.correlation'                                                    TTYPE20 = 'ra_pmra_corr'       / label for column 20                            TFORM20 = 'E       '           / format for column 20                           TUCD20  = 'stat.correlation'                                                    TTYPE21 = 'ra_pmdec_corr'      / label for column 21                            TFORM21 = 'E       '           / format for column 21                           TCOMM21 = 'Correlation between right ascension and proper motion in declination'TUCD21  = 'stat.correlation'                                                    TTYPE22 = 'dec_parallax_corr'  / label for column 22                            TFORM22 = 'E       '           / format for column 22                           TCOMM22 = 'Correlation between declination and parallax'                        TUCD22  = 'stat.correlation'                                                    TTYPE23 = 'dec_pmra_corr'      / label for column 23                            TFORM23 = 'E       '           / format for column 23                           TCOMM23 = 'Correlation between declination and proper motion in right ascension'TUCD23  = 'stat.correlation'                                                    TTYPE24 = 'dec_pmdec_corr'     / label for column 24                            TFORM24 = 'E       '           / format for column 24                           TCOMM24 = 'Correlation between declination and proper motion in declination'    TUCD24  = 'stat.correlation'                                                    TTYPE25 = 'parallax_pmra_corr' / label for column 25                            TFORM25 = 'E       '           / format for column 25                           TCOMM25 = 'Correlation between parallax and proper motion in right ascension'   TUCD25  = 'stat.correlation'                                                    TTYPE26 = 'parallax_pmdec_corr' / label for column 26                           TFORM26 = 'E       '           / format for column 26                           TCOMM26 = 'Correlation between parallax and proper motion in declination'       TUCD26  = 'stat.correlation'                                                    TTYPE27 = 'pmra_pmdec_corr'    / label for column 27                            TFORM27 = 'E       '           / format for column 27                           TUCD27  = 'stat.correlation'                                                    TTYPE28 = 'astrometric_n_obs_al' / label for column 28                          TFORM28 = 'I       '           / format for column 28                           TNULL28 =               -32768 / blank value for column 28                      TCOMM28 = 'Total number of observations AL'                                     TUCD28  = 'meta.number'                                                         TTYPE29 = 'astrometric_n_obs_ac' / label for column 29                          TFORM29 = 'I       '           / format for column 29                           TNULL29 =               -32768 / blank value for column 29                      TCOMM29 = 'Total number of observations AC'                                     TUCD29  = 'meta.number'                                                         TTYPE30 = 'astrometric_n_good_obs_al' / label for column 30                     TFORM30 = 'I       '           / format for column 30                           TNULL30 =               -32768 / blank value for column 30                      TCOMM30 = 'Number of good observations AL'                                      TUCD30  = 'meta.number'                                                         TTYPE31 = 'astrometric_n_bad_obs_al' / label for column 31                      TFORM31 = 'I       '           / format for column 31                           TNULL31 =               -32768 / blank value for column 31                      TCOMM31 = 'Number of bad observations AL'                                       TUCD31  = 'meta.number'                                                         TTYPE32 = 'astrometric_gof_al' / label for column 32                            TFORM32 = 'E       '           / format for column 32                           TCOMM32 = 'Goodness of fit statistic of model wrt along-scan observations'      TUCD32  = 'stat.fit.goodness'                                                   TTYPE33 = 'astrometric_chi2_al' / label for column 33                           TFORM33 = 'E       '           / format for column 33                           TCOMM33 = 'AL chi-square value'                                                 TUCD33  = 'stat.fit.chi2'                                                       TTYPE34 = 'astrometric_excess_noise' / label for column 34                      TFORM34 = 'E       '           / format for column 34                           TUNIT34 = 'mas     '           / units for column 34                            TCOMM34 = 'Excess noise of the source'                                          TUCD34  = 'stat.value'                                                          TTYPE35 = 'astrometric_excess_noise_sig' / label for column 35                  TFORM35 = 'E       '           / format for column 35                           TCOMM35 = 'Significance of excess noise'                                        TUCD35  = 'stat.value'                                                          TTYPE36 = 'astrometric_params_solved' / label for column 36                     TFORM36 = 'I       '           / format for column 36                           TNULL36 =               -32768 / blank value for column 36                      TCOMM36 = 'Which parameters have been solved for?'                              TUCD36  = 'meta.number'                                                         TTYPE37 = 'astrometric_primary_flag' / label for column 37                      TFORM37 = 'L       '           / format for column 37                           TCOMM37 = 'Primary or seconday'                                                 TUCD37  = 'meta.code'                                                           TTYPE38 = 'nu_eff_used_in_astrometry' / label for column 38                     TFORM38 = 'E       '           / format for column 38                           TUNIT38 = 'um**-1  '           / units for column 38                            TCOMM38 = 'Effective wavenumber of the source used in the astrometric solution' TUCD38  = 'em.wavenumber'                                                       TTYPE39 = 'pseudocolour'       / label for column 39                            TFORM39 = 'E       '           / format for column 39                           TUNIT39 = 'um**-1  '           / units for column 39                            TCOMM39 = 'Astrometrically estimated pseudocolour of the source'                TUCD39  = 'em.wavenumber'                                                       TTYPE40 = 'pseudocolour_error' / label for column 40                            TFORM40 = 'E       '           / format for column 40                           TUNIT40 = 'um**-1  '           / units for column 40                            TCOMM40 = 'Standard error of the pseudocolour of the source'                    TUCD40  = 'stat.error;em.wavenumber'                                            TTYPE41 = 'ra_pseudocolour_corr' / label for column 41                          TFORM41 = 'E       '           / format for column 41                           TCOMM41 = 'Correlation between right ascension and pseudocolour'                TUCD41  = 'stat.correlation;em.wavenumber;pos.eq.ra'                            TTYPE42 = 'dec_pseudocolour_corr' / label for column 42                         TFORM42 = 'E       '           / format for column 42                           TCOMM42 = 'Correlation between declination and pseudocolour'                    TUCD42  = 'stat.correlation;em.wavenumber;pos.eq.dec'                           TTYPE43 = 'parallax_pseudocolour_corr' / label for column 43                    TFORM43 = 'E       '           / format for column 43                           TCOMM43 = 'Correlation between parallax and pseudocolour'                       TUCD43  = 'stat.correlation;em.wavenumber;pos.parallax'                         TTYPE44 = 'pmra_pseudocolour_corr' / label for column 44                        TFORM44 = 'E       '           / format for column 44                           TCOMM44 = 'Correlation between proper motion in right asension and pseudocolour'TUCD44  = 'stat.correlation;em.wavenumber;pos.pm;pos.eq.ra'                     TTYPE45 = 'pmdec_pseudocolour_corr' / label for column 45                       TFORM45 = 'E       '           / format for column 45                           TCOMM45 = 'Correlation between proper motion in declination and pseudocolour'   TUCD45  = 'stat.correlation;em.wavenumber;pos.pm;pos.eq.dec'                    TTYPE46 = 'astrometric_matched_transits' / label for column 46                  TFORM46 = 'I       '           / format for column 46                           TNULL46 =               -32768 / blank value for column 46                      TCOMM46 = 'Matched FOV transits used in the AGIS solution'                      TUCD46  = 'meta.number'                                                         TTYPE47 = 'visibility_periods_used' / label for column 47                       TFORM47 = 'I       '           / format for column 47                           TNULL47 =               -32768 / blank value for column 47                      TCOMM47 = 'Number of visibility periods used in Astrometric solution'           TUCD47  = 'meta.number'                                                         TTYPE48 = 'astrometric_sigma5d_max' / label for column 48                       TFORM48 = 'E       '           / format for column 48                           TUNIT48 = 'mas     '           / units for column 48                            TCOMM48 = 'The longest semi-major axis of the 5-d error ellipsoid'              TUCD48  = 'stat;pos.errorEllipse'                                               TTYPE49 = 'matched_transits'   / label for column 49                            TFORM49 = 'I       '           / format for column 49                           TNULL49 =               -32768 / blank value for column 49                      TCOMM49 = 'The number of transits matched to this source'                       TUCD49  = 'meta.number'                                                         TTYPE50 = 'new_matched_transits' / label for column 50                          TFORM50 = 'I       '           / format for column 50                           TNULL50 =               -32768 / blank value for column 50                      TUCD50  = 'meta.number'                                                         TTYPE51 = 'matched_transits_removed' / label for column 51                      TFORM51 = 'I       '           / format for column 51                           TNULL51 =               -32768 / blank value for column 51                      TUCD51  = 'meta.number'                                                         TTYPE52 = 'ipd_gof_harmonic_amplitude' / label for column 52                    TFORM52 = 'E       '           / format for column 52                           TCOMM52 = 'Amplitude of the IPD GoF versus position angle of scan'              TUCD52  = 'stat.value'                                                          TTYPE53 = 'ipd_gof_harmonic_phase' / label for column 53                        TFORM53 = 'E       '           / format for column 53                           TUNIT53 = 'deg     '           / units for column 53                            TCOMM53 = 'Phase of the IPD GoF versus position angle of scan'                  TUCD53  = 'pos.posAng;stat.value'                                               TTYPE54 = 'ipd_frac_multi_peak' / label for column 54                           TFORM54 = 'I       '           / format for column 54                           TNULL54 =               -32768 / blank value for column 54                      TCOMM54 = 'Percent of successful-IPD windows with more than one peak'           TUCD54  = 'stat.value'                                                          TTYPE55 = 'ipd_frac_odd_win'   / label for column 55                            TFORM55 = 'I       '           / format for column 55                           TNULL55 =               -32768 / blank value for column 55                      TCOMM55 = 'Percent of transits with truncated windows or multiple gate'         TUCD55  = 'stat.value'                                                          TTYPE56 = 'ruwe    '           / label for column 56                            TFORM56 = 'E       '           / format for column 56                           TCOMM56 = 'Renormalised unit weight error'                                      TUCD56  = 'stat.error'                                                          TTYPE57 = 'scan_direction_strength_k1' / label for column 57                    TFORM57 = 'E       '           / format for column 57                           TCOMM57 = 'Degree of concentration of scan directions across the source'        TUCD57  = 'stat.value'                                                          TTYPE58 = 'scan_direction_strength_k2' / label for column 58                    TFORM58 = 'E       '           / format for column 58                           TCOMM58 = 'Degree of concentration of scan directions across the source'        TUCD58  = 'stat.value'                                                          TTYPE59 = 'scan_direction_strength_k3' / label for column 59                    TFORM59 = 'E       '           / format for column 59                           TCOMM59 = 'Degree of concentration of scan directions across the source'        TUCD59  = 'stat.value'                                                          TTYPE60 = 'scan_direction_strength_k4' / label for column 60                    TFORM60 = 'E       '           / format for column 60                           TCOMM60 = 'Degree of concentration of scan directions across the source'        TUCD60  = 'stat.value'                                                          TTYPE61 = 'scan_direction_mean_k1' / label for column 61                        TFORM61 = 'E       '           / format for column 61                           TUNIT61 = 'deg     '           / units for column 61                            TCOMM61 = 'Mean position angle of scan directions across the source'            TUCD61  = 'pos.posAng;stat.mean'                                                TTYPE62 = 'scan_direction_mean_k2' / label for column 62                        TFORM62 = 'E       '           / format for column 62                           TUNIT62 = 'deg     '           / units for column 62                            TCOMM62 = 'Mean position angle of scan directions across the source'            TUCD62  = 'pos.posAng;stat.mean'                                                TTYPE63 = 'scan_direction_mean_k3' / label for column 63                        TFORM63 = 'E       '           / format for column 63                           TUNIT63 = 'deg     '           / units for column 63                            TCOMM63 = 'Mean position angle of scan directions across the source'            TUCD63  = 'pos.posAng;stat.mean'                                                TTYPE64 = 'scan_direction_mean_k4' / label for column 64                        TFORM64 = 'E       '           / format for column 64                           TUNIT64 = 'deg     '           / units for column 64                            TCOMM64 = 'Mean position angle of scan directions across the source'            TUCD64  = 'pos.posAng;stat.mean'                                                TTYPE65 = 'duplicated_source'  / label for column 65                            TFORM65 = 'L       '           / format for column 65                           TCOMM65 = 'Source with multiple source identifiers'                             TUCD65  = 'meta.code.status'                                                    TTYPE66 = 'phot_g_n_obs'       / label for column 66                            TFORM66 = 'I       '           / format for column 66                           TNULL66 =               -32768 / blank value for column 66                      TCOMM66 = 'Number of observations contributing to G photometry'                 TUCD66  = 'meta.number'                                                         TTYPE67 = 'phot_g_mean_flux'   / label for column 67                            TFORM67 = 'D       '           / format for column 67                           TUNIT67 = '''electron''.s**-1' / units for column 67                            TCOMM67 = 'G-band mean flux'                                                    TUCD67  = 'phot.flux;em.opt'                                                    TTYPE68 = 'phot_g_mean_flux_error' / label for column 68                        TFORM68 = 'E       '           / format for column 68                           TUNIT68 = '''electron''.s**-1' / units for column 68                            TCOMM68 = 'Error on G-band mean flux'                                           TUCD68  = 'stat.error;phot.flux;em.opt'                                         TTYPE69 = 'phot_g_mean_flux_over_error' / label for column 69                   TFORM69 = 'E       '           / format for column 69                           TCOMM69 = 'G-band mean flux divided by its error'                               TUCD69  = 'stat.snr;phot.flux;em.opt'                                           TTYPE70 = 'phot_g_mean_mag'    / label for column 70                            TFORM70 = 'E       '           / format for column 70                           TUNIT70 = 'mag     '           / units for column 70                            TCOMM70 = 'G-band mean magnitude'                                               TUCD70  = 'phot.mag;em.opt'                                                     TTYPE71 = 'phot_bp_n_obs'      / label for column 71                            TFORM71 = 'I       '           / format for column 71                           TNULL71 =               -32768 / blank value for column 71                      TCOMM71 = 'Number of observations contributing to BP photometry'                TUCD71  = 'meta.number'                                                         TTYPE72 = 'phot_bp_mean_flux'  / label for column 72                            TFORM72 = 'D       '           / format for column 72                           TUNIT72 = '''electron''.s**-1' / units for column 72                            TCOMM72 = 'Integrated BP mean flux'                                             TUCD72  = 'phot.flux;em.opt.B'                                                  TTYPE73 = 'phot_bp_mean_flux_error' / label for column 73                       TFORM73 = 'E       '           / format for column 73                           TUNIT73 = '''electron''.s**-1' / units for column 73                            TCOMM73 = 'Error on the integrated BP mean flux'                                TUCD73  = 'stat.error;phot.flux;em.opt.B'                                       TTYPE74 = 'phot_bp_mean_flux_over_error' / label for column 74                  TFORM74 = 'E       '           / format for column 74                           TCOMM74 = 'Integrated BP mean flux divided by its error'                        TUCD74  = 'stat.snr;phot.flux;em.opt.B'                                         TTYPE75 = 'phot_bp_mean_mag'   / label for column 75                            TFORM75 = 'E       '           / format for column 75                           TUNIT75 = 'mag     '           / units for column 75                            TCOMM75 = 'Integrated BP mean magnitude'                                        TUCD75  = 'phot.mag;em.opt.B'                                                   TTYPE76 = 'phot_rp_n_obs'      / label for column 76                            TFORM76 = 'I       '           / format for column 76                           TNULL76 =               -32768 / blank value for column 76                      TCOMM76 = 'Number of observations contributing to RP photometry'                TUCD76  = 'meta.number'                                                         TTYPE77 = 'phot_rp_mean_flux'  / label for column 77                            TFORM77 = 'D       '           / format for column 77                           TUNIT77 = '''electron''.s**-1' / units for column 77                            TCOMM77 = 'Integrated RP mean flux'                                             TUCD77  = 'phot.flux;em.opt.R'                                                  TTYPE78 = 'phot_rp_mean_flux_error' / label for column 78                       TFORM78 = 'E       '           / format for column 78                           TUNIT78 = '''electron''.s**-1' / units for column 78                            TCOMM78 = 'Error on the integrated RP mean flux'                                TUCD78  = 'stat.error;phot.flux;em.opt.R'                                       TTYPE79 = 'phot_rp_mean_flux_over_error' / label for column 79                  TFORM79 = 'E       '           / format for column 79                           TCOMM79 = 'Integrated RP mean flux divided by its error'                        TUCD79  = 'stat.snr;phot.flux;em.opt.R'                                         TTYPE80 = 'phot_rp_mean_mag'   / label for column 80                            TFORM80 = 'E       '           / format for column 80                           TUNIT80 = 'mag     '           / units for column 80                            TCOMM80 = 'Integrated RP mean magnitude'                                        TUCD80  = 'phot.mag;em.opt.R'                                                   TTYPE81 = 'phot_bp_n_contaminated_transits' / label for column 81               TFORM81 = 'I       '           / format for column 81                           TNULL81 =               -32768 / blank value for column 81                      TCOMM81 = 'Number of BP contaminated transits'                                  TUCD81  = 'meta.number'                                                         TTYPE82 = 'phot_bp_n_blended_transits' / label for column 82                    TFORM82 = 'I       '           / format for column 82                           TNULL82 =               -32768 / blank value for column 82                      TCOMM82 = 'Number of BP blended transits'                                       TUCD82  = 'meta.number'                                                         TTYPE83 = 'phot_rp_n_contaminated_transits' / label for column 83               TFORM83 = 'I       '           / format for column 83                           TNULL83 =               -32768 / blank value for column 83                      TCOMM83 = 'Number of RP contaminated transits'                                  TUCD83  = 'meta.number'                                                         TTYPE84 = 'phot_rp_n_blended_transits' / label for column 84                    TFORM84 = 'I       '           / format for column 84                           TNULL84 =               -32768 / blank value for column 84                      TCOMM84 = 'Number of RP blended transits'                                       TUCD84  = 'meta.number'                                                         TTYPE85 = 'phot_proc_mode'     / label for column 85                            TFORM85 = 'I       '           / format for column 85                           TNULL85 =               -32768 / blank value for column 85                      TCOMM85 = 'Photometry processing mode'                                          TUCD85  = 'meta.code'                                                           TTYPE86 = 'phot_bp_rp_excess_factor' / label for column 86                      TFORM86 = 'E       '           / format for column 86                           TCOMM86 = 'BP/RP excess factor'                                                 TUCD86  = 'arith.factor;phot.flux;em.opt'                                       TTYPE87 = 'bp_rp   '           / label for column 87                            TFORM87 = 'E       '           / format for column 87                           TUNIT87 = 'mag     '           / units for column 87                            TCOMM87 = 'BP - RP colour'                                                      TUCD87  = 'phot.color;em.opt.B;em.opt.R'                                        TTYPE88 = 'bp_g    '           / label for column 88                            TFORM88 = 'E       '           / format for column 88                           TUNIT88 = 'mag     '           / units for column 88                            TCOMM88 = 'BP - G colour'                                                       TUCD88  = 'phot.color;em.opt.B;em.opt'                                          TTYPE89 = 'g_rp    '           / label for column 89                            TFORM89 = 'E       '           / format for column 89                           TUNIT89 = 'mag     '           / units for column 89                            TCOMM89 = 'G - RP colour'                                                       TUCD89  = 'phot.color;em.opt;em.opt.R'                                          TTYPE90 = 'dr2_radial_velocity' / label for column 90                           TFORM90 = 'E       '           / format for column 90                           TUNIT90 = 'km.s**-1'           / units for column 90                            TCOMM90 = 'Radial velocity from Gaia DR2'                                       TUCD90  = 'spect.dopplerVeloc.opt;em.opt.I'                                     TTYPE91 = 'dr2_radial_velocity_error' / label for column 91                     TFORM91 = 'E       '           / format for column 91                           TUNIT91 = 'km.s**-1'           / units for column 91                            TCOMM91 = 'Radial velocity error from Gaia DR2'                                 TUCD91  = 'stat.error;spect.dopplerVeloc.opt;em.opt.I'                          TTYPE92 = 'dr2_rv_nb_transits' / label for column 92                            TFORM92 = 'I       '           / format for column 92                           TNULL92 =               -32768 / blank value for column 92                      TCOMM92 = 'Number of transits used to compute radial velocity in Gaia DR2'      TUCD92  = 'meta.number'                                                         TTYPE93 = 'dr2_rv_template_teff' / label for column 93                          TFORM93 = 'E       '           / format for column 93                           TUNIT93 = 'K       '           / units for column 93                            TCOMM93 = 'Teff of the template used to compute radial velocity in Gaia DR2'    TUCD93  = 'stat.fit.param'                                                      TTYPE94 = 'dr2_rv_template_logg' / label for column 94                          TFORM94 = 'E       '           / format for column 94                           TUNIT94 = 'log(cm.s**-2)'      / units for column 94                            TCOMM94 = 'logg of the template used to compute radial velocity in Gaia DR2'    TUCD94  = 'stat.fit.param'                                                      TTYPE95 = 'dr2_rv_template_fe_h' / label for column 95                          TFORM95 = 'E       '           / format for column 95                           TUNIT95 = 'dex     '           / units for column 95                            TCOMM95 = 'Fe/H of the template used to compute radial velocity in Gaia DR2'    TUCD95  = 'stat.fit.param'                                                      TTYPE96 = 'l       '           / label for column 96                            TFORM96 = 'D       '           / format for column 96                           TUNIT96 = 'deg     '           / units for column 96                            TCOMM96 = 'Galactic longitude'                                                  TUCD96  = 'pos.galactic.lon'                                                    TTYPE97 = 'b       '           / label for column 97                            TFORM97 = 'D       '           / format for column 97                           TUNIT97 = 'deg     '           / units for column 97                            TCOMM97 = 'Galactic latitude'                                                   TUCD97  = 'pos.galactic.lat'                                                    TTYPE98 = 'ecl_lon '           / label for column 98                            TFORM98 = 'D       '           / format for column 98                           TUNIT98 = 'deg     '           / units for column 98                            TCOMM98 = 'Ecliptic longitude'                                                  TUCD98  = 'pos.ecliptic.lon'                                                    TTYPE99 = 'ecl_lat '           / label for column 99                            TFORM99 = 'D       '           / format for column 99                           TUNIT99 = 'deg     '           / units for column 99                            TCOMM99 = 'Ecliptic latitude'                                                   TUCD99  = 'pos.ecliptic.lat'                                                    TTYPE100= 'uvw     '           / label for column 100                           TFORM100= '3D      '           / format for column 100                          TUNIT100= 'km/s    '           / units for column 100                           TTYPE101= 'uvw0    '           / label for column 101                           TFORM101= '3D      '           / format for column 101                          TUNIT101= 'km/s    '           / units for column 101                           TCOMM101= 'icrsToGal(astromUVW(array(ra, dec, parallax, pmra, pmdec, 0)))'      TTYPE102= 'xyz     '           / label for column 102                           TFORM102= '3D      '           / format for column 102                          TUNIT102= 'pc      '           / units for column 102                           TCOMM102= 'icrsToGal(astromXYZ(ra, dec, parallax))'                             TTYPE103= 'deltav  '           / label for column 103                           TFORM103= '3D      '           / format for column 103                          TUNIT103= 'km/s    '           / units for column 103                           TCOMM103= 'subtract(uvw0,array(-13.94905584,-24.23100614,-6.83475519))'         TTYPE104= 'deltar  '           / label for column 104                           TFORM104= '3D      '           / format for column 104                          TUNIT104= 'pc      '           / units for column 104                           TCOMM104= 'subtract(xyz,array(-146.7772084,93.6254727,-19.87793195))'           TTYPE105= 'tmin    '           / label for column 105                           TFORM105= 'D       '           / format for column 105                          TUNIT105= 'Myr     '           / units for column 105                           TCOMM105= 'time of closest approach'                                            TTYPE106= 'vr      '           / label for column 106                           TFORM106= 'D       '           / format for column 106                          TUNIT106= 'km/s    '           / units for column 106                           TCOMM106= 'inferred radial velocity'                                            TTYPE107= 'deltav3d'           / label for column 107                           TFORM107= '3D      '           / format for column 107                          TUNIT107= 'km/s    '           / units for column 107                           TCOMM107= 'inferred relative velocity'                                          TTYPE108= 'dmin    '           / label for column 108                           TFORM108= 'D       '           / format for column 108                          TUNIT108= 'pc      '           / units for column 108                           TCOMM108= 'distance of closest approach'                                        TTYPE109= 'current '           / label for column 109                           TFORM109= 'L       '           / format for column 109                          DATE-HDU= '2021-06-04T03:10:01' / Date of HDU creation (UTC)                    STILVERS= '4.0     '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ´dGaia EDR3 455014612075561088 P‰a`@€;g—@Ÿ€@A²"IV<=†e@J*ג/1=¢@z	
³=´bNB;'AÃX@3¬ðèygÊ=ÓèÀ,Ç T¬Š>®H=¶×¾ü¾>(©¢½7wR¾Ûø½¢÷¤?¢<Êݓ½Ä'Y½7՞ÍÍ¿D•‹CD]âF?Ÿ<éÀÀÀÀÀÀÀ
>AYó;%¨Bf¼ß?uÐ>d&Î=sÜs>l?
¡ªCßú¦°`¿»*AØæFî@¥…ÆT<îë@X¬DKþ@Aˆ²e@zä‰à특A?\B,í@A–'@¬'…h˜+A}"ÛCccÃA}²$?»o}@9{€?ÕaÐ?•0ÀÀÀÀÀ@a°±€t-À C€x…•v@J
«1À@Aê®Hè£êøøøÀ1¹Pw2ž`À4Y%œ:À¬0ïíRÀeÕbCúÀ@d¢…¦WlWÀA+zºÀ$À2Ù"ýí@@'_Sh¿ê«6ôÐ~èÀ;áÛðë¨Ð@QÝŽ	À,ì}ŸFrÀ`ò*T÷FÀ۔˜e¿Ê?œÕ#À?à>BÿM
X¿ÀÊSᅍp@±Ù[´æF´dGaia EDR3 455124868175485568 Pí¨ڀ:§KŸ@Ÿ€@A"4¤C=(4Í@Jž,ìÀs =5B@mÐç^6b=^_ÚBê1gBKÑ@;Ÿ@írÃ=kZôÀ55KÃ='é…=úR´>›ž><ž¦–¾:É2<ï >R°á=à_$½ç7–=׆Ù*ÙBÖ¥EP¢À>˚Cˆ%F?´X|ÀÀÀÀÀÀÀ=¹¸V <ŠèºC#åt@Z¨
ÀÀÀÀÀÀÀÀF@üyî6¼šBb:ÀEäúAPRû@åXˆŒ¨§Aó¡šD³oîA[Êu@ùÖGÈêBqkéDÛ-†ABûs?¤?Æx?7w ?Ux€ÀÓ_H@
Y†EŒ @@@a^ÞÞ dÀPZý]*@J0^%@B\1~½øÆÀ'b*ýz¡ºÀ7ßûÑÜÀ͏
Ÿ¤öÀ0jñE£pÀ2Œ[´À,XˆÐ'_À\"èÕ
Ýî@[õ_jòÀ4Z{ãÎÀ¿ß—~À@»Ÿ—H¿î¬sÂZOP@A©æ"Z¼@,Ø¡µÍB¨¿ÇîšCC_€À+ÕA•…ÀB¨•¦ƒ.@BJZsÒ?ð*Ý5‡ô¿¶ØkéÞx?õ4™Ø½'uF´dGaia EDR3 455154834167108096 QéU
mYz@Ÿ€@@Ýl	ˆQË=I,}@J,@ò.¼ =Yô@@*Á׌=ƒÛB·bwB'Ï@;‡èQ)=qÀÀ4&^{í/=1йô½=þóÞ¾^ml½PP¾:佟¾´3Ì=½Ÿ¹>M(ð½+ov%%>
¯CœÕF?ž}ëÀÀÀÀÀÀÀ!=Í'<ċêBe!i?€›š>#çî=©vð=׃?"¤Áâ'rB›.µAôþ'AÀ*ßF@@©ÎÃÄHi¥@=۟D‹1£A‡¨$@~Þ«ûўò@èTwBˆ9A"ÕÓ!@±sR#7ÒA\þÞC¡·ZAyöæ?À=&@>Ó?Ûr°?¢3PÀÀÀÀÀ@`ôŽ¿ù.pÀ èI/ñ]'@IxÕvfË@B!C¬gJøøøÀ1k@'7ÞÀ3‹oT$¢€À H3þ()ÂÀ]ó	E¾t‡@]IÑô`À8æø!Á0~ÀÂYy¢¹0@¾Ï\œ¿ôæw¯-Ø<@:úÒ
:[@7ƒäM:u"Àßï/M¼À@k}1¸B‹À˄'P‰"?ç—7š3 ?âR[#+™°¿Û¡¨›
M'@%PkqãSÙF´dGaia EDR3 455777398269269376 S?!}ՀwZ@Ÿ€@A‡4áÁð;<ÅÌ2@KNÚ骸™=uA@†'LˆfÄ=AüBíÌtB1È@:iro]=WÀ2œHs"¬=+"
>ÜÑоJ<¾,Å¿¬2½ý™"¿|ž¿"w>B¸O>Oà>š\mKE?RèJDaƒF?¢ì‡ÀÀÀÀÀÀÀa=Š†^i+<Ǹ÷B?]?'ŠÎ>¿¯W>Ë¢ë>À³¸?<^vÁü|‹6¤BJÿ'AÒå[FO@µÉØô\üå@NwEnøA''Ñ^@‰{±Ÿ«@µ4pC:çUAŽ71\@»O(GGQð@ôåIDdaEAr/3?¸¸L@(ü¼?ºV?—£xÀÀÀÀÀ@`ô{ŸsÀ3^¡–N@J'gÑUá@C~¦õžSøøøÀ1šÞÇ
{öÀ3³¹âGÀÈWK´À_¼‹wÍp@^Þ,K	ùÀ2··€ôÀ
?K¡ÔÙð@€º]€¿ÜOäi6ãð@4"óT÷p@=ؒ1Qp?ò'^íÁ°À>¨/){Ç°ÀÝ*‡†˜?ãäÐ~Uð?î$Èd[÷X?ȋj'.@˅6âF´dGaia EDR3 456191261311490944 T·‰ۀr"ó@Ÿ€@@ƒ¨Î=¨>mã@K9é*áÌå>;'@©I,} n>x)¶AôÈ­B)[@ADUq?íè>QqïÀ8X´Ï"c>qÜ>óс¾®5°¿%Y¾ñ‡¾Ä²q¾ûB¿{³>°xâ>Ý+h>ÓØ
®­<'mD·?8½r@OWó_FÀ?‹o=*&D<PpĽ•ùq>6,B>zɞ>5µb3>Ñù9!;ÞABñ"?ð;>Ž·[>|]»>2*?àåBŽz'¢ÁÐ1A¬IFÍ@'w7‹mž?'`Ds~A–'(@Q]š!èÀãAúQ@î¹ÂA¥ß'4@v KîŒDA'÷B֟ŸAŠ~˜?ÛGÊ@[Ð?üà?¹/ ÀÀÀÀÀ@`ÒXÔË@5ÀW¯sqÓ¥@IÉQfÄÉÉ@C,ž¨VEiøøøÀ1½Wo´×À2ÃA
>â&À¹;GpÓñÀWMZÀMð@Wۗ²qßçÀ.îÇ=}˘ÀSç²P@߈ª¦^¿ñ‰ÄÛ¯Ùð@J`àÛz¸?üãüóR€@¥rÙÝÀ>¡´¯jŸÀ&|Io`š?ú8Ñ´ñæ$¿¥Ðsô 0€¿Éû¨ý#ª@&¶³ó†F´dGaia EDR3 455268393101629440 Qp1I)`l5@Ÿ€@@'$²µ£=0x@J†;Ô=Ã=)þ@Ò,hÓr=wNBÅD¤B³g@<24Ñ ¹v=]~vÀ3O«õ"õŠ=:º2½ßâ >ÝdŽœÒ-¾…ÚɾE˜ˆ¾™§>¾Öáq¼Þò‹="''¾jã¿bÒ#C»–~F?Ÿw´ÀÀÀÀÀÀÀ-= ¬²2<yØC!à?w'a>òç>™Kj>ôZ‡?020AkÄAùì?A躦AØ»MF¤@´Ù ô¼@ 
ÇD€0AƒLm+@ˆÏ`%pb@Ï7ðBõ4xA¶y-@ºx@…!A\JgCöLArº4?¼ëü@:Êø?Ö À?žõ0ÀÀÀÀÀ@`à&7…×À²c«â}@Ihp	Ûì@B‰ìuc­øøøÀ1µoTnÀ34‰LJº¼À_½a'_/À]g5È2f+@]eüỗÀ7&$@£'ºÀPä	u°@g®vû¬¿èGš‡ì
Ð@=* j""@7÷Ñ ïãèÀ
+ Õq­XÀCùI¤«œ†ÀVļ.äª?å¶	ÓéO?âÝÛD…`?½SUµÎo(@ ;•z8F´dGaia EDR3 455939125256896768 SÒ8#Á<‰Â4@Ÿ€@AmmuO=6Z@K‰Z÷ãE³=³"@¹£»•G>Œ´B£/B\¿@:v}m®ò®=¹RkÀ2—T6‰ö~=Ög9>3åë¾pY(¾íÚ¾Õ⇽Î_¾È7€¾Ñzv>ÓÁ>XãÃ=q™@"	ƒ¾¨œD.l—>?5©>ⲑF?šÏ"ÀÀÀÀÀÀÀK>#ÞpR%<š
¢B)M?}'žÀÀÀÀÀÀÀÀF§@‰—M\cœ?"°}DcÈA'†F@\‹¬a0F©@¡¿+A´¸	A¡ŽmF@—E=f"Ì@¿£qCx¯ÄA††?Áì @XCX@g8?§¸@ÀÀÀÀÀ@`ìÂy2JÀ¢¡wAù@JzqÖ@C;àðƒ1©øøøÀ1ÂqSV¬›À3ñRâcÀ¾ÍRzRÀ_+Oˆ­x@^ÃX.º.À1[‹…Q@À{à_@äÈjV]¿Öt«ÌÙÍÐ@6¸þ³P@=mCz#ÞD@)¥8^xÀ@S!@4pÀúÌå@¡Á?ã™ð#zD°?ëtënƒ×?Ðô:A@®ð@}ت{CF´dGaia EDR3 456314131739601664 U'ITkP½û"@Ÿ€@?^Lnã0k=s@K=ÄTOÆ=4e'@퐡f‹=ew"BºÈqAí®á@8Ü 
'ý=H(À0D5ꦓ=`ò>E8k='Ù»¿,P1¾%=:½bX³¾Dg,¾ÇÕ6=I؛=Ύp>a<º¹¿µù#CÒ;šF?Ÿ0eÀÀÀÀÀÀÀ3=ª Î7"<¼Bõ
"?s•>¼Ï°>²­â>id™?
RJBŒââ«dÁTrBA"ÖðFØ@°2ñƘ$ÿ@ÇsÆD&UUA…$õ3@"CÝTy"4A'B"½A'xj3@µª·F®AøŒMC2ˆ#Av4t?¿8½@:ñ€?Õ7P? «°ÀÀÀÀÀ@`¶¡žÉùóÀQ2PÎ@I+L³½ 0@CHâ
‰¯¤øøøÀ1ükͽÀ2ë"à5À %/Æu#À`aìµqÆÀ@a#•?ùÀ7Ž<n°ÙœÀ%Öûëq4@äތ!"¿êJØú½p@/o"ëKî`@E¾E'˜‡À
kâEÛähÀC|-æÕMÀÎnÌD71?Øñçàdp?ñ†y;°¿›)|ø@hóËÃoF´dGaia EDR3 3425522497744732032/‰æ.ÿ€YoQ@Ÿ€@W6ümC¬=òCn@83ÝBì	¹=ÒY@"F:@•ŽJ>É&B"êëBEm¤@%T¶ó¶5å>ÛrÀHqB+®`=ÚØÿ¾f®Ð=ú"@=Eª=\ûþ¾Ð°Í½}¾"õÌ>0Z>^‡L½ ÇÝÉÉ?<CjZ>¯"#?¦{F?š‰ÀÀÀÀÀÀÀ>N 
=
¼'?¹/?ƒp¥>}œô>œÅƒ>Ʌ0?;jw¢˜ÎA'Ü£ÁÝÀqB1hFÖ@–N¡ä÷1Þ@KíD÷AŽh
@brÚì;A8LAM:¬AŸT!@ ¬CêA'­BýZ÷Aƒ´¦?Åí‰@\ûØ@` ?«6pÀÀÀÀÀ@g_Níû3ø@þ0G*e@W&8²Ó®?é?¸Õ6Öøøø@Mò8KlÀ8rÃÚ
ÈÉÀŠQ¬þË`À[!/
RÎÀ*Ð éI(@
ðþÿ¸ð@0œ³¢¹ê&¿ËÐQ''¿Ó8yǞް@C!v}püÀZº!ÒÂëÂ@8ã|eµKKÀHcôIÿåæ@/öœÛ?è~Ô/`b ÀAn[Kÿ?ۛŸ`¿
ø@žRìÊ0CF´dGaia EDR3 179031386703447680 |ƀ±D@Ÿ€@P‹¤…Ò>¤D@B¾rmçN=Á-+@Ë$k»>$øšB°ŸB(Ò@2ö&^T»¾>bÀ>Zª'ß+> ÓッÁ=L"½>P×a¾s¾5Iû½ÅOz=™ä¼¾+7>'G¬¾p÷ö>ŸöªC¿«m?'@}Uƒ_FÀ?ŽoÕ<ú´f½uO:½^]½îA¾>1†¾&Ió>ŸVò<K6,C"±X?¦­>EƒÒ>ÌÃÌ>fe>ÜÑÂoƒ3ÀPÀÂõ
BAFü@""F&i@•ÙDÛzA½_@[šrçgAÊKANÿ²A¢z@œµ™TÂM»A"?,C52A"²ø?Ë`-@jœ@HØ?°¦pÀÀÀÀÀ@d^˜ò"ìÀ ˜¢î'l@Q¤¯7Ož@/HµÄ¨vqøøøÀK^üÀ:ïæé[±À+¯I\ó=Àcá'û,Ï|@HaÅÁ«5À8BJ¨9¢@L‰ìNóÂÀ¥xP?ð¬kŸ¨àÀ(ŠApd`ÀFnò·‰ÚÀ†ü'ËrLÀQ3F#4ãŸ@"ÅÔã¿Ç—œâ€¿äEe<§<?†ÉU.™€@5h؄ÃF´dGaia EDR3 179031554205441152 |@\€beú@Ÿ€@P‰òÆZRu>"5^@B¾˜w;GÛ>)ÕÇ@°Òvè>ˆcõA±ÝÍBÉ@2§X¤E >Í_6À>^)@€>"\>¾X½üŸ>Ö-ó¾©Ø½åþ¾wX¥>sYõ¾t.[>'·ö¾Úµ¶æä@
V‡C¯}?´@†-ö_FÀ?"¶=MC
=Öè½vHú¾ÿ×>3ôæ¾FMo?zÖ<#ëZB¶âµ?r¹>2½¼>®ÒÇ>~â1?ò;ÂÀ5h¿STxÂ7HBT'Fì@">T}†ë?½††CÙO•A•SÛ@OÚÝ{£o@¿ÕóA*gA¦ @Ž6W®3Ö]AJ˜qB˜´"AŠFÈ?Ì÷ô@bÉð@
aX?°Ñ0ÀÀÀÀÀ@d^ŒÃÞAÀ Ÿvþ¡"ƒ@Q¢¶–
-@/KUóøøøÀf@ZöÙ®À:ûW>uXPÀWGÐ6ŽÈÀcöüï -@H"îá~jÀ8h(ÿ{ür@e"ðT©2À 4fõH?çüruhÀ)áේpÀFNŠŽjÐÀ£f}ŒÀMàøÔ@˜ïՐP¿ÄÝӘ¾H`¿åŸiïK4°¿Ò*;ñ{ë@+m ÏF´dGaia EDR3 179089970057376640 |Aaó€Ni"æ@Ÿ€@Plÿ$nù~<vò}@BÒzʲg<:æü@ÓY£0ã<‰ñ"C¢ÃBÔ·@1T~½¾_"<ˆCÀ;q©þ­`¤<Éa=ªB¤½¯³=x|\¾?Ÿ)¾'¬ç½öáx½ûÈN½ý Ä=ÇÊ7½5È3àß?­ÆãCmÌ&Ä)¯F?³VfÀÀÀÀÀÀÀ=ðk
<ÒeB¬™ó?ˆ6K>-A£>£Kº>X´«?>ÂÔÑ·Á1/ÂåB«ÎFç@òþUûoÀxBì,–D$´AW[ù@ÛfÆ>֒âC!:¡C.UAc~e@ñv;Q")yCÐ]CxªäAIÉÐ?£×ô?ͤ¨?B&À?Y"ÀÀÀÀÀ@dRml•÷À ì9G*@QŒóš¶4¾@/¸m
>9øøøÀDzq!_úÀ:•ÊÓÜzÀGØÑÀežª:fª@K$؀.ÏÀ:÷8'¨¶@"Ú*"æÀÏ$—[˜?ñ>áÙvÀ:.Z±ü` ÀC«ú¤ËVkÀ[4J5.œÀaéË'#Gý@[R<j^«¿ÇÖBµ1F`¿Ð¯GV8?¡­.|÷­À@(øʟH"JF´dGaia EDR3 1088734730197657856öxéü'Ô@Ÿ€@]Ö>ˆ©\=ª@P)Éé¹­=›P@ YðÈk>™«BvîBE"òÀ–åá¶fŒ=Ôå—ÀHxúmî!=áç>´¾=Fܾœ!=¿c¾—=S–¾/œ­>Sa=Ž'*>
 ÊÅ>žØìCõãæ>²¹)?«]ýF?·ZÀÀÀÀÀÀÀ4>+²5<"¤C0KÃ?;Á>"çv>}G=åëQ>™K.BÛѰ"zÎAŒÝ¼Â‰ñFÌ@ŽÛîè;Çî?³ï§D/ËA'›·0@ezL˪A8PvAn¦Až¼1@—gª
ØqA@¸‹Bø¸A†y2?Øo@<DP?Æ`P?²(PÀÀÀÀÀ@bõØÆ
y´@>á=º@@Z=ÖflT@EI÷¹'&øøøÀ.£ÿø'¯À7ûånJ—8ÀUêƒí̞ÀWLFFör@IgÅÖÞ@N¦aŸwžÓ¿ôÝÊғ1ø?ϞäÎñ7€@
W©îL@JÊï®´ÀE´Ž…®\@TK`Ù9&­ÀFÂÔ$|AÀ	þYgLÃ?ñKÖEÖ""¿ðœXE¨Ø;?û•
¬QÂí@_LMþF´dGaia EDR3 178523687209546112 z>Y1€QŠ ž@Ÿ€@QNô±ë=Nµ@C‹ =bt@ìÏ
óO=…é&Bl}AÑÑk@*"@Ñ+œ='ô À6œic"ê[=c¸>¥Å6½¬ªc½k•P>Tü;¾"r4>~`¾š×½ôªk>'ýl>šÎ¢¤›	@ZCþøû>,þ~@
ûF?žˆÊÀÀÀÀÀÀÀ0=Ô×È1=7uC%QR?Š_L>Βâ?gþ>‡'?´ZC µ®ÁÅSÇAÛãhÂ*)ìF¤@³8Nqàþê@hטD©
UAƒ¨º*@†ZŒ¦@ûrB´«A'¶S+@¹Ø¾Š†°AEÜDÄ.As#û?¾Š~@A"¬?àِ?¡kÈÀÀÀÀÀ@dƒ*GO'ZÀ?]}[@RI"jâB~@/ã<)ί'øøøÀ6÷C@À;ß+*IÄÀ
²>˜EÀl@¶í³¨Ù@Pâ¼pÀ8ôè;레@"ÞGå À
 ?'v€è?ñ$_G³ÀÀSÏ°FfÀ=<–£§´ÀP WÙ
äÀ<bXç	i^@#¡h"}
>Àî¢N"9<¿îî–ÈFÒX?¡ß~bËZ @KìmF´dGaia EDR3 179830456780379136 ~âÙ0Ô4F:Ç@Ÿ€@Q¼è3!?&¤@D8H5[²>Ȇ»@+Ãåë.L?"Z¡A‡'Aüï@/…ò`»Äˆ?NìÀ;hhð†?ùe=D¾LJ¿	an>D­Ÿ¾&û'=ß¾ËIÌ=µH뽚l>ŒÃôô>m]C~pt>œò=‰ƒŽ_FÀ?Îwí=åh½Ç6¾Fþ>c	â<*ׯ½µ1ž?š­ö<«µÌBÆ#ž?.¸>†J>Õȃ=ِº>ÒjÇÃ,ULÁå™BO{"B%•KT÷@fD*¥,@Þ?yÍ$C6ŒçA {ó@]²ˆ@ _dA<°ïA!)ÜA¡6x@Vãl$ÖêA9½r@ü^ôAž¿ê?—%¹>£€=º…>^€ÀÀÀÀÀ@d=ãI]òšÀEpÿ	å3@R1Lx8@2Iî]—ÛøøøÀ ]«ØÏÀ:n·òL5ÅÀÓ§"æjÀf]z¹Q
r@M.v¨WÔÀ0°–™¼V°@Ÿ¤óÑBÀœ¥Óàð?ä?¸XÀ@oTª0ÀA¡˜Ô¼-f@	LaÈ2øÀcz–Í$®@Ëoû¶i}¿É¶€ÔYàÀ¿ÊЭhÜ(?­és+¡‹0@⼩/ÅF´dGaia EDR3 466808965926653952 zpHX«&@Ÿ€@G',Vц:>IȨ@Ovâ°)%Ž>R–¿@¿%ðô®|>˜AA'BsAìÌÙ@6¨Ö He>?ÊÀ3}¯ÝŠ%>†É÷¾PÞ¼2–©¾¶潏T¾u¾*M8½"Η>'"—½/å꾯3lßß>ï•lD•‡?7ڄ?Œ¦…_FÀ?"Í=c‹"='4=€Ë'=YÁ×=P7<îu7>á~<<T('Bôgf?Ü–=UÏ6>_Hô>;Â>§ŠéAPÈBjˆ¶BÜ׊ŽFí@t*üšÇ ?S³¹CÁÉÃA›aÑ-@H''ÏGƸ@ÈhZ@û/A¨á9@QBƒU@Ê`IBžviAü,?Û¼Ö@G'p?×ô?¶ZPÀÀÀÀÀ@a:E-§?ê@\"Jc".@P8&EWó@E–ë6g˜øøøÀ1NØ}ö›À2¡ZB/sÀ¬éìu²À`þ­×$YV@^Ì›Àal@*=ÀUH¨À
ÜÄ-X¯@g#Öå"Ð@UpM0φ@%£Ð"Å@=Wtj{<@@ÄC²À/	×Ûe€˜À
³Â</v?æõ©Æ4ð¸?þ‡ö«tÝÜ@0 ñ€$?ùgX¹F´dGaia EDR3 177768284065630720 wP
3>@Ÿ€@P1´¡Õ¹?¥W@BѐEhâ¤>¬=w@®ó.X'S? Q@ûÁIAôï"@0V¬K~?\ÌÝÀ9äöÔU¢?rè¾<#>ec/¾ÏВ>/È&¾ƒæ·>þà=R°>&ÐL¾;©¾Y_?;ÝC˜vW?¿*ó?»e_FÀ?˜ªÞ>$z½ä5š<8‰×¾š	^¾&?=‹¢ú?Ÿ*¯!	<÷¨YC0	à?ƒJœ>t(É>êüÑ=p²>Ë©"ÁêaR@¾ÏÂZqAþ(íF@h
åT·€Œ?ZýC`õ&AŸÐ4@9&köõ_g@t"í@җýA®²"@sTÍÙW@Ö*ÚB8ÔzA"-F?Þnç@T*h?î%ð?º.àÀÀÀÀÀ@dAñÂüsÀ!ú¨Ã¾¯o@Q\Èþ_¦R@/õåyg–âøøøÀ¥meúrbÀ;²>½LBÀa=à³[kÀgÞ̯\?‰@Ném‡*qDÀ?Àë]ƒ¦n@&gåQ~À¸Ü+G0?ßXÂý  ÀF·,ÖçŒÀ?ÍCìB'ìÀ'ÀVo'¾À;=Âgâ@ (èHÞâ¿÷ä6¸'t¿ðosñcXL¿èeÒÙBÆ@$ÅAÉ®ÃF´dGaia EDR3 466285808851164672 x"ya)€ãþ@Ÿ€@FÝΣS<M6 @NÇoÆ'#½<HØa@u({e<£4¹C€[dAæt@67|QBÃ"<ŸDãÀ2V?×Ë`G<'ë
½‹¼Þ=M&þ¾ì3½¡½ÿÚ~¾!¾r˜q¼ñu™>5D•¾ÄbË?¤¸]DPF?¯lzÀÀÀÀÀÀÀ<<ü\|B<ìAR¿Ò?…®>jё>ˆš€>·¡">úºÀÁYé¬BZþøB(óÕÂ/½¼F&@à¶Xw$w@ĹáE­ø`AeŸØ@@ŇI"^,A[ª‡DH·As¹±>@àmBäÊTÏA¦pDʚ™AVä?§ã?æ¬À?a?k»ðÀÀÀÀÀ@a=»c"¨@œµXZÑ@O­ñ£´@EBÌ֑øøøÀ1¿Ÿ¼vJÀ3U/÷ّAÀ¨Kÿ¶qÀbÚÎúN
@`\%öoÓÖ@!"»4ºNØÀeMçL¬@—Í;¡˜?þ¹øE¸œ?ü'
–Î@B ˆ\sÊ@<ªÀR"{À3Jåēû|À®€ C­=¿ÃH˜4Év?ù¬«ƒøT?û0e­ÊÝ@!´˜ÌØÍWF´dGaia EDR3 177124794886329216 uF€U"Iœ@Ÿ€@OwÛ·6>éØô@AÂû"Q½>‹ab@%|èpaÂ?LQAzNAùÑø@1¬p_¢âT?ŸOÀ9¾µ—¬>Ì]+>3G>¦¦…=®™Û=÷>;ÚÆY<6.?@þ>O›½ëm9½É¹.ùö@#M±D#õû?ޔã@FÍ_FÀ?d=©Ö¥=-ˆ`<À²<ãÄß½üíf<;#c9?ULª<	<»…Cå?Šk–=k»«?ªz>IóŠ=¶#'ðÀŸBfBBpÏAˆÍF@i@Ùaî?."ÀC'ȈAŸxH @DœéÖ"@·(–@æ|-Aªgª9@tEÀŒITù@µ¡¦Bd•xA"Ã<?é¿@5#p?®ö ?»PÀÀÀÀÀÀ@dBiW'›¡À'Þ_O?µ?@P½fÛC—@,
ÛÒ]=øøøÀ¥®åIÀ;ÀHÆs9À¬¾¯‹*Àgnìôm#@MäzfJƒÀD‡Z7Ä^ê@&&f€ÞÀ),tUû?íQʎª'XÀC@#7ôÀ@ë•cå:·À5-ôI"`ÅÀ=Ù}Ú¡@ $õ½'¿B¿ó¢Cé
H¿ñnlÃáø
¿è´MÔP@2ªwjЍF´dGaia EDR3 177986678857606656 xUñ&¥%ò@Ÿ€@P·'Æ~?Ö<är>@B?'QF<ž(p@ËV‰¼A=†ÝCGNDBF@3¨~²söÎ="•pÀ@'uü+‰p<ë	G¼ÏP¢¼dЋ¾™à	>¤}½ö
3=V=ʾr&>Òaè=zä½{›¹òî@WCŽ"m=¡¸?¬ÛêF?¥Á ÀÀÀÀÀÀÀ=hr<™aMCÀ?Ü=ã…>¤Ä¿>tÈ?
A¨ÂšÒ¾?\Ê¿ÂŽEBWÅF@Ô$#禼ÎA ÅD€ØýAnl(@±¸µª£ÓAª¯ÈCT¢A'Ò@×ÆÊöɪBd>CÕ~uA\'&?³BH@ø?¥Ëà?PÀÀÀÀÀ@d''ÃÀ!+¿»7ܗ@Q½Ÿïª¸@-$o·ä<øøøÀ°"å?äÀ:cö¯|}ÄÀÀ''€×…Àbn6"pz]@E{T`6À7&cޏ¸@;$ÆfBüÀF›¼  è?òXߤÀ¿åW Iô·ÀIÃñ÷%À
-À™•HÀ…ªÈÕåß@¿úe'¹«¿Y-§v`¿²œÞv>9@¿N1•_¸@Å'Ä8Ý¿F´dGaia EDR3 177998876564778112 xa	ì€Ãq¾@Ÿ€@PÞ|£•<®x¼@B?åÀ»Í'<€'@ÏÐ×ã¼<ÐMC`ŒIB<V@1X:¶!·<÷r©À=R´‡öñ<ÁjZ=ø˜O>	Ø°=}ël¼nÄÙ¾—穽K½ .=í•ö=çi™>Pn%%?ï"C¤::=—&>Ü	ÚT?¨"¢ÀÀÀÀÀÀÀ!=0I#
<–#'C&';?‰ð¬>X³>·Ý>›pŠ>ú7r šTÁ8ÊtÂ#KAB`LF5@؆pïu!Aí:DSº]Ak\"@¸d¨¸Ž¾Aú½CG="A}˜©"@Û¶,OWBµÝ?CœBAYÙ
?°uZ@þp?"Âh?‰:xÀÀÀÀÀ@dŒ¨—PBíÀ tՐìÍ)@QÜ­_ö{J@,ÿæ·+øøøÀ\"ñäÀ:³˜bÀ†lÀY¶€ºÀdä¯ë²ê'@GWLäüvvÀ9Wã³õ–@o³3½üÀéVÀf(?ðéÃÓ9rìÀ4^ˆ<c&àÀGx˜OÄÀÞ^öúbÀ^žÛu-h@ŠQáO¿Äµ<îÙà¿×ÃêP¶࿲GÔ
a°@˜¡³êÛÑF´dGaia EDR3 178211009293609600 y!øj€"#3@Ÿ€@PɍMÈP>wc…@B}7›SçA>'>@Ä$þ-ž…>Š—~A ÒaB	Q>@2'"Üh=>¸f–À=#!˾´§>ƒ6Ÿ=W?¯¼»;ñ^½€¼¾mjȽ!Üî¾Յ<nÿå>&õ½•K¿íí¿›+C?!,à?¯°Ø_FÀ?‡Ú`=LçÕ½åMl;…<½ÖÜ¼ºóB<'é>ÿ†	;§œC
è€?qYR=ÆÃ>àcn>¾
>­ÈUÂ8nÀß%dÁϤÁBuFþ@€Û樶"[?µßC½×•A–Ûû@Q&ã}™"²A,ž@éè±A¥û@‰0NäƒAfB`<6A‹Û&?υ8@Pÿ°?ñò?°
PÀÀÀÀÀ@d{¯oH8¦À -Ö?[@QÐùe;5@.à¢}µ'øøøÀx–.ÒÀ<hœ
YßýÀÿĕÀeØ×9¬ª@IGåø`cHÀ9۸׎ž@S?<~ÀµãIřX?ñ\íÙAlÀ;ÿÁ8™8 ÀEˆ)"ë!òÀëâÇA'<À5ûñôvÌ@ ƒJ}m¿ôT"þAAl¿þgÊ`Öd¿³£êÎà@®àÝ*'0F´dGaia EDR3 467306598020125568 |4à/"€[ìmÎ@Ÿ€@Ed"N\±&;û¸–@OZSׇb…<I@3âXÊ<S=†CÕûcAû˜@8Ai8¼3Å<<@À3ì\"b&v<Qåv=©=Õc¾Ä@]½™mk¼Þ¾4à¾9å3¼´Ö,=Cæf½öb!üüôÀ~ù+D[)=ƒÓþ@Áù¢F?ɶ"ÀÀÀÀÀÀÀ9<"ðÕA<¦KTC/‡8?`^ÀÀÀÀÀÀÀÀFA<K?WXAC£iE¯ÂÒA l.:A/5x€cCˆ³WEiǼA%=A1ÿ
ÓÓCIE~­AŠ24?™W.?>Ø@>"\>êT€ÀÀÀÀÀ@a‰ŠpÏo@ž=Â<ÞÊ@OíÅ@EßAÕÇñ~øøøÀ2k¶"UGHÀ2½R¶UKÀ>
m«{À`R\ŠÕ^Y@_U\jOe@"«êÙK`Àã>	š@@÷DŒÈ'p?èÅýÊßÐ@04ʉ:h@?µR®¦‰Œ@=6M›b¿ÀEþ6aQ²5À1¨­5X?ÛD‡¶ûÐ?éIà« ?Û#™þ|È2@&‹é©tuF´dGaia EDR3 472883802029669760 P½€A–õ­@Ÿ€@LŽTnx߉>6~E@L˼E…>"F@ܨ(oæ>oQAª'±Aî	µ@3õ&ҏ5>oOšÀ6²æÚ®>\J=ªÑR=¨!ɾ¥Ð>—®¡½4UÕ>{°õ>Anž=Ÿ[=Ñ®À=+žœ¾$îÞCîI?'è:?ÂU^_FÀ?"Äl=82~¼®½P†<40=Uη½®"V0>ª3w3<ƚ~C¨ê?~X8>•<">SŠ=þ'Þ>‰ýU­¯ÁÐ6ÂHªCBw·Fª@|¯ÇHõ)ó?…£*CÛÏèA˜CP)@Kñ-=En@àX‡@ÿªA§Ã72@…Àê»&o%@ºâ¾Bîc\A!*?ѶÌ@Uh?÷þp?²"`ÀÀÀÀÀ@bO'›Î"@ÛÂՌÞ@Q0¢kíš~@BFÁj^ç–øøøÀ0Eñ
jöºÀ6Ñ'9NyÀŸ\ƒê¡Àd•>*ÖªØ@\ê01Z'˜@!r^c0xÀ—ݼÀ°?öŸ¿é  @nÛ4x¬À1âú5)@6¡ÊÒÿì@<™ïWwõKÀ).sUd*	¿âñ·×}3²¿ýqNí¡è<?ñ/M¦íâi@:X3fvX@$=IQ4€çF´dGaia EDR3 471687331518498560 ‹Å!6Gkï×@Ÿ€@Q]ZP·Q&<5/€@N}‡RF{á<û@ Ñ$Xÿ<xÆ D
qCBF~X@9"AµR<>fÊÀEd¶‡^¥<>–¾«ûÓ>Éè¾ÈÆ;?NÁ¼}6?/Wd9
§½å6Ä=ì­Ò>…-P""t¾õ?ODí¯¦=¸v™AÕÎT?Æ(ÈÀÀÀÀÀÀÀf<˜´¹j7<³ÈYC¡ ?|ûúÀÀÀÀÀÀÀÀFSA2 ØnŸ€Bç²|F :A(rdA#)ó·ðœqBú€ˆEœ­A-ÕcA('^¦÷]C"òEÀÚãAÆo?š1É?[–`>¯Ì`?°0ÀûI?'#
E³°@@bei1##@"‰¸­¿5g@S\Èmb^_@C7w
®ª5À"3[&©9šÀ:×|XÑfbÀ ?>ŒlüÀ/96¶0¤À6£€ì·ÑÀ'ÏUîÀX§ZÌç…k@OÓÍÚuxŒ@3'֍¾:x¿úš`"R	 ?ùz$³ý`?ûå»»Ð@HÅöËÂÀ=øƒE¬\@C"KYÙËÄÀ@%î—cáÛÀN;¨Ý?ú'Ï]jRœ¿á²þ\˜?ð"vX@,…	û]«óF´dGaia EDR3 472185547727500544 ŠA^õMύ'@Ÿ€@Pv®Iç´}<~{@N`åŸCZþ<LÿQ@FÉ0
ò<ª*`C†"B¥¶@3…f‹J\'<ÑؒÀ;lføŽ-Î<§Z5½,6==$šL<Py>À'ß½"ãÔ>Ñ¡þ>qÔ³<Ú¾EDÛ<Ò
#ÌÌÃ	A
ªÆE''>>7^B3…F?ÇëÀÀÀÀÀÀÀ4=Þ];<ŠwèCè×?§¨ÜÀÀÀÀÀÀÀÀFÔA#îUEˆCW©wE=EA2f5A] ÚZ[ìCshþD³ÀA7§6Ab'â™ÐC"'äE&›A*‰`?™Q†?QÛ°>¨! >û–@Àß΢>ÏùoEÒð@@bCê#z¡@O-ÍuhD@RÌ~³)!ß@CFˆÑTÀ%
Ž2Û÷6À;7™PÀJòÎÉTÀ0Gk!¹†À7/y\	…À3ïúc
¯Àbv5'8óÕ@XÊj¶ËÕ@8t_²fÀ£®w5.8?𺝽ïH°@E´,CŸŒ¿íVCn/@&/'a'0@F*ŸÂÓ°:À2zØ üIÀŠŸnº¨œ¿ÛäÐLÙà¿Íþ"¹hÄ8@¿EGµS@(ýK'ÚԎF´dGaia EDR3 484870132338156032 ºšÑ6b9ŒÐ@Ÿ€@V~Ùí<?õè@QOlXÄ!~<‰be@*j0îÇ%<ÃØ D
¿Bœ©T@2š ¸L3h<8ãÀSÀ·Ø<±½¶½¨ÐN=ƒuͼër2=3¾ñ»ÿy <܁0¾SÖô> ڔ=1·.;šÿN·¶?ˆúZDFG=}Y?ší˜F?žKÀÀÀÀÀÀÀO<øNT<)ÆBè7?ƒ¥)=n˜>©Gû>=>jøKÃ	TÄB§+@ðˆàA'ÝFÒ@Ї'ˆk3Œ@ã±E
AqÚûO@¢ÊD0ŸyâAkCuáA‡çQ@ÖOÕäûf+A˜Ö+D•}A]œç?¾öÜ@B;œ?↘?¡ð ÀÀÀÀÀ@bm V @4Høî*Y@VFJòc¼@FçT<(
øøøÀ1xkžÀ5•€.1 ÀŸâQ}+ÀLÝa:è'H@D®ªþ"äí@:?AÑÀ(°Á•ç0@-NJD8@mÏ~dê@VC
*بÀJ!d~· M@GWrÃÏpÀYœò7ßÀõræÆ ú?ëgªŠ'@¿ßFŸÑnÙ¨?ÜôÖ''ˆ@ȹ''+õF´dGaia EDR3 483360670373403776 µ=ø\€4û+@Ÿ€@Qm$
t†«<@P­@§›°z< ¿ƒ@qC§d<eµµD´ÊB0R>@6ó14ˆ0[<³vÀBÑ>ÑV
<Tyl»£>Z=·×= ¢r>p潯h=¢¾·ù=Õfj=ÆP}>T´©?LðDŒ°ÿ=ɕfA"T?ÄÚÀÀÀÀÀÀÀ=<—,G<1EœCÁ ?ƒ^ÀÀÀÀÀÀÀÀFHA0Õ>娀CŸêÿEW'›A)JÐ@A!¬ýKâDD05Di6óA.èDCA(c@"´ÝkD¸ÎD!®A܋@C?ŸéÕ?p»>³®€?äP@c*>˜áhE³°@@aÙ¤²"wø@**%Ÿ¶¤@SÀ±jrj@FAƒï¾À3éK){áÀ2õQû²³À
Ãá7?À1(Tz À57ˆ'D×À8Ææ‹åÀY|Šw±¾µ@SX''f<ñ@=½Ñ¡Ù}~À	¬Í"Ï@@	w]z¹¦€@<<£ @Fjf¡6™.À0?'\þ°@HÏHãçmFÀ@YÁê.Àï´­Wè"?öïŸÒ5¼¿ÕÍ°ï}?öÌ"­ª@û%{IwüF´dGaia EDR3 468342823308567296 ãQi#2}«@Ÿ€@F€¿Äê‹Ë< 0u@PxiÎ5<hÄn@%SG-åÿ<¦ÄùC"BªBC³@9d—Ü'Úy<@î+À3üüöÖWb<®·…¾g:ƽ.u¾<żåX[<׺Ê<±…e¾eµ+½ÁðP>t®Õ¾ágIVR@QID+GF?ªÀÀÀÀÀÀÀE<ý×rO;·TCô?ŒMe= ùó>ؓ=Óçï>ÊäëAÖ½«B'5úBgDÁãÞâFŠ@ÝOY«6
z@ð:E™_šAgç¿J@¿Acˆ27A
µ"Df»OAyJqJ@ßþ9¸›½ÐAc"ÛE<AWZ#?­×@Á8?‹?"làÀÀÀÀÀ@`ò£l@Üí(#Ž@PSG÷~äR@G Ñ ië.øøøÀ1×°?@˜âÀ1ˆ_:yƒÀBóÀ]fÕV¹Ü@\ÒþURk@1ï#2-_DÀ%×cmÁP@Ë÷œ@u"œç©@=.çËÙEÀ@5«ÚZ±g8@Bçñ¬^*À2í_¯Å'¾À ٓ7=²?úû¯U?ôƒ<"X?ûp^Ù»q¸@¥«S¸"F´dGaia EDR3 468693704958660480 "q…Ï€"²R@Ÿ€@Nm®HE´<ý@KÓö $ËI<Úoö@»Í÷q-=;µÃCxßB|¾@8_"ä9Q=<ƒŽÀ<Tä¤;š=,¼B>IÖç=-ýý= Jý>{mà>ÈÎ>C^'>Œ×ˆ½*ü>mÅ;â€ææ>ƞÇDQuF?¢»éÀÀÀÀÀÀÀ8='úg;; =âB0Ì.?ƒå>s´$>exx>…n'>•rܶ	ZÁ—"wÂ7"B	ݗFñ@¶í®dj
@MDäðŸA' }5@'z
³·Oy@ü•ˆC
´bA¼L4@¼ ìdL|A"A­D4¬ÊAq]^?¸7þ@(lè?¹¼ð?—àÀÀÀÀÀ@bnMµºë@…Ö¢÷c5@Q‰§fJœ@A u€øøøÀ0£Aq›>À8ÏØñ&VÆÀt§±×?ËÀa¾ð;»ý*@V¨*ò2A@KÁ1^ù ÀotõÔ0¿â–·'»£à@ÄD½[;T@=Õ
Q€Àû™Žwk€@9ó°rMwÀH^Í­ÕÀC	I¯\V¿Ð˜œÇHh¿ûÛÛ,Ñf™@%^Dy@-D››¶vF´dGaia EDR3 393279611153498368 u5¹5A&´Éµ@Ÿ€?ëaÜ÷"×é=žuû@H>Ω(ì=‹¢4@MÑH—r=ÕÜVBh¾*Aê×l@;àÁ'"=µº›À"h-ߧÕø=¯ÃϾdbI>ho½¾¶'> X¾->…¨¾Tt¬¾¬›>0?¾yû^²ª?uvËCïJê>"ÝÜ?©ù F?Ÿ-¸ÀÀÀÀÀÀÀ2>¨z7<vc‡BÄJÿ?"&€>ZO>:´–=µ)\>da¸·³BµßÁ9.ËÁÀì*F¬@—jó9‡?ÀXeDyWWAü/@k#{ýVÍG@ö¿gAá?öA›ùŒ.@ŸØýÖEїA}ƒ0C£÷AƒÌK?Àž†@Aj?ßؐ?¢û€ÀÀÀÀÀ@\®W‹m"ÝÀ+ÈÏÿ¿ÚŒ@8¥ÐÉÎ:Õ@Emaºˆê&øøøÀ10ZÉóôÀ%˜®L²/À%¼vØBÀP´¨Èé]a@b#êϺF"ÀCÁüËfg§À™Ø?¸™à@*ݘ#åÀ"#v«¦@Sýÿc­ë@I¿›Á•À3£9p×r?À@r™|ÌÚÀ+Àè¹"5@R¾ˆd<Æ?ø#âVuf¿é+?Ú®êx@7Gkr"ÛF´dGaia EDR3 392158143652139776 q9Á)"F©½°@Ÿ€@~·_ÒWé=‡s@GYÖ±
8=OVô@1•]Ü=·ÏBk{aAÕ©½@9^ÊF-="˜À"Ä)ýøà=ƒh¾0ž¡>˜ú¤¾Þ§°=O¼½á=%Q8¾>¾_?=î_S¾2¼Ù··¿jCَ·F?žà6ÀÀÀÀÀÀÀ2=â·­8;ÝcB™ˆž?wâ«>rÊc>fA=<â"J>2vÂåÒAÇrgÂ
œ@ýÓTFÀ@ŸnvúÕG@éxDuÛØA‹m".@s¸h"aÄAÏBêA˜ºG.@¦G5€RAç!BÂûšA€ý?ÇM
@=é°?ÔË0?§0ÀÀÀÀÀ@].»q¥À/~òkyü0@:‰
ã§/@D38¤À$øøøÀ1r¾Œ}nGÀ('nY`ëØÀ&1H¯³úÀTt¥•@@dj<ÌuµÎÀIǶG#ŸÊÀþIÍTlx@'ãØpvÀÇM¸Š@P$I#Hv@QlqÚE¨ÿÀ?®¬hQâ…ÀB¿šâëªÕÀ'Áf[u?úH.¸Ñ\?û¯.~(¸¿ð–RoÂ$@"3›ßnà¹F´dGaia EDR3 457614647841800576 YÆ A€1.†@Ÿ€@BE¶•þ=<â¤@L=ãùsr=Tæ2@Çx'o©=™¡XB«ÓÏBÿ4@=L¦©k4=€ñžÀ4|ƒò9!æ='œ=°yˆ=Ÿ£½×ú{¾°È"½‹ø¾±ž¾².ç=j––=k|¶½¢ûW¾"šâDhI>¨Å?ExF?›·ÀÀÀÀÀÀÀ?=½dÐA!<3ÚC-£/?}Ïó>™¤'=Õ«>›{>üòÄ@ƒÛ«BŒZÿAÿ«@Aó+F @¢˜a?èEDŸOAŠ9¿9@nÛqªƒV;@ªWuB9AšÜ9@ª	áÖú,é@÷BC×áŽA
 ?ÆUé@Z©@?«.ðÀÀÀÀÀ@`øñÎøÞÀ­†H@K~¥X(‹‹@C­¡Æ;\øøøÀ1z»ïHøÀ2˜åj•¿ÀPüÊûÀ[»hgBô'@ZüÏï˜tÒÀ%®¿ë|¸TÀ>.XãB@ˆ÷5K¯ ?à.lÏ@AìªÂ-t@,¦A‡•'¨@"À`nÊÀ2.&õ–>À#>×PxØ?úÖd%卜?â‰ì"Bx?ð;ëÜÓçÚ@''FÂF´dGaia EDR3 457457933073870976 Y7'p€mP0@Ÿ€@B3µ9Ù<ÝJÓ@KþÎóÈÙM=^o@¸ÔÇCoW=J|CvKB™©@? 3íá=1éÀ6ÿ´'Um²=-V> '—½O¾oS𾻝¼žü3¾­ñW¿ç>2p <¹tU<VÁØ+	)¾ÄEDF?žtBÀÀÀÀÀÀÀ@=ÅBF&<AہBdu?|âèÀÀÀÀÀÀÀÀFI@µààxx:
@‡ÿcD¤¼
A'ˆ¨B@‰}¶±—@ñɁB×êAzC>@½QªˆuS-APëAD´pApóe?¾,W@@"?ß°? ïXÀÀÀÀÀ@`ü+8Ô
]Àû§³Eð@KPè±`"G@Cxq?ÛÉøøøÀ1R­s+À2ª_3£0RÀf'HØhÖÀYÐõkæ@Yð‹P$ªÀ&žÑSʹ"À
ý¾e˜@C%T¿Ðüƒ…8¶@EÁº‹ìÌ@ŒÊ¦ Ð@!"®ø ŠÀ4ä«Yó\ÀMÊ,"£@aM¾-L2?Ó¸áGCs@?Õ¤é»ö?üóŒs˜ßëF´dGaia EDR3 457497137535814784 Y[9"Œ€#…"@Ÿ€@AàaÁ`.Q<©	@L	Þ-rôä<8
þ@¦‹xé¬B<ŒïNCŽÆËAáܙ@6Þ¼ù‹Ž<KLçÀ0ê$Ä¢–<iåõ>£–½Ud¼=;€K¾ý–×½Á ¾ò侨Tî=óÇý><FÑ<û¢SççãÀ#DŠ³º=¼°´Az6F?ԄBÀÀÀÀÀÀÀ7<­n>=pÄhA—?]?lªYÀÀÀÀÀÀÀÀFAN[z¢ü˜=D)IëE· iAÆ:AC™ªêzÉDc°E0LÂA›:A?ô¦co¸D
4ïEg»ŒA ?–!>¼Ïà>5@>xj€ÀÀÀÀÀ@`ðZá:JÀ*ÞÃ6ÊX@K ªÚ³B$@C•¡9qÿøøøÀ1ú]ÁýŠÀ3 ŒÏú¥ÚÀ+b¨ðòÀbB^Û<Õ@aÆ\ËaG>À0`Èò\Àœ+¼sH@jYŸ·O4¿ÝE5"A7Ð@'!RÒ4@@HIc°9—¾@)cU˜ÀE³ðá-^Àö…"«˜œ?«ï¦Cx?ñ 7¡[à¿fßøv€@Qý"-F´dGaia EDR3 457540568244531968 Y'¹‹³7G@Ÿ€@B«¬T(m"<óIm@L
úT3ó=	æ;@ÒvØ=EC'B)d@?‹Éœ*ú=/FãÀ8@SÚ¯@=-Â>æö¼ÔU,¾Îؾžº½Î5¾¢«Â¾¸p>+î=·-伨RÎððACžD¬±î>¯Ú0A·œF?ŸeÀÀÀÀÀÀÀ9=â¯=<Çq @Çöè?Ð9N>gc.=ŽŸ>I:?,°@™NfB)B
‰AûדF@ÈB	"~{EA9kùD…÷6Aw;Ÿ:@lÜ3?ï€ArQBùÀA‰5Ù;@ÐcmEþ_B(ҝCÆÏAbù?À[×@=ʌ?ـ˜?¢€ÀÀÀÀÀ@a
×NzýÀà>¿—õ@K¦¥@>a@CgŸ'7øøøÀ1€ ×>ÆÀ3:(XvÀX­J è<ÀY¨ÍѲþ@X•upOÖÔÀ%¨Ú%u"Ài\"ðp@o¤w"Ä¿àÐàV8@EÞ)ôö°œ@ÖÛ¡Cp@"½×qÅDŠÀ:áP€ ÀÏ.9)_ ?úQJy[P?Ã5a'뚀?œ±ï"Ïe@!euNxF´dGaia EDR3 457250430313902336 XzØA1Š9á@Ÿ€@B¯Lmõ>(<»@Kتtç>e3É@Ç^}^æ>T³AËÕAôfM@8ƒ*–cE>]
vÀ2;§À;@î>"£ê>w¢;¶»¬½Z¥½'"L¾"¢½³ì]>IMA>Ó;£þ¸>•|1pn¾÷&!CÍo•?w?váà_FÀ?'=F–h½¢˜ü¼Œïà>—à=·¬±¼¨‹*>×R}.<gÆ@7E?{,D>¡.Ì>¥í> ?>Ä
B‡a…äÂPb›AìM¯Fƒ@w²Ö¨ÙfX?Å´CºÿáA™ì@E2b	@Å7ó@ÜÜAª)¶(@',v'âšû@¾´HBÃ+xAŽ°ù?Ò Ê@[Åè@í@?³±PÀÀÀÀÀ@a1Œ&vÀQÓ\(Ä@KŽGAoR @C8•õ~4íøøøÀ1LíۍÀ3^}÷öýÀFwÜêù–À`™ gC@_r<N
`À-TÀ¾SðÀ
ÈÔØEb @×çÂ
¨?R3™ãß@+óíË÷f0@@2ÔûP†@Ù-"À4öú…}oªÀË0ö"Cê?âídx¨ˆ?÷‹ŠV;,Æ?ÜÝxcO@AÆDªF´dGaia EDR3 457277750605450240 X"±‡"‰@Ÿ€@C
îù¶'=‰Î@KÅS2 '·=¾ÓÈ@®
㙽"=èB‡X'B+…	@@ú\FJæB=ŠêÀ:/~ӀÙ>mÔ>¬¬N=TŸ½žû½†f
¾,ƒ½{ë›>5=·M¼Ž*Q>܋ð}}@J…­D!®[?A;-_FÀ?™ïê<"©ƒ¼;'ã½àb<ÜÀG>')=ñÓó,>Oa0<–XÓA3y4?Žô>D=f>ñ¿=¿»U>ÂâFŠþ¤Â'ÃTÂG7 AÇOF'@ž×ÍEÃO@®×DI'ïA‹—›.@ku™êEO@ÞŁAø`ìAœ+@¦¨×ÂnêA8ª"C{MŠA€»ä?Ê"@Z<Ø@_ ?­»pÀÀÀÀÀ@a!öI;À<–Éö¾@KÂÕêýÈ@C!j5Ä2øøøÀ1
5¯«ÔÙÀ3g¤\ÀÎS¼ÝÓÀW½¨ã!ð@V.ñI§LìÀ$º,XÀÒæÇ¡@®îOXv4¿½Ò΀@Iè|>ÓÒ¸À'gOç[@#THΫÆÀ2°(×*ÊèÀè¬õØÕ@¨I³päN¿ÐEðh^?àÚ¦oÀs?òª$†¿F´dGaia EDR3 2219121851367641856Ëç'S&^w¼@Ÿ€@tùI‡—Gd=Ôàë@Pßß	ÿ*=‹Øñ@>"ü#=ªËtB‹\²A¹Ãw@5:÷18>ßþ@"ϒ/.·Ê=°6€>*Í='>'€N¾^òó»çO$¾x‹÷¾ha¾=ä(>:[>TLÝ×A'õlDÓh?0DgB?Ê`_FÀ?¥¦<¶N_¾˜Û½\R=Ñ-½¥#!=¿ž>Y¬$=:Æ@Üh7&@È.=Ôö;>»~ð>\·î='0…C*óØÁg(A¨6C gÚFà@ļš:Æ®AÞÁ‡C¾¦ÛAyõøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@[WÅßêã€@!H;îK®@@DӇü}y@Pe]'ð';øøøÀ1Êðíó¯)Àß·"|ÀÑu̟²ÀL7&ǝ•ß@dú¡p§@@9ÚÉA÷dÀ¿ÜÙsˆ@2tkJÚ @ÜTj 8@V–*d~@\@P·í";‹ã@FÝijövºÀDÖ9À2ráߌß@ËN£[kn?øÔÌäÿæ?ò'ožÔH@Jõ¿ðƒF´dGaia EDR3 2218826662559650560ÊÛ"VÂ`u@Ÿ€@tùÄȄ¿¥<1`@P§‡aL,W<(à@Tš'bKê<CúTCʵA¦ W@3H?tÕ<c,1@ä¡u4<L½dM!»ýþä½:Iä¾Â¥»Í…ú¾oß½'¶ú¾‡ƒÁ<cqp½·3``]¿·*nDGH=º~ŽA/%kF?Ó|rÀÀÀÀÀÀÀ(< ÝK/<'}*Bšî˜?qëÀÀÀÀÀÀÀÀF‡AKxK6óíDHKEŒpŸA¾B-AA|mƒÅùyD"{Dð÷®A5-A=c'ߧàMDFW•Eº®A"k?•ó*>͹@>üÀ>…:àÀ,üa?mñÄ	EË @`@[9gä^ã@•Ò6§µr@>·i\‹§V@PHÕºÞÇèÀ2KIÈm¤áÀ!_u75?ÀŽÂR ¯À3)BáOB¯Àú{À%
]B'7ÀP˜jߊÞ@h=_¹‰@<mƒã-¤`ÀÙ69ñ‡Ü@29d³	¶&@ˆ‰ÃÇ(³@TS©m€n@Y·´lee@H'"'€¸ÀZWiBÛ	À2z1œ1?æä	sc°?íVc`?àçYµžÀ´@#Øþá'p%F´dGaia EDR3 2219953975515914880ÎÜaW¢€D®˜Ÿ@Ÿ€@tÚÿ

ôÇ<_«@Qÿ'<%áÝ@%
câ9<*‡>D}
B'œâ@Bãô»›—{<MÞS@2ª>—<Yþƒ½+C=a7ç½GNô¾àû=‰Ç%¾*ós<g½Q–²»Ð>ż¢d`XW	ÀpîD$pÓ='˜@ށ8_FÀ?¿˜ä;+"½îŠ£=µ…	¼+Ö©½¿ ½$(<—t®--=ZüÃB`m?[ŒæÀÀÀÀÀÀÀÀF~A(ʟ‹Ì%åD©q:DÒæA.›–)A$l3–zE%QCÉwA6C~*A"ôcãÿZÒE$êòCkb~A$=]?›B?1>ôý?%ãÀø?ùqE³°@@[FH30g@#–7;–Ô@@~cÙ^õ@PŸ70¯¯¢À0STœÜ%«À#~õAl÷†À
r'
\€
À1ÀçÁé0‹À~›Ó¢+ôÀ–¶Öß.
À> è'$à$@Vc"ëÈ@/hÕUütÀo"x²~˜@2›|Bÿîª@ÝJ*Œà@]	ƒ§ÃÓCÀªJ¢
mP@AÊcHP-¤ÀEÅÇâîÚÀ4qiéšÎ@D'fÍæ¿­óJ·Ô?âRÔÙÙ}Ø@%Ó¿¥aÜF´dGaia EDR3 181941038069179904 †bi-æ0^[@Ÿ€@S¶ì(Ð_Õ<™`P@@ÕT´Ös©<,/­@ÐÐ<¤$0C‰¨CBeH@)'cáh³<Âç1À>E‡Ø4<|³Ú»Ç7¾½È‡ ½îB>j.Á¾KØþ>Žœ¯¿
Í×=MN>†0˜¾'0v	@֟†D—[=çuxAÂíoT?Ã]&ÀÀÀÀÀÀÀ+=	 Ï-=—§þB§	g? ¾UÀÀÀÀÀÀÀÀF{A+ç¾I+®1DTàD†;ÂA,m+A8> õ*D«¡ÇC¨]­A2ÑZ+A#²ccZ¶>D¼HC֑†A#'Ž?›Ï?sìÀ>È} ?­ðÀÀÀÀÀ@eÆhþÂÀ>Óï
…y@T%St"¶‹@%.†8Õw»øøøÀ
]Çp¿©@À;XfÎÛÄÀ¹ÄGægüÀfpœ5(@7ŸÂÃÝwÌÀ!–«ê¤Sp@%NxÉu× Àê·"øè?äè.Dó«ÈÀ@^Š¥Ö¾ÀQ€
®dª@&*ÔaFf®ÀE[³ËGÕ@'AĹ ¿çȏõsç0¿ùÕ/`½ˆ?¸T" 

È@"܍åâ/F´dGaia EDR3 2857321036267928192'§>X:€h
Ÿ"@Ÿ€@¢ò~¥=°oŸ@<ÚzÆ`§ê=ŽÜ@s¿»+RÜ=ãBAw‡Aí@}@9Þqfə\=÷^+À-þßÒÈN=Ô)>§=t>A¼<¿t¾~Ó½Æ3¾-F¾Û'ð¼I="u=ØPì‰	‡>¾¿¦Cӈ>-¿l>ï;ìF?žØ}ÀÀÀÀÀÀÀ->.'Õ2<æ/«Bg]ƒ?›ïÀÀÀÀÀÀÀÀF–@—S˧MÞs?ÊOßDl$\AŽž.@l×;'@äõqBûõA›rX.@ž'®ï<gA¯$CMHA"''?»I@:V8?ÖÛ ?ÐÐÀÀÀÀÀ@\¼j)^ÂÀ@Åñ¢»"@0ðh¼ßÆ>@8Ag9—Ž<øøøÀ.Y""|j'À0Â|7X;®À*ˆè¼ojBÀPb}dÎ4€@a¯Ú&ÀYŸàù9j¿ó™¿nµI@âœ@÷äÀ»hY÷@TO@c~ÖÌ@G¤/B*ÀTÊo×{â&ÀFÎÄ­%L£À ü~¹7?ü(´à4è?ðÛ¦`FÆh¿ûՋŸÛiÔ@'ÖdF´dGaia EDR3 279578628391107328 áCH
û	K®N@Ÿ€@R­úw)°=«…'@K×uÏ)=0µ@"¯ ²˜9=ÚÆBJ¦ƒB1|@/"kœÙHx=õ´[À<v~I½ÏR=¾M&¾Lü>54N¼× >ž$D¾
rñ>§¾R)>¾/&9>Q¶V¾Áì~>ôqsCνF? ~ÐÀÀÀÀÀÀÀ->9391;´#YC!e?'?>`Š>¥_Ð=Òµ—>›jŒÁ‡çƒA~…=B.7AþÙÖF•@˜%ðBo¹‰?Ý=ÖD_‰HA··,@o,rÇH]A
øVAàÖðAšÅj+@ŸTÕÍ÷TA"¼CS¾ÑAƒð¢?ºº±@6¦@?ÐÛ0?œqPÀÀÀÀÀ@c"2Û(#@ 'ÂBÝT@Sô~ÓÈß@@d0Y÷"ÎøøøÀ*¯!æC»€À8ò¯Ù\¿ÀÚ¶x½ êÀdtÚÆh0ä@TÈÏw©n*@9òN?ãl‹ö _¿æñ".ˆ­ @ø'/ŽyÀ0ßß
YðÀ$ùÂ7⣘@Fé¨!ºÀ0Vþ/
"?÷¿±Þd'L¿ært™æ¿ªH¢—æ0@¡¡g–öG@&ªï'·F´dGaia EDR3 281252394325562752 ç5Հ>Ææ@Ÿ€@S–Í«·\>Ø=@Mys¬Ìxo>¹ò@Œÿ9ï?;òAáæA՟@%H]Éw`¤>Ý(HÀ8}HC>×ÿÓ¾êªõ>"–{¾íJW?öD½­{˜>[Ÿ½'Œ>P/ˆ¾ "‹òÞBxþ{EÙ2þ@†ãCAªú_FÀ?¡¸s=¡Í™½ýÐ>%짼Ûø=<aTç¾
±8?A÷@!>}³ÌBÚ8A@f–Ü>¤ý>"…>0"Ö>¡ŠÂ)TcAÔÂd8Bñ9Fr@ŠÐI"BÈ@t¤C`õÐA'Ô=7@cSgqMB@­Aä¡ÃAžì~:@œµñª,sS@úÚ/Cjf,A"²Ý7:@—'@QÍ?Á"?âÀÀÀÀÀ@bñÆLCn@'|1¥úƒ@T§þ•å-™@AçU'\øøøøÀ,禇ÜÀ8iK™êÀ…ÀÅ>SžÀhŒr†TN@Z˜8JÓn
@FÓï~ñØ¿à@!ª¿Ç1#o?øÜIò'\ÀHÌÞ9: @)"am[€@Pa¹<Ð0ÀB<ÎÀôÜ?ð4˜îùØ¿õþ"
LJï?Ò´æ&¬½?ü½Ï't@0ð	ˆF´dGaia EDR3 487953777121360384 ŏ` ú([»­@Ÿ€@Jn"­Ð>ð÷@Oö«â]ºþ>#Pä@UÔ9w>TÂúA°}×AлZ@2ƒ#'Ã/=þ¾üÀ2bîCeþ¤>Rz¾¡2>Kûu¿Ld4>Dš2¾KÖ¦>ŠO¾fnˆ¾7àd=À>½¶Â›mj?›è'DOŸv?-{@C«_FÀ?'= ½
¼e#< ª½È-8=œÞêG>•§ôK2<8ðÞBỉ?"i^>ùÔ\?÷¹?b}>‡hÒ°²PB¯Í@B£æ?M(ÑF@']ʱ?X2ÔD*¾ÚA–GK7@O)o•YõÜ@"â»AVRåA¦Ð¶D@ŠÂݒVúß@"NBC:A‹T~?ËÞ°@[áÀ@KX?¯,ÐÀÀÀÀÀ@an>'™ú@>ë>i'@Q)[úTÝ]@E›¢÷I¯	øøøÀ1¬T@šîÀ3âòn…æÀ‰|ËHÀd—ö'þô‹@aŸk©ÏSn@7û™¾|LÀ
Ê÷n9ù°@`Ã%—@§k$ZÀ1ø½nÃw(@G­Ÿ)ñÈ~@Eî,ñúì®À7O¯UŒûnÀ'žÃÇr¿êÕŒX¯ð?þÀ¥`0ø?þ–DG|@×¹€È"©F´dGaia EDR3 488080392755233280 ƈBdhü®@Ÿ€@K¨ŠFIœ>i*T@OÏA">|Åã@"g´Â`>§^ûAj"DA݌™@37·ÄÚ¨>RêÀ3ð¿JÚW>´•W¼c…(>Pv¿>œ¾m½Æ?z>‹¡Ÿ>r6E½êÕ>lÁM=»'$?f¥AD1¢>?ž™Ý@bS_FÀ?´v=
=½ÓÏ==‰Q
º³(…½®ð{¼¯À@?hB"<ovBÖÍC?ƒpn?Œä>Âj>׿Ñ>‡ª~ó §ÉBf@ØŠF%@r/Wʱ´?*] CښÄAœ8é&@C–F:h@£Ø°@ôÓöAªÙ/6@|Gçô—á@°°˜B£æžAÞô?ØL@OÑØ?ê`?µŸPÀÀÀÀÀ@aSѯcK@ÐâSœ @Qz¸/#8ç@EJáv­ øøøÀ1 ¡™ÜðÀ4‡ð³ÄÀ¾«†·?ÀdCĉ
Z@`
£¥Oz@8gyÀ>"
À
i*v7áÀ@ìÚ:Æ/@0=›<äÀ*æN({@@C4'I¸®@F$óøÀ4wóýAÀ¯=X¿ï^æ΀?ö\òC'6@èÕwG@'사ÉiF´dGaia EDR3 470323730946124032 †ìñzéX‡NÈ@Ÿ€@OÒqo¹=5'@Mª°$fS<ÜÅ@ í‡r{=7œvBÚæÃAè\6@0èc¼Ñw	==RªÀ7Õ1ã¸=2ò2½{½>5ä½Óu³>¤xÝ=\¦;>'v|>¢"Y=Ô#ï=‡Îµ½,Ú»¹¿x—CÓ¶!F?¥»±ÀÀÀÀÀÀÀ3=…
'6;ÒûC-u?w'>'Š¼>"{²=ðoC>;VÝÃŒvAÂHö^AÅaùFÒ@¸ÊÖ|'¹±@9ÝÝE–ÍAr¢3@•×ò›<9FA(¹8C'A‹Ì\3@½=ةՋFA@).DÓApÿ'?³*8@fD?¥› ?0èÀÀÀÀÀ@bK&ÉĈŠ@$"CÀ]@R[ê›G6x@B² Cò·ïøøøÀ/yá±´˜äÀ6«½7>ÀY¡·_©²Àe¡9Í£@\T¨hÒ>@5mø´«\¿üŸ¸`v» ?øöa»¹?ûô¡d"ÏÀ5ñõèš?è@2±3§>"@D§\U6À8g/a@ã¿ó[ÐFþ¿é3³\<«4?엒̉­ñ?ùë¦	Wq<@çZà‰bF´dGaia EDR3 470067029339560576 †yhZ€'ö–@Ÿ€@NÃÍ¢ù'=YŸ@LÐdºÎ˜=›@Š Æl=ŠyBºF$Bš±@7}¥<==ªYÁÀ=ˆ@\
&=>pÁ½ˆa'=)áG>³<¨½N%>©!±>"$¸½"QÑ=úB=u9µ±>¼XÂCç…F? ~÷ÀÀÀÀÀÀÀ3=î=ï9
;Î
áBÕ
?ƒ>>fìr>«F>/3=hé´Âÿ
]¿¶©‹ÂuxAÿž¯FÖ@©+µÉŸ3
@
|KDºA‡V:5@€Ï‰B×ñ•AbºB]'A"ø6@°7æ"WOÖ@öʓD––A{<ˆ?ºR9@3Í ?Ìà?›`ÀÀÀÀÀ@bVoãÔìm@'íú
ž¬@Qç&¤Ù>@Aÿ®Ç#ÉøøøÀ/%ÆVªÚàÀ7$2——RÀ­é¯tÓÀ`™ÏŸWr@UÎö9&ŸÚ@&prü†¹È¿ùþ݈(ˀ?ño
®%P@QÀ ·D@+ðõHrã@À'Wò,0@?ù¤8¹óÀ+¥oíŒÐÀMØ8ýq?íîúËÔ¿â_M	tN@›ƒÝ¢}<@i€ù4F´dGaia EDR3 470623618442423168 ‡ý°+k€}¹¦@Ÿ€@Og'­©Ý=—ݏ@N%:B‡­í='l­@2ª¤;•"=æ6dB<"UAôñÄ@2³ê6|R>)#À8³_>ÌÀé=àš=8e¸=@ÄW=˜Žz>gÖÅ=9|>'2">>"Á½'¸^º¦hW<¬˜d¤¤ÀrC¿MqF?›ý%ÀÀÀÀÀÀÀ0>=Œ»4<r§%C ÍÚ?jy>q=¤má= x>
_Â֘ÙA€'•B(	ÄA—CF¶@•:brA6	?É}ãDWÄAŽÖN+@fu'Õ'Ðu@ÚðªAÒjAž^+@°nk2Aa`C`±A"hY?ÃòI@I°(?ì?¦ßPÀÀÀÀÀ@b+ý[óO@ÅO'Ô@RLsÿfêw@C6Ô VøøøÀ/†kVMɋÀ5׍dÙ¸ÀÕítXwÿÀcIxéÊ5p@Z¢¶»^J@5,srj¿ý…@@Ø@®˜vØ?þrp±•ØÀ@´uù@@)Õr°¬Ýh@D†™Ëý0¼À3ùóÔnè)ÀEN>'{j¿¨°¥´gà?ò¸¨Oï^]?ú#9l.7»@-ÞorãGlF´dGaia EDR3 439807709128929536 'ȱ5"PÊ@Ÿ€@GÚ^úß7W='‰@IV?Òç=îá@OÎkˆÛÀ=fmµBÏ0™B
Tµ@89Ík¸í=[ØâÀ8­ðìðM-=NIÙ>®¸§=ß5½½€`¡=ô¼nd"<ó«	>˜€õ>"ÃQ>7´n>¯«D'¿	—=CÂe,'"ÙF?ŸHÀÀÀÀÀÀÀ,=­ÆÝ0<œÙªB¹É?zÍ`>V:'>µr>!<þ>ý•8‡•pÂ&ÜB˜rB¢˜F™@²­3;ü'@'DDƒà`Aƒè€(@‡)ðV§ÆAÞøBŸT¸A'O#)@¹§¥ŠmAÈõªC§qAs¨Ó?¿Åy@;ÕÌ?Öj0?¡AhÀÀÀÀÀ@b	†§ƒ8ÀKë|@‰'@MüL1‡{O@?ŒóŸõ˜øøøÀ.wcÞâwcÀ6ŒÏ]>FÀ}U¯IÄXÀaO¸Œ¹?;@Xá'TgSóÀ2æŸÀQï¿ô‹ÉÉ寘?úå=®3¶¿Òh¹ìNn0@ 'evÔf°@˜©\`?ïD´mÀ À.9:<¡çÀÇöÿt?áXsU²{?חdt!5t¿£ªa(?ù'\æAåiF´dGaia EDR3 439305713350102912 º8O€,'?é@Ÿ€@G/Á§d¸>	A±@HîX÷C> -@•žJä)«>H
AñqjB8œ@7Ld³Îß>L9·À7Eø(7>8Ý>¯Þ>‰=K½¼pù¾(NK¾
.K>'b,>¬·j½¿‰>šH›–=±¯Câé€>à
«?‡W³F?™ÊÀÀÀÀÀÀÀ/>›c2<%Alä!?€H×>äèj>èäÎ>Í?F?¶XÂjG 0BÂ"†6B"r»F²@‡*	š‰‹‰?ËCé¥pA"~*@RÚ¦LSð‹@ÒpñA7|¥A¥(¶,@'/~è•)ÇA!ÐBï6¢A‰(?Êó	@`@yÀ?¯ ÀÀÀÀÀ@aÿñ\?pÀÓEð†Þ@M\"ØH>t@?Ö3høøøÀ,‡˜8FV]À5 2 À%^ œÀ`ÿòÉÛ¤@XºìyP½ÖÀ6lç<»R¿Ô5²T @àþR<8?¨µ¸7 ³€@%ŽÁ°º  @.Kª¯³À
f
:òÀßnǓÁÀ
E¡§Øߨ@ŠPd=¤B?óÇþQRŽ?Þ]zçŠþ@	i³A'F´dGaia EDR3 439836128930823424 œ¡MýEÈë@Ÿ€@GǯW1=|Ý@I‡iÖ-ˆ—="hZ@3®²Pžä=Mó@Bæ¹B	¤.@8´ïÏÀ~=4ö•À7ónxØ&^=R¼©>è"ø¾"ݾVR>]jl½®5'>f_>àš>,¹ã=ÊO6>ïx/¨¦?—$ëCíÞ=æˆö?ˆwF?Ÿí¸ÀÀÀÀÀÀÀ2=ª6<~
ÆB›ºâ?…*_=ÞQ§>ëC¶>%?ãÕCA-ÂYi$ÁywþAò;?FÃ@¸¶<ÒCPA>Ò÷D›ÕAyÝ2@NÄ­«0A=pÔB©6ÚAŽ±q3@ÀME.C]B+ß·CB?~Ao'?½%[@9ì?Óy@?žÄ˜ÀÀÀÀÀ@b"‹&ÁÒÀ+{-Õ+¼@Nízõ²à@?ñòkpþøøøÀ/Y¤T³,À6ˆâ4×znÀ†ÃAÀaWg1‰¼º@Y.‰ÀŠæ]À2%Ҳܘà¿øówõwà?û$1ó?Ô4Ô=Ö@@ {)̎À@h R<?û®×1ŒBðÀ%j®mKn<À‰'òíÉ?Ùõ$#¼?Ñ@ÄØ?âCÚRöà\@y4BóhF´dGaia EDR3 439864441356080768 ¶aZրhóŕ@Ÿ€@GèÙFËp¥>ˆ²s@I¨ýݹdj>¡¬Ï@ô4@OG	>½S5Am{ÜB‡@7 Ú)´8>½ÇÀ6Þ/Žâ>ø*9>Òÿ¼½¸@$=ª{[>_ۀ½Ñš…>N}?°©¼\²»¦>]>¼¾›XX@"6|Cé Ó?²=I@Tô_FÀ?•w
=3Œ<.ÇH½×¹·="f	¼r¾
Ìû(?=ôŸ++;°VÂC.vÀ?ŒŒZ>Î=>¯áð>>ÙÝBÂñ'Â&ÏeÁã¡fBÍçFn@q-ùbRŸh?JÕoC­vAœ·^@DŒ×+Ÿ@¼"l@ß´ŸAªns"@{LìP34@ékåBo‡žA'-g?ތ@J`?ÛqP?¸ŸpÀÀÀÀÀ@b׈iMXÀîø™dÝ@N%#°¯í2@@$áíëøøøÀ/mäB<MÀ6Áe÷L9ÔÀޑhƒ¬2ÀbVÝ8y)°@ZŸs‹¤SîÀ22Þ¨Q[ð¿ü?ÊìãÖè?÷›Ô	Ãý0?׃Š€0?°
]jß°@)»^gôŠˆ?úÞÚ@ðÀÕ}ÈG¿õšÈì5¿å´^ŁÝú?åönßIz—?à¢ßJ¤D@"ùOÕ/ItF´dGaia EDR3 439893436676067456 ÐÀP€DÑÄX@Ÿ€@G{©Ks>ÀŒw@I"£¿ $6>ÁÕ@‰'8ÿy?A'AAèEä@4ó†‡?ÈÂÀ4"†È¦?ª>×:о$QT¾;Î
>Q ½Ï$=Ü>¿|>öÜ3=š(f>­"E\[?ÝÐYC٘a?ô+?ðy/_FÀ?–Æ=¼Õ]½(Ï=dÞ="zÈ»"»<cü(?Z0Ø*
<:ëCù§?ˆuˆ==õ>â&d>!Q>äûk¢5Â'5"Á鄟BhðFY@i‡K¦Ì¢?L*mC€	þAŸKð@AØNš8sÏ@±AQ@Î.A«¨M'@tŒÙŠ7Ä!@ùå$B(júA"¤ú?är:@@˜?ÅÅÐ?ºo`ÀÀÀÀÀ@aôÁ"&ôvÀ–¤®0\"@MБád¯…@@¤œI
~øøøÀ.Sµü‡ç«À5ßÈ¾8øÀö乘K¼Àd]§ÈrÎ@]u ÚØÀ5hïXœô¿ónZ·1Ø@ÚÙYRx¿ÄU"mÈàÀ*§ì:Ҁ@84dm¡pì¿ø'ó ãþPÀ#D¥4ŸŽx?ů™Ü†È¿õšӌz(@§TºÐz‰¿ÆUΡ^êã?âÀ˜v'ÕeF´dGaia EDR3 439925051933342720 íH<GMx@Ÿ€@Gހá¶	Ò=":¨@IӃ=°.=ž7›@n\ÙZE=à9BLá[B3@7[ރ3:=²'ÔÀ7àÃíµ˜=ÓØ´>âv=¹l¾Oï=¡®Ú><ô–&>‡:±=o>'xj>·kC¦¥BŸrGF¹?Z¿ICxxáF?¥7ÄÀÀÀÀÀÀÀ2>"hz6;ÎC+AèD­@™R2=zïŒ>íð™>'߂?ÒBù¾Â\ãÀ»HAó+PFÅ@×¥»‹¥ØAü´kD?¥aAk¢q4@µ¥{}U²AètC9ÃBA€s2@ܵM¸ZBµ^©C¢AY;í?·ìë@"ä?£ó¨?"4 ÀÀÀÀÀ@aùûí̇Àä0%t@N-ÑÝ¡©Ñ@@<…wŽÏøøøÀ/n—tvÀ6oíOÀà)°FÿˆÀaè"øí	ï@Z3ÅÍ°ˆ‡À1ç34VŠ¿ù±†G˜0?üÁ7C²¢`¿Ø•ùü"!0@zÎ^íÀ@&]ðxV/P@öǖ4(À1áj­€úÀŠìˆ&½ÿ?ÃôJÄøý ?àD[}›8¿Æfâ&ÇL©@"o1ÃýF´dGaia EDR3 439926391963080704 î¹GXFÎl@Ÿ€@G÷Cl47i=JÀA@IߦLÞø=`×d@}:ÐXK=–¿²B¦Y[Boå@9Ñ[JФŽ=ŒJ¹À9>Æe#mÎ= vf>åa­½'k¦¾FR2>5"ͽq¹ó>+ò>áâ<'.½ÄU½>âÂÂ?"!€D
Km>P{:?ʂF?škÀÀÀÀÀÀÀ5=þfm7<nêACJÊ?"æu=äÇ>໛>G *?–BÔKJÂNæÁ`¹'Bš7FÎ@§/‡Ë'©@0[fD† Aˆã5@t)ŽL,	$@ü­íB#kA˜ˆþ2@°Æf›š9AeHC•ÖXAz¦u?Ç!¯@Y®@àØ?«šˆÀÀÀÀÀ@aû»>3&ÀQæ2¬pù@NC¢Ž"õ@@C,—f¼èøøøÀ/¹>¸R@À6QcÀ#þÒÀçÂ3oªRÀ`k&ûÆ @Wù}¾T'À.Xh¿«&4¿ùŽtȔ†€?þ›÷|G­P?Öð}ÑS20@.Û~†X`@.ºC1@@Ò/'ÔÀ(I°®ÃV0À
h§¸Fï¥?ðêÃgÉ6L¿™¨wiÖï€?åHG
öº@ßÚÍÁBF´dGaia EDR3 439440029866690944 4aJ‰€šx@Ÿ€@F"ɧ5k›=À@HÔ=ŸñÌ\=Â¤@³wÃr"y=Á3dB{=mB
ØI@:ø6w[=ñ½3À8¼?¬ž³=²uw>Lo[=ÓΧ»œ
P=ŸÊ@¾?å½°)>ZIÂ>ÀA´>=Ø|>Y{y
¾7Œ+C¦>4>f?9¹©F?œ—ÀÀÀÀÀÀÀ>-o`!	=1B»†ê?}­¥>Ýà>gðÏ>@Žë?ôÁ¡)ÁÜøÂʆBÓF@¡ÊŠÏ¡/…@,ƒhDS5xAŠYÄ@qÑðÖ<4–A%UGAܽGA™›•@¨ÔLVé¡+AZџChbÃAá?©†@MX0?ô?¦"PÀÀÀÀÀ@aÛ½8³!À "NrR[£@L'Ê.Ü´l@?MSg´à«øøøÀ/y¿*ÏbÀ6€Ðñ5¦@À†‹Êɝ—À`¤– ï78@Y4BëÞxÀ8S·	¶¿ü™PÌ(o?û¥$k-6p¿Òü¤L @+D"3tæà@òӄ]°ÀËی¦îœÀD,ØpÜ¡À$2´§?Ò1ªìåÈ?Ä]Á8lý?´öÏaíL<@ +«"m	WF´dGaia EDR3 439949103750980864 aT%h_!@Ÿ€@FóɁ†R=:˜È@IWgč9)=/^I@¶ú@´8=ÀsB½æöB	ù@8"¸Á D=wåTÀ82ÂüÈn=müg>vq»>8Vv>njm½GF=k¿¹¼ð—t>ÐóÀ>™Bi=zÒa>M¹z?ÆSCðOà>@¨?ð"/F?7zÀÀÀÀÀÀÀ.=¼Ä2<2¼>B¦‡s?‡>³b2>³XÔ>Œk‡?y$Â[§ìÂzÂ<é¸BáùF­@°T·O‡ý@†Ì(DxLA…í/@ˆV(h<AHƒBŠÞJA"ºz1@¶Ûi‹Æ§A`VèCÍ÷íAu€m?Âî@GÒ?êxÐ?¥+hÀÀÀÀÀ@a銄¿4ÀŒ³Lã³@MYøºMáØ@?채Õ
ÈøøøÀ.féC¸ŒÀ5Ùðk–•.ÀàÚøTÀ`È=$oB@Y¦9
jÀ4:'§|¿ôôð–T¸@	–b#ȿؔð¥a­ð@)
ûof@@Ўy4¬Ð¿ÖT@JR›@À%[-ÚÌÀÆGpJ?òUöGY;À?âóMiMåØ¿—_££"+Ð?Ó0]—tF´dGaia EDR3 439491015421280000 bÀ)?eáq[@Ÿ€@F$úP â¶>'ÐÜ@Hñ0<¼ï>™[n@Lc¶ï œ>Ш¦A"°¾B2ÅÃ@@K?ÜØ؀>Â-"À>–ý_Œ>ÁVz>­¨‡>°>N˜1¼R7½µé]½¤C>º7r>¬1T=+2>"+
@_FðDm`?æÍc@¨00_FÀ?'Yi=™E½¶Œˆ=âð'=–•Ñ½G2½Z .-?tn.	<	†lB¼GX?$>А	>Ú6>Ʊ§?(ÿ$ÂNÒÂ!t—Â-ÔãB¸³F@pÈÔ7§?N£C¦^¬Aœë@>~¬Á@¢F@½x\A­(˜)@}¾ã›}^Q@õ‹UBx*An«?ñ's@eÏh@ëè?ÇÇÀÀÀÀÀ@aØ ì³Ä½À *_WÛ½@LŸ«F7¨§@?'õ˜Æ‰-øøøÀ/ڟ.ŠÀ6üǧ!(À8òæÀZ""Iaz@SÅ7‡ôWÀ2þa57l¿øçË3hÐ@ñ3'
Ãø¿Ü<Rx¡W@EZTjS¤À-¼¶r0?õLZ0À3-Z¬}µCÀé3ªç!¾@\ã'-ô¿æÚ¦Á€×Ô?̝gQËTè@	ù3&Ÿ©ÄF´dGaia EDR3 440760680774224768 偁ˀi¶×P@Ÿ€@E¤Ú¬=¥•A@J»ò=Ìæ.@Sû4
÷>RB=UB
Œ\@:ⳑî=Ü
ÒÀ7Jƒ-ÉH>
F1>å½´e½-ök>9zĽÊ
¤>@e>÷£†=þW'½a–>֐IÅÃ>•C1D9™;?]Ù@ÜQ_FÀ?Ê&<¦¨À;¥'O½&Ž<°ûî<»Ç½ûª3>ZØi77<®BÕ,?(=»G>ÜDê>‹ÚH?Ù=ÂT(žÂRg3ÁñäàBèFÏ@˜|
äŸnu?ö¿ÄDK8iA˜ô1@`˶[@Ê@õíA…ºþA ý.@£ áëMÐ-AÑC'ùA'4"?ÒtÇ@rÛP@¸H?¶FÀÀÀÀÀ@a Á'c"êÀU;¶(@L±#0oe@@üD™åöøøøÀ0yÊNk3À5†2ê*ZÀR¸•µ×ÖÀ`Elw è@YüÞêBwØÀ2W¤úæŽ"À6¦cÜSØ@§‰òzh?ÐA¬ðYð@2L˽{%ð@$¦¹\å©Ø?ø'²°ìîÐÀ-{øê£ÀŒ²±À|Ñ?åq¦át°?¾É'©p€?æ»`³)È@-íYj±¬F´dGaia EDR3 440474803449320960 á€V	o€¼@Ÿ€@F"6­‡>•ëÓ@I®Ù» õW>˜'@ãE«Q>ÊfA~S{B
ٝ@9ñ!¡'>ßl™À8-Ì	Þ>áÝ4>¾ÓF½&>¦À=Y	©å=ÔT>ÌO>U°½‰O¢>Î+ŒAE(ED€¼@#‹ðA·Ë
_FÀ?'K<=wóʾ¢:}å½q'꼪aC<¨Ú*.?:./	=	dC2±?¼QÄ>Éä>û/ô>ħV?€VÂlêfÂ5'ºÂ+ÊSB—=F@}~8œ{¤?¢ýC¹M$A˜–@Hÿã\Å@cÑrA`´¸A¨ºô)@‡P[¨d¼Ö@ÁFæB÷	áAŒ‡"?×êÎ@až@ªð?·ç@ÀÀÀÀÀ@a¿X{íðÍÀH KŒt@L܁þ^D@@xƒ‰¸´øøøÀ.…¾×U¢À4á֎á¶Àð&ôFÀ_*ۊT)@X^Z—cÀ2íÀ¡ö'Œ¿ôþ¡z@
Ðã
Ì¿ˆ¿Å"ÂÍäš @6ˆ÷㉠@Ê[¨O ?î_ðæ°`À!uyq4kÀ!"|žeî@méŠEËÏ?ÛWi÷"0?ٗPç`¸@Š67Œ3F´dGaia EDR3 440778337378192768 õM€/xÖ@Ÿ€@Eo@K2Ðú=€Î˜@J7ƒû
åT=³Š¥@3£ð…=à¸
B\ŠÌBOí@:yü	b£=¸ÆÀ6  ×#0>??ž<½É¥½š[b=xt†¾,BC=±P›>¨"û;ÿÅ=[å¿?ôAáá?&Õ
D
dv>ŒÏN?¸ÌtF?š›ÿÀÀÀÀÀÀÀ7>J(Ö<<†Å1BŽ.…?'Ÿn=¹(?	è0>n1^?°7Âd¡wÂgb:ÁóµÒAò§÷Fõ@›Çå?À@íDLGîAŒµò8@g.ò§-"K@ѕXAâŠîAWÏ9@£"e@óÂxC¤umA'T?ÆzA@Z³Ø@è?«IàÀÀÀÀÀ@a™m…"‡ÀæA´Y…ø@L¥"hÌæ@AY»âêøøøÀ01@	Ý9½À4ùÚd«LpÀÏs¦"¢À_ÕpíÎ>@Y÷}3ËÃWÀ1ìJ'ú$8ÀòU¸RÈ(@

F™éi¸?ÓÏ©Íå0@3rµ]|ô8@${«©0Ð?ÿG_ß³pÀ)ø¾âÜÕÀ˜ã¢9:Ô?òT6ã:@?ßfÿnÐÐ?é+"í¯w@$g,²ãF´dGaia EDR3 440783869296312320 ú˜!ƒ@Ÿ€@E°ÒO=ÆÈK@JM@N¡[î>è‹@nFSÇM6>"¢¢BÒÅB
?`@9ãâ…þÜ>ˆÚÀ6æ;nøñ–>9,‡>ö½¼Ûý¾'lÀ>:ŸH<ûþ>D¹c?'€=â…0=Í¿W>ó˖?¦£aDDÑÜ?>D@â5ñ_FÀ?ÓÐ<ÃUè='e6½¶iÔ<^¤Ò=%Ѿ´É;>§l@<œ<B½:*?…07>,Æ>ýBê>¦Il?žBÌBtÂf1ËÁƒƒAè'F@2IG&©?¬ï‡D?ΣA'/Ü;@[— càc@ȪÐAŒÍƒA¡Ùô7@—ãfÂ} ž@åÃÆCTíkA†K¾?ÊjÖ@\q°@PÀ?®AàÀÀÀÀÀ@aŸÎóU°jÀ¼Ñ-û@LÛt.60¢@A!—¸
øøøÀ/žl"I×À4ž½4#«¿À¬uÓhÀ_£ãVçþ@YŸæ!ÕX[À0í'x¿¢¨¿ýÄu ­@ã0&o@?ÅWSV+Á @4:¯"؍8@!¾ó|­ð@™íi­Ó8À%ÄÌfË/Àt÷~pG?ûKñè±û^?ç	Š5L?ä™î'-õ¢@ù»‹ïÃF´dGaia EDR3 440492228135497216 ñYV.O{PW@Ÿ€@Eé÷ÞJq>7C@IǕM<Â1>ŽjÉ@6—öŽõ¶>LøB0yŠB
Û@:CDŒ•>uÎÙÀ7¹PLõÿd>ÊPì?iÑ(>Æø&½ˆ¾	HR>˜üཥUÙ½§–ƒ½™sW¾>¨=?i˜ÙÙ@úy!DS:?G)AU¼_FÀ?¡ÏA<'C½D'(½…q=úˆ¹=ñ9þ>®ƒ
?!½+	>-uÞB=3a?³…¬?-•d?nâZ?"z?A®ªÂkËÂjL&Âl]Aû3!Fß@°û^ýÞAäµCàˆáA"¼øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@a·)§UÞÀñ.Qè5â@LËñÀ"%l@@—ݧއøøøÀ.ªøgç À4´¨~F0ÀµMúrT`À^뼍K@Xf$EhoîÀ2›l«¥¼*¿ö(k1€@3ÕÎᛸ?Ä/'ÂQ" @7ìðø@ÐØUª ?ôU7¤úPÀ ]…
‡&ÀmÒWNà@ÆI·Ù˜Ñ?؊WO€?è6úï–Á'@DJusɌF´dGaia EDR3 440492228136680960 ñYh>/'\û@Ÿ€@EêdÝ[¨=…âÑ@IǕI붾=ˆF=@=MÍÀç=»ÃB"µ Bò
@:'"¸%=ÃPzÀ77°S·=Å
ø>½€Á> î>lþEm»µ½ü­>#>ˆ"=D>¬Ëû¨¢A-ØyD´þ¼?&:'Aê'P_FÀ?ž)Ì<Xºp½¢U󻲃Ó<ía³<ïÉ<ð¸¯0>‹l5
<EªÈB¬S3?³E¿>ß?l>ù†¨>­ûƒ?%؜ÂtÂÓÂ>ÞÂPdB¬ÿF¸@µ…Q¢Zž@Ñ©õDR7A'­O0@–×\ÇÐA)³vCV/A‹²´1@ÊH~GÁõjBL–C®m^AfÎô01@,Á@BYÐ?VP?ô]PÀÀÀÀÀ@a·*|"p
ÀñܖŒH@LËø›šü_@@—ÛŒ/dòøøøÀ/öì}gžzÀ5~´Zx'À¤+{äFÀ`áeǨF@Ya•¾ÈÀ3Z¹Ô²–ÀD_t(@ãvë<È?Õ^P'ð@2ëòöë@Mg/°?àÀÊ(io À&»½«¬À!Ò<#L%?ñƨùã'Ü?ÐR§ÚÂØè?é¤'si
@&²U7F´dGaia EDR3 440817614858649472 Ib€N³ûL@Ÿ€@Fx|líNÜ=2/˜@IÞaiÒe=fæì@¯ÙƒÏMv=ž×ÑB'@úB¶º@9íSñ4=}U'À5¸» ʔ=ª¿ù>ÒS­½q	¾8}=[)7>µ">dé>ñÅQ>P҆>)<?2SÆÆA½;DO9Y>Á»AŒ1F?ž
^ÀÀÀÀÀÀÀ4>`ü8<±½RB²>@?¦õo=\Ô>ãÿª>o˜q?øÔB¹8¢ÂW€ûÁØAúX"Få@³öðXôè@¤ØñDl­€Aƒ¼g4@…")´ÜA!ŠB‰4íA'ìÅ3@¹ÉI™e0îA®EC—"ÜAs.b?¿a"@B¬ ?ãà?¢S`ÀÀÀÀÀ@aÈ"#mÀ¶¾¬K@M8Šëýp@@HJX¡¾øøøÀ0|Å^À5ÎñÆh½ÞÀÛÄ-"vÀaRÈٗ(@Z҄v?vÀ35oÚ%SdÀÜ;"Y'à@a‹‹ýÞH?ëØ/7ø@ amäÎçà@+SåºÛæÈ?åj	z5`À"-ñ<†?ÀÙr%Sy?¤•ô-ø€?èXK»}–h?ò®ÈúdÕ@+K""4H˜F´dGaia EDR3 440819951321025280 ie'øó÷@Ÿ€@F‰³Lþ a=ë@Iíü‡Å˞=;¹õ@±D2*Êê=…Bµ"‹Bø:@9óMnõ g=[C¬À7ØmkŠ]4=–¹³>Ü&==ŠŠ‡¾Ov›<äk=¥NZ=Šô>ZD%<Þ5<ÒŠ?©‡ÉÇ>£¡,CóÃF?ŸyÀÀÀÀÀÀÀÀ5=æ½:<Cc"BŸn?EW=ZÐV?¾Ï>O΢?¶—BۃíÂdü6Á{ÓÓAø%kF¯@®mÁÎ9Ž@-›ÎD³z…A…°f@ƒíÒ}ž—ALg B?‰êA'ú@´¯?;ÿ†A¬ÅCu1aAwÉ? @;ż?ԛ`?¢ðÀÀÀÀÀ@aȞ'lj
Àn_#Êbö@MJÇÕ;¥-@@šg¢àÅøøøÀ0*+pO»À6 FÝr™ÀI¼üìÛúÀ`˜œ•Ÿâ
@Y®¬¼Z´'À1ö Ê¿CÀ¹°éûx@,ˆX8p?Š'0ö@,$èj9À@"5'í§¨?þ¡õ³a ðÀ8£b'Ë[èÀ
.KFLµ?ÖèFnÄÀ(?ÃÞgQ·VH?×ÃĕÜq@$Xwá±i¤F´dGaia EDR3 439572555379925888 ¬énc€TÂv@Ÿ€@FÍk"$K=q:'@I@<ìTŠ.=ŽŒ	@_H¡ŽŠ°=»+B½8B	™9@9ûê`ÎW=«Š|À7'(¥Â'=µ%>¹U=Ä}>šÎp=ÛE¾Œ½ë¼›5?R½>¸¾+m¹>})i»¹@Ü>DEâ>äW÷Aëœ_FÀ?™ÕÃ<Bµ'¾ÄݽtŽ<÷ü½©99½HÜ2>
"‰55<€ùÇB"J?‰)>ïÄ>ò£N>é0?‡ÂgX=Â.:xÂ.¢BFÌ@«d±{ŧB@-0D¢ìA†š0@?Ö|5½ADBf(_A"º§1@³.µãÀŒiAGqæCÄù¡AxR?ńÕ@DŒø?â	P?§ ÀÀÀÀÀ@aæù…ÚØjÀŽXÉ&/]@M5²öË´@?Ðøže{-øøøÀ/@'?–À6-r'døÀ6àà)ÊÀaMO»lC@YkŸ9À5Dë0Ð$¿ù¯[ƒñ0@m‰–¥x?Ÿé'¤³«@%‰F±–0@ ºŠÛ³Ø¿öB°­«PÀ+_¶'@ÀÆáàßd?ãJ	ðX?Ûê¢jèÌ?×¥<Q%‡'@Œw€‹F´dGaia EDR3 439605364629563904 ÊÀêîÐÆ@Ÿ€@FuA0 >͚@I<kïê5¸>í4@C2‹J>G
sAÚÅgAü0
@6ޙ"‹Bm>{.À5²'ÁÑ/ø>7®«=Ùòä>Le¬?N«½Çš½Ý<ÔÚ?	ûZ>ʶx¼¥iº=Ž ¿¼@M4D)?A6U@¢å@_FÀ?—"÷<Òñ<^
d»¹‰H»<NÍ=Í£½âX'3>»D17=väB¤1"?ŽX>ócä>íæ>õcp?$×ÂJ•8ÂD¤Â+U©B'âuFÔ@ŒÔ Æ3¯?Ÿ"}D3ãaA'r.@Y:ók<W@èÇA^±{A¢ ò3@"ÑZ¸gA&q¬CxA‡}Ê?̒õ@Y@@vÀ?¯EÀÀÀÀÀ@aÛ0bÀúרîÞ@Lö;GÐ_@?î›bÄ´zøøøÀ/Lî»´ÕtÀ64[Kë!_ÀóãॉuÀb–±À\Ú@\+›dÑrÀ8&ͨ¿û8 °x  @6?_êÂ@¿Ùѝ
À¿þÐfÌëš@3N˜®½ôÀgh5ÂdÀ7'•ÍJnÀe8kBþ¿´ÎÞÒ¥b0?é'4tv¿ÁöøëeH?ï¸%Á³2«F´dGaia EDR3 439052452017255424 Óá@´
5k`@Ÿ€@D‰‰÷SÅ'=Ž"B@IEOQ+éµ=¢ÈÒ@!0GG›=ÍØB–rB.Þ±@@w,h]Éþ=Øc À<Àå' ój=âÄW>"õ¼ !νyÖ¢=‰µ™¾|¨Þ»Ö
>3¾¾>fåL>@—¼>‡3Â?)ý»C™'ˆ>"7?ÝS¿F?›…'ÀÀÀÀÀÀÀ>-éa"
<£syBÕ??ƒ™'=Ù >ƒ¶0>9¦ì?I4Ã0T¸ÂJ-Á•ÞÚBc½F@¡Ìy܏Cn@D¸tD9L%AŠXÒ@pŸÂë¿@ÁNÍB*(œAš'®@¨óýpcû3A,JäC"N@AÊÿ?Áã{@Tét@Nà?§5(ÀÀÀÀÀ@a"¤mÓ2À Ôrüö™Í@Kž*É@@k^|Ä-šøøøÀ/ív‰cÀ51)a[ÈÀüBДÀYmÆÄpð@TàªCÀ3wý'ÝÀ—CŽ†`@Oζhîø¿å)¹Œ¯˜ø@F‡î}4¸À$;À¤"ü0?Ú0¿¼ ÀÀ3RÃxVÀsfnÉ@5ðzƑ>¿ÞüûkàX?Ä{¨]›Ø@¦¤@r­SF´dGaia EDR3 439066638291964544 àÈ€n¹¨@Ÿ€@DÑw¡#äO>I¸@IK¥u&><:@{ψ¿È>$"ÏB§ƒAù¢¯@7©PÑ´Î(>K½ªÀ4WëlÞáî>Uˆô>PuÀ¼Õš1>7ü¼·<š=-sñ½–v>ˆâ¾h²>kïA<3W?ÒÑ¿ÌNâC:{åF?aXÀÀÀÀÀÀÀ>•v2<Ÿ<¶B"O6?k¡Ý>Q>;çH>Iš?#ØC&¨¾ÂÑ ÀD6ÃBi{Fê@Œï>$L?ÇlðD'TA'*è@aã	¡½‰AF2aA0ÞÂAŸúf@"û¦v9û:Al	{B­byA‡Øª?û!@A
à?Ü÷à?¥#àÀÀÀÀÀ@arÆA]À q:©Å¿<@KÓWpœÞ¨@@`…_YøøøÀ/ô
±Ò`£À5K`.¥ÔÀJªl¶zÀaâ;G"@]¤ïÌ­À: ÿMù˜À8Œ0²|Ì@~J®˜¿Î{þüû  @
³6úψ€@6Žt쩤Àÿ?ebr$À1€zºÀËÂÓ¹î›?°Ê¥¼U€?óÉ~&KŸ?Ãaüþ£Nˆ@#–÷«%¤ùF´dGaia EDR3 439087361511169280 ó¡<P
»@Ÿ€@D¿B‰ g=v¶z@Itµ	N©=v
®@¥«s—´&=›Û'B¨B©Â@<BdÝDRŠ=ɁÀÀ8…¾#·É°=ªfw=º@¿>ì>	P—=sŸÜ¾ì";"ZÔ>K'Ù>	‡Æ>û
½öG?ŽÅ±Cžs‰>>Ük?€ÝF?›CÀÀÀÀÀÀÀ>ë!;
υBç²û?†=j>xÎ=€äÏ<ߒ6?¡ŒÂôÄóÁÔo¢Â.XAôHcF@¥ì­ÐpÄ
@(
åD…—'Aˆ‰@@t°ïåÈiZA
Bo6A˜Ol@¯
þ°FøA@~½C¥²A|g?ÄP@RyÄ?übÀ?¨ÈÀÀÀÀÀ@a–OGN9}Àâù¿M­@K×­ö*˜Ú@@‹ø[v°øøøÀ0gm6ÀŽÀ5G¯LG-À-º´5À]á<€s¸y@XutçèœHÀ5 Ð¡,sdÀ3Óþ°@›Ÿ]£Ð¿ÝlZ¢óL@;BeKL@ÖҔ-š°¿ü³qePÀ5"RM$ÐÀƒÄ!›t?óIäûw?Ê$Ì l)?Âà~ðµ_Ô@Wîùó"ãF´dGaia EDR3 439089148217632768 õA=¨2[L@Ÿ€@D•7!Ò<åF†@In
™·í=™,@ÔVaJ[=APC¨£BSF@9):¬ó¥=+ÀÀ585ˆÃ=PCd>{¶>)Ä=<ﻧ>ø½:nç="n>™=}ÉÃ>"Ž?=Üâ»åä¿B¥CX£ZF?¢7!ÀÀÀÀÀÀÀ="WÑ 	<¦ÅËC2;ò?xYü>)`¹>o_Œ=2:?	ÛÃ;ÝÂY‡¼A—ŒAAõµÙF@ÅOôõ‰8ÇATºûDM-£Ay{Y@Ÿ%˜B?ÃA
§BâPÝAˆ–R@ÊÊÂ451'BDC±×¾Afy®?¸¤ò@*ËØ?½ŠX?˜
XÀÀÀÀÀ@aó—úéÀ 4nðU"@K·­õ*A6@@ŽÅp!)/øøøÀ0\…‡
2À4úÅOÛ`ÀÀy†o}9ÆÀ`¼üZ›Ò°@[''Ñ×0À8±æ¶Â'À{9•¡KÐ@
ï@hÇ8¿¡^/|.(€@)¾(˜«/`@0¤+L°RLÀDšC3($À*ހÒqÖ(À=ô,&à?äf-b5D?ðzõÕ¥?Ý«A1G±@(\›#|Ã4F´dGaia EDR3 440591081104404992 KAnòPàó=@Ÿ€@E‹'®y=Œþ
@IžØJMí=¯rz@¶ºfž=övçBPW)B×@;¿AeÕ=6=Ø"îÀ8´q[ôÒ=ç1¶>Å㼟ù'>:½©Þ¾¦£¾mZS>Þ:þ>ùçB½¯¿Y>'áÇyx¿"o CÁ9F?šê¿ÀÀÀÀÀÀÀ+>/É.=,1|BŽd?tóà?cŸ?M~?
a2?2?¼ÂjÂ;2Â8ïgBû…FŽ@ +vȓLÉ@‡<pCôߓA‹.?,@lò'C,Ÿ@ŸøB9M~A›j+@§\°cRòÑA'ÖC7Q)A€wÿ?ÇA@W@Þ?«dÀÀÀÀÀ@ažÒ_8ÌÀä['(ÿ@L*±fõ˜û@@žn6øAÃøøøÀ03÷ÅÊ
À5tª'ê—UÀU#cBýÀ^·vpOê@Xè"äsÀ4¿Ï‹ZŒÀU'—J¨@3ŧÏË*W´Q@7é«ríˆ@Åò`¿ëá쬕/ À7?‡¶¥3Àr§f-ç›?íE%\P9ì?ʎ«2Š?ÒTŽ‡öx@  üXyAFF´dGaia EDR3 440591459061462144 K™mô€*í&Â@Ÿ€@E$^¨3ßE<•u9@I¥Ã4
ÏÃ<­Šr@]!N#f<Üî–CONuBÑ@8Ûîøð!®<ÛïÀ5WbKؙ<þsõ>Ý^œ½2>*d½€y½ª·N½"ùw>¾P">šŒD=‹8J>Û|ÿ¶µ?bðCæTF?§øåÀÀÀÀÀÀÀ4=G°l7
= ç<BiÎÑ?"S»>îY}?s;>ë—Ù?;o`Âo¸9Â?Ø+Â<IñBâÉFÌ@ÔÛº;ëÿA8‰ßDÞ<Anˆô4@³—eȦ›Aˆ¼/C'·ûA€³Å1@ÖÎWð›zAÄ_-DmÖ(A];´?±2Ò@¯X?–ô°?ŠjÀÀÀÀÀ@aŸM²»¨ÑÀŸ6ý"Þ¡@L3ÉbDäÙ@@¢õðÙøøøÀ0=¥B'BÀ5u¯ãgî^ÀŽuü3¶Àa9šîÛ.@[ë4a3¶À7
ºÿ}VÀQ2"}"P@+š¤ZH¿«Õõ½« €@!ô?T·×€@2²Š6üdÀ	gÖÌ?ÈÀ3ÈÏ"º-À

M$Õr?Ì%g'ÁÀ?çž"K¤¼h?×b!²ª1˜@'΅Àèë¶F´dGaia EDR3 439669518559926016 T×)þA@Ÿ€@GAÂhm=;}•@Hñ~m™˜ =@
g@:$HÝç=""²B¡*ÐB	»ô@8ŠÐ ÇD='ûÀ8'U~Á=Œ½å>¸ é>Ž‡_>Žª=0À½óX:óJ:>äø'>í"€¼éåâ>¼&þŠ‰=´¦2CÕ[Ì=½ ƒ>ì ]F?|_ÀÀÀÀÀÀÀ-=í'k0<Ñ£óB'"º?€K£>òš?2>Õ<š?	üÂ]V Â)#Â69B"#[F‹@°´rœú‹@Sq
D¡Í1A"à•+@'Täî
/A^Bu=tA"Wa)@·(P'V\FA‰¸SC¬/?Au?Ã8@FˆÈ?çlÀ?¥¤ÐÀÀÀÀÀ@biTÀqœ8þ
@Mj°lÁ¤û@?ž8o…ÑøøøÀ.r»÷ÊðÀ6‹xû@NÀT7Q¯
ÀaGH'Ñ܆@Y"]ø¨YÀ6%|šA†¿ôfŠ'"œ?úú£Ê…吿ϩdٚ3@!e%J'@±©õ.[ÀÀ"šµ'#¸À0o"¦PݾÀ"e½8?ßA›ªw¯?Úy·ìî|?¡ÿf¬Pو@²xhìVF´dGaia EDR3 439697693545157760 ¹QT€GØ׳@Ÿ€@Gc0¦¬µ=Hšî@I1þJ¬
=Amà@‰ß<J_=ŒÊ…B£í]B3L@8IøY‹†"=ˆDÀ7$í&rÅb=‰Ç>*Ô:>Dèk>'"Ö¾	λõéK¾IÖ>¡>'ßy>)á>oáWjh?J±ÀCÍ,‡F?mTÀÀÀÀÀÀÀ)=Óó‡-
<ñ÷B{k$?ƒ³o>Éׄ>£à°>'å×>þªOÂ[\Âÿ¦Â38øBo¹F‰@«aÙ
3¢@@yD7A†±p'@}Õ!à¯s@ÕåµBŽÑ'A•!Ô#@²‹ŽÉ¬5#A.eCÚ1}AxèS?ÀÀ@EmT?ç@?£ÔhÀÀÀÀÀ@aý²ZÅϬÀx·-•@Mš‹Tibî@?x*ýNVÇøøøÀ/É0µð<À6¤F>ÇfÀ^®D.ôÀaÍeóÖâ@YïÌQ̀À58ìȑmr¿øþôXv`?ùmҚ›$?ÏLHÐ @o"؀@$>$"HW¿õ'Ê)Á0À!+ŸË½õÙ¿ýÂ>ʶŸŠ¿±×©à–Ù?àÁvî¯ø?Ý¿ž³†)_@"¢Ø¡c$F´dGaia EDR3 440635233369368832 si€©.—´r@Ÿ€@E#}"`Ó>'€]@IÕî1Ã5>u0…@p2ۜs)>šsJA›eBjÇ@:´t?d^>ÓÄúÀ7.â/ûEt>¬S»çè <fV»?¸¾Éàâ¾F¾éST>¡IŽ>—Φ=h÷C¼.¤Íþ?v7TD	?X¯Ò@ó_FÀ?˜/:=R½£1î½K1¼|¿Ô=h!<֛e;?Æ??=@¸(B˜.ä?ƒÏÂ?Òñ?'æ?/r?9ïkÂaÁ'ÂCõÂ@—-BËâF@|	Öøì&?ràCì‰|A˜v"4@L¼Þ¡çJ@€¬AFŒ¸A§½$6@…(_ v"Œ@ÉáùBÖ¢hA^ì?Ñ*P@RñÀ?ôp ?±s`ÀÀÀÀÀ@a™RU‹ÀRížI@LCÎs\…@@ÑfH~ìÚøøøÀ0rOsVÀ5¢ëjPÀÏnnÚáÀ`fÖ´R¬@ZÄó?:À5	©ÐãÞÀý>#ä"ð@Èzgz¸¿æ*ïOë`@/ ƒÓ/ @*ç\dè¿òŽš®èÀB9vFø—À
ÐÍҒ×?×uÄ¿ØQÀ?ПDmOÌè¿Í3"ðcÔ@ õˆá†aF´dGaia EDR3 440930761477124352 €1bñJŸ¥¸@Ÿ€@FòÀ¶9mI=ˆLr@J	³~û­(=·v@¯ùŸ`•=ÍCïBvPxBY@9—UOö=¸õñÀ7†f ™©Ï=× ³>á1–=Úÿ¾vK}=n!ÿ<ͪ«=6ö">^É<ŒS^=NrH>Õ½ûíë@×FÀDRÀ:?R$A	&ÆF?šVËÀÀÀÀÀÀÀ:>'`"?=z؜BÉòâ?œ-<NÅm>×8ñ>>…¬?ÄóB*9³ÂS×ÁŠy[BBÔF@ ·FæI"@‡¸>Cü=êAŠäc;@m÷Iƒ0@,Aˆ¹AÂÈÁA›->@¨ÏØ$-ÔÑA-C'È­Aä<?ÌUÒ@YXx@ÆP?¯$PÀÀÀÀÀ@aӁ´ùV!À²b=\Ç@MžÅ¢¹Î@@žõ 'b¯øøøÀ.'º´°zÀ5¨'ÊVÀ¤ò{ÉaèÀ`?X/Ñí@XzϜÝ&À0‰՚¿õ^zØwxP@	ËÕ0ñ8?厼¥ÛÜh@2¬ü_µÈ@ Qq¨@Ý|æÜ;¨À³#qÆ\ÀØLšÊ$@*ƒIî?Ø+úî¼éh?ò;Pº¹Ç£@hµ¨"ÃF´dGaia EDR3 439161986569729280 7€WõKwŸ@Ÿ€@FšÀ …>!§@H">ËRm>.,@ADޓ'>\vA×áBü¢@8뎙"ݼ>ctÀ6Á|ÁZ.>rze>¢yá¼Öþ›ù=^‰—½¹ó¬¼¶P5>¶uZ>!Š>jc>3҆?c¶C\D?1Uº@
ÝIF?˜QâÀÀÀÀÀÀÀ>³–
!
<.C1†‰?…š,>]Š>£"">fÔ#?díÂÂ%Â(ˆÂ	…	BuF@"òkÂß¡õ?ªCNCûõ¦A"ù8@P*.¬"ÿg@ÿwøA–QA¦~é@Œ¤c¼ìmACc*B­wdA‰{ã?֚Z@h0@-ˆ?·ÕPÀÀÀÀÀ@aö¹¸óÀ!Mšá½@LÊ-±€@>'É'¦¹ðøøøÀ.^EîOÀ6 F§ïaŽÀž4l­Àa#K^Ås@Y+-¬Xº À9©*Ս"¿ñ©Åfø@ÖäÈÀÈ?ۉZF"0@#Y8V)€@2^Û/€0À¿¤€ÀLÀv•ÀK%rSV?ðHtQ»~?ám¹=¾¾?êmv½ÌҒ@'F˜ÛˆÙF´dGaia EDR3 439718962223158272 2P"#ºð@Ÿ€@G~¼Xø–Ý<Ìhz@I4{µ­øˆ<Ò´å@‰àŠÐ‰"=
}¤C&¦pB:T@7ýÀ]è=WÿÀ7Ñ×½Ï[D=`>j©:ÿs>)A7½ë½ÿž½Éå²>٘t=ÈüE=dq>wwww>‰TCÁíìF?¢ÔÀÀÀÀÀÀÀ+=oG-	<–²@Bs'Ü?&>¯Ê±>Êàs>ê6>í°'Â}±ÕÂÁHÂ)B̈́F"@Æ"þ"5ëA8ºDuabAxÓT*@ ÝVBq'AnÏC¡AˆM*@ËÉþ¼ÖŒÀB&±4Cªµ±Ae×1?¹î@(Õ¤?¹Ê0?—áÀÀÀÀÀ@b4û£¿À!	'®Â@M®ûü›Åä@?q²U*ÍøøøÀ.ôn¦½ªÀ6ÆKñòwÀ|™@ÙÀaԎî݆'@Y߃½øÀ4õD¿øtðáÐ?÷Mtfˆs¿Ò\òøo¸Ð@‰þ©ïà@#»ÞÁ«È¿ñL´ë_ÀAõŒU³ÒÅÀUßC÷›?¼â®ßôÀ?ÑÈ;|ºÈ¿§pA•U»Ì?䴚žÛÎAF´dGaia EDR3 440153475475258752 ½A[=€
ï2?@Ÿ€@G'võzá<»zº@JPðԝ<ݶ?@|q^¡UF=,Q~Bÿ\©B¼©@7iøÓ5==À6×?žu¦= aó>«J¾IÁ3¾CªÉ>kæ=«k¤>O¬V>ÞàÐ>€Ä¼>8Hn>ÕÔ|||?\-YE•>ƒ>'ÈBüiíF?á÷›ÀÀÀÀÀÀÀ+=z™/<ùSºB¥XY?ƒíÀÀÀÀÀÀÀÀTœA‹$ÿ±½FÙg¶DþÊÖ@ɱü/Aƒí"'Ý'G{!±D"ƒÔ@É%R+Aw=¸YÑ3G@}DÏ¥@ÉRI
?"Å&»³Ü¼Œª<?fÀÀÀÀÀ@a䃖¹gQÀÛÖ`üp@Nø¹@Gl@@'̾»>ÊøøøÀ0Ö{¯U4À6o@PÀÖ$Æ;ŒÀbŠÓŽè¶@[Ífúȓ¯À0똣ꤠÀ	Fã£à?úÛBš‡p¿×õ táp¿øúTû±ˆ@1•|ð‹DH@©<UÃxÀ. Þ°4ŠÍ¿ÿ擟)›<¿á…Ö
x
?ß3[C UܿȹP"ne›@+!mêÙÑF´dGaia EDR3 439722604355413504 5aPfiÝT°@Ÿ€@G`Q2_ý)=`xÛ@I>'-ó=IÎ@7`Pْ=‹ÿÄB©Ï×BO@8eb÷éc=žDøÀ7æåáÇ7'='p—=VG5=žv>è®È½Ýþ4<°w¾
?É>ú¦È=Ï\³>W‹»3o64?˜ÅyC±'>1§Ò?¶Å)F?Ÿ;ÀÀÀÀÀÀÀ$=ã)<¢ö^Bý…?†Ý>'%X>|'>ÖÔ?Ÿ¬Âq'èÁۃN )rB˜FT@°#	QÝÕ@]=>D"ÍœA…6%@ƒp.ê³ÌUAj%B†ŸA'Õ&@µS¹5U´HAksþC¹YAvzÁ?½+¶@<½\?Ùï€?Ÿ‹8ÀÀÀÀÀ@aû¶ý—3ÜÀ(ëv"½5@M9¼@?'*zà'_øøøÀ.ˆ}ÑNÍùÀ6MœA'çCÀšÊç¾VtÀaE–œ|g@Y8"}2wÀ4^ˆ8•¿õ™]HdH?þØoeY&@¿±5Î^?À@!4"' "ð@»èËFð¿ß€˜ÎÀÀ)VßÞ4€À%^:‹+?ãAí–ËèÂ?àÙò… ?Ë·¶9wB@o¶j•¦,F´dGaia EDR3 438698512352586240 'ùDªG¶Éå@Ÿ€@E)(|rà<åÁ@H¦«êM<ŸY@›'Á† B<ÚW«C7éÏAç%@5®>l$]ó<îWæÀ3&Ý«¢-<Ýj>L
=yÒ2=G¼Þ®¾k½Àè==5À>J$>¬è÷=ÓcÀ	ÀD5j˜>)
AŠÿ€F?Ú-ÖÀÀÀÀÀÀÀ=+@!	<fÞC¼j?eþÕÀÀÀÀÀÀÀÀT#A`??]='	E)­EDÂ÷AȺ!AVRºªd§E¶UD°9A¹±AOLjp_DÁ}÷E$:ßA—ã?•
¤>Hs€=p÷>5ÀÀÀÀÀÀ@a¼2î¸|À"]×/c+K@KÍýlÕÀ@?eQ涐øøøÀ/{<¾¤ø\À5ñ©‡­Ö
À¤Åâ^!†Àcιðß³i@_€§´ÔÀ@G`‰:›Æ¿üªÇù·`@ḰÕè¿Ôß½"AÀ']°Ë'Ü0@>ªÈÜÀ)\Øÿ´úÀ5G›M½E¿÷=´€¶¿å:Bds:*?ön¼ö¿¸&q¸–™¤@%û󻫀2F´dGaia EDR3 440659456984277760 ‰qvã	k©@Ÿ€@E´_¸b®ó<¢ø×@IÉU¶þ<º @<.*7-|<ê'gCB.‡B3@8›êwª¶&<ó²¹À5MûZ;ö=9õ>Ì
=Š9ì>•/Þ=1M彀É<†à€>Ü2d>|y=<–-">ٗȾ>ã ÞCäð.F?¥Æ¥ÀÀÀÀÀÀÀ4=R°8	<'	.BY©š?ÒßÀÀÀÀÀÀÀÀFÏ@Ðh²u9B@䥷EùÁAqû2@­$kï:¯ A-ѯC«®¶AƒF3@ÓhûÖzàšAÀB5DNÃ2A`?³Ó–@t?¤"ˆ?˜`ÀÀÀÀÀ@a¯}¨À^ä
áÆ×@L§E8g7g@@¤úðŒÏøøøÀ0,|!#fÀ5•©þƒÀAàBûƬÀax)äb¶@[ΖÓå¹À5nó¹º",ÀȉJrp@+ѯRÙ ?ÑNœØ'l@Ÿñ$^@1š<Tÿٌ¿øã9<LQÐÀ)f÷dÀ&Ö2)/4?™é}&?ëm?ç,ü?ã¯á.ÍVb@*¬ ú£FF´dGaia EDR3 439191437159059968 RIBR/ÍÈ@Ÿ€@F<àã¹¹è<Š	ß@Hpvάê<‰m~@7aj&«"<³	³C~!}BŒ@8™N+‹Ç<Ø"eÀ6gV0I·†<Î9é=Ɠ=RÃ=ÕS:šâ;Ø°5»¤èw>,vÊ=èÀì>O=€¤åðð쿧'ÚD†:>
aMA†§xT?Õ¤TÀÀÀÀÀÀÀ=9X<ÉP!C
ìÈ?p4†ÀÀÀÀÀÀÀÀF÷AX¶Ô;CELE6ß¡A
öAOw1)–°E>ÁöD¨èÑA͇AIœ\ÕvDó›‹DÒBƒAW\?•Ú^>®Å`=ë»>g­@ÀÀÀÀÀ@aëh‡d¤À!Óoÿy:@L~ø(ƒZ¡@>…ÄÕ,ÛøøøÀ/%úà7æÀ6¼‡Ý†:ÐÀlœŠûâ"Àa×O[²M@ZŠN'ؑÀ;å?œCý¿ùøÒ©Ó³°?÷鵦#íp¿•Òzw@;™Zk @)6"¯ À þì?þÀ-D¦R[¿å[Ììò<¿ñ'ó»¨?ñòçÔÞ5?µ¡Þم@,¾Qäw\F´dGaia EDR3 440682134411472384 žtî/Ûè@Ÿ€@Emîõ6< Í@Iîøÿžæ3<6©i@…J‰¦¡<e2ÀCÒ+5B	wô@9•èÄk<` 'À6òÔZzŽ?<‰h6>鼒<׌=¦§"<PEÚ¼–SL=Z>ÈÈË>–K›=—')?VUËaË¿"~-D+§h=SÍ@Xù$F?¶—!ÀÀÀÀÀÀÀ4<ÙM|7
='‹ˆB~'?zpšÀÀÀÀÀÀÀÀFÜ@ý•ÿ
hTBü2DkÝAOõž5@æٗ'5±¾C5QCAZ›©4@ùOƒó݀CŒ­ÊC¸<SACVÿ?¡±ç?º%P?*`°?IéðÀ§è@"ççEŒ @@@a¨KèÊÀ†P×e·Ž@L¦ïüXì6@@Í62°"À(=¹JÅÐÀ8§=˜zÈÀýÑ÷7³À05¬-bÀ5dvᎌˆÀi"š{À`wÇxbv*@Znó?lyÀ3£skL5PÀJÊÑíP@µb²Ïhø¿Ñ+XAYÚp@.v¼@÷À@(7\1öà?Φ]T"߀À4ÝŹL@À
PjrÎöù?å­Æ"[ú?áî¡(òè ?ÃÒÅ5Â`Ò@	+R||ÕçF´dGaia EDR3 440694572637001728 ©ax˜{íš@Ÿ€@Eì#6"ÓÞ=5¹I@Iù´å=VR=W6g@ãëGÁ$=¢˜Bšõ$AÿºÉ@7©ÁÄeXØ=z†íÀ5}ã0Þx=Ÿ\>ۚ®¾I+Ô¾^÷=Üe«½)•¨=Ø[4>Ò+>P¨2='Ðk>Ú¿îÒÑ>ŒÿCýç&F?´‹ÀÀÀÀÀÀÀ5=ô›Ý8<¨YŽBƒ™X?9=
'X>ۆˆ>‡i?…CŠ§ÂWÊùÁ³ ùB©F×@¨ÍÙ.ͳ¡@!¤¬D!æA‡vÚ/@zäÿ¤ jy@¡©ŠBªZéA–\1@°â©Ý¨ÇU@áç¡DAAz‰I?¿žá@F¼?é ?£#XÀÀÀÀÀ@a±¥
bSÀˆh6zvm@Lâ0µ²–@@Æz£[¤øøøÀ0·óšM À5uŠWS(À±eÕÔÀaǺÞôCd@\;å$…LMÀ4Q‡^ü½ À®;c@@-l‰3ø¿Èœê'ßà@$€¦HH@@3Ou—~&À¿Ü1ÎAØ@À3W‹Ò¹ÜÀpgñ"«?Éšâ½  ?îÄzEý:?ÁÝЭ¶@	…¤Ðxî·F´dGaia EDR3 439221742447993344 mÙ=¢dϊ@Ÿ€@FŠ:d «<î(@H¯¹\¥W=:º@¶{J)_ª=>Bß$‹Aø•4@6º¹¦¡V‹=DŽ
À5/ë>Âý
=5Ðç>é˽H=Úsæ=²4¯¾bÕt½Q{>ôÈ0>÷Ð=!hw>ËÜL—–@H*_D?`=Ç>Ò?¢ÃïF?£áõÀÀÀÀÀÀÀ/=óe1	<cÔúB±Ÿ'?ŽHu>´È«>û|Œ>ÞÝ?°WÂs3(Â$l ÏöB#–¹F£@ÂFUé;úœ@¦èjDà<PA|',-@=õÙeЄACNVA‰C¼+@ÆM=$/¡Aƒ/D.IAi©y?µÎÌ@#wü?³`?"í˜ÀÀÀÀÀ@aï
€÷£+À "Š:ãÀ@LθÓÆ=^@>ÜC¡KSøøøÀ/-¨ ƟšÀ6À/6¾ÈèÀà"P,ýÿÀc1Ø/ÂMµ@\o÷É%À;Ø=Ât1¿ú=ëÙñP?÷¯@›ð¿Á+õ@À)syà@4À‰¬ÀÝöqûOôÀ3¨²A¤~Ì¿ô}fûb¿ãæ'uÈÎN?ç;œN—•M?©ÜR.X,@(ǗXF´dGaia EDR3 439243732683483520 Ùji€#ã8A@Ÿ€@Fæ=$0Â<èº@HŠKLÂ<ç*h@ÄÆîÅٕ=+´CG™B
î
@9b"JÜë=*"WÀ7´ŠÅh='`>¸=¡>tö>ek¯½#÷¼"µ½°	‹>Ý.0>ѽ=wCÖ>"•Þø÷?ùàãD´=¡ °?R4AF? aÀÀÀÀÀÀÀ:=®ã=
<â.B'%J?‡éO>ëùà?yÝ>êW?#NÂGxÐÂ
Â)+B)F
@Àg~	PA]"D'–"A}î 
@–¦ä[Ç$AÊiìBe0‰A‹{Ž@Æe»%RËBZÅäCQ«/Ai–o?þ@5'´?ÈGà?¢½ˆÀÀÀÀÀ@bï™*‰ÆÀ £·-	ý@Mœ<ô‡@>mè.aføøøÀ.{ìH,À6WjÝkøÏÀã 6kÀ`؀¹à1@Xs´TéÀ8YØTš¿ñe.²45à?þ;…§È
€?ÔpJp @(íÊWP@ºÍ
åÄÀÀä_­z¾,ÀxWÀä¡BÀ	b¿º!¾?÷C5–Ft¤?§/ìÛïR ?踠r÷\ü@$¼–lüF´dGaia EDR3 439276301416357760 Ÿx+_€;:£@Ÿ€@FäÌ'Ë=Fí@HÒxúÀo=EŸ@Llº¥!A=\ÆBÎÙùBåè@6š±˜7=a*¼À9]	öÂN=Ž‡¡>¡ª¿½)ˆ0>ÈJò=Y–|¾#>m=fÑQ?6§s>u¦¾7¯>¥Ù¿&
A›Ê&Eúu>ÓÇB±ü)_FÀ?©3ñ;ÃY)½Íý½ô†ø=Aáã½@$½÷(U>=Ü(AD	=•`B‹ïÎ?ÓP§>ÿõ"?œ*?¾¾?*ƒ[ÂT]ZÂ%¦Â(ZWB+=ÆF%@áN4Yê?B"§¢CðÅAeo3@Ì
3!bÑCuäBjyBAo ª2@å%´©±ÖÝCÑÆ]BÎu/AR€Á))?ÐIg?äÿH?!ð?"pÀÀÀÀÀ@a÷Ä0§uVÀR½zjÆã@MŠþú/@>÷"Ì%¨‹øøøÀ.9²8î×À6Dž~º×ŽÀ"²ªÞ¸,Àaé s©Û¬@ZFp=ýÉXÀ8pÔ2³""¿òž<"Yk8?÷9ےÚ!ÀšŠq%Æ@Ϝ*~€@&óCúÀ5ØÀ@P2÷ÔÀXköÓ}¿Ü²,V'wâ¿éÆ:´£%H?óÔöÔ ïÀ}¨³C@$qÒÔ5–F´dGaia EDR3 37024065498252672  ƒ‰1*€͆¦@Ÿ€@Læg\Ï0=ç'Â@(ƒ
'2Ðâ='@áP[T=ó[µB8"JAùw‡@4Ô67ê€>éÀ7ÒàªÊØ×=¦¼€ºw×>,`z¾¸˜.>áú½a¤B>5µ»>é‡o>©a¾2?ñ<Ÿyw¿)ŸyC¼›F?žºýÀÀÀÀÀÀÀ+>Ol†4
<åBÄÄC?y«?7Å?
y>™>ÝÛ|Á8'¤?'ë¿ÀepçA¢4¦Fº@˜·ã"Á??Ç:{Dw8ôAÀÎ-@l¶cqÀØAÁÕA¼ÂA›|H.@Ÿºú'fAr¾Cd©AƒÔ?»û@=>H?Û· ?žÄðÀÀÀÀÀ@fퟪ·À?@»âºK;@M&PqHÖÀ×A'"ŒÓøøø¿í-x!LÐÀ:ýFêuŠ¿ïöâL$iÀc:Úåó‡@!²c^(ÀW¶4ªyBê@*^#¬£ÀPxß@WíÇPCÀ"…¿köÞÀU6¨YVØÀR¾ ûë¦ÀB®%Þr°P@.Ð%Œñƒ¿¼Ì 9=%À'À8ŽÃüÀAÙõ`¢î@(ڎü{ F´dGaia EDR3 33656531962611072  w'pŀ5Rך@Ÿ€@E";' \=r–—@0ïÖÃåh=`¼:@(VcŒ&Ð="ÜŸC(‰ BŽ÷B@Kˆ±§s"z=—éÀFÉô&íÁº=‡J>›ï>|,˜=¦!>'¾"
4=&>Z;>ƒ‰=Üá—>­énÂÁ¿>ÃICH†=łs>¯gF?è
(ÀÀÀÀÀÀÀ=és?=8°@CûB?uÇ>ª >\7³?O5?]+Q¦
FÁÎCïÂDUAæÍðFÑ@¯
S'ph@Œ@ªDb¡A…"&@¨
¶UŸô'ACAÆA"ñÝ@–¹ƒz/A@ÿCÉ1A†ú­?ªö¾'4½'I¾;C€ÀÀÀÀÀ@c÷®Ô˜7ÀC0	5W˜>@F?ª¤Õӏ¿È·ô%æøøøÀ°ðkÄÀ:š–Ê—;Ày^â*ÀN7v©Ü.F@6U
=°ôõÀI'|ºaî7@å=.À÷Š÷ì @M
aÑà@U–s^ô)ÀQÒÄo9…`À?$9NÎ_Àj&)úMBƒ@yùÉ P?ÛSå#p¿Ó:} Pû¿ÃϨ=Äl@!«Øa.F´dGaia EDR3 37993800393691392  †û)"WÝ
ð@Ÿ€@Lƒër"X5<»…ñ@+h¼_¢8D<|[¨@a¢+¾<ÅKC˜ B*ÍB@;™§Ó²Ö=ÄzÀ@JoŒI˜ˆ<­Eâ<ïé3=ßñ{¾JøC=ºsš¾7=ú4¦>ÿ‡/=<¾7è°=ƒuˆ53?C™û5F?¨›¡ÀÀÀÀÀÀÀ$=;ç
,	<ëA'B°é
?'…—>›3Ï>òo>1yf>íx˜ÁÚBö¿Ö×XÁ¨†kA¾,}Fe@Øò/´\ãÀAÚÒE&Aj´°+@¹n§¯AaqüCã$²A}*¨*@Ûù sYõ"AŒÞÎDËZŽAY®÷?¯è@
îÄ?"¯À?ˆ-ÈÀÀÀÀÀ@eÞU;ŸÀ>Î¥$ßɑ@Lð:WËÀ‰&ÞPøøø¿øýY¼š¨À;z9ß7&¿÷.úYh¤À]èöF¼@$˜'7ÑW.ÀQn½¼j¦@(ÆI:n.À	ø¯µëø@‹z>ÃL@>J}[@ÀTÔõw«—·ÀHíf@&ÄÀA‹H
á‡È@*ÔÈOš]$?í<°©àÀڒúŸÈ"¿÷Â¥rÀŠô@Þ®®};F´dGaia EDR3 38732672207633792  ‰›)#=€l@@Ÿ€@MívÙAÇ=Šgí@+káC4Û$=Bô@ вØô=•´8Bæ'B2éý@>4‹ºj"=¸õÀ@~›0¾`;=yU§>5=ê7¾
HX=á͸½"êD>.¯? z=‹¥G¾>$e ,,,B€þ¿FVø?</D	é©F?º"=ÀÀÀÀÀÀÀ#>í….
<öÍäBÍü[@"{¼ÀÀÀÀÀÀÀÀFHA¾°Sû3TB£ûÙE"F~A;eõ'A{QïEbB´·DèNADm*'A=¾ƒÚ¤LBÐÔòE<²tA0/?žíP?£?Ø?sP?6`A'ü©?7Îô	E«à@@fÅ8Ñ­DÀ=Pnß2@Mñfb™£À=fôæÀ1f;E¬ªÀ88®3À!ݏ	4â¿øB{ŒDHÀ9-'àI§"?T2ñ€ÀYâ"T8¦Q@î=ÅjüÀM¨ËGJ@(ݛ48p¿îKõ%» @X
?Î@EžTè(ÉöÀUÙ'ZÉkíÀC.H¸LjÂÀyŠR Ž²Ð@,RÀ	zqÁ?»TŒYe¿Ê7¨]d÷°¿¸âD½ÀzÀ@›éO"¡F´dGaia EDR3 27513251260959872  a¿(Œ€d"M@Ÿ€@F«Peág>«ä@'GúPÞ¡>›ã @ šC;¿ðÀ>Æ%A«š&BCsY@BG.êZ+±>¾V€À@6;}"¹>¬ìÁ>R8P>´^ؽ^q=A–F½¦°©½TÀÁ½Ž¶>1tò>/MÉ>|ḷ?7æC`«÷?^$?ˆ:&_FÀ?ˆ?z=ݎ§=¸ >#–=¥å!½Û"Ⱦ ª²?ßà
:à«ðC¸I?ƒIY>U.í>7EM>±{x?bE퓵lÁÂîmÂ?ï›AìLäFÉ@rrTlÝ?—ë•Cx¬'Aœ$@BËfzÆk@¸—@Ð~iA«5@~V忇BA! 2B@Ð×AB·?âÓ^@W'p?ñ¾?½fÐÀÀÀÀÀ@dÊMM¢;åÀDm¶1I@G ûÁ8ÛMÀû0µÝ±øøøÀÅåxº°À;KGS¸¿ñ€Ú¼hÀVfÞKe[@5첏SíÀS`7uO@ '÷é¥dÀ"©†Ðˆ@òê.[@L•¾ùÏåâÀQôX'í¢ÀLÏ°[ïxÀP"†@$6º''¢?ç›h
à›@¿ó»û<ˆ¿è{ ‡Âð@-œÍPù¸F´dGaia EDR3 3453420101334665600/íI?	€:¼¤@Ÿ€@V®ù?'÷V>œA¹@A'êËØÒ>'Ó@à€‡×_à>¼·Aœ°öB-©h@&Æ—Ÿ
>¯ýÀDò£Y(}è>ƒ3¾me>¥þC¾æö>T˾©…<<–¿$%×>>p\>›ƾý‡yCaH-Ä@91EI`_FÀ?¡ù­=…%a¼Ú}?=«C~='=CãÏ>$e->ø4t--=Þ}iB˜ÍPRA.Ê>ê7>ۄf=ôT ?ºÁß8AD³GÀ´nJB¯,FF@Ü	)ïôÎB5áMDÀÊAh¯ö+@À""ÊsŸUAìswC‹À«Ax¼+)@è=|3}ïøBOˆ8Do5ëAP!·@)^@"iÐ?€a¨?ÄqøÀÀÀÀÀ@f…´½¯Ò@&¿èË«"@V§;ö+B@'d*ô"~ŒøøøÀ}'³õ_À;™€e‰[ÀÙ¸_ÿj@Àa-¥HSÀq@ áòAŠ§¬@.W'ŽŠ@'…ø¨iŒÀ
òémU ?¿Dl!\Í@@"³™½,SPÀUKÉvtm¨@A†D¶{ðjÀ=ØtMü°@&‡ÿ ('&?ՀY1Ñ¡€ÀtèôËx?õ²ÓL'®@É`æF´dGaia EDR3 475520400852538368 ™cIDTc«5è@Ÿ€@Ow6:±H-=–«9@O«Eƒ=ƒQþ@çi¼*²T=É	ƒB"lA¾•ö@,ôtm?=ýÛÀ3@¦њ=Ý	Ó=—u'>8F=w÷ã>v׃=uØ>UœÝ>fc×½tëÇ=Í;c½¦ñ«©©¾¤>CضÚF? ³"ÀÀÀÀÀÀÀ1>1ù4
<'dŠBAñ?|ù(>`Ê>"öX=Ǿ
=Ù÷ÝÂò…Q?Ôë	Aä£Á¸"F´@—zŒ»ˆg?ʂMDhžõAŽ#Ü*@n4Ï
ÌxEAEAíp‰A›j+@`rƒÚÉA'CW »A"ß?¸|n@4\X?Îxà?š?ÐÀÀÀÀÀ@b•»4–w@JLàº[ž@RuÂ%¤"@D8ā‰øøøÀ0áëëì@À6+ÔšRIÀ.ûz¼ïäÀi*àJØÞ@b0s|"á@A}ó©3rÀp´ÈÈ\@@zyq:ð?üŸ:W¶DÀKHp'Là@Iñ¾s@Ê@KÞ£áúÀ@U`ÿ¿õ½{¶ÿ׈¿ýl¦¡YË?ôW>/dÎ?ù©»ô[¤ž@'ŸÔºJ"‹F´dGaia EDR3 475553729798389888 ™™>À€äî@Ÿ€@PŸ™ZâŸ<²|x@O	I a¥A<¬S#@ó³ìJe=©ÊC,	FBÃ\@2<¦,X'û<Î%»À:ÔVÎ¥ˆï<ù"¼—¨Ï=™/¾†¬:>ÀùT½LXG>í%®>O«°¾";_[9>¾êßFC¿¯pDöDT?¡òÀÀÀÀÀÀÀC=?¦RF<—™&B9õ±?|7>ÜK=ܲ>HŽV>…ìö¤7ÚÂ_Þ7Â_ùAéÜ´FX@Ð[éôaoAáD–ýAzøB@œ€râۖAIYùCóA‰|À@@Èç»tÊÑAøqèCÍLæAg¾r?ºA†@,ì8?ÀÈ?™Ì¨ÀÀÀÀÀ@b֐\q³@ D÷_h¨g@R¹=@D}öUøøøÀ0'Jۉ'À5înäãi0ÀҘ<ƒçòÀb^¡'ådÚ@Z&}èìú\@9È¡v¬sdÀò¬E²2p@e¢˜(ƒ¸?öÇPÖ¿Ç
ºû|Ð@%ó±R9½ø@FÔ°ÎPè:ÀFø…¨kÀ
џ2É?µÎh.ì?`?ØNLE/t?ìó—ý©'ô@!ûFöé®F´dGaia EDR3 475553729798390144 ™™>Á€Æø¿@Ÿ€@P§Æf*<¼6u@O	'¯ ‰<²… @ôS@ë¦=†˜C%ßÊBpÝ@2<œÑP•Ó<֍À;¿·ú`X=';¼¯¢="I'¾Š¤>È*½½`¶T>ò"C>SÀ½ñÆ<©;>¹ˆGE?¯†VD!Tj=‰&ÿ?I\HT?¢'(ÀÀÀÀÀÀÀD=FJNF<MÙèBqZ~?…!>Ö͜=ÍX?>R-·>'"Q¨ӍÂS#ÛÂ`ޕAç%ÐFS@Âþ
Ê
1ïAzÝD{ÊA{{àC@›Â†1Ší]A_q'Bþo¹A‰·fB@ȁEiX±Aâ1tCÚ!ßAhR?¹Àú@,r¼?¿—`?™NÀÀÀÀÀ@bàqfbá@ Dƒ;V@RŒÁ§èÁ@DLˆäÀøøøÀ0¦ü×5ÖöÀ6XÙ¯ŒßÀR*Æ£'‡Àb^j‰üí@Z%ãSWÖ´@9ǁtWÞÀ <#±ð@®RñÇf@?ô}'…k¸¿Æ.åÝ@%îÜ¥ ¸@FÔ 4ÚvÀKüÅÜ2ùBÀ5ƒ™|ç¾?¤c˜<|€?Ð~ñ Ó$?è¾æc#j†@A™â .F´dGaia EDR3 54333161656361216  Á¹
!.("Ð@Ÿ€@Hù'çßb<×Á@.ÂHo#.ê<´·`@qcÉp¿<êT,Cx–FB*
@=Â(RK^X=âÀ>Ž¨Y9$<ê"Ç=‰˜«>,.¿½³iÛ=¤#:¾[y^=Ùâ?>f½½
šG»œ"(>LiÝÝÛA°ÈD²MÞ>bBh-ÎT?´È¡ÀÀÀÀÀÀÀ=H–P	<óNDCŒi@ÛÀÀÀÀÀÀÀÀFÖAǘ	ó¹BNÑ&Ekz@AGiÿ@ñâÈÿmÈBwKD"5'ARÓ!ALþzô¶¦Bš5ÛE
qhA:K€?¢ÉN?Ä=?6' ?QçðB4=«@
ñEŒ @@@dõ‹ý¡düÀA&äC¡Î'@IÌ<ÜkÆßÀû©ŒÓÀÀD}º¦óaÀ4¢#6
—À;ŠwL èÀvó÷ÚÀ;ùëþù¸ÆÀ&÷b¤À\_Šƒr'@8Ìÿ¢ÉÞÀSЁQADÆ@"ªp©æ1ƒÀ
öF8‰øø@ÃNƒSÒ£@@¤fŠg1"ÀQ4Çþ=&ÀM°¢‡ÛÀCª³9¢@%e‹
:œÍ?æ_ˆ53°¿ý¼Ãl3Cv¿õk(Aû`@#ž=ÅðüF´dGaia EDR3 50510091008565120  ³r©#_€Çìl@Ÿ€@Mßg?¬yR=¾y@3ɼ:¨I‡<®‹ž@eôn«/=,ÚC€ŠB	^@5ݨsš=6™'À;–åñì<ß«º=‹ìt>ŸMT¾;;¼v2Ó¾A¢È=·Ü[?!Ë<Â^l¾˜ÁQ>	±¹ge@^KÃCåŒ=柹@+Û3F?¦}ÅÀÀÀÀÀÀÀ)=í½,=5B¶™¿?ý?FM?|k>˜ñú>V½®Áö‹À–5Á7uAÐ~F@ÎCÊE6n@«‡ÂE4¬¯Ascº%@«ªCXnGA6óLCšØvAƒ¹º)@ѪB£DA'•DŠ†0Aa«r?²¬Ÿ@ ? }Ð?Â@ÀÀÀÀÀ@e¹écÒMÀ8µUÂ?S@NÙ>9"øð¿çJ"tï» øøøÀ
¥ŠSÐÀ;'®rRºÀßUuôÃÀc:»?veb@5xóâÚD¤ÀQÝËȘ3î@&ßçüC,|À
<YўȘ@Î>«÷êÀ;‹iû÷€ÀR	ÊÅï1tÀIË7~5¹TÀCùaì3@@)¦³3jyY¿º0]áìr€¿ú³<(Š¿ö)xª­€´@ëq~b­žF´dGaia EDR3 57888673024902528  Í©q+€·© @Ÿ€@J@ãÅ<[™"@4 _¼â¬<1@=@ö^JåêZ<sÅC¨.WAò†é@4#Ë/A-À<"ÿ"À6¨Â-œÀz<_a>=£Ÿ½\ï;‰T=='+¾®Ñ'=§š==º,~=Ǿ7¯Ø>^³¾ÜÖÚ@Q'¥Cԓñ=‡Øb@¥çT?¿›ÀÀÀÀÀÀÀ<Áßå#={÷B"ª•?"ŸãÀÀÀÀÀÀÀÀF
Aó*xËïDB2pßE{ì;AHÎ @ôÕYÍØaBPH:DÌÙÜAP,Alôhï fBDÀbE*ù«A>ÏT?œ‡µ?Šå`>뽀?ìÁKç
?3]sE«à@@dÈíIpÎ$À=-7"Êš¼@KŽx¶P?ðŒK¡UÝÆ@"ª¾òšÀ>ΖÆg?@cjKĎÀ©1 ­¬ÆÀ<*ð<'ÙÀP1"èÀe>¼•Œô`@D¿¿à]xÀXkÎm 8¶@"QÕNë
À~h$̑@]bÒÜÀ7.í‹3uÐÀJPmk'ÂÀSsžc¢árÀ@ÿ¬7°½©@&û•ß¾M¿æҒ×Up ¿øèæ~¦	òÀs°­µÚJ@"@ØÆ:fF´dGaia EDR3 47748079143388672  ©¢ †"àÚ	@Ÿ€@PLCô\=Ô=¿šé@2¬üöÂpI=\ã@ F%·(¢ƒ=νB¡6ÈB:'U@:ÑÆutH>®4ÀC{ˆ€)=¿Ïî>ÛÂf=+±¾B'«½·3=¦%ß¾& ">O&>
¹H¼ËÓ=»›Ä¾	»@;^D¨ß>ºL…@OÍìF?š'ùÀÀÀÀÀÀÀ4>8ªP7<˜Ä@òêm?‰³*ÀÀÀÀÀÀÀÀFÉ@ rrb¶IG@ÏúDj8A‹q0@k0C¦¯­Z@è~†Aï¸A›õu/@¨SÖF9A4Cœy'A€õ?ʍø@^¼@h ?®§ÀÀÀÀÀÀ@f:$gÒ8À5ªµFý@P£,s6‡À"ï©Ã¥øøø¿â"	fPÀ;
õ¤B½¹À½Ùj'°¶À\¨c·6š@£ú·,ÀF¯àõ–ñ@*ÄAua+À–"bÒ @wÝ[;…@@`*É+©dÀUƍŽV*À9~ÿåõÐÓÀD&‰³æÌú@+@Ԋ?é´-MpÀÔ±ó6vH¿äqÙH†p(@`ƒ µ¹fF´dGaia EDR3 51978832384070400  ¸ªy"A<{@Ÿ€@O™Š¾_'<—Ö²@4¼/izd©<JzÆ@¥×óðQ<§Y¶Cpr/Aé
}@0ç½vˆžÞ<³á•À7¹\õ><ŽÍÓ>Nu÷>+Ͼ[
=¨Ti¾?S8=Üie>Žg¼W°ª½_ø>€xý?Œ½ŒDj=Ñh|A6 T?ÌÀÀÀÀÀÀÀ=Sƒ <ÇähBžÍ©?†2CÀÀÀÀÀÀÀÀFAQ4 ˜Dp­E'T\Aõ6ACÒÆ8¼µ·D'zE'óAÔGADä'YžDmÄE4(2A
wN?˜"x?%ϐ>wÄ@>ϽB
ۉ@g@ŒEÃP@@e·QomÀ5³Í¡r@PCÀ"O!¤¿ÚxxܞÎmÀAEÊÙúCÀ8FhšÚ–À0Mµ9$ck¿ü"'6ÁÀ;ßÜxnµzÀ	ƒÉHà{"Àg€¶yGRç@4©¦wîòÀRÒjM´8@(SXežé>À
%Ê1ޘ@
)ÊØ)?VÀDŸ^Tƒ5ÀR=ž ª@àÀK³ÌÁ ¹èÀ@="ù§ÅW@,û«'¯h3¿ó‰(׺â`Àa'¹‹W
¿ûißßÚ\@ΖÁ׍F´dGaia EDR3 50212295156124288  ²cÑ#J€¯Si@Ÿ€@NC7ÉՍ=1>¾@3	5µL¿Î<ùIÙ@n6mºðC=T‡üBÄߌA蓋@2;ò©_Ï=[í"À6ÀZ˜,x=Of>=>¦õÿ>…ø="»ð¾}‹>E~?@¥M=Ž!{¾ÅÁä>eç''ˆ	B3NâE"fH>¨#CMéT?·8	ÀÀÀÀÀÀÀ-=ž%K2	;|â¬B§	]@?¬ÀÀÀÀÀÀÀÀF"A‡ÿ¦¦CDu´DZú6AI'/@ðÉiõ·clCŽ©£Cpû¸ASìp/A=kAókCÍn>CµÓŸA<ý³?¢HL?·uè?%®0?I= A	W@'fEz@@@e¦Æð1.À8³.ßxä@O"v*NÓ¿ùÅssjHÀ#ÙÃǽßlÀ9â:¾ø Àû¾1 ZÀsátiiÀ:Î3ØfúÀnÅȬÀfµºb@5G@ϲ'ÀTsùÝ÷±)@'ˆòH‹gÀ˜…ìR˜@Ÿ¿
¡ùÀ=ÙFŒœmàÀR&uîqÕøÀN÷"¨ô³ÊÀOû^)ì>@+*¤HšÙ¿Üñg@Y@¿ñë&Ek[¿¿ðÇ^ðŸL@
GË/ˆpF´dGaia EDR3 412032159930174464 ·Õ¬ÌE¤•@Ÿ€@0wD¬\¨<Åo¿@LOƒ†Ïì="ø@¶M<'í=Oo:BøfBف@=𴍱¿=ÖKÀ)J%g=9é_¿"lÚ=€?Á¼Ùz<"½!ê';êë÷¾#ª[½¡[Í=Ü½¿ ÕÊü?3r	D‹
=Ÿ*ß?**îF?ŸIéÀÀÀÀÀÀÀv="_·{;<ÅÅA߂˜?ôL>Ùa™?-%>Ø >¨àŸÂöëçB`…ÀÅ1÷–þF@´‡0Ïr@_ÈD»Þ`AƒQv@‰˜ÚV@æÌBãiAqLt@»4öå©FAme}Cê¶0Ar?ä?½—ä@:ŠÐ?Õ¯°?ŸeðÀÀÀÀÀ@_-ÚSíµÀÓ]§6†i@DßÆ;B]Å@Fp@;NmøøøÀ2nþ
"À+¹¶À Žo™BnÀVˆIÑKŽ@`DymJmÏÀ17æô5~Àð"àé`@$½?S»U˜¿÷T†~œ@LRçîï|@BAÖ7Þ2@Mø	<ˆÀ=AªÌ¡HþÀ& ÃÐ?þ(`ôV?òèEžlð¿Í	õnKáð@#Näöv…F´dGaia EDR3 410931613204810880 ³ì 
€în&@Ÿ€@4…º]"<.á¯@K¶þj)"×<A*0@|€:çÅ<ì0C±:†AíUe@:ËîmäÓR<RÏ,À)uÌ"Ѿ*<VP½Ú$>7gË¿£-¼,Ü¾´€Ò½¥<¾óÿ½Ó½ç>"‰¢¾SØÕ?ŠkCí2øF?²ÓiÀÀÀÀÀÀÀ6<­ŠÑ9"<˜Ä.BÃ?"zA=0#\>š¯Â>‰©®>q-By˜B[¯Á§±mA«€Fñ@ðþ?-B‡ÇD€ã.AYJ'7@ØG€œ²žBÆÃCz&÷Ae˜¬7@owOC))C¿\AK"ê?¤ÃN?О?Dá ?\Z€¿»A¦A	¼Ez@@@_Á¡·ndMÀÛ!ƒ©'q@E¿¬IY?Æ@EYÇpQ‹À1e±å€±êÀ08?©v
>ÀŽm_8À2En$µ…ãÀ.;¯êäSÀ %E»b"ÀZ'AÊs˜o@aœœaÈê¬À6VŽ®]h˜ÀIãGŠ"¬@"W
¿æû¿óÏ™+$@D@÷û²åº@G¢b	Ø%vÀ®tC@\HÀ<³é À#ù†ßÂ?öäh:Ð?ù՚‹ËÄ¿¤'á^°.@?ü¼é}ïÁ{F´dGaia EDR3 410931617503580928 ³ì!G>Ñàä@Ÿ€@4¸Ø¬Mt=<ðs@K¶Õc£õ=IA@™ZKº'Æ=ˆžJB©c(Aó	@;§ÊÔkE=g^¿À)%"ç'I=d{5½Ä‡Æ=ä
¿`D½V¬k¾ /¯½Þ#¾ãÆ+½…Q>†¿¾Ž^pÛÚ@3]œDLø>Fõù?øÀ5F?ž
&ÀÀÀÀÀÀÀ6=¹Õó9"<¾w‰A)úe?‹ËÑ<âü>¦Nl>…`¿>r¥Aæ-qBPjÁ¢=üA§âFò@¬f
îDm@¿l=DêyA†Iï6@€²Gà¯çÊA,B{0A"'#5@³¨V"O'A¼—õCUwÓAwåB?Ä{@A¤?ÝÓ@?¥tàÀÀÀÀÀ@_Á«g(ÞXÀÜ]^âòk@E¿ Ø¤Ñ@EYœV§¨øøøÀ2ÁÛýÃÀ.ÆV½7œ ÀJ4VmC¤ÀZoiÒG<@a†PLÍÀ6:ûäْ À:*$«‰4@!¯ï²™W.¿ï›R/C1x@D"§ìä @GHAÃç°ÂÀÑÝ÷!¬ˆÀCK¬m'º#À#[Ùq¥g«?ï9{ÆyÈ?òÕ©Y£÷œ?Í.®›R_@'b§nƒËÛF´dGaia EDR3 411251987705554560 µ\æ€æÓ×@Ÿ€@0a\Zýµ=Ö`@K	HÒ ß=2¬Ä@ ãn)˜×à=˜-Bã_fB1R@D@-è¼Øæ==uÀ2´>±ü)=AŸc¿dï>†â'¾î>š'£½Íí<>R,½[ÅZ¾'Þq>.೿(px£x+Aì!ÀE€l>æ–:B†aF?ž¦ÀÀÀÀÀÀÀK=°þìS+<«š©B ò.?øG±>Т:?ž‹='ºÌ<ëðÂBS¼ìBi‡–ÂhؽA瑵F–@ÁÔF¢ñÃV@¶ŒþDȱA|"ðQ@™žìó©A‡Ô'B½öAŠ™õQ@Ï[vù¶C'žBËÇ'Ac½ôQQ?÷ž§@E×Ø?Ä÷Ð?Æ·àÀÀÀÀÀ@_A]àPÀ!|ÚÑÅÝ#@D¹	ø4@EO0N—ŽøøøÀ2G<ɯÅ{À,æ®ßΩÀ!{ÚIúþÀPÊýìHl
@Wö»Ä«gÀ2©Wê÷"ÀQÛs"@#˜Vñ$¥¿þƒª	ìb@Sæ¿ÜŸB@ր­@?þlà¦W°À?%ºàë®À(R°|°/@ö˜Tám®?¥M""}^¿³ý¦Bƒ=@ï40¹Ç©F´dGaia EDR3 404003006323734784 ›N˜¹¼"@@Ÿ€@1óü»=ô¾¬@I«#çh¬x>h@%ˆ8	lå#>;¦HBk&Bl!@J¾"ÁÆ÷>+$0À8êø	 '">E¾+0>!v‹½}"T¾—Œ½µþ½÷G;±ùg¼à‡µ=&!ß¾ íÓÑ¿ãI¬DX?-f@=Ða_FÀ?ˆ†Ž=ßõ=¸)œ=<)¢=JݽUíM½£œY6>'‡ø:;¥Ü%C2%Î?pöJ=!W¾>o~Û>C²}?æ³AtÏB-S'Á"þFA˜IFç@ƒê p¸ïà?Œ}DŸÓA•ic,@JTìV¦c@¹•hA?žA¨8›5@7x¸§R"A
BÞÑ¥A‰©?Û@t|€@yÀ?¼€ÀÀÀÀÀ@_‹,¶
òáÀ&Ðýò@C¬c`EôG@CãˆHKÀøøøÀ2›wêzãBÀ/£ï´K¾DÀ!¸8·t³ÀJÞü(i±@R_×÷]³,À2^™ûÝÕîÀ¢
^ 
(@ ÒV»…5
À3LÔâ@WB?½8ÖtÀ4 ¿ =Ä?ø"b¡xrÀIé?&kõ'À&%GA' ¹?ûùV5ŸÆ\¿Ötwbç€?Åó92> @‹»¸óŽ~F´dGaia EDR3 404090146917064320 ›Ù:€ãã@Ÿ€@2|K›~`=x@Iñ¡+¢éØ=f¥@ɛ«ÏØ=½$ÓBaõAá@95¨¢F"È=‹´'À(ñäÚ(°=l³Ú¾†˜>Êî¾pXÔ½ªʾ·ÕX¾*í¾¶~=Æ'w=~ˆM¾~n]³±>¬ÎóCæ‰F?¡' ÀÀÀÀÀÀÀ2=ÍL;5<<aB'šQ?a =ý&d>«¸Ì=µXü>ì'ÕÂÆfïBöºÁ²±cA•þYFÈ@¢¨Oììî?üç7D—cA‰ð1@x[¦':þ@ÿ¨BA"ÀA—2@¨†
'A®C¤óÜA€1Ë?º
8@6z`?Ñ°?›äÀÀÀÀÀ@_¯ó(	¢À%¨Ä_@D	ÝàbS¥@Dó)–ŸJøøøÀ228Ú¿ÝàÀ/;ß{SãúÀ"?nÅãœøÀ\±Ì)ö@bÿäãC'ÀB½aã;FÀý³ô @!:fô}TÀP&ö"¸ö@A:øu¬@M/"ÂïbÀ0FºÑ}ÀApÌÊy|
À!Ì]´Ëi?îR¡¾¯9x?ùZQþ¤¬¿ã¿$m6†f@àìåžF´dGaia EDR3 404692679289959296 ÁÙGs€k(9@Ÿ€@-l"¾¬9=ج@Iæþôëf"=äC@	؆éB4=@BµBõiAð–¤@;	°¿Óâ=,²ŠÀ'Óh¹¨=$[e¾;€¬>4fa¾"=¾<¬1¦¾‡¨;¿²l¾Ãnj½i¡$=ôw¾™ü9~¾½jCÁØ F? KãÀÀÀÀÀÀÀ,=‡u÷1<*EBvO-?}$¸=êæÍ>^Ð6>†=>»™ºÂSŸB9"§Á+®ªA
…üFœ@·Qd+›ŠÄ@ŸÅ'D•r½Aú÷.@lÚ_A8ÛBÕ
6AŽÃÖ/@¾x}õµQÜA‰TƒCã4@ApH
?¼'0@4þ|?̍ð?oÀÀÀÀÀ@_TeåÑÀ&Áh|?¥@B®Í	Ò@@D˜£Ï˜¿½øøøÀ2u¾‰íÀ,± 5wÜþÀ!î*t ™¡ÀW⽉Ξ@a£fî"Ç$À@£¢ƒÂ-"Àz®ØøÔ@#Ħ:YPÀ¯x«š@IŸ\†y\@G½Œ;?—VÀ*Í	ÃújÀ?×jþDˆyÀ$žœ'ÌÏ?øۄ;æ.?ø¥'8¿ÃÁ7" @!O¢©ÁF´dGaia EDR3 405304832390312576 Ÿî™_²€$ô@Ÿ€@/I¼é>J3@KÝ¨¯Õ=ÏoE@~ fýd>/qB=»SBìÜ@AúÏVIõ™>,ÚÀ.àâ,P–>íÁ¾¼>0µý<Z$>Fˆi½é©÷>q6>îM>pݽÛ
à¿®C>A™cÂD³Žq?|ÒBÛÎ_FÀ?¥£Ž=ÔÖ>¡~=
¾7¾"Æ®=ק¼'>†Ç¹-<›µTB‹=5?í½Ô>ä‹@?äÊ>¥ÚE?(o½AӆùBpfB¬ÈAóhtF @®å–LÁnßA
Ö±Cß
A…ŽtøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@_!&.IÂâÀ!—G@2ç×@C¾ï»Õ{H@EmS#T0¨øøøÀ2œ» ÖÓÀ,Ô3ÄâÀ!0 /™VÀRü<"q@[›fŸ–À4¼¬˜DTDÀ§)7Øl@#¢+<Ë.l¿ü%Ù:¸"Ü@Qµ0Œ.vÛ@0Í{ƒÁqä¿ë}ŽIÞæ ÀCN'x>AÀ''äáB?ü¯,'µ†h?Û~)óЕ`?m^ÁS?ükë
1F´dGaia EDR3 405426736442471680  ]xu':p®@Ÿ€@8°zƒ(=J¿˜@H"uZW_=¶Ð@u}ó=Û>gBí4A¿3Ö@4œ6\b=Ä;^À(4<JĐ3=Úsx>\:é=/M›<±¾
~"¾²oÒ¾Zús¾£¾>wÅÓ>wM=¾•qÎÌ?ÙÄMD">_jÛ?…F?œ¼ÀÀÀÀÀÀÀ6>!':<î>OBs®?‡0Ú>lÊ>Ö/õ>±>
?Ai:BÆ9˜Âœ¶"Á‰ÛöAvjÛFÑ@š¦¾WêÚ?ÅvcDŠ1ÍAŒÜ¡'@küÁÖ뿑AcøAÝ~A›µ+@¢°*Vê\A@íCDtÓA'~?–K@I¸?í‡?¥éÀÀÀÀÀ@`ZÝuôpïÀ)ùx˜¶­@Enð°äë@Aê•Ü¸sÓøøøÀ1ªv‰0¬À1íª-ÀOÀ!pª3ÅÙÀbº¨Up@eª6Á3ïäÀJk ew6À
¼	²î[@5ä'êå`¿þ*)\RÌÀK1Ÿ2€@SìeÃÂ+À@z·
jÈ®ÀC10+z4ÀЭ
x!¿µ*ÖÍz @ÈcÊÑŠ¿ãO‡Óu@#˜(ø[Ú%F´dGaia EDR3 230386722976844160 2I€'ÿÇ@Ÿ€@N<&Ã?©<jûj@DÝ*Hí‹?<ã@—…¸mq<%C¼ú¬BÜ@7ẢV<Ô¬À@@b㼕Ý<a‰V=©=–]®¼yöH=P¹d=ќ9=Qã<>ìJ\>c§¼
è&=pªª¤@Z–D˜Ô†=ÍQ)A‡‹îT?Ț×ÀÀÀÀÀÀÀ0<ÛÂu7<ˆ¯¦C3&,?‰ç-ÀÀÀÀÀÀÀÀFÄA5j™µDœ>ƒDŒâ›A%=3A'"Æïl{eDå$‹CÒ3©A)ñ22A+ëÿ È`>DÝÁkDïIA'´?™&R?Fçà>œ¾ >ñ @s,"?ïœ]
E«à@`@c™ì欻À –Ò«•@P¶ç²ÎCu@4¡³Ð†vÀ+%±Ð$ŒÀ8jÙo3õžÀ)|ÜdžÀ$<‡U°Ú!À9æ@éˆm8Àø2‰U°¤Àa}v‹bX@MV&óˆ?ÄÀ5³AÉÈt@¥?ӝ<¿ú±Ûÿ9?âô¼9yfˆ@#öÙ²4àÀAyè‰ÃEv¿ý(=1oÐÀ‹±þ¶`ÿÔ@ÇþÔTºÛ?Ó«rz¿ d>–à¿ŠQ^'.=€@(k¾â-°DF´dGaia EDR3 231897791258317056 7ÝÐ&Q8uØ¡@Ÿ€@M©[.à+÷>‡Ì@F9¦öu>._Ä@ó0¨'>¡-FA£°FB[2@7±úUpÅ6>¨ŸÐÀ@_H–M>wýc=B™®>¡µ¡¼´€H>\ë½ÞôŸ>,>̈́w="½ˆäh=×Ô§FE@¢puD!–?Ɔ:A!ZÈ_FÀ?ˆ/à=]m½ÿÌi<6好¿Hw½})=c%"&>ë}Ä,=1ÒnBùHŽ?šlÎ>·>ÙÅ·>@">›fÏÂJA«¿–-Â7![AöKF]@³Qßágµ?¾WÅC¾râA–o­@E¢ê²üGÅ@—xiAEIA©ûê(@ŽÌ¥ÓÀ\œA=›cB¦V/AŠü?è€Ð@~ÿp@aè?Å;ÀÀÀÀÀ@cJòl;oÀ-™|4@P¦Àÿ]X…@7x˜³AbÒøøøÀ'VxS/Ú*À:Y—üÛàÀ(ԚŸádÀa^ÃÈ»Á@P°¢Œ»uÀ2]ÆÃݏR@=ÉIם¿ýÃfF#?ÒßW^OÁ@C|¹< À:ߤpd ?ø/–!|ÛÐÀ=}ÚÉà†*@	z,·}¤?Ðƹ¢Œˆ¿ìŠKóæ
?œÖ¥ûÿ`?ëïü{:°F´dGaia EDR3 232030973905822976 8Vñ‹eW0Øs@Ÿ€@NØBá}=ÄV.@E^ð6—=mšy@k¨pËF=é8øBDá¼B	O~@3Ž²5+û>,[À<6+
	æ =Èâ>	0—>ä=ÈÔ<üZÕ>6轏C?ƒF=²ª»÷ëÙ¾	1
>›ãD)j>³'@&–µF?™xÀÀÀÀÀÀÀ<>Msw?
<
Š4C$T|?!
>®'Ú?DX>ô¶G>O¤Ã1ÎÀ*ìYBeŠî@îè¶F@šå·ºØ-?ЖgD"
gAŒÈ:@ei5pA2A'ôAž&Ì=@£» [çò@îôÑC©~Aïe?Èaê@a»8@
ö?­Š`ÀÀÀÀÀ@c˜Ú®'$ÀÄU.Ð4@Q‹¥Cªl@5oZÉ<€øøøÀ$䨑Ž–˜À:RJ•ZêÀ–Ý •ÀdX1§tê@QuUV×È7À5ö0"'B@P\«`À¹7%g
?Üc6L>À/òTØô@À7Êɟ7阿úó`¢ÓC0ÀIWYüu!@¯É}ÀM¿Óeö*–Ä ¿ÝH[È$4<¿°äÜIˆãp?ý•¯=Š,F´dGaia EDR3 230293882967164800 2+4€+µ¬2@Ÿ€@Nƒ£8­=‹K7@D}ÆIÓY=''P@Ñ?.҃Õ=¢EâB‰¬ãB£'@3eê<7à=àÖ&À;í͛±=ë=ÃÄà=ÆòY>R§=/c^=œ~¯½œ½?
E>p¬½¨"ɾm5jec¿—QC³wÓF?žügÀÀÀÀÀÀÀ)>Â[0<lð"@ø€?zé´=«ôÁ?Aø>òR>ÎC)7KÀ1#ÑB_ë"A/FF@­¡ôÒŒ¼@]²DˆßA…ëY+@åNԜ…LA9 Bo2XA"Œä+@³Îðá°gAƒFÂCšƒAwÃF?¾sÉ@=Z?Ú°? ›`ÀÀÀÀÀ@c³A¨QbvÀ!$€z@µ@PÈ0¯õm@3ÐõZÕ9øøøÀ#úIîDY7À:ÀCx
kÀl&ð¼ðÀdó°ö6C@QEŽ«ŽÀ;S3RŽÎ@®'Ý… äÀ)$ž ?ޣΙBPÀ4֐}ë`À8‹¢œ\\<ÀÉ̲eÃÄÀAî}k,Ê@Á€>¥—¿áÃÅR9>x¿åC?EzŠ¿Ðxtäþd@yEœ¼F´dGaia EDR3 213984753975801088 ø:µV&aú@Ÿ€@U9'»#Òè>…/%@H"w¯=¥>C}O@֒9ÚØí>§XCA°v¸B2Ö	@,-zŒƒp>™š¶ÀE7/s]'">UÂì¾µ>År5½›s->Ǎ.¾¡2ê=Ý ¿E=»ÃÖ>àÁ=ÿ x­ª¾à˜<Cü6§?Dî?Æ&_FÀ?†)"=e¾a¼™Za>4Nv½,­=B·ž¼+/1>Ö»à4<ÖÇ@Åͅ?{îÜ?*ß>å†@=¶>(>I>̨˜A¾¥=ôJ®B,+F»@tës˜>Úñ?bHÎC½UÓA›c@Gp`…¶Õ‰@î†ø@É?_A©Iú+@€Cg;@À0B«HÂAÂà?֌G@L8Ð?ä‰p?³è0ÀÀÀÀÀ@dD¯ùíUú@"êëu]g@U'l<—ƒù@9©R
š¥,øøøÀ#–ûYÀ:ÿç´zÀ 
ä,À`G`Q@Dù,
~§@6Ël­þÁ@Ýlh.ÀÍ~\v˜?á¶?"·ÊH@0‹ö‰²¨ÀIÖãoÍj"@EViúÀ@"ñÑ
@x=_Ml?Ý~¥r|e¿ù7Nuå?ó2üÒkô@	ãä8F´dGaia EDR3 213552645906090496 ö±Ê%öá˜@Ÿ€@T¢Ø¤Ħ>yÌ£@HÊ⌃">B~P@º´{*Æ>"ÁEAÍ1AâÊo@!ªšùÑ}è>¡³RÀ:ðò9>Gô—¾OE> K·¾"Â>"v³¾+Ü>)¤í¿)Ƭ¼ä@\>ŒzØ>e¯ôRQ<ڌ1D.ý,?$€?'b_FÀ?1=Q¹T½Aº=ø"ͽ·?·=m×i=C·D>å§ÓF*;ÃÆvBª"?€è?`<>ú{>ÂÂ5>ŒZ×ÁŒL=Á7øÁ¬ÏyÂÚFU@t­ï^Á×=?4ïCêÅA›2@EQjû¦&ç@•Ï8A·\Aªà=@~ZÂz1h"@¦b+BºÐÐAAœ?ÌaZ@NÚ ?ðÐ?­—pÀÀÀÀÀ@d©ãNf@ á¶Ã7@U'jÓ|LÍ@:GBá ñ	øøøÀ$3-gÃ	pÀ9îà—në˜Àáæ²j'Àhò¦ZVìh@QPªÃa@?Yqâ{È@Êô÷Šà¿û;Õøg¿Çúű£ ÀJgØÁ›À8`
×ëüð@I8'ÀZ?"tÀÀ@†zܔyg¿Þ¦Ø-Œ
¿É¦L÷Ù.?à`^C@;ywÌØeF´dGaia EDR3 214806604558824960 û%x"öFVÃ@Ÿ€@UáFÙø ÷>…o@Iáˆ^Ö>U3‡@²þܳ—a>R®A¨&ˆB">@# ‡ø×ð>š¼ÀAm¥KŸ‹»>t²ú¿©ú>…ô¿
â>øfŠ¾j'¬>áÛK¿ ôý†Š >šž¾•§4vv@ç/Cóï&?yÍR@bÓ¹_FÀ?›ƒÔ=Wd7= 	»½væ;¾<Ç)=#E>C˜C+>þšS+<@C#Ç|?Šhb>ƛì>ºÞe=žÇ?HùÀGÅÝA«TpBRîsBØFj@|~ÇNc@*?‹/JCѤ¡A˜R3"@J"(ª"ü@ÜÉ	@ö‹>A¨2r#@…+¡†Ì-A%ÓÓB'·[A]Ï?Í\@V¥?þð?¯F@ÀÀÀÀÀ@d%]÷ @'ç^)Wtõ@V{]=·@;¯.1)*øøøÀ$ÈKPÉSlÀ:/âΎÄÞÀ r'Àc‰~¨Ä@J¦£±{÷v@AzÁR@v}Sq¸¿ÿKùjd³p?Óª™æ¯0À#I¨ÁàÀD)kËύÄ@Kj`¼ŽÀI+ӜR…@òÍ¥F2¿Áê®Å?fp¿æ<cTÌð?ò&&«L:7@mòodÒ'F´dGaia EDR3 406045284749433856 ¢	6\¢úg@Ÿ€@:፦ø»=ê*@IX1ðn¶>©A@N"h™<>*'€B;ùBÁ+@;œÜ z)>FŽ³À0ŠÐ#5Z>*t>=¢uþ='µ[½+"½µµˆ¾!"[¾ y¾c*N=¾9w>&X^½£–Þ#"¿éÊCÄBÚ?&²@#CÓ_FÀ?…/,=B°>ýF=ý4ì=€Ç…¼¦§1=ÊO
">Š—ð&<²CeB¥ãÈ?leI>
6é>!ü>7`»?ÅB¢û˜Âž÷rÁA§ã&F@@‰ºrØsq?­¶ÄD§[A"0-"@WÅÍŒõA¡lA35ªA£9!@'ùÆ í-žA¹
C*åAˆK­?Ëy^@Wk`@G`?®HÀÀÀÀÀ@`}æ;À&fHCï†1@F£…u;×À@BJ æÊSBøøøÀ29Z)èÀ2›$ß^À Ê ²	*¦À]cې{gD@`[¯ØÝN>ÀAjk#ù=À"õ\P@€(L$n<¿øùÝN5ß\@=7ˆßF @Bž¯æ)³¾À-è,CûJÖÀS¬"*$#;ÀLŸgb/?×:FYgH?ݗÓß/¿Çêãî%°?ïøRÛ8¯F´dGaia EDR3 407807355212400640 ¨Ò¡:ÔÎä@Ÿ€@;oðˆTy<Z¯@Jeņá¶<`Ö@(A¹\<¢œýC˜.BùX@<t¶fQ‰À<ŒÇPÀ2"›ÄÞ}<†ƒ¥½šMû>ÐÓ5¼/½‹ë¾˜Ñ¾'@z¾˜x}>1`Ë>¨ó…=—  ¿Ðç"DÏl=ų&A0 ²F?ˆÚÀÀÀÀÀÀÀ!<Χâ%;<ƒÊBVÌ
?n/ïÀÀÀÀÀÀÀÀT3A@¢|ŠŒ-DU^ÛEªXAtõ"A3á!DžVjDuÂ&A!›c"A4›uįvDe‡¹D·ÛA¿\"?˜aR?-Àp>"ÍÀ>Ö³ ÁKÛ¶?ÉqEÒð@@`yŒßÛ¾šÀ"&§1îÉ¥@Gl$ æ­ô@C',/iIêÀ" ®y><4À;¼Ø®Àµ·$oîÀ1³cÃ%À1¯'ÂäêÀ!_×NÆoÑÀ[>Ä!d=A@^yFíÊ À:@CK—¦À64‡h@.AÔâô¿ý£'4 ´@BåóMќ@<Dü¼"uäÀöuXê\À:e=+4\‹ÀÅÌx(ÁÛ?õ@	¼?ì7fv²«h¿ärBl½i6@(JúЖLF´dGaia EDR3 2864160621363908608'¿ŠéФÁ	@Ÿ€@Íñ"ÝY=^"P@AN¸µœÓµ= À´@Øæ]·=‹™©B A4Aêç`@:'Óg˜{=¯zƒÀ*°I¿MT=Ž°²>f‰J¼ªØ"¾s—¾L»‹½…d[½ºXž¿Íô½«Î¨>`¾¿½3wûù¿VªDhü=.=vdF?;ÅÀÀÀÀÀÀÀ;=óÕ]?<&&	B/µg?yï>Ñz€>ç¶ú>ìF?
Ã+ªóÁ
.kBUÜT@A¡F@§AæeúÿÂ@›êD©_æAˆ9@y8Ûãñ}@ø%PBP)×A–—<@¯¿|>Y»A–ÝCñŒ˜A{›ú?À˜@FI?é°?£€pÀÀÀÀÀ@] ïýÌÀ;éQõè@4c»šAÈÇ@=(×8h·ÏøøøÀ/ÞÉi>$À.Ë2"É@>À)-Å.ó;
ÀR8T@bZ0žÀUm ³ã¯¿ÿÆöËå @!«Û³ÀÀMa˜¥@R¥…tL>@I•YCÝ>ÀPtðªfWÖÀEC¿îhÀ#4æž~O?ü(qW~?õ"—¦ qx¿ôëNý\/¤@&®ØB©TF´dGaia EDR3 514691499031218048 $1«G€åË@Ÿ€@@ÿÖðÄ9=	(W@OˆéG==EM @f8¿=àB¡«jAóó@9'¨:—h=.'oÀ0iÖ°*J=w§
¾ðöÙ¾/$Õ¾‹
;=¶NT> >=":¾w=ï˼'¨ã¿4¥ú¨¦>'ÍÒD5W¤F?žÃ}ÀÀÀÀÀÀÀO=ľÊY)=˜Bß_Ü?€'8>pÌÃ?܇>U>á(JÂå\ÜB%@Ç:GÂO`Fê@¨=%å	xë@1:ŽDŒaA‡ªP@}¸s¯Qÿ´@®4ÞB®³A•*1R@±"|wUìAŠò÷C|ZAzH3<?Ȗl@@1?ØP?¨`èÀÀÀÀÀ@`ŠÇ¦Çn?ü	SÚvÃS@L²xŸ˜X@Féö'…ÙøøøÀ2"!Ê3:fÀ0«™».N~ÀÒGÜkµ¸À^
¦@Ā@`~$§£Š=@ןm¥éÀ"±Ýf¸@>%ò謤?ä$ É=è@:^à10@C(ƒ!B£º@9V¨^×sÀ<r' ì¶À ¬¥¡9×?ïqêduP?öj;žZl?×÷cs"å@-¥aW/"¼F´dGaia EDR3 412815733760236416 º¹x›€5]Sw@Ÿ€@7'Z¦aM‹<»»ã@L£GŠ¸<üm@WՈRß(=;]BÓGóAԈU@7±YX:%¥=SWÀ(	Fì'<þ$£¾8ÎÄ=1î>lª¾u
³½¤óH¾5·[¾õSò>­=f$A¾çÆCA?-;»Dg«"=¿Ûm?…|9F?ž6¨ÀÀÀÀÀÀÀa=Yêùe5=‡ÙC.2´?'#>Á•d>Å¡k>#Ž>½+ÆÂÿiÈBJA®Á¨^AÄ]=FM@·'6@²bÁ@s§DÆ>wAâó]@ŠÈ°Öª@ЄÆCˆA@Z@¿ÔÝß;<A1åtD75GAo†6?¿@BI(?â"Ð?¡ý€ÀÀÀÀÀ@`	ka8ÝÀz:@Û@G†˜ØøÛ@E©¯šÕïøøøÀ2öéÀp+jÀ0½qDàÓÀ7x(FÐÀ`ìªÍÅ
@d˜7¶ËMÀ2s¤ÙgÀѶu*È@ NˍG1¨¿íck=JØ@2'ÊÆà@PÉ(°ÇÓý?öÑ´Ç__pÀFüZoJÎÀ!YŒ"-¼³?Ø«ùq_ì@?öŽ
xªwð¿Ây¯3a½t@ ¿Jæ# …F´dGaia EDR3 412862497365662720 ºÈAœžÞ‹@Ÿ€@7TÌ{<Ä.<˜û@Lžî½³\<>Wú@ eã´Ã^Ö<‰"CõB,ÿÆ@C?E0Àè<<
7À3·^ýžR<;‡Ø¾ҕ=§S<>¼Î¾ƒãI½Ái¾X‹¹¿ñm>(¸=="F'¾Á¤^C?@Iä'D`ÕæF?¨$¦ÀÀÀÀÀÀÀ_<›~c4<Æ?é@û÷z?ŠE>¹'@>¹™‹=éB>¾0Âï\B=JâÁΩ¤A½~†FT@å¦ù'83VA +wE
moAaãZ@ŁöG‡ˆAÃ(:Cá´)As½ý_@èóJ:]£BnjgDíAO¡L?³H"@rÄ?"ðÐ?‹ô¸ÀÀÀÀÀ@`*C‹±lÀ¬ӗë@Gtv>÷·0@E«{Î
?øøøÀ2.cµ¯À.ÉM.ÎÀh»<–ýìÀRñúà­Ú`@W»³ÅêC(À%ùƒ­+ÒÀí·‹9@!¬ùZ»Ä€¿è‰`'¸@Q¿ÂçŸ0ì?ôëÑ "À@!Çüž¾èÀ9ÃH¾µÝÀ&–­ÃEØ@HUG§øŽ?§ÿ¸góŸ?Ïýš×1)(@#ÿ°Ï8-F´dGaia EDR3 413477158728817024 ¼÷IÄـö™
@Ÿ€@2º^I•$í=S‡ˆ@Lð}ùƒFÒ=©@@£žHö=ØùHB9_VAÒôj@8h‹L=¼=u…À#õ†•š¸=Êiê¿ÍF><ݽo"j½*w7½­]罸¾Þ=²ç½˜ïW¿[P®«¿º/‰D¨óP>ñ@@Ô`;_FÀ?"_½<T|G½Ì½Q<¢¹Ú½2f½"ßÐ={m>5q;Yç¤BU1S?wV?

?+Ì>ô¥Ì>ÞÅéÂèËgBjrÀIWñÂýÁF¼@šË™úH`C?¥ÂD¥ˆvAŒÐmg@e%^Qìnì@¸Š<Aê¬×Až$Y`@¤QKŽàt#@Ög{CÂ	A®y?ν@c¯@
Ÿ`?²@ÀÀÀÀÀ@_ƒÐD xÀf°{«ûî@F6)Si6@F•Ÿ:¢œøøøÀ3P
b0ï½À-®`ŠM˜ŠÀ©`j—JFÀ]Ýa¼ôèá@dþ¢üœÀ18 ƧÀt`=x<@"ÇååƒZĿ┲Гfˆ@;Qp-`‰¬@Q›õ‡Svƒ@A9u°xÀHÜͼ,gÀ#ìí´ôPU?Þ³1¨ƒw?õØ^ìõè(?ÐÀ=Ssà@&bø=éþöF´dGaia EDR3 413220216603327360 ¼
™¦»€(ôÞV@Ÿ€@3^'O<,ó	@L%."FÍ<}~.@¨AޓÉË<ÇŒC}·nB¾d@=£'mÀZÆ<p§†À*\GñWl¦<•…¾Åèj=%¡Á>¡³<½è"ý½®'®½yû³>SÙ>‰¦¾=¿æô%>³ž:D†:)'²ïAF?¤ÿŒÀÀÀÀÀÀÀz<ñO<«¯?ò¨«?€ð÷>ŒLÞ?Z7>æÛ$>^9ýzB‹e[AÍ'¬¿ð{ F'@ÐL¤-ÌôdA 
{DА=ArZr@«©6•ðŸyAAqÔC'lnAƒºu@Ó£ ìEAõ{D$CA_ÔÆ?µ]v@}`?ªÖ ?'$ ÀÀÀÀÀ@_£ùzµÀ—(ٗ…ó@EÕxú¦Rx@EЬ]3†øøøÀ2…ØU»ÐÀ-¡Q!`MÀâ9ˊ)¶ÀX-žµÎ@`/¤È¤V$À2"Bü9øÀKŒ£½0@"ÔõNpì¿ì[}Ø*b@I_!‡\ªü@AEÓV?üÓ¾/'1pÀ>êÀ"ùúÀ$¿e2ýs?ùŠQ50?ò,œ{zº0?ÑBÁQ¸at@ŃÝÀŠF´dGaia EDR3 413551375760729472 ½:É—¥€S—V2@Ÿ€@1îÞcÄR;ǁX@LÊì.W‰Š<@È
e<F£ÔD®\B÷´@B)HëÛÈ<UÀ-´ˆtè}"</Ö4¿
™ö=$ӊ=Ð4ƒ¾"Ì<>Z4¾,œf=¡[=»Á}Z¼‡µ¾ÿ©ÉÀoýDç¯Í=•—ÆA9ÎT?ËÂ(ÀÀÀÀÀÀÀw<‰ü—€<¸w·AV™K?k=ÀÀÀÀÀÀÀÀTAEߐr)¤D7"—Et›íA³nyA9XœʘDŸPÝD¡aAÊùwA; <Dõ¾DcøDó"£Ajyw?˜]§?+èð>'ñ`>Ôà€ÀÀÀÀÀ@_j&W£«À·K`1	[@EØU;åô@F'|Øz'[øøøÀ2RĘ类À+íSÏc—þÀKOYáüÀRÜmêU›H@ZIº˜äŸÀ'uÈ VðÀ=SD@$ˆò m[P¿ßHO­PHp@QÕOÝ÷p@'
–ÑöãP@ K·«êc.À9a_w ÁÀ(P%BÈdl@wÖ_WÛB?ێ1€½qà?ãyAÊ0v@áõ½ÝF´dGaia EDR3 412710180644239616 º=¹|¹;ÍÄ@Ÿ€@7<ë£=RÇ&@LqÖí€[=;@àX'hFX=ÑÕÑBKÁAÝ5@8Âÿռƒ=‰¶¬À({SËW™=‡Œ¾Wx£=ï«ÿ=ÙT÷¾D÷]½àgˆ¾3¼ ¾ÿxÓ=äÀ¥=¼¤4¾ÔŠNÕÓ? Î4Dš©9>³æÑ@<~5F?˜@FÀÀÀÀÀÀÀq=ä3t@<U)ÝAS¡'?ƒÍ>Ä5+>Dz
>
ª>¼ìÂùÂíBG¬ŠÁÐ&A®×žFß@—(Ü	hÒn?'!D–öAŽªj@a˜°;7Q@ÃkïA¸hµAŸ¼ðe@¡¥^!@ÆÂÙCµÏRA'è?Ï2Ì@f¦Ð@
B0?²É@ÀÀÀÀÀ@`cH¯oÆÀì?¼ÓÐ@GMÀ¥óH˜@E‡·'U<føøøÀ2N½±}
–À/·²ˆ†"À€Ø0ªƒÀ]¿áÀB@b¡.ÿ^À2r
ôƒŽLÀo!z¨§x@!fŽ½HlÊ¿áPq-,ˆ@;ÇrÅ,(@K´lãpx>?öëSì0À:¢$ì7À!*;™ۃ?ïaì‰#H@2k-o˜?Ò?÷xuJ:@]NW|ÎF´dGaia EDR3 412772745427277696 ºv '׀!eÙ'@Ÿ€@6Œ0-yØb=ê—@LÒ8–N=À‰@|L~|çÀ>
otB"ËíAë4€@:Zü÷Â;×=¶,¼À*"íUŽ=Î 8¾Tƒ=±'r=ÌÊl¾>Ýå¾o+¾,äò¾Ðtq>
X›=¬þù¾¶¨¨ÑÍ?H!ÚDaúÉ>Ìi¡?ø55_FÀ?š*Õ<šxà½o	/=c‰K»Þ"‹<‡O§¼{¿S> }»U'<À·QA0s?'š3>©;0>²?S=œßH>f¼ÂÑyBuTmAëgA£2>FÐ@Ž¥ƒÊ•?"‹DO©9A'Ñ[L@[7ElÔ+@˜ÊA¶f÷A¡øK@–š—ù×_@꽪CE57A†Æ¢?Όì@YŽè@9 ?°«ÀÀÀÀÀ@`bsþhÀ}ß懨þ@G'oý}f@E·r ƒaøøøÀ2!gEŠôÀ.S¢"Yû$ÀòŠúGLÀ[aŸ.!ŒA@aeçcèpëÀ0¨Mfj}ØÀº0Qʨð@""¤Mvø*¿äÞNþ¸@B =4Vþ@FǎV>r@	ÕüVù¸À8!Ƈ{À"t=Üo¾H?÷ü_eP<?ý'ËD—ãô?Ël´¶UÀ@Àl–çcF´dGaia EDR3 215920001815650560 ÿ¡Y¦·@Ÿ€@UÇï2ø<<Jµø@JEšT<2dm@!ݱ	Á­É<pœÕDvB^Ls@.¥BÂG¤<{PµÀJµÔ'5"º<HØb¾kûÍ>c%}¾"'v>…à¾TŠ€>5Hž¿ˆ=ƒ5‡>'R=;T††'?â:ŒDf‹R=¶ÑTA3Ž‡T?Ë¥ÀÀÀÀÀÀÀ,<²t^.<èý2C3›9?ˆ*üÀÀÀÀÀÀÀÀFAPØ^kD?€RE´#A2Ñ*ACMTÚÉŠDx5EõAJÈ*ADÓ[ä‹[ODV
/EGATA
…£?˜wç?,RP>'þà>Õ¥ÀAÞL>v¡äEÃP@€@cøKÞ"ëV@(Ú<eGî¿@Uÿâà0ŽC@=݊QÀÀB\y!X	À1ÂåšX›¿ÖENÎSö8À&† mb×À:ƒ#pô¼8ÀO&j½'ùÀY¤Ž²¢è@Bé,áÚ>R@8©èmœ©@(á¶dÀ@Èbˆ?à=.:Sà@F^+TôÈÀKæâ›qFè@Eûµ1|ÜÀBÏwcûâ
?ý:fpTIJ?ð6pïR¿ú )<Xp?ìÑGq'W@+(ŠWÒY:F´dGaia EDR3 219428371624010624 ñJ£€a7@Ÿ€@N)|üµ<?%)o@AþK¿©>«m/@äY"†'?M¥·@÷äñB!y?@7äÃÊ$v?K!ÃÀ@DÔ]gø>ðí1=¨Fr>´¡@¾…Ì=m␽ê~=¥Ü?±r>¨Zh¾M§ø=_°ûsp½^,C¿{Z_FÀ?¹É+=Þ&ˆ½À<º¯™¾à|¾)½?øŒ+?NÛ..<yd@B'§Ý??£>h?=ñ•£=|*«Á–D»À¿ÌÅBf/yBû F~@bSµ´jøã?4'COÏcA¢,á@V«Sa~ÜèA"*fA%IA£Žó@U2PÚĬA,½@ü<nAŸj‹?™0D?>1	>°•€ÀÀÀÀÀ@d D¿0€À)JEÔ{fÓ@P_…
cӏ@.‹51ÒøøøÀ!~»ØãÔ~À<Þ§v€ªÀâú­¯Àb|‹C9Û´@J9¼`­ÀA–¾ÕäN@Î]™ƒÙäÀŽøx?ëž{rè¿ñÖ/‰«ÀDÄÕÁ6$À.™{`×À.,ù]¬@˜ªû¦è¿Í!ªéÀÀЈ÷µv¿Ûhé†tÈ@"¥cè5€F´dGaia EDR3 219587766446786816 !é	.ȉ«@Ÿ€@MEàEN>fÛe@A_œûñõ>+@JKp»'>‰—%A¯¿WB¨@5—GfÙJ>¾ÀEÀ<ƒOÑìK,>{ÕI>"áé:ÊÔw>¹ò=ªÞI=6oh½çZ=?.¿'=êE£¼óá;)MlŠˆ?›&YDÞ`?UFþ@Tyv_FÀ?'—=(2=öÉ ½¬Ð{=h¼×è½èò`-?¼¾2<µ˜fBϖM?…ƒ#<»ÎŽ?»S="pa>9Þ¤C¯ÁZ¸?É6ÛÂ*ÌdF¥@'€"	=ó?'¨DmA–
3)@P'=w$ð@­º)ACNFA¦H6-@Œ\¸ÛO3@é(CBù 'AŠÓK?Ҋ'@[§X@Ø?³ž€ÀÀÀÀÀ@cÿî
ʅnÀ-¡r-:]ú@Oªbw°_@,q:ØøøøÀ P€ÈÍu‰À:é´Þ9.ÀL.-°Àc<łB(@LʶO37ÀE¨öWçK@*Ó¹°—ÎÀt†G­ü8?ð*p1\µ˜Àh+w@ÀBÎDÆüRÀ7oqƺq‡ÀHÇCÆ÷[™@ ¡YJú¿ƒhj‡¿âXöÀ¤¿äƶcç*@+9Û胎ãF´dGaia EDR3 217642936535856000 9³€SüÜÔ@Ÿ€@K8Þ®Hd–=Å;@@o–o¡%î=Š³r@"^¤râ=ÒЮBs
YB\2@8ŸEÇV=õá8À<ÈRš2â=°»i=ÒÉн2òS¾†]Ç>=ùŸ¾4o>^z,>ÆҜ>téê=?Z>|wMààB¡|ùFA?8ÔSC¸â'F?³9ÀÀÀÀÀÀÀ>2p=ˆÛçC-Ä@×ò>{>½³Æ>"3M>ý¯€Â—̧Á:9Â'øBÓºFö@øN"–nœªC¡€6CššAST@á½4¸ãC¸ÆÐBĝ(A_˜@÷Rø¢EóD&ÐÚC,ØADÂ~?©‹?ÑøÐ?>ä@?e
`@ƒÑð@uEz@@@cÛJ›%DÀ2(
ÀÃj@MôJš0´§@*$â%•zÀ(g" 	ÄÀ9u%POÀº	X¢/À!o‹-ÕóÀ:Þ¦à|ÀôDÈ°ýÀa¶2è¡DÖ@Kg"ã@šÀHéEð¯@–ö4ïÖúÀAž¨?ùŠS%à@Up¨ÀChzšv À=ñÉÝêÈOÀRǍ!ñË@L¨óƒ]¸?Œ0ëŠäî¿áÌÊ ÷œ`¿Òþ©3ß\@"GL²óÊPF´dGaia EDR3 216796896699976576 7¡5‹€§Iƒ@Ÿ€@Lí1à‹JB=ô×@@R'{P"<Ó_Ž@~
<x)=M¬ÂBóá³Bý'@6蛏h7à=ZfÀ=
Km6=¾4?Šù>u¢O>@Ä
> t|>I
ö»¬]?|<> ÔM½ÀXÎ=Ktz,*>Å
"Dz=•ðb?bÃqF?XlÀÀÀÀÀÀÀ?=™âýC=0 RB±ñÈ?i\>>c#?'ú>¤Ô>Ä»ÕBö'LÁ³C¡A˜9|Â3qF4@ÂùÁqNt«AùD' ±A{Î?@"26ˆ$ýkANõBÇÚÆAŒz¸>@Ê(Ûë¿ÿíAÉcD9%Afãê?Á}#@HF?ë­?¤ß ÀÀÀÀÀ@d3ƒ½1X†À0Òèǐš@OO†ÍÿÕ@'ŽÚ¯XݎøøøÀ¶ž}ךÀ;21 ¸1XÀ@ÖÛr,ÀbŠ÷gÕó‰@H¨ÍÁû›ŒÀG¢eðàd¼@6ÍsèØÀ¸oF}½ˆ?üWÌՙ­$¿ùA׶ñ€ÀF'A»Oé®À;d»ËliÀMÖVÐyéù@J†j#¿´_¹íŽ€¿è­jÒ¶@¿Õ3Sÿ÷p@ ÇÅn¢F´dGaia EDR3 220443392653721088 ,4þJ•	b@Ÿ€@Me~À€»= «@BŽ'ã€<ð™E@'…%t]ñ=>yîBýs BËM@5ZÑG¦ù=cÀ<›ùí:É·=&Ý>Ř³=,úê<Ù·>G!¼æ¢>"ü?"œ‰>«;½°õü>Ù×~|>ԂKCÉÁeF? ÀCÀÀÀÀÀÀÀ,= ð¦0	<wœ¼C,.?Ô›=–È ?ä/=@^>B#k†¤Á8!Áq…îBº*F™@¾l'BÎùH@ï4D'=¨AVî,@"xj‰g{¯A%N@BýœhAŒ\»,@Ãà"5R‹JB6%ãC_xöAk©¬?¼Å_@4?(?Ë@?jÀÀÀÀÀ@cÜlrN_À)<²Îzî@P=ùI7@0eÕSè—*øøøÀ!¶Vò©!nÀ:§k³íÞ1À름{¯TÀcODƒ—@å@MÒtîFîdÀB‰?SÀ@_'eù@ÀbCà+$P?ëY`IqÀ̳îgàÀ@ýš–ÖÀ11Fø‰JqÀO†ô‹q5T@ 'É©ç*¿¬ÛÅ.F¿ÛÔeò4¿Øc^ì²l,@$¬ßÃ(ÓF´dGaia EDR3 220226410906409984 fÁ<\Pâ²@Ÿ€@MŠµ]!æ=CÏê@BWƒA{¢=`«@™F±E¯|={EBȨÁBší@6jp€.à='^À= {8é@=1ܑ>œj^> (U=^‹=ƒU
½1A
½	Ë?û>^£'¾+ê=^
?SM@9{mCÝZr>x@é1F?ž/oÀÀÀÀÀÀÀ&=µUZ*	<j!CC,lL?Žž`='¬"?Ä`=‡˜_=œ­tÂShBÁ[`ÂȞB3;ÊFe@½Òp^öÁ—@¸$ZD¥ÖA¯Ñ$@™,"$AyÄ!BˆÐAŽ.÷'@Ägm•aüAsùgD+G-Ak4ø?ÀöÂ@D£Ø?åpè?£ÖÈÀÀÀÀÀ@cëqZ¬	À)"ryÍ@P(@¸Lþí@/ÛìüŽøøøÀ!_ü°Ö6À:²™5üžjÀ—b'Þ)ÀbŒ Îðv@Kóž"ï-ÀAÿÂãê~@ÛéŸØÀ»¯ð¡&?òýŸ¢šÑÀ¿ùàõd½hÀBÜpè\X À0Å¡Þ»íÀTmŅ¢R@EŠ»ïö¿¨oúj"€¿ÝÛr
žQˆ¿¹ÝK"•EÀ@ X,á@ÃãF´dGaia EDR3 220655083000693888 ì¡$€A´º[@Ÿ€@Mœ7ƒ¬ß=±üÜ@C$¯Tºý=€ÿÑ@bC<¹€=èmCB1JAýOs@2Ÿs‰Åñè=ø$‰À9›¹b5Ø=²‹>–ì>Gd¿=‰ N>ïÖ½…Ù‡=ôÐþ>ÿ&¶>?0Š¾†:>=Ùä{z?ÿA2CùI>®.u@(ŸF?š4¤ÀÀÀÀÀÀÀ+>/Ë`/
<;BYB'·g?‰W[=ì
>îÙ=³%>€vÂaéçÁq:›Â;ëÖB	(½F–@ .Ü%æ´k@֎DWp£A‹,l*@j‡iV3´@ñŒvAàíÐAœ,*@§TF›1¾ºA5âC§ûðA€{!?Å£@]‡€@ý(?«°ÀÀÀÀÀ@c˒#ÙxÀ'-ò‹­·@PFÎVL@1xœû"¥øøøÀ#U…ü%À;'²âÖ¦ À3?ÀfªÏTô@QûýÊqß©ÀCÝàÖ^@@Å*AIŠ–À
´}WqcÈ?Ó©o×Õ`ÀAGÀ¶A8À5°'ÐϋÐÀ3Û·_qÀ5>TøÛ>B@V'¼z`¿øàuµ$ph¿î¯Ï|39è¿ð+f_Va@ýŽ	©½«F´dGaia EDR3 220873782735091200 ³‰6e
Èq@Ÿ€@K4çˆ`ÃÉ=lm÷@A "=·@@)/u8=xUVB®'WBóò@5ogç {=ŽiÔÀ:
i¯M–=3Ù
¾g½>-ßù¾¹í>wäW¼å‹F>‡®>+"©>§(³<'K¼ê€³ÏÏ?ôjC{åY=ë…?xu»F?£[ÀÀÀÀÀÀÀ
=Î={=P&BC*bÐ?Œ"=ä?x>»W¬>dUi?!Aæ¬q‹@žüUÂP2¡Aõ	™Fà@¼! ÚKÿÙ@åÿ¨Dz~.A€Y¯@•¢]føçA€Ç­B¬'A‹áÅ@Á©~D3ûA«ipCÑÝ\AmÏ=?¸t^@'Ñ4?¸`?—!ÀÀÀÀÀ@c½ÈæÕoÔÀ1¿§—ŸŠ@N{‡¦b@,ØüP^qÔøøøÀ"¥Èü6aÀ<}§ÿmÀںϯµÀdîrÿ"N@Pøú6ÈÀKĔ	öáL@€CSÀÊӀ·›H?ãàz©C0À4¬ ×Då@À9¼6vòÀAÔ3öü2ÄÀ3Óö&Nw@
Àîú¿ó裚\è¿÷'_tªÔâ¿õ5A[}2.@%x"hÀŠ†F´dGaia EDR3 221330286219241088 R¹"&€»Ý5@Ÿ€@K<ÿ_G<®Ûê@A{"ȯØ8<‡ú,@Å¡tëÕ <è?zCƒDcB:p@=¬BʖÜ<㓶ÀAøЛÐ0<¼Ð<>¶«>H‰­½B
ó=éK˜½ðÆ =ÁD>ºÂª>9·€<ìeˆ>Žb==:>ÞmRD.ã´>@RArÑ\F?ÈòRÀÀÀÀÀÀÀ$='¬›*
<›©FCdÉ?'¿ÀÀÀÀÀÀÀÀFPA\ÄÊõðßD™¼æE¿žAæC'AO½Ic[
DŸ'EL8"A¦Ù&AR©ÙDø"EŸE}|Ab'?™¦k?DDp>˜À>ðv ÀÀÀÀÀ@c°ŽÄlÞúÀ0~ôrýž@N9"7á¶ç@.2püLUæøøøÀ"Ô+lò? À;{R7Lº"Às}ôKÑ®À] wèrÒ@H¡¢P×¡ÀC$V.±Þ@#~qg À
wû"Ø?ç`áÈ^8@;¾uA'aèÀF.m,º­™À2Eˆ†h­À:²¹PwÛÎ@oڔž?ì¡-Qƒ0¿ûèû7¿§¿ÜtШw¯"@r–+o¢F´dGaia EDR3 430351707277551616 øê™Â苁@Ÿ€@ ³IôùÁ<ºF6@O&f»Fž<Њ@	K8¥8=C&XƒAÍ#ß@8÷tA@§<åAÀe–šØ<=?¾0~>U´¾E†e½kF=vÍâ½ÞøS½I¾ ßS=ñʒ¾¤·¡œ?¦õ+Cåô®=¸›,?–vÏF?£I8ÀÀÀÀÀÀÀ0=If;<>B¡ë.?…Ê2=øcè>cÒG=™D˜>C>x–Õ÷Bx‰…Á"ÍAw¨~Fä@È—à·ÊAÉÅD'!çA{aæ2@Ý®K3ÝAT9šCíA‰Ê1@Ç؎MbiA͚?Cí‡HAh¼?¸É×@&§`?¶=p?—PÀÀÀÀÀ@^5˜Ub³¹¿ßåIl'•]@E#ò•ex@Iá𓠗ªøøøÀ2í¯]*RáÀ&½>6¬ËÀUx
ÿÀX]Ý3À@dhKÂ(ož¿úvrŸfCÀêè)]Ȥ@)¹9$Uƒ?U (\Ö @H§Á*p–r@QhÅ«Ÿ@29XûþøßÀ@žÒì¡\äÀ)+I':»P?÷Š1¹‡a<@s~`8¼?¼Z)u½Ãä@-)†âjÃ-F´dGaia EDR3 233235828192478976 <žÀN‡fvŽ@Ÿ€@OšEE¡K=èjñ@Fo¤
T=ˆpÉ@nýÚ/¿>΢Aïï+AÔA¯@-ÿdOl`'>aPÀ5âÁ#ðéº=Յ…>¦»=‰G¾jc'>Ëj¼>&(9>¸ ?à=ÁT½_`Ç>"MšVV?™Ñ?D.pE>M,?ÉF?›þÀÀÀÀÀÀÀÀF>ZKUI=[C †?"kh>Î÷G?£|>'›ò>;SûC'n·Á¶&BTgA;éTFd@'AýãÅ¿è?®FTDVŽ³A%yC@cÏH_­®@õ]‹A¥X§Ažµ€B@™Q|<swA$íNC2LA…Êw?ÂÛù@GXH?ép?¥° ÀÀÀÀÀ@cs±½Àk'úÝmý@Q:–Ñ^@7r
"б­øøøÀ&/Ù^CÀ9Ûä'qÈÀŸ›±õÀj«ñݾÿ@W–†3î;ÏÀ4j¥f«@ØE•÷L¿úñ߂?Ûråï>@ÀN¯46Üåd?ç?:¤<™¿á:î)Á ÀQâ
aùó@Aqº9÷¿ê˜a¤£]d?¦!Т>Ó ?±8ËØÔ$@"äg÷PF´dGaia EDR3 233246518363439488 <¨y&A€1^T@Ÿ€@ObÍöŒ$>³ƒ™@Fq–"TÿÝ>'¶@üyV
Ýl>Ç×ÎAŠG.B%ÿ%@7<¯Mä±>ì'ÀA1@æ"Æ>¸Ï>¹-£½±Ià½rj>ý›ì¾Š!>Ý:f?=%`&½Û®;>kKç^]@‹ÎD½"?Êà'@Œ›™_FÀ?'kp=šc®½>@ü¾@·‡>'¨;¾âù¾b m(?.[,=p·	C2Q1?•°=b'¢>¹MÙ> >Ü|ÁÁ²'z@ª‰½BŒòF_@rý¼{zYµ?¢ÂCoV?A›Øs@D¯.K¶ÕÌ@šA		GAª_û'@€«Zq@óc;B†°AËR?é1–@T¥H?èx€?ÀÒÀÀÀÀÀ@c|DæSæûÀX3ñÒÜ@QT\.@7bséÑ·{øøøÀ&;ðV7æ"À:+ÓLVÇÀÀ؅ËDG_À`Ù¾ãbÈ@N,…ïbXjÀ(þ
ŠnÁÐ@§é=·kt¿ÿFäá?×äDT	a`@'òÒ-àÀ@£‰é,Ð@†å'÷ðœÀD{î6!? @d Ì{Ã	?ÒUÛç|¨p¿éžä¡7Bp?Á"v&µ¾P?üѐ{ўíF´dGaia EDR3 233365673640595840 =Ø€<Èƽ@Ÿ€@N.´Å/|¤=Ş{@FM:ºÖCÖ="Ã@œÑæ"Ê=ëìJBDK"BK!@41c"—>
ýÀ<}†#³W=ÚJ¹=̦=>–@a=å8§="Ìù½ô¬Ó=ŠJ?ª>:料<Ââ=:­›¾XºNCÝ}8=å»1>UNdF?›ÖÓÀÀÀÀÀÀÀ0>EÆO3	<¨}úC(0ý?}ä->IÓç>ÿ#ß>Ž^>KnÃ}¬Àô!ÂhÜ?A¥TQF¤@—ñúí%qÏ?¯°)D‹§AÊ|)@glÁæ<^d@Ó<dAã~A@Å+@ Ø*öh¢­AÙ1CjëAƒOR?ü£@O‹˜?÷d?§² ÀÀÀÀÀ@cYËõ\òŒÀĎ¥Û´@PÛ§AŽÊ
@7uf²aøøøÀ&Ó,>lòÃÀ9ÿ˜+=NªÀJÎù²šÀcä5êÐÃ$@R·'ã(À3_÷¹¬¾@Jùœã:´¿üGO5MP0?‡ö.ÌU¶À(µpj£×àÀ2ÈK}Ô?éŒÇv
 À=‹;seæ{@	kRHŽ¿Ò
Âuâæ@¿Ü?厎Ñ¿Ôádxï@) Pi
[F´dGaia EDR3 232143192807734528 8½T}*õ¬@Ÿ€@O·é-± <Ž¦·@EÈvsö¿µ<Té‡@±s¸YÙ<º+qC'
ÀB$?c@7‡iöLÀH<¸J†À@Óy爳\<Šö>¸b®=Š<¾(¤">ÜßϼµFá>Ý7j>…œ/½æ:Hi,>½`zòòæAäDôüC>¤¯Bq-T?ȑvÀÀÀÀÀÀÀ9=
 ×>"<ž©ÁC"Á?¨6ÀÀÀÀÀÀÀÀFA9ÅÊú'--DŸ*]D¥ÏEA!äo;A,. ¼m=¸Dç°&Cù~A&̺:A0Ú¢â"DÏ]ÊD&oA=º?™­Ç?Hð>	`>ôÖ ÀÀÀÀÀ@c¤©-Xâ²ÀÝ ó`.F@Qbñö¢|Ë@5þ¯ÔŒ—®øøøÀ%Q+Èª=À:´o«3ñÀþ¾éοýÀaEÔ܁)£@MÑ5嬩À,²²cœ@
RüSt\ÌÀÊc™=ÒP?ñ`,šØuà@!0 zUÀ0ÀA±>Geؑ@›Ñ·?À4Ãgë@MŽW9ž ?஢äª,¿ôÉùnˆ?é}ÕIòKž@+óP7Ÿ€ÝF´dGaia EDR3 188358268966903680 .ÙGŸ€_÷ªj@Ÿ€@SL¿ˆ>šèŸ@CeÚ¸.‹>-5Ç@ò©@Ÿ>´˜ƒA'
B
Û@-Þ÷j^q›>ã·úÀ@0ÃDæ‹>'p¾–×ç¾R]K¾S?…>].¦=…«4>F_=¾ô#>åî¸=¹Ø‰¾µÊ°§	?ZjÔD¸?Pic?ÃX~_FÀ?Œs=rºí=)Dï½»¢¾Žˆ-¼½ î2?"/22="(ˆC0	‹?ƒ²dÀÀÀÀÀÀÀÀF—@v,œ´là?ƒøOC¬ÆAšã@A2ıѯ'@È<ˆ@¯çA«ú`+@±Œ7so@è%ôB–4,AB?Ðù˜@eÂð@Óè?³ÞÀÀÀÀÀ@dñüڜSû¿ë$´'ßC@Sé°]}Ûa@/¡•±Jä§øøøÀ_7@¥{†À<	8bÑÒÀÞkœ·'ÀeFXPto¿@BÄíðÜ4KÀ¤ºlTà@lž
¦ZÀo°ÒÁX?ëÅí'A/À7kËboPÈÀL!ŒoPï@1L(ã‡ÒsÀ<5!¸w°@!¼ƒ~äôd¿é²u-—KпþPµK?ç's|_>0@•ÈƦ™F´dGaia EDR3 409658760998405504 ¯fyoŀ´ºº@Ÿ€@8J
ýl¬î<p¬÷@L	Ÿµ(Æ<Ë>@—ócŒ!<=
Ä}C1¤<B
x@=lÜ@ì<¬avÀ/3/›8ä²=8›¾,_A:´— >ï¿"¾P¯;½õ*‹¾‡}ý½á)°>§à>rWO½'\Ÿ@-ânDDÂ/=¨'>ŽÐ‹F?£2=ÀÀÀÀÀÀÀN=D°fS<ÓJN@£w@?‰˜N>É¥
?)>òÉ?‰þ•n,B®wpBñj@ËyF®@È1^Ðwu@øQ™DDž$AwGÊQ@¢ÙÎu"‡ÀACŽ°CEjãA‡»O@Î
Í÷§lAäè`Dq—AdzÀ?·óå@&ŠØ?¶­`?–hPÀÀÀÀÀ@`)Î-ŒE¤ÀŸß¨»«&@Ge´N£ðÏ@Eœ[Wã2øøøÀ22†=ÉÎçÀ/ùD¯«•ÎÀ@aý9
ÀY›âˆþû@_GåT…ýÀ1q
AVÀþC«Û¸¼@ }À%]€¿ïL¿dzÜÀ@F+¶~œ l@?vW€é¬@}€WXÝÈÀ;jëÎ㶣À"‡!±tH?ùaJMRhh?ñà¦Ùº<?c⻽±À@Yþݐ F´dGaia EDR3 409338253356040064 ®BùCÿ€>$´J@Ÿ€@9 3þúX<ә@Kz"HÞ¶¯<¬@Þrǝr<d~hCŽÐ•A°'"@3U'ø–<M•À%DE"oœo<VFu¾¨.=ùª]¿ô=ô<!¼µá>@d¼½ùia½Ì!>F¾4âé·ÿ¿Æ°ºD6éç=s0ä@­?_F?¿L[ÀÀÀÀÀÀÀ<<£ºC<°\ïB|ùl?sqÚÀÀÀÀÀÀÀÀF	AǗð*óCq†hDHHAMx6@ï¼òrØûåCËì¨C_)ATæw6@ù'k3ªCöuÎCSùŒAC42?ÒÉ?'(>í¼à?$EàÀÀÀÀÀ@`Hï›TaÔÀ¼kfW+³@Gu	e'@D\g"z™øøøÀ2{'.¸_À0òÔýµ6!ÀòÊ-ÛÀd اã@gÀ}¤|À?dâ}C{À"so^œ@!8èÍ¿îIEÍGìXÀ,œ/eÖ @Xó‰'5oÀ'D®œ;âÀCåø^@ùñÀñµ¼f½>¿×ãAfQè`@üˆq¥Ú¿ÁRLnûÿ¨@" «ôXF´dGaia EDR3 408988604359103488 ­øÔQ§'€@Ÿ€@7°'ŽTúy=‰Ã]@JæʬÞý·=^®@pŽ=è c=ÀúB†ýØB
›M@>¢>þÄi5=ÜmÀ02+}@FÆ=¢Ç¾ÙD>2M+=*›=Ji'½¼~*¼ö8š¾€'<ÜùÒ>Vξ_Ç››¿\ëœCÜ}¡F?šDÕÀÀÀÀÀÀÀ/>2N6;ÉÊwBøp?x>ÑÂÓ>Øg}>±M¯>øtëAì²<AöiAɚsAħFÃ@žb0ZêÐ&@ϔDhƒPA‹¸ú1@j£#†É@ÎÔÔBàÒAœ#/@¥ü·ÿÀRAUVCS`ÎA€ÿ?ÇBý@Y @P@?«ÀÀÀÀÀÀ@`+û~´·À!
Du‰JA@FqÀÒ¡D@Dø!ÙøøøÀ27ïV+¬ÞÀ0~—Z³ÀÊøãq+ÀX©JšÈ@^ë"سqÀ7O¤q[ŠzÀè
c0˜@ô­D{пñлK°ŽØ@Hæ[˜
@:"ËÃPÀw"[1kXÀ@
ƒ"ÀîIÀ"£—¶¡?ö{ŠM5¥¸?ê[¦þ¿rh?Ía%£x@&KCX`̾F´dGaia EDR3 408601065170506624 «¤U"€"À Ú@Ÿ€@<LAZM~<<´#Ñ@Kq#ˆbW<ÚÜn@xÎóC=éÿC¦ŠAÝY§@7½Ã[éü<÷¤fÀ,m˜xùP=Þ"=Tæp=£"‹¿:⽍ñ¾|¤J½½4E¾§$=¾q>˜˜r¼ò}>ςÞCÆÕrF?¥¯$ÀÀÀÀÀÀÀ,=@xî/<LCüBÍǝ?ÈM>Ÿ43>–ŸO>"Xä>þÑB˜
B­3^Áž²AE<>F‹@ÆyñòGÖA¶íD &6AxŽÜ-@£³?îMsAÃ÷XBÍáèA†¬».@Êï¿^ÈèBw¤3C^ÃúAfaÃ?µr–@ÞÌ?¦TÐ?'hÈÀÀÀÀÀ@`yŜ&åÀ®€ná@HS‹§²ž¦@Cø£'Á ýøøøÀ2?ǟt
À1à×{ƒY‹Àwå¥yuÀ`þÂ$F4@cT›Î&mÀ8Àl´"#Àq)Ó2MH@i.ñ"€p¿ð"nSÒ^x@%­b #÷ @M1BñízÀ~²8³ÄÀL';æÌzzÀþA¥Ô©H?ÇÏ{S)À?僚Qޑ¿ÄY{y'@p".HðyF´dGaia EDR3 409015924649780864 ­Ñ:f€d_²G@Ÿ€@7]KÜ[—<@­@KðsNkÂ<'MP@uäç<ÛmtC‰ëA¯›Þ@3'ç@Û¾<¢ñÑÀ$ ÖÉ`Cä<×eľwvM>°¸<¿Û=­ ü¾q*&=ª¯;¾Q½â…#>•ŒÃ½-·óŸA—7ÉD˜[>'VA©?F?¹¼zÀÀÀÀÀÀÀ0=4<֒pBš¦?ÝR@>¬V>±=O€>®îEBmÿB—ßÂ?f¨A]ó'Fº@óô£"½KAì3E-#¥AV€94@àõ:sÞ}"BLÞþD)…:A_Éà1@ðq¸ Â\BË˯D%@¨AJÔ×?ŸÜñ?§¨H?šp?:¶ ÀÀÀÀÀ@`#»Ä/¨À SÕ6·I@FuÀuö@DW–uÐ|¢øøøÀ2xÊe:sÀ0zx;óþ†À‰žZÅÀc}9å^¿¨@g÷—Ò³ DÀA¹Û"P^ÀTIžIX@«ïÑ섿ðËN65õ@À"E°ƒ  @X‡'æÀ}ëÀ/%íê&‡ZÀB³0u‡dïÀñÆKb¿Ó¥}›‹À@‹Žsh¿·MðäÖ€@)7–mF´dGaia EDR3 409380545894916096 ®ip #–d(@Ÿ€@9Ù6¤¾è<Žá@K¶Rъ~<{@bÖqõz<Ñx"C§mB`'@AXU5
pÁ<͎[À38~a<·+(¾°–1¾+9¿	Â\<çð½È?ÿ>-e½¡¿>&†>U@½øð½éA:EF°>GÏ~B"f¡F?Àõ¢ÀÀÀÀÀÀÀ:=:d?< pdBXÂ=?¨iÑÀÀÀÀÀÀÀÀFA !א5Ÿ_DvÕZDÙ°A6w:A@¬–QADDŽZC!§ÌA<óE:Añ…ˆÐQDëªãCPÓA,8Ù?w‡?…Ó`>ÜÀ?™àÀÀÀÀÀ@`Iöç"ÁÀÍîëjÄç@G­Ð.1@D‰Bô®ôøøøÀ2
`†KÀÁÀ0v4¥r¾"À6¹ÒˆÀUÝeuÄì @YŐcÃPØÀ/ÄtÓ¢àÀ]¬Íã€$@ºIÖìL¿åc_Ù§¨˜@M¨°¥=X@"ìE(ìqØ@ô1\\øÀ9'ä™í0À#•ljäÄ@™•…þèp?Ö¡x—hؐ?ÞYÃML¨ü@!\:
yCŠF´dGaia EDR3 409709853928991488 ¯"ñj+E	™Ç@Ÿ€@8މ%9;.;Ý/5@L#ⅳ	ç<4@§"X¾z<'CÂ,LB/\@=Sûþ­åf< âzÀ/‡/ë ›"<in³¼‡&ý)è>öùd½!»½:µz½ÄT£¾7©n>Kh=åDý=¡Yü	@…,Dï¤0=΄0A³}F?ljÀÀÀÀÀÀÀX<£Œh=л@žÔ÷?Ì·ÀÀÀÀÀÀÀÀT%A-§LGµ±CøtDôÞA+0VA :ɏ¼@Dkt¿DaAA0›"VA#,lZ£ðDRôÚD=ZA#¾,)?™\?MՀ>£Š€>ø €Áî?wfEÃP@@`3>X£¾ÀßKØgkœ@G¡]˜¡Fz@E08QÀ(¶Þ!+ÆÀ7_(q	tøÀÇÕ·3õeÀ2MÊ»0=tÀ0/';r»À®T~ÀY¶úB£û@_U€[4À0Þq™ˆ&€ÀkU¡urð@ 7MZ
Ø¿ê½·öyøH@Eõ‡R d@>´2[jb\@tci´xÀ=jÓ^l£/À"V:­øI?÷SL9tŸ€?ðWaßòτ?¾C9·Åp?ó6kE$ÑF´dGaia EDR3 409038567717304960 ­2i9z€=(@Ÿ€@7Ó\y'¾O<9â@K(çQÕ<S®@8z9%¦<˜'ECŽl°Aè;¯@9"ì î«`<v¸æÀ+¬o^È<îð¾pœ)>"oô¿D€>N¾Ždõ>
l¾šŒb¾ŠÍ>™L½®Pðö¦ôA=ŸxDˆkŽ=ÜMA}Õ	F?¹rêÀÀÀÀÀÀÀ:<Ô\Ð? =B«¤?³ñÀÀÀÀÀÀÀÀF@üÏ­Ú<ٙCŽ"ÞCÏMAPù=@èmF†É•ŽCȎ#BùpEAYrã<@÷¡4bëD
¬wC.|ÉADˆš?Ÿ=š?§RH?> ?9eðÁ
¹@ß!
Ez@@@`+¯5ÄzHÀ ¹üZœk@F§Ÿy±°@DT# µ¯üÀ)´|Ô Þ'À7Ó'ª8À[ž"ÉÀ2EÈéFè9À0{ëp͔À gÙ¾ý[®À]™ðbà@b	ï}òþÀ:>šñM£dÀKNYÐ@þ…1Þ°L¿õ㥵×gœ@<bÞ­r¡°@IW®Ä¬F¾Àwk-aTÀ@Èá+|#3À g%4k£K?ê|fՅ?÷ƒƒnº-È¿ÌófQ¨?ýk§ûõ&ÆF´dGaia EDR3 409046848414148736 ­9ñ7è€/ò$É@Ÿ€@7Ê¿6õÑ<›ãC@K@i"®Á¶<ÅÅ@nîî葹<ý9ŠC-X‹Aì]1@:8±2€i<Ö	 À+:ô¸@jZ=¿{½¹yª=»—±¿%ad¼‡"2¾c;™‰Ó¾Ð:¼'^>l(¯=±¨JJDB3ÙEÐYæ>‰cZCøÜF?Åõ‹ÀÀÀÀÀÀÀB=GÖØG'<J=‹B¨æ×@`'ÀÀÀÀÀÀÀÀFaA*dß'?CXÝ`Ey:<A-…AAÞ8×zî2C©XôD¨'ÈA3	?A!òhҟ¼ÑCš-Díç7A%0Q?š —?]ŒÐ>°r ?SÀ?Ô@TþÊE»€@@`*ZöǵÀMöŽ¸¬@F³%Ø`@DiöZjʉÀ3¡<å2&À.±ÔSv}pÀ #9_6­À2—{ßRÀ0çàð7À_@•«*6À]HäJÇo"@aálÚ-ºÀ9i9¦eTÀ–¾£úh@tðp%À¿ð!Ú™3@=£eöp¨@Hµ Ò1®À!å¦Ä!ÀDÀ>9ßÇéÀ ÔNç0-?ä~bxÓe°?ò¡è&}gÜ?Á™	àw8@'_H0Ýh½F´dGaia EDR3 409062653893607936 ­HQ5M¼t@Ÿ€@7<šù¡Ê<ßòç@K£_É&<û'¢@ Ö‹Jø=6ùÈC+h;B"òÐ@AðX‡TM4=þ$À3K`óÅL=+Ó¬¾:èì>!
–¿#,=ìn½HþØ=lž½ç_<ÌRä>sƊ½
¢'×Õ?'¹CýÜF?ŸxÀÀÀÀÀÀÀ6=q™H:<iÞBÚc?'>½˜ª> L=±íè>ÑÈÍB‡H&B˜:ÁÈm]A#v/Fö@ºîßMè@ŒwXD½ÛiA)3@3|ç¾A^"BåӌAŽdÒ1@ÁJÊãÛU—A‡"3Dš«Aná?½â<@:Ó?Õú?Ÿ«ˆÀÀÀÀÀ@`!SpƒkMÀ [Y"Fµ@FjVÒn@D\õrêÉøøøÀ1ÊÜ#T>À/Ûöd9ÔÀ 7?¼Œ61ÀT[2m›@²@YÈùåÖçÀ2"umy'À¿6"
êÀ@ šPWl¹z¿ô^Õ¢N;´@PV‹Z±Êš@´D ?ôÊÛ~8ÐÀ7ú'ù|%èÀ$Ôû¶ÖY+@4½¼[ڄ?Òˍ®¯a`?ʲâ)õø@J¯Ñ¨FkF´dGaia EDR3 409766410059888384 ¯Èa·|ÕÒ@Ÿ€@8ÒÏÆ<Ë=%¯å@LAêª9Ê=wô,@Ÿ2oÅ;=«¯Bj7AÙ1@8bl:ç=p"ÓÀ)­wRžÈ=Ÿ‹˜½Å½?>+ÐÕ>†¾°½Ô"ù¾K'¾4UI¾'òg>ƒTò=ÛØé¼U!«­ª¾ÚâD8!†F?›ØŠÀÀÀÀÀÀÀO=ޘAT<šAÝã²?|êî>¶-—>äŠò>Ç/®>Úó†%3B°EBBX±A+.F´@DX µÆO?Àe<D›Å
AŒ;J@lXŸ9¼«Ì@¼BïuA›˜¾G@¤i…ctiwA
š¯C–ÍØA¤$?Â@O¤Ð?øÈ0?¦pÀÀÀÀÀ@`1Ì&ØÀþŒì©?@G°¿™" @E&Eñ­¶øøøÀ2ä0çß®À0"²ëL³ÀýíZû2À`#m†Õ¬@cÓ²^''À4k3gçüÀÄîPÓûØ@ :ô³Ð¿æIžæ°íè@1«Šê†Ìh@Og?L.Á¿áNmNQ] ÀH¨ÁçñÀ ¤§†!?Ôò¼."ö ?ôX@‹e|?Á†»#¿ü@<ÿê¿ÙF´dGaia EDR3 409484144808745600 ®Ç©zڀ)\@Ÿ€@9þàw#	t<Q@Ké
Ir£<˜ª@Þãò/¬=–CV€ÿBý"@@'¤-2QP<¢ÁvÀ2"F–^·=w¥¾3Š>-£ø>Ž_²½P	û¾?ãÚ¾`Pw¾]_>»"A>2e>ßÕÔ?Ã`¡DGg<hÝô=^+,F?¢DÀÀÀÀÀÀÀS=6ÏX[<¸ûAs½?… c>†-8>ɀu>ó·>õA$Á¾=©B¥AB¢þAsLçF@ÊgÀPÔ|@øsbDÖȵAuý—Q@£[#)¥ÝAM¬ÂC@ÀÙA†Ó»P@Ќ'Õñ"AôóD
]Ab͸
?º]=@+fø?½Nø?™~øÀÀÀÀÀ@`Iûv‹À/kÄÍ@GÙúàÌ
I@D°Ý_GÑøøøÀ2>«^bÀ0™d¢†s¸ÀõÚ|ÓedÀWŽÕI~@[1Ø«¥À/zѹ
Ç$À.Ø-®¨@†úUˆ¼¿ìøƒbt?x@K>]æ@.N'KWH@@]%¹åôÀ>8!@¶†¯À"Ø}ã.?ü7'nÏu ?ßZä>þÒ?ÀdŒôY†8?òjc¡‰úÂF´dGaia EDR3 409142883883281920 ­'I=î`öЫ@Ÿ€@7çuڕ'='Ë"@KO{ÊZ=ˆøÍ@Ý2dñ²=Ìÿ·B'VëBþK@>ßàIfWå=²DõÀ1"9mÑ=¸õ¾ ¤¤=ù!Ø¿+Ýb=rí¾BÐô=™'S¾"ý½œHã>±¹±½­ò–BŠå"Eì£}?U7CIø'F?¢ëÂÀÀÀÀÀÀÀ>>	ô!C%;.&Bþ¶'@r0Ú>åL¨>®"
>{¹y>Õ°2B"
ÜBž4 Áû"q@ô¾ŠF5@Ðà¤õèJ›A¢ÄD߆¶Aq~XB@ª}Ó×ÄAw‰CɽYA"<@ÕT­¹©A˜9FDy¿A^e[?ºÞâ@';|?µ¯?˜ÇèÀÀÀÀÀ@`+wp…šÀË_ŸÛÄì@FÆVÒLû£@Ds+¥nñ9øøøÀ2Ù­§TÀ09Ñ"ŽbÀ zUhq¬ÀX»4"d@]]l›VšòÀ4‰2SûeÀO'kQÍP@ ¤:Ç֊¿öwƒÉ0Œ@I8(jïÐ@7ՓrÃaT¿åEÀÁ À;MüȪ?À"¹žf©?üæ64v?êš[_Æ¿Ã1¬'@°@JRòíÉF´dGaia EDR3 409158517565810304 ­ŸUæ€7þª@Ÿ€@7übfw0=-Ù>@K'lå`ëf=?ŒY@ˆ4¼Èö=ˆx8B'
A×·@7ì~nÝ-Å=oyšÀ(àə=¯*=Žá¾ê>V­¾–¬ê½%´•½êæµ½¢tš½­:Ï={Å
>'˜ç»Ç€"µ³@šqDX_A>ÒC²AO`û_FÀ?›N<ePÃ>=Ë=Ù­©=Ã!¥="ãË=·yp3=¶755;þ'®B½}?ŠÎå>ˆoV>nd<à@˜>¡ý¾B~—½B€ØðÂÛA[ÝFÃ@²ß§BŸÇAD|uAƒÑ2@ˆ{©)cGcA9B‡ÇAÓú2@¹q~ã#täB"CIeAsiì?ÁNn@8ø ?Ð-à?¡Â`ÀÀÀÀÀ@`*¿"'-.À1¡ÔÉ
˜@FíëT¢ø!@Dœä¸5â
øøøÀ2¬ñe¼àQÀ0™(wÛä´À;¹cé@ÍÀ`EOTò@c£'ªÀ—žÀ:/ |QÀçðK§þd@‡ë2SÌ¿ï'z›#À@2̦Œ˜¸@O¾7-¶Ù>À»êÐ4ÀEæh6jC>À 2Î!ÆSà?×gë
â_@?ö´ý'qß ?¬U·{Èà@!½ƒÂKä¹F´dGaia EDR3 409514621897563136 ®ãaˆ\àž`@Ÿ€@:]äP¾-y=
¡@L
­'Š¿=6æ‰@þŠSÛ¸=¤¥SB¨š¯Båë@?V70RB=Y=1À2,
só;=¢Ö¾NÈ6>'Ã*>»ö_½·ƒ¬½œ*`¾c8ݽ _û>"·>IGR>	žÌrn>·Ê§DuJš>pó?+ï÷F?œp¤ÀÀÀÀÀÀÀf=äÖ÷l<);aB*Y¨?
\>®NÑ>Ì/Ä?Pœ>ò{"Â
púB¨(œBöA€Ø6F@¡Òo&]4?ÎðïD°`HAŠUê@r¤ŽŸéºABBAÄÌ%A™79@©ý8/ùwAˆˆoCBëIA?Ëdî@Mat?îð?¬­øÀÀÀÀÀ@`NÇñOcÀüN-øúv@HŒ7wÌÛ@DÁîá˜øøøÀ1Ì-U…ÂÕÀ0AúC‹½ À8Òõ¿ÈƒÀWΕÓð~D@[étîŠTtÀ.ÓöÀõüðÀÉÀ—è@ä£Ñrð¿ïG)×Xp@IÆOè¹@2´¿'G\@Ûéz\À6Zœc›À#±G«`@L…¡L¶?èð÷Á¹?–úú§?©à@ƒ@üQXÑF´dGaia EDR3 408531383620518912 «e!Lľ'"@Ÿ€@:ôéy#'~<$›@KAâPF‹u<Tñº@>¶÷°<‰ÄmCo§A¶ey@3ק¬‡³<ZÛuÀ&upŠnû <Š¸œ>@A¯<¹\P¿,£½Õê±½†Éù¾E¶¾!½˜¼ú«‡>·ðx=f@RåDñ=£h?§møF?¹ÀÀÀÀÀÀÀ3<Å÷à7"<""ëBœ§Y?Ž`Ì>É`>ñˆV>Æj¬>ùä!B§©tcÁÓ/DA _FÈ@ð²û.Ù3GAÓL—E!ÚèAY˜€,@ÛÝ à¦;B'¢ÜD*4{Ac3ý(@ëÁ¼½‹zÉBJ.ðDŒ"AMÇC?ŸÅî?«eÐ?·Ð?=ÐÀÀÀÀÀ@`d(Ü«>ÀÓøMg"À@GÄFgû¶(@CüH2fárøøøÀ2¶ã\
À1¯×[Íc¸Àö\'XàÖÀdGýn{tZ@g9gÃ*nÀ@$šƒŸ–ÀnB$±|@-/plW¼¿ìü"Ž À.ñè¥Në@@W
ÇÇ®x?À(Ðè#Ä:ÀOÊÁŒÞ¾À~©ÈçD¿ÑüLøÊþ?ö'x=ùv¿Œ(«á-Ù@(Ý­©£5F´dGaia EDR3 408534098039759616 «g™KcM[•@Ÿ€@;P(GÇÏ=U©@KU6äð=›÷˜@S´)=³QÿBN'†Aȳù@5‹,Çþ+="¨ÄÀ)¶0æU8<=˞=…Q¤=†M¿£½_º¾5¼½­^ ¾³ù½¤P7>—h!;ò0P'Ž¾Þ¿'CÏöìF?	8ÀÀÀÀÀÀÀ/>"Ô4 <êqBÈq?{Ò]>³³•>ÞlÞ>·š‡>øPMB¥™Â²'$Áã«YA&3F¢@ ¶–w^@6¹FD;S,AŠä¾-@rœ)Öèð@üßB:ÂA™;#/@¦®îI0&¬A&íñC‹%žA€¹?¿‰Ó@D ?åfP?¢²ðÀÀÀÀÀ@`d3BCÚüÀ6¿q¡0í@GÕñý¶s@D.´<UåøøøÀ2#·lv™UÀ19gوiyÀ @wûG;)Àb	DΘØ`@d§ ·–uÀ<Îs¤ÀÃfŽât@íy€@¸¿ô¨—˜&ct@æ…ckQ€@Qæ'ÉjMÀ xµP-*À@AÒZ.–À¦Ô§…ª?°œË…+
€@²¡%å¿Ý'ÿ'B@âÿŽýF´dGaia EDR3 408545677271596032 «r!K|S¸á@Ÿ€@:ñq[ùKs<·"@KT/	X=ž2@l"ŸH==½BÝíÅA¶ÎÌ@3Ü4z픁<õϕÀ&š¾]J¾="À;=fƒ¼±V¿ÊK½Ì8¾,tÙ½UÛ¾¼}U=vbk>tšÉ<¤Ùíê?%õøDÿ'=•4>þ"F?¤¿<ÀÀÀÀÀÀÀ9=i¡!='<Œ/$BĒ??'•Â>½oa>á»F>º˜?ˆúB«3D²IÁÄü¯A&â£Fó@ÀëT¿ô¯@ÓÔbD£"òA}}è:@œ´B-WÃA;)ðC
A‰m9@ÄdvùŽþA«‹ÛCótTAk7~
?µku@Šˆ?ªáÀ?'3PÀÀÀÀÀ@`b爚*èÀFݺ°Èª@GÎ.5±Þ)@D÷lµïDøøøÀ2Öøå¼À1Å*"•ÀsŠF$EÀd\&oB@gX°r¸	À?ԗ&½"ìÀKo@Øx†÷"H¿ðsÖ|§@À0ÙwÿLà@WIY&ÊOkÀ'箐oºÀU`&…?ÀÜ·º•M°¿Çë7üØs ?ñÇàÉåà¿»ÜÉÈ[H@âs9uŸ³F´dGaia EDR3 3430633440107281024/œð+º€æÙï@Ÿ€@V3M0èÏ?Y8Ÿ@:`R"(Ná?(Ž'@Ì ê	ã?_vâ@ÎE"Aïìö@ø².žµ˜?~ À<ùUn²U?+k0¾‹>.ãR¾Xž<Г÷<‰8G;k{R¿5й=ވ÷¼Ú	Þ¾̪(#?àz1C«žh@f?¾Ê_FÀ?­è4>B‰~½žÍ½¾¬½^§Œ½Äg×>6‹ñ"?¶ÂH"=cL¸C*6[?‰\û>ÂÝ6?ç8>™«c>Τ²@‹[|A-ZR@ò+A՜)F!@]yë3P"?Y«C
A¤|@>ôì…f…ÿ@~Uµ@ùF|A¬ä«@fx£¼ë-Ñ@àƒ7AÌû}A˜ãŠ?äÄç@ 	?2ð?²ß ÀÀÀÀÀ@fé'ç-¿?àR†!éŽI@V;2…ǁ@ˆ&çøøø?õeƒä‰°8À8Tm—î4hÀ¼ôìË	°Àf-‰hÏÊÎÀ$_™ï²?ùPwÄÍ@.'›"6÷w¿¹J`ºÁ?Ã:¤w:x À>¥T%J)@ÀYóúü‰Xà@5uÇ¢6éßÀXôrþµ"Ó@/:]… Q¿Ó@¯ëhÀ¿ï̚Þ@¸?҂£V(_b@!az…HF´dGaia EDR3 2879481456904215040'õù!š2_ä@Ÿ€@v<6'ãP<ƒM@BpŽ'LÃ<ñk@¦­Ž'¨<_"·CÏ{ØAéL@;'–ù8¦á<'£À"þ.}¶%"<:gT>!¯¨>5º½y5½+"s=¦k½Œ|=fN¾F£Q¾+õ½Žš$PP>ÏÅ4C®Í'2F?·ÍÀÀÀÀÀÀÀ'<µÛt1;åq¹B"+?å>{^Q>3ga=G[ã>26Â6~ÁØO¿äUA•â)F@ùuu½–">BËÕQD˵ARE,@äƒí7öüC!Û+C~''A\Ñ­+@õí¬~5•ûCn¶NC¼!ËAEÔæ? Ó³?·æ8?(É ?GPÀÀÀÀÀ@[ú¢Á
YÀ8ð6*Aj@*©IÁ8@A"Õ¿,üøøøÀ1W9öÀ'GL¢U½»À)þ~Œ­8ˆÀHò!óÐ?@c-)à6ˆøÀQõ£LyÀ	6RÉð@).ùÍ{5"À¦3Փ›@X8¬Î¿#,@M䘎ž¦ÀIú»3žCˆÀ\²fÅK^ûÀ+áÅ¡Z2?éúaȆØ?Þ×UÔá¹ ¿ßx<û$¹à@ñC¿1Ú
F´dGaia EDR3 3449948290290319744/à­±8€)½Ó@Ÿ€@VÉéc^Xì=®R@?p˜ïyµI=™¸C@$ùå·p%ó=· PBéòõBdR§@&sÁšÅ£®=Ԏ'ÀKû¢ùS¼=šSU¾_Iÿ=òó¾–Ð;>xH®¾´JZ>O·l¿_t>:>wX¾Ó
	¾‰CCîíÀ>õZ9A	`_FÀ?•[ë<ªéƒ¾†¾Ö£<š¼®Y>'Åï>P<(ÇrC.ºR?|©>2p>¦ˆ˜>°t?þÂ`-z@ÇfÁÁNSB1¯<F@©Â¶8J
Û@«ˆUDȉA‡"¸øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@f|æJçžÊ@:n–ÕŽé@V¿®F9Ó©@ SFÓnöøøø¿æS
Ù{D€À8•¼	s£À4¦Éÿ"ÀWÀ±7z»?Đ«Ô¾=@õÙHZgª@*€¹È
(¿Öwa>¿î)x@Iâ!¦	"ÀW]¿h»c~@;Þ6xöúÀp°lÄÞ
@*5ÿ¦

?ȕ¯M¢À¿Õ
¶¦6 ?ÀØçގº@"MY¬îPˆF´dGaia EDR3 3450810925879771136/ã¾AÀk8Ñ»@Ÿ€@VîÕڙ[û=;ŽA@@ܙ©vƒ=ÇË@;‡Ðdn=nÐB­'`Aêôu@{hü$=k•À<>øњ=#à5½Þu£=ƒ¯Ï½ôOº`'$¾Êi˜½JI&¿ uì>hä€>»öç¾2((@cfD®¬>_1@h'tF?¢'æÀÀÀÀÀÀÀ.=¥ò~.=†Ø\C.;~?g´>Ç>ñ>(Wˆ?ñ?À֟}ALú˜? ðÌB)F‹@¶líߍ@dŸoDÈã,A'Q½,@×NA í.BÖV!AŽ)@¼@Î;5ý4AT_4D:¤Aq˜?¹K«@*(?»Í ?˜[0ÀÀÀÀÀ@fD.p=÷@T@Ä.÷@VÝ°xÙ1H@$•ü${&¤øøø¿ú×s·‹Ù¨À:{Ï!dÀ<}N&"ŽÀhŒ| ˜J9@°Ê´Ö@5Î(̊PÌ@(Šü.´F;À^]=è¿Þ[3ÚqÀHÎtñÇLÀUÌÿ¡úu4@D×ty?ÖîÀFËü'/ÿ`@*Ò÷|ú­¿ð̜i=h¿ý]oÂV?ð†'W¾]@©L£NŒcF´dGaia EDR3 3434413427939330304/©|Ñ'Éä'@Ÿ€@Xj+sPQ<Óš@="ŒV6áN<ÄwÜ@³{"YÊ<þECUŸB3Ð@cÔöxCÖ=õòÀF1Õ´¯É<Ôu¾&í>
|¼6Ùý=³^h¾óEâ=•qœ¾Ž.2<0>X(™¾oEø÷?€ýÄC…ö<åE¼>2BF?¥%ÀÀÀÀÀÀÀ=?ç;
<Ûô¢@ù*6?…º•>žÖ>fw‹>ëê®?T$.…Æ
ATs…ÁÝÅLÂ&æ)Fö@ÎAo&Žª)A¦QDðҐAse@©Ì£MµïAŠ$C?p A"Tû@Ò)á)§'[AÜR‰D(ÖÏAa/¯?´ù1@é?ª'?'«(ÀÀÀÀÀ@g‹)*á·@!n­¦ÁfÖ@X.§Zó@'}Û³íøøø?ë72rÍ`pÀ9³"VíØ7Àk¿5g·ªÀ_¯¤4ÀÀ#ê€C8ûH@3þy ©@-™]Ìҗw¿÷‡ðUé¿ðSԓ‹hÔ@6t:î£Z0ÀYåWÇâ@CßOË
ÀBãëÑH J@,Ó-O³?ã+#4]ùðÀÜþ2Ã?òžWYíj@ÔªÌ͈F´dGaia EDR3 3432142214873402368/¡k)&ÌÃ÷@Ÿ€@WË0z{Õ²<Øùø@:DRp$·C<¹a\@{ZòàÉ<ôYC<¯PAú¾@2ڇ¨½Ð<ø
æÀ>Øûþ{A€<Áì};•…&=»'½Þ~ß= b¾¬€=Àg¾¶"c;Eg>Añ°½+†ÏÎ@TåCu,y='¡`?Uš»F?¦|\ÀÀÀÀÀÀÀ=,Ã4<ì¥PACf?ƒµ>'Ï_>†ø>¾Q¿?B³3ÂINËÀ»ñ\Áæ[œÂ(FÄ@Ó«	'ê·œA*"0Dì$ðAnÕÚ@±Å~p˜×*AuièC"MóAŒ@Öý"Ÿ
*ÒAû:iD;jùA]¥?²‰Z@ì?¢0?ñ¨ÀÀÀÀÀ@gDÑÌ["@ҟ|Ü*@W©L0:ú@I¾Øøøø?ÿD!\ÞøÀ9(¬\­7À†'NÌ$ÀfOŽñH.À2ú5`-b@0ê°¶ì#@/ÎnÑA'ï¿í±†r¿ð½!Ç'º¼À=S…VV@À\&•±
v@Be¸npýÀD°ž£N‰"@0Ê÷¾¸Ú¿æô"¶ÿÐÀÀdè	¬F?áû¾@+óqw‹µRF´dGaia EDR3 234722161751061376 Aæs€a¬˜p@Ÿ€@IS÷õ
qo=‰«@CRaðcæ=hß#@"쯀Y<=­>˜B…yoB	.@6ýtŽ*¾=Ö}–À9r·‡
 =¬à/>=‡‹>‰0=Cu(=n®cºb÷ó¼ò¢Þ>Ô=¶=çD-='E³=	dÿ¿-'sC€‰ÊF?@ÀÀÀÀÀÀÀ>¡ë <ª'óC2ð­?wðo=(7÷>œô´;ø™[?Ç0ÃŒ^Á¢@òÊÄB|NF@¦ºiKÀ±Î@?JnDsU+Aˆ94@wQªÆµ e@ï¿BG3A—E@¯yFÔÙ/A2¤	C²9A{øß?¿"x@JI?ðÅÀ?£ÌHÀÀÀÀÀ@cîǸÀ/s—²à¯%@Mßiîù@2ú©ø
:+øøøÀ&?
$FÀ9Ƅ˜bqáÀ¬ƒQ]ÓUÀbüëÏÄ@S_¼÷£:úÀH0ÓHô@›:bít¿ø¶Ÿƒ ?Ú¤kòp¢Àd@õãÀÀ0!+
ŒÀ<!¡€4ÙÀOÙ]óÿ@
P;Q~ÅÔ?w'<5Ò¿ºþ½ÛÊp¿Þi†³ø2F@&5÷¿d'F´dGaia EDR3 235688980364776064 EUáҀ4.l@Ÿ€@GòSÞPüÌ=úïT@C^Ðäª^=ɟÕ@Óà‡0>ï^B0‹BØÕ@6$‡n{ËÆ>êõÀ7¼É…Ö=ó>]÷¼û8\>§S<Ð=æ
˜¾´=>Y¬>"Œ¡=Ö->ƒx_>DÍË?¹|C©ýÄ?6!@Å _FÀ?'ð=h»veŽ=ˆÂÞ<%u=3â½ú*>V¤L<áêBÇ»¡?ƒ~½>o.>c²">'À!?7£¼蠿Æ\kÂ:8ŸA÷~Fì@œÐ\
~wF@F\D¿EAŒ.ì@mxiFy/WAnÒAÝ0¾A›BC@¤±kÅADfCWÄ«A…ç?È3ª@Mâà?ñ5p?ªPÀÀÀÀÀ@bØa5¼ÕjÀ0q:ÑÜ0@LBóa@4\8øøøÀ'ØÔ#]±éÀ9ÏüêêÓÀ'O`¥ëRÀcУ0q@V.BÞˆ&ÀJͬ~‹mµ@4Z	 >¿ö*ÌP'À¿Ó¨UÝÐÀ's›îz¬°ÀœNs§pÀ@ÝLk¿.À>±àLS@mun‡¿Ôƒw€ÃCп²|µÂ~‰p¿ñœ]0T@
dN:æa¶F´dGaia EDR3 237950156091979392 M^hv€$€Z—@Ÿ€@I'ét#Vo>6@E
ý5¡š>9Íð@p@SRÌ>xÿJA¥Q0Aö(Î@4lÕ,½±†>~žÎÀ7Yçꨁ>†! >·€O½GþP>/p>?Ï侒++=¿Ye?âµ=âõżo^>r`Ãòò@V°C¼ù??q(*@¹4æ_FÀ?šJÏ=8õ¾@qؾogi>-G1½Ñbо<>Ð	è"<¶×7Cƛ?"C>xTö>°Ä =¨%ˆ?\»C.ÖÛÁíÙÁ]iãBâÂF@ˆúÀ-R1ä?ìÞ®C×ù¥A"q»@ULbÜG@Ô¡$AM$.A¤§ @'|ÉÃ2Ž¥AÙBüMÿAˆ…£?Ëí@\  @?`?®Á€ÀÀÀÀÀ@bÝ´É$.À(­£c¸9@MÍâr^ó¾@6«Ùô'u>øøøÀ(´¹ÔïÀ9Vå¶A>À»/ô¬ÓÀe=sòDZ@WÚL"÷NÀEC"U%?ùDG_d¿ñ·ªÜÜyp¿¹y	ýi€À7$ ö]õ ?êéFïšX€À6¦{
M;ÀB:ÅëòLÝ@P_"AJ¿âAJÍ@Ð?¹KX8@¿ä€,Ç{g8@
:¥bÂsšF´dGaia EDR3 235061915139827200 C'!æ37¶'@Ÿ€@I´(¸ú=O¸ë@CAGXfàà=5Ø8@ ь:à=•3-B©ÜBÓ@9,‰Í®uã=±ÏÀ<\Ün"«=ˆl§>ú¯Ù=†6>ADU½^
­½	л½ùÉç>u€>•èk>¬¹=Ö4Fˆ‡¾›øCÆMF?¡_ÀÀÀÀÀÀÀ-=úìö/	<DŽeC""²?|új>Àk®?
<Å> ŽX?5®ÜC7ƒÂë§A'OÚB#Ó?F'@¬A&vl@)…Dª¬{A†U?,@ƒœDd)äA8B–è¿A'Áo,@²h/Ý
A>QCµ½AyU×?º&¯@0´?ÆÃ?š¥8ÀÀÀÀÀ@c(ž‹Óœ À.:‰ø\@Mqļ^<§@3%¢7æî'øøøÀ&cÞð	öÀ:ÇC€±àÀR/±ÍŸÃÀaÊޘÑé@Q¢8ìõòÀE-M'•Ïz@2NÖÝè¿üÊ@¹ƒƒ?à$Òõ¹í@‱¶w À7;F¿B\À6yÚý6AåÀMèÈÝ@ôþꅑ'?°l"Í:| ¿ÜvKöå¿ÓŘ,§J@R&à?‡¨F´dGaia EDR3 235971726652312064 FW	%ŠQK2ñ@Ÿ€@I¹¦l½="ìÓ@Cœ¤˜´4="oc@Ð-‹RŒ9=á8YB=BÜAý™â@5,éh">NðÀ7—|ÿgì=å0¯?ã=Àº=¨qz>9˜º{³<áx`>Âä>·ü—<1¡>"¹_Ãÿª_Càˆ'	$ìF?œDÍÀÀÀÀÀÀÀ4>@çí7<¡ßiB¯'?t|á>®°?: >˜Øl?=€8C€íÂ'AUòtB&FÈ@˜C^'gBu?Ó˜Dk^iA­(/@iG²
y™@ٍOAìAœ¥80@ î*KP@÷ CŒ^¨AƒD?Ã2°@K	°?ï?¦'`ÀÀÀÀÀ@bù>R­ÛÀ-¾ÕÊèHŠ@M
wcO×@4fÉZ{äøøøÀ'@
™ð³À9‡4!³z‹À~ã·îQ:Àdu¥?yTb@Uô`%¬‰ÀHª«äêò@—n`/Bô¿ôÁœ°@¿¤Ó´¹â€À0æ2ږuàÀ:y"™°À=so1ÔxÕÀA«rVÏÔa@Ä>ޙSV¿ÔHƒ(?¾¸'V«P¿ê®F4·vj@'¼¦T)F´dGaia EDR3 238122233959247488 MúéCn€QZÚX@Ÿ€@J1*nRR<fŠ@E"Nå…<:Ùa@ÀÞæëî`<Œ4CŸòB
«´@6ÓW$ˆén<¸T›À;Û¹›<?Ì>"õ.=–"á>–†`½·&è<N—㾪I?>h((¼Påž>PªDÖÖÎÀ=ÉEDoº=ÀҊA`ulT?ÑWÀÀÀÀÀÀÀ5==Ü;=•ôaB˜ÄV?gÓÀÀÀÀÀÀÀÀTòATÆޟ›'Dœ¡yE‡ÕA
˜8AI¹$rcTDÂ
µE½AM£7AG(ÙÙHT*D'—cE5™¡A­=?–"‡>ôÀ>0À>œ`A
P?€ªVEÒð@@bãFC
3TÀ%§ï7¡¼¶@N~ƨÉ@7\³À4ñ½
Gm(À6ŽÏØÑäÀ"À¨g| À*L rZÀ:Û«Ñ®ŒLÀ±Vx•>rÀcÃÀmÑA@UѺZ΢†ÀAE›/ó?霨x"ñ`ÀDÎ0•(¿êÔc@ƒèÀ&®Ôt¹°ÀdÖ=rpÀ-TìpA¹®ÀHÕBjM®@¹ÉÐâB¿ý¶`4
i¿òo4Á'¿ö´+Áí(°@1ßÜHò>F´dGaia EDR3 236882255422051072 I"(S+*{@Ÿ€@J«…ò€k>9N@DN‹¯h>ž=Ý5@'edx;ö>IâAÌszAÿís@4̯	ûkÏ>_âTÀ8Nmµõʕ>%·\>Êë>A¢==®b<ã8L¾õN<n®Î?ôj>¡€¾wzW>¥þX¿dôDÙ>¡Ft?\Ö_FÀ?šŒg<Ì$ͽBß=@Ó½>?½èƒ{½	Ï>>£Ï6B
<²B¹¸ý?xÐ>±Ü:?œ®>Î">¨‹[Áð¹Á°€OÁÇ«k±§F,@ˆ"†·8>Z?˜sD"A"¾8>@[8'U[³@Æ[îAŒ†=A¡ø>@'epÒã­ì@ön¦C'ÅA‰ê?ʑ«@GYP?ãÀ?«àÀÀÀÀÀ@c(l
`À)"}w™û@Næ"üs:@4ËG—LÆ)øøøÀ'¹º8¸SÀÀ:טë@qnÀ¿/vºã™Àe ][T8@UÌ\œpËÀEŠ?õ·¹Å@°Á³µ¶ÀÀ㭚¿¾8?ÂóS9?;€À:;ñA¦tÀº²#OxÐÀ73¿Åz{À-üŽ‰¾i@ˆ°×¯q€¿ÿ>…~NÙ´¿âk3/"lT¿ër%EP3@%ÿ m'nF´dGaia EDR3 237668204374405632 L]ù$2fìû@Ÿ€@IËÿ'ŒX#=D˜Ú@D§9÷
N–=³@Í1³ïœí=o	ùB²8ZAþC@4»Mó©mV=×MÀ86ðÉ¿ú=lÞb>3>>íá½ð~M>k½'ǔ=ê܅>2ø>€]‹>€Ã½GF:9@9ÙCÁ9W>N²¹@Ë.F? ÀÀÀÀÀÀÀ$=Ê;@'<f՝Cü?‹§P=ÙgH>‰Š=ÉŒ?#hÃKåÁ{óÓÂlBæFB@´'2"&É@™ußD†yëAƒ?O$@ŠúF¡?ú A'Í
B¤¡VAü:$@¼3ýҖxBƒPBہbAq "?Ȇ=@9_À?Ëΰ?¦ðÐÀÀÀÀÀ@b÷´`ŠíÀ)zš¼ïŽ‰@Mé¸FûR@5ÎW%ÜoEøøøÀ'¿Æë§ìÀ9sdå GÖÀ*"á0ÏþÀd¦'(a&@V3Y}¶ôYÀE3¼"èÿ@›Ÿzèf¿ó"Ó|âð¿ÊyZ~Q À2mš!ÕøÀJäìä@À6†·øPtïÀ:ù
ÅÄ@ËÃ,죾¿Þ°m@È@?ò—ÖŽȿ뛶EÎS@@%\G|&F´dGaia EDR3 3412775623218948608/\Yêg$Ö@Ÿ€@R¹ö¾×=Y]"@5ßM@À]"<ț.@…~AÎíÐ=ÑBÙ@BáÞ@2wãGžŠ=›Ã\À@|îŸ9²=3ێ¾Cñ¼Rð5¾Tý¦>ƒèë¾;Ø=Ë[›¾c'?¸Õ=ËT"¼WxŸ`^AlâD{µê>"I¯A†ÑF?ŸZ&ÀÀÀÀÀÀÀ(=Þ]C)
;/8qBﯵ?Õ3>±y?#‡`>¨ô>lR…Á¯Yî@/ÁTÅRAˆÈ%FK@ÌI¿¾¼D\A!aD³ÐAt#@¡[š·QDwA†tC2¥A‡Æ4%@ÓeîóeB2 CÛSA`UÆ?ÀD.@<ڈ?×â`?¡Ò°ÀÀÀÀÀ@fQP5ˆ#
À,þÏ
¨‰@Re»5pǚ¿â.ÚÇ!Jøøø?ËF—DC
À9AV'YÀ
|*U5T|Àa•\C6@©TÙ±	ÀÀB1A&ê4ž@,S¶Í¤¿ðc5¢ö°@1iËÔfn@pLœmnÀV'½Ø:OÀ0Â'ß-À`‡òç8ç@-+WW¿Û?§Ìp˞M¿åEHÌ|¿ÀAªcæ×?ÿ†¤}ã×ÀF´dGaia EDR3 1994567831418928256® à%|€P0³O@Ÿ€@vUªl¸äG=,¢´@Kk]mbó=*Sú@ú¨:â>Á=nOìB¼â1AÉ<)@8ÌkVlKE=fu*ÀÝe#÷[M=WK¾ols=%a¾û"½ê?¢=11®¾Í^>Šú½†;»-ÜǾ'2°***B¹ZFâú?&PìDEÁ'F?À=QÀÀÀÀÀÀÀ?=®NB;åtbBJÛº@›tÀÀÀÀÀÀÀÀF6AInwðCÙTÊDR!A<€@Ay°vòddD*ºðC€ÍÛACš}?A˜c§^ÊDJŠ—C§Í A2—?œýÈ?ˆ@>ãM ?°ÀÀÀÀÀ@\€¢˜ÀÑé5·z@;šåzíq@H¼µ™LøøøÀ1À3®$À"éö τÀ!0åà­uHÀR`dŸ5Ž@d ªŽ­ÜÆÀ6	…»58Ài'Ù«`@.Z\y°#Ê¿ü,ÃX4l@RQY)ï¾@QÙM^µöïÀF,©ýYHÀAXyóÎÏÍÀ-"%wbu@zú~7q(@$?Q´¶x¿l©¥öb@5{oª»VF´dGaia EDR3 3435236652911117056/¬i‰+C-(PT@Ÿ€@XN2±2Ð¥=Æ?@=˜œ«­z×=½!Ê@'ç4wšù>ošB-'BÉ@*Áa§|=ùÀ@Ц['o=Ð'<ƒ³<ºÎ\<zø%>xb¿"(»EÒ1¾Õ!»>‡òd>ð<jýääB(åüE4õT?TfÀBÀæ"F?¤ÚPÀÀÀÀÀÀÀ>1'Z
=8[@C.pã@cçª> 	§>Á>úi-?Lm7"«¹À†KÁÐ&¬Â(j^Fâ@ÈÌ&òO¹­A0nmDìgAvÙÍ@¥nÔH
A6§CrïA…ä@ÎÛ«ˆ=BÛAà¡ÙD«$AdQ?»:@œ?§sX?–£àÀÀÀÀÀ@fÿ²(¹Ü@!(«•p=@XÂä@B'9ñ8øøø?áý-Jz À:
·#î9qÀ ™êh
ÚHÀdëøÔh(7À'Z"­²š @9P©å†@-½zG‰¿ý)>À[ü ¿÷t*þ[\lÀ4˜Ï'
ˆÀZSL\ñ@F˜lgº¡JÀB"Â:ÇÚ@. =1pÔ¿âÿŠâ>²pÀ¤t~?ê1mg¯hØ@-æŸÁô-F´dGaia EDR3 544475581095397632 Ž]¨ÉVSô@Ÿ€@Iâ‰Jø;åÖ@RVÉ9þ,_;ÿï­@ âÐõÉ0<!GáD?JxB'®­@>xÚf¯<úÒÀ<Éæ ‡<|V¼ ?ñ=SE•¾Œä$<!	Ô=ÊPX<zpV¾F|=ú'=͌½<ϽÏÀápDA<¼Ÿô?8nT?´ŒMÀÀÀÀÀÀÀ5<U¢l<<÷B_8˜?m
<ÀÀÀÀÀÀÀÀFìAt)¹'‰GAêË¢E˜=}ALÉf8@ê3R@màB1AƒD–…yAXSØ7@ÿ8"*aÄqBŽ©DáA?±¶?¢@v?Å?8§ ?Q{Ànß?S²ä
Ez@@@`³qÿõû@+™L¬!HH@RMžäÐ#@JMOï&CÀ1	Ž¬(ç€À3øöî½xUÀ8ûaÍýÀ3‡>×ßÏÉÀ1[b_ò›À
WW·}ñÜÀV;U"¾Rq@WVã©p2@?ªãu©óÖÀQ&3¼D@~‡V"0@	V<i‹É@LìÑKq¶¿Ñ$¦üRk@IÅÑÍϨrÀM´•'¢ÁÀ#‡QÒÀC?îÀ;ý®¨?~»,t?êѨäâÐ?þi¢0ø7‰F´dGaia EDR3 545192982367071104 ê!k€C56I@Ÿ€@D8û4­ü¤>Vý'@QÍ¿·_<Z>b…m@"Iæw>¢MA WAØwB@6¢bçÿu(>'ÛäÀ-§X:
ïÇ>•G½.CZ=·'½úYô;œå½ÃuJ<€{Ù½ü½8½Äé.>¹GI¾G@©¥=£ˆâCðµ€?[·>äæ_FÀ?Sä=Ÿ,<›«½¤©K=­¿¾`é«;O`d1>܎8<eC#ï»?€@†=|[j=±Q•=CÌ>Ë3[Âãµ#B‹A>BN&7Â0ˆ|FÔ@oœBxÙ+¦?>çùC©ŽApÇ@DÌCÆRü @¬T@÷+(AªSÍ0@wobÎX¬¨@Ã%²BuñdA'€á?Ò؉@>—`?Î0`?®þ`ÀÀÀÀÀ@`t¸Ü
@$x'·èØÕ@Pªõ
E]˜@IâVÔ]½øøøÀ2ë6lMAÀ/æß?X\Àþʊ¦=À_à`qO÷"@aëóã8@AR?Ŭ±¢Àáeé\@ A'šò@	®É–c}Þ@3Eu[ôP¨@Hß¼ÆAZÖ@KBŸØ§`*À<­¶6`]¾À!†{
îìD?èXor³i?ýh½íï¿l?útLE¼¾"@ &Ȃ®ûF´dGaia EDR3 2784284155326985216&£Ã°t'‹@Ÿ€@2rÕ*Æ>ÑP9@1w µü¸>€©]@ºÚ+1v	>ÊÄAf\ŽB
 -@<htVñô—?©®À3ÙÉÇìM>¥¦S=Tä'>{¾ÿ9÷>)|½d[>x¥ÿ½äë­½Kv›;(]c>vrÜÛ>¨ABC‡~?'åW@	%¯_FÀ?…ŽA=³Ù½ž>8g;¾.±8>%Æ\>BD?Z6$<+°øA¼±Ì?×'>‹
¹>ØÄ>>(>Ìô‰Áî÷	Á"Ó½Â3ÔÎAŸÐQFá@tàihÓ~)?"+ŒC¡¾RA›ù@L0:éùF@¬ªA',jA§¯´@~Æà"STOAk˜4BÅ&A"ã?ÒN
@<fˆ?ʛ°?®1`ÀÀÀÀÀ@`=ŒñÓ¿ÀF×œÛÁ	@7FÎ3™m@"-ù-Ö*åøøøÀ*{b¶üC]À7ËÕØzIæÀ#kf]ÀtÀSëéÙzÊ@WÎZL0í×À_-*"B@?æ¨~ê—á0?ÛÓWۋð@ÀUöšæ@PÅÔ¿s'?ù"£bÊ΀ÀZ4î ¤êüÀHèý>…²e¿ñ,:q•H#?óì¨În¿Â°y'œ°Àê]"=ºÖ@'E7ÅÙ³F´dGaia EDR3 310599326039164416 Oxq
FV1çN@Ÿ€@2÷ÜxZ=«FÒ@?ÎRTø–Z=w>þ@bêÔ	=Ë#B…·Bøù@@Éïd£JÚ=Þ#4À4OÏ?J
Ž=
§;ÿ1>­Á¿=é×!=Õüƾ…5=3ö7½¥nr¾	'>n?>"•é÷÷öB£Ï¤FžìH?5ÃD0ÆF?ēZÀÀÀÀÀÀÀ>'¤<ê¿C
÷@ÐK©ÀÀÀÀÀÀÀÀFèA-°âePNvC-U,E¯gÙA+y"A§fSLððCˆ€»Dåô¤A1aeA$§¾"Rc{Cd²E9s8A"¿C?›??j" >¼ú@?¥Átèz?‹©vE«à@@`,¢éhlÀ>Çj^yG>@=óT³Ùщ@5ñ>Í^ƒ@À>qo"<À?––ìÀąÍåÈÀ0ž ›ÒÀ4ÏL8-ÃÂÀ$['Ó5—ŽÀTz¼çú`@YP4æ`]hÀSdÄBD¦.À"ZmØÐ@^·ýÕ¯(À
À³+Ì£N@P7àRª¼@'Ò{©¬°ÀLÙ(qŽÔÀUé½m#¢ÛÀ¶ÙíÒñ?äÛ+–>›x¿•ÄFA'=¿æœÉzhz(@)Ûö×WW<F´dGaia EDR3 1996035649383270400³Wفˆ/yt_@Ÿ€@uџ -<3ýv@K>è®ÞèL<$ Z@$_{Dæã]<eÿ½D5h«B@ë6@HlÍê+Ü<jOZ¿ó†	§â˜°<N$y½Ë,ä>[c0¾CÜò¾«>ë¾3%y=™L¯¾7R¥½J"Š¾SÁñ¾»?Æ Cá¥F?¨	ÀÀÀÀÀÀÀ3<«ˆ:<Cá$B-µN?†¦!>Q|>i5=áÀb>À™;áBŠ'A	Ò©ÁéøuFÜ@êØw p©7AmôEg
zA]cÈ7@ÊUàÁ©ÒÈA'àõD8ÜÎAp9h8@îsÑ^ÛBìâDðZAL+?°–â@9T?–­?‰Å¨ÀÀÀÀÀ@[TíoŸ"ÇÀgéC]@5[è@e*s@J5ªc³'øøøÀ3DFóñ%ÀÀ\|Ì{À!$Ú)¨rÀ@)·Âƙ@W	áÝîQ0À$ˆ
ÉÕÌÀDƒÐ"A´@0‹µZà¿û˨?9ͼ@\6lk¨¿÷‰x-Ü[@@#½ø> äRÀlšÙØÄ0À1 Ý‡¸«?ß*‰GW:p¿uº»o@?®"øáà@÷b¢Ü®vF´dGaia EDR3 1920850528872786688¨;ak0ŸÐæ@Ÿ€@vYa%,Ù<¾I@CÔå‡3ëÌ<	V@O§;5#<y mCàIB)h@?ŒÛ¹Åõ7<'¢À(2~@Í
Ö<.M>",ì>¤‰¾ÜòÎ=†˜×=ñ=¹Þº=åg¾¼o¹<"'>~'
@%ËD–"B=¼$A|±ÉT?ŖžÀÀÀÀÀÀÀ<<ˆ°eC<FìÒCr?ŠbtÀÀÀÀÀÀÀÀFòA.ߋP/"BčªF ×½A*Ëî=A /–¹›™C-ÂÈE>Å£A0nç>A$ö¹Ë»ƒCŸ4E"íA"}T?š¢?_0>´_ ?é ÁG+§>¥Àj
E³°@@["ÉCE
À5µMÌ*.)@0?c¯P£r@Baž·7À(<ÿž«À651ªÀfÀ *jUPm0À0"g»²@LÀ&¹Ür
ØÀ)_Ôbá˯ÀG¡Æø=á§@_æzs6vÀK÷'xÀ{"Fúü @)¼¨"^åvÀhÞµ>¹é@XàÚL.x@@üåi —²ÀA%¼ä—É–ÀEaE4ëåVÀ+²ˆÙi@E$û]l?é±ã]0Ý@¿ç\m&•‰ø@¨z¬	'F´dGaia EDR3 414148238777066112 ¿Y¡©"€9ì]Ó@Ÿ€@1œ @ž©§=Y@M…sdü*g=]Ÿ@¤mÿ'å=ftóC¶	Bç@AEƒ¼'ƒ'=+øwÀ+À+ʅ­º=S9X¾€§P>kÆ,¾'Vm½RF¾BѽœŸm¾KkL='åÂ=Ž¾Ž<H54?ݶÐD.¬m>`î@EÏÓF?œ4ZÀÀÀÀÀÀÀA=šžIR<p£8B6‡2?†œ6>C¸Ø>ŸþZ='¢:>$á«Â†ÔBc+-@£AÍ_ÓF¹@¯·ê䮿@)‰•D¿"A…TN@€"YA‡×¾AwBe:mA"7IO@¶qfqÍ$]A$ÅD{nAu—ñ?ÅÜ?@KZ"?î3?¨'ÀÀÀÀÀ@_X<2íìÙÀ
é2C‡2@FOÒý¥
@G:ÄzĵcøøøÀ2:±±=þÎÀ+L
˜*~ÀÑéѲ&ÀS}– ØÛÄ@[r'CíÖÀ!™UXðÀñy¬xX@%júb8ÈпפݔÍK@Q4'§t/ˆ@0*&ä@&(*òú®ŽÀ7¤ÿ«ýÿ½À(®uTù:@Ë(™ž?åh´Ò{X@?ÛÛ™èԈ?ø¡Ùy0šÝF´dGaia EDR3 414277289656598400 ¿Ï~?€4t–_@Ÿ€@2CÉxªT'=ÌÂ3@MÞQêaÀá>³@]B\zÅÚ>+~bAç@<AÎè£@8P2¤õ>coÀ#?YŒH>[©›¾wJq=qÎ>¾9šç¾Œ½º	H½ËN4¾Q퉽µx±=èõ¾§q1¿õ9àDrÀ?Ñk@¬<_FÀ?º¯=
¯=™?»"Ð½Ic	=~{\½€"ü=>÷¸E<†fuBNV<?pӄ>iO«>Öÿ—=µ[Ä=…úÂäýâB~|J@.›x@ï¯VFC@"B
nÑÿ?ƒì½D>!A•C•=@PâŠË÷Ò"@½ÊAs÷ÆA¦þ=@Ž¶½JÙ³"@¼I)C'	ÕAŠ",?Ïfž@_ސ@ÓH?²ÀÀÀÀÀ@_j	LšM‹À)ÙÑw­@FËÿ{¼@Gm_ITZƒøøøÀ3yý‰/)À,åü¥\ñÀ7lJÂ|À^¼²gĬ@dóf²ÙÁÀ%ÄÍÅv4ðÀ Øõ9Ä@#'6s+–]¿Þ
 ì^Pp@:ˆW•€@R~ŧ
¿ƒ@!ü²†t….ÀJI°0"×ûÀ$¸‡QÄË?àÜ=ÖüH?ö	/C°?³˜XŸ•Õ0@¡oW)œF´dGaia EDR3 2803970159403581824&é´Á€¸˜C@Ÿ€@,Luu\~=<¦7@7簒ö¤Q<0
@ "¾~ƒö<Æü^Cª–¥BEž@E`¸ y#<ÑRuÀ8ÀõguL°<µ·:>b¦y>
k=B
V=ñš5½ÎȒ>Ì^>[#<ÇO<Ÿ•>¤‹ZÌÊ@2äTCr»£=†M?ØýT?«duÀÀÀÀÀÀÀ=@<=>9fB$?'7>œ%¼>˜—">zT?€£Âe$AÁÐà;Âm,tA›
Fé@äÓ|¯øÕeA`Ú<E=°8AaÌã@ÇSï´ÝçA'ŒuD6úÉArT´@æ+á§I±ÙB"çìD‹]¨AQ®p?¬Ã@™?">ˆ?€ó˜ÀÀÀÀÀ@_°¾	SDÀCyËnðOÀ@6r\T6W@0nÃ=­ *øøøÀ/N*§q5rÀ54KrÀ%	4wQÀxÀJŠwþÆã@SX'ëü4ÀRööGœ"U¿ûB[ @	wxìè<xÀ
w=¼=Fö@Wl'FM§ÚÀ0=ÓJ¦™¤ÀKýŒ|>Z"ÀbJ«¹‡	DÀÝs'dï?âéÃ:÷ï¿Ä·êg@©¿ÙÚjy눰@%ŒÉ3³F´dGaia EDR3 2804572721839687808&ëØH€EÉAê@Ÿ€@.C"=ÓWþ?J±@9M
FùÖ?Œ4@Ö6å=ø?v
è@¾Be¹@;ÅãiDŠ?VÖÀ2èàèÝÿ?0•<>–m=?f½\W†>¯f©=ÑÝ}=À·š¾©&¼â³Æ>Í>és¢¿¹€C"±"F?Ô3¦ÀÀÀÀÀÀÀ!?§hF#=)óÛC¢Z?p
q?&|t?‰Ö>¾gÜ>1"—Âñ¦Áå'ÕÂQ±AôüDF$@](v®?8ÖhC!,A¤/`@R°§®í˜æ@ü4­AÅA¥<$@LËû@#›Ù@Í4WA³BA¢Æ"?'¡o>d@>b>4f€ÀÀÀÀÀ@_as#5[ÀBÃ5âùf@7ãj¸¡C@1YðîNОøøøÀ,Bݒ8>zÀ5
ÁŒ\À'@ŸsR7¶ÀT-˜êèÌÆ@\CØócŒdÀZ¬ÿÏâÜ¿Ç<»$ŸB€@	`òßÒXÀ*tÖ'÷@P"$Ýd>†@3oDÒ÷'ÀU³éöR‹˜ÀB´¿ø
DÀŠ³D1àô?û•Ü-NE?à«êÃKÀ. ¢Ü†ò@ãŸG…ËF´dGaia EDR3 2804920377968071424&í9
"?õà@Ÿ€@'l*K-+Ñ<ð«@8F0®Q><G'-@°9;3ñ<»"C'ÆB–s@@ˆ5±¦Ž<ÚœÀ4õIÀFÿ<¢À°> ±O>x»õ§¥½¢¼Í—l½´vs½H…D;™"ƒ=¥I¡>^¾ljÀ§CÏÔF?¬~³ÀÀÀÀÀÀÀ*='½/;ÀŠ§C2Sk?igÁ>ª¿µ>Πx=àK?'€`ÁŒ§ÁÿÁACçANؒFm@݌öÉxõÑ@íïôE~YüAgÃa-@ÁAÂà½pyANuD+/Aw'@+@ÞË}œC)A€¯mDõAXã?ªÃ–?üjè?|Ýð?{÷àÀÀÀÀÀ@^eñ˜Ó"ÀCJö"lÂ@4y¤½lN|@1¬0Žfœ'øøøÀ-ZSŒŽÀ4Q©yºÞyÀ(tG|?ÀN°ox@Xò¼Ê÷ÀW^~M7fc¿çF‡6¬±à@KÍñlÙpÀâ}¶	@UY²>•|@«FD% ÀRfNCºÀHXÙåœðÀiMK›µX?úµÞÞή?ŽÎ'f\r¿ù ÇOܪŒ@¤¥''³F´dGaia EDR3 2805391484340875648&îÀ±1€YòÝF@Ÿ€@,ð5N/§E>#@9¯_8…¯=òs@!³N*.‡>Pp¿AÅÌéAêŽg@8®åäú™2>7& À/¥K…+±>³»º™¥D?ú+=
;z󪾖½ÒÖí¾&]<-_>4|¤>š:Ë˾¼mÁC…W>ñcˆ@ÝÔ_FÀ?•­m=!ô¾Vç#>‡wì¾uQQ=Èû=	
>ˆU1	<*.Bƒæ?zր>ó*ö>»…>×îè?v&ÂuøÁ×\wBeÒA¤vÈFÙ@'õ¥Û†½¿@$"DU AÑ›@g:ÀPŠ@ÒͲAᦻAS«@™È,bŸ°AlC1ߗA…¢?Á©@=Œp?Ø!?¢÷àÀÀÀÀÀ@_0%.0·QÀB"äMtü@7zƒÿü@1ñä¿­<-øøøÀ-2LòßÖÀ4‹PèÃ2XÀ&"´äèÀV—öX@`C°x#bÀ^Âéd¿äÆ$΁æ`@
~'y*:xÀÒ7üäì[@LBMV®è@B<_D•NÀY	'Ž' ÀGšÁE±À¼ÌøhïÇ?ô²û^?îMéš
´x¿þ×KђCð@)¥¡$F´dGaia EDR3 273986477893751296 Íe@b¼]@Ÿ€@Q×=«†=–Œ@KCYà$z"=W¾Ÿ@&žqžr=®¿Bl*IA÷'ò@/ìËî4~=òzVÀ:±¿Õ©=™ú°=/T½ÝŒ¾+ú€>µÚ±½÷Í»>¼=A½tl)=‰49⣔½ŽÈ,zw¾Ûê'CÁ'F?ž	ƒÀÀÀÀÀÀÀ+>)Ó.<–ڝC8?{½8>Òë>ŸÅe>sª>AÂEk—ÀÿpÌÀ¡mAçžFŒ@ ¡¶wyó¾@¾·DEwAŠïž'@sk"‡{Ø5Aª›AÿÉA˜Üa'@¦˜V—AU"CX·A€ÂY?À't@@Ð@?ÞÌ0?¢ÔPÀÀÀÀÀ@bó7*—÷@ ˜ºt@RÖxÙ7ë9@@OttÅòøøøÀ+ßµ£NˆÊÀ8½ç†~Ö*ÀçtÙüŒ\ÀeÂCCgû˜@W‡‰ºK• @/GŸøyè?ˆÔ	\☿àX‰Òː`?ãz©´BˆÈÀ;K"ú¯?߁û¥Ó@AÂ!zøÍÀF<ÛO?鶪'·¿æ(¥!_ù&¿ÀžÜw`"?å8êXnÄ@"LE/oF´dGaia EDR3 274513659359943296 ÏD¸$Z€_Þºö@Ÿ€@Q°FÈ|<}÷Œ@KØ9 —˜<O1@¥VÌIY<©5ŸCU'æA֔—@(;¿ŠÍø<¡ÒüÀ7ض7G‰^<ƒS¨½Å[>/C<.,>ƒæ¾{y>‰;«¬¯¾L½æ˜"="h­&&$@-ÝSDY¨=êS8Aw³¥T?Ñ;|ÀÀÀÀÀÀÀ!<å˜)<¸hšC^©?Ž¡vÀÀÀÀÀÀÀÀFeAGi²4æD:A"E}ÂAÑ|'A<‡ØÏKlÇDNñ*E
-:A‹†(A9¥y«©´DH8E**Aò3?–ªˆ>ó*`>.'€>›é ÀÀÀÀÀ@bô"Öˆ9¹@C¼@|-@SKÚVð"a@@,'È¿†øøøÀ+í]°›OÀ8RlSVÀÀ™´o°ÑfÀhÈ«h©")@ZÀ¿Ù"@8ð4¤z῍Ì+Ö6¬¿·HÙjÝ?Ç¢´àÀI¿26@*ÅÀ×ncp@Fhze8ÀhdeæÑá?Òîg%üTˆ¿Ñ}\Í)i?¨íZ¿FY ?ËÍ
OM2ž@^é䙕¾F´dGaia EDR3 238771903593810816 PIÈ
‹€=ùŽ@Ÿ€@GÏÚƪÙ@=윹@C´@9Q"=ÁXò@{ÝqÆ>
'ŸB5"}BÊL@:J6ºå¼¨>P"À;µþRm½p=ø(=UžÀ>ÈüY½Öñ >8{¾V'> ù>ž[>…ÈV<ûéR>t`yÕÓ¿N?ôC`s}=û">8zF?˜³MÀÀÀÀÀÀÀ>TYÝ
<`HAÏÏ|?uj>¤'Ÿ>GñŠ>¦k>?3Â{y—ÁuåÂOÛûBbòFæ@–É©ö¾7ƒ@*idDî[AŽ8¨@^‹7J¢ÁABqA ÎíA ÷û@¡>™hhäA‰ŸBþzKAƒ6«?Ê'@n
€@ú˜?°ÐÀÀÀÀÀ@bÆ­'ô']À/ù{ɬ@L6qÈ@4јՂøøøøÀ(Biäø˜À9;c3ZdÀÑ]FÈPÀ`Ÿ5T@Û@SBÎÜ	ÀEó.Üî«?ý
&FÀ¿ðý"®пÇé˜=[`@+š˜þZ©`À1Ë[šPÀ8'$€GÀB™¦
 €?ù'zjw¥?ß/%¦ý´¿ÎmÐýZh¿ãÕÊ/ƒ'@#e±ÿmýgF´dGaia EDR3 240467251741424000 VO±)y€"Í@Ÿ€@GÙî9­¥=øãÛ@Eaºÿ€C¹>bý@€Óè™Öú>(`¬Aí8sAîwù@4Õ¯³4>d÷GÀ5QvaÇ°–>IWW>­À²½">&
>f/¾˜Ï|>+\X?n€;	×P¾Þ0>'=Œ½ãô'CßÎ~?(Î@«G_FÀ?Œ¹2<ù›¼"²7¾)Ñ_=ô¹×¾5ž'½µl« >§sÆ$<´j¼BÒÙi?~x2>[[ >œe·=¹j˜?(¡ëC/Î#ÂûÁaŽIB«.F.@•C5nI@-DpÞAŽÒ²@]+•¾Ã.A	{AYDðA¡^K@ …à¦@Ò~ÕCœ™Aƒ´ó?̸@mJÀ@\È?±ÛðÀÀÀÀÀ@bú	EB¾À*4Ÿ˜aïW@L ñ(@8©b{ÂøøøÀ*«76<qÀ8Ȅ"ë"À®}EϲÀeF'ì;ú@Z#̕UK,ÀG?MÁD@W?ã«6ö•¿á¬+ƒn; ¿µìÍ%|@À7m @¨R @%Þ&µ|DxÀ:Û\"#ŸÀNTC.hKÂ?ô]!¿ÜB‰£:@"?¸¹ÅÜg"Ø¿×ògåIè@ì+ô{F´dGaia EDR3 240467251741424896 VO±)}b!@Ÿ€@GÙèÚ7€=¿v@Eašùª#=Ég@Š[q–ìì>û@BðÏAö'v@5?ÎN§wÚ>.GœÀ6Pœ
AŒ>ì>³ò—½eú>š©2>cO$¾"©ž>
…À?<W"û¾ßö>ÖÀ>BàäCš–Ù=ñpÞ>FñF?œcoÀÀÀÀÀÀÀ >~A$<jŸ
Büj.?€áÆ>\[>ž;¤=µ:?(·SC/MìÂ!kÁQaxBŠF2@™¦÷©¦@
Ç8D9F?A1^ @g±ô£úè7@ú™AÁ¬JA'B#@¡÷¦˜ýÛAJï#C5SlA'¿Ð?Âb@S;?ÿ^@?§àÀÀÀÀÀ@bŽ‰ÄïŒÀ*4î9¼@L úÈ#@8c:VŒøøøÀ+Ds'‰(À9ˆ&2'ŒÀÿ¤HÀe<-iS²@ZÜ~9ÃÀG4;×åöz?Ô.ò'g	¿ôÐ-d¡ŽP¿åy¬ùΘÀ7qRp`@%v¥ü (À:‡·‰ÖåÀ(¬õ	@
ùÇ3zÀ$<Éúý_?×6ù*'l¿ö"¦÷¾@)A\+kF´dGaia EDR3 239758650858522752 SË9?Ȁc"(^@Ÿ€@H–¸ÿ´q?®'@EOOªs2é?–*@'¤Þ‡ef?6ǘAsB%Â@;sI"ñ§ì?Cš]À?,"ÆÔ?V5@>Ò&§="λ½
¢>?9<0/=Þ_>†£/>›ŽZ>¤¤!>Ä;Î@-§C¸ 4@ Ëù@lÃ_FÀ?SÀb>"ܗ=ô_K¼Ÿ‰ß>»ë=rs,>œ*\?ª;‰!!<–ÓBl…?T>MV	>¿»5=È<ô?
^C&fIÂmÀÉÈ	Bš±F@c‰'{R_¸?ZŽaC7­A¡ž«@=!ÒF%p@Óöµ@ŽÑÄA­K@qZü¾^Qª@ÜEÅB!]A•°?ûž¯@AsP?ºÆð?È°ÀÀÀÀÀ@b®Ç"À)JÚ¥÷×
@M,)`Ɨ@7ùy»ÿ–øøøÀ(ð$ëWVÀ8{¶{'aöÀREÜ+À^{Äa™P@QûÇ·Ð0À?ÃǦ—£ª?÷®-ÒqÐ¿Ð$Ðê:À¿çڙ§×õ°@8×毭ÇðÀ5±CÉ´À'ÆD6À'7«¿LAK¿óÕ!ߢµñ@,}¡úÃM¿ë¼ÀxÑ_¿ÞW
lU_Û@+÷>­Ü"eF´dGaia EDR3 239801841048363136 Sò, €±Ó@Ÿ€@H¢ÎT¿fF<ù`Ê@E{EW¦Ûl<â·@ĵg=B™=&"¢Bó"Añyc@4'[ý8=*ËÉÀ6ÑDªB=Ö5>›—>¯Kò>))>øà½.—¼>ƒ>ÑÁB>­¸Ñ=¾¦ì>,M"?ºiÉC"Ë=j|f>òÓÃF?¡¤ÀÀÀÀÀÀÀ=€…À!<ÙC+?ˆ4#>~Ó>K'>ìø?#è³ÃôµÁüTHBWkõBëëF@ÇÒ( Öå@ÿÛ]D¾«»AwŒŒ@ ñœl¿As¼TC^÷A‡ûã@Î4ôZeçrB2UCí"èAdd-?¹6@.Nd?ÃYÐ?™BøÀÀÀÀÀ@bªš²/L5À(£½©Ê'A@MCWÇ@7ß?'–ªøøøÀ)ýÍpáYÀ8è¼êÿ£Àùœ£¥{%ÀeAAœ`v@Y5Mo¬Š€ÀE–85[ñ&?îÓLF~¿å³ P¿€¿ÄZRd¶À7Aºë®Ö€@Ô[l~0À7K°D…=ÀEÏXšÝ³B?ûäø¾¿à&Á{òãŠ?ÇààH±RX¿àïrŸ*èÇ?øވy
õF´dGaia EDR3 241318716122304384 YV€F¸\•@Ÿ€@HÅJös3°>&@EºZ¿¹Þ>c7°@)*«ˆ*>¶™A£ˆ?B/uÞ@=}"ºÀ[n>À—šÀ@<ªx×V> ä>¨ç>@ï½ê—->q§=ý=Ò#m>©Õª>·;h>w>»òï?ŒˆïCœ)ð?…‡V@$<	_FÀ?Œ*=Ž>Z,=à+=¤¤Ž¼¿I=÷´?
>Ë<¯™úBÔ|¹?†`þ>};>›"ù<ô?š²Ã2	«Áš-Âj"BÉFõ@w¦x3« Ò?›"²CœžA™ð˜@B߾@´ðš@ÖC¢A«%@ƒ®Ò"
èA`$B"ÊäAÿ–?áÜ¿@i+@	£€?¿ ÀÀÀÀÀ@b§Cì'³À'™1Ó֍@@Mqë"Q@8IûdéC5øøøÀ)£íôbÂðÀ8sóB7À¤î9-«kÀ\×xrþž@Q,µÈPîËÀ<ˆ(<ËV?òåŠô¿ÌhEÈ¿ÔâBŠŒß`@?iU;²¸À8íGÙSOHÀ WŽÜŽÀ-kubªÉk¿÷²è§Ç@þÙá!òœ¿îÖ
ƒAɕ¿˜
âB¸¿ @+€\e…îF´dGaia EDR3 241367747469145856 Y'°"wFŽ¡@Ÿ€@I|ôV?é5@E̞%ï9>ÿ>Ñ@-¡æ³C?"¹ÝABÄ}@5äÒXÛ¤ê?\~]À9›ÐcË0?6è§>¿k›½|†>Ÿ#=ÚZºÿ0¡½÷?&¾r¼`ƒ½ßŒ>Eš''@©Ë?D k@1Τ@Â@_FÀ?Š<D=îJ?½V[l½½q<=GÃ=hᇾüH.?Ÿ±ó2=£…B"Œ?˜Ë`>j9?	oQ>"€#>ì' ÂW…ÁØOÁߙÂ%IF©@g0Î"æ?JYRCj¯A !Î@@ÆFüЋ,@¤™£@ж"A¬1Ú+@rÀ2EW»I@Õ±îB3³ãA"p½?æ*‹@>è?ÁÀ?»ÀÀÀÀÀ@bÁ‡(ÔäÀ&6|5¦"‹@NÜicÓ@8"Î1q‰tøøøÀ).þc~ÅÀ8Ê÷¯u3@À\pM"ÑÀc*,«X):@VѲ^ҌÀA_	‰D"?õ·b7âÀ¿áúŽñ—3 ¿åä'þB*àÀ)¸æ4r€Àã`ÄoÀ-º¥ØX2À(Œ¥®A&?ü;sísªO¿ÂDLÒ›h?ÓeD¿2O¿ðb†VÒ@$Ì\ÝD2bF´dGaia EDR3 240751505560608256 WR8ž_ƒ—²@Ÿ€@G_¹ÈéU<x×!@E¯
¹CÂÕ<af&@f0³¾oã<ªÖCh%AéË@4Oؚ۪]<Øy‹À5çÕiþ<¢¿s>3%Ó½k¿½z.=jøÐ=+¿»l«¨>m×8>¿[X=ËHW½Ð.T''"@P
ŸD¦†@>ÀSBx"T?Åë¯ÀÀÀÀÀÀÀ"=c%	<ŸhøBÍà4?'©BÀÀÀÀÀÀÀÀF9Aʯ±‡g{CÁDÓÀA7u
$AgŒñ%ƒûC§&¡D@cçA=\#A)­­h'‡C"èÞD‹—A/5?š?\³à>±ià?þð=…¡•?¶"E«à@`@bpB" 0IÀ)âi#Ág€@L\RÌþ؞@8ËîýjŸÝÀ*×h/8íÀ8f@eXÀŽµ´ØÇÀ*»ò$ŨÀ8$Ã".,À¾Ç:<‹Àe0i¬Ì@ZüÇx¯=ºÀG)Nú²?⟈̀?¶`¹ê{¿áG¥µªø°À6¹,23`@,¥ýÐKØèÀ:M'v˜UÀ64™«µ?û­ÿRíoß¿êâl(Ç¥^?ïLJlŒt¿í­¸úÐÀ@$à\5>F´dGaia EDR3 239990853969104384 Tži+Î91l"@Ÿ€@G}­r
<Ž}#@DØóé<93@ÝT™K¡ÿ<àïKCP-ÆBE©@6ûà  ç<ó׸À;%~,¸<áŠ>ÉÙÐ>á|=	üß<æÝ½2!µ½\&=ñø²>¸¸Œ>Oø >npe}|?'¦CÊÐ_F?ª?´ÀÀÀÀÀÀÀ+=8U1<—¿öC )w?…7u>Œâ>Ç
ò>dŽ-?LÙÌCl¥Â1ÊèA;``B	N
F—@Ó[†-ÜP'@¸´oEV¢ªAo¥-@´ÝÃ
ÇH®A	E:D¨A€'—,@Õé¹.A†ÑòDŸù<A^=?­Ä@ÇÄ?‰"H?ƒû@ÀÀÀÀÀ@b"£¦e\À,zɊ¤–ÿ@L;ò|²@7lf+øøøÀ)#b!ý…ÊÀ9‡ö>uAÀ"@(s¦ß?ÀbžlM^}@VGÃQ!ÀE"/{lÎ?öDAÝ0¿ë—Ê¿s@ÀS
­'Â?ÿ ;쓔€À‹ÿµK·ÀÀ7'žÐä*
À!——Z͞A?òx7noK?Û*ÞQNfˆ¿ÐÕÐ9|¿¤À˜"L‹úì@Á´NQF´dGaia EDR3 240851324896866432 W­(ð€àe@Ÿ€@H."xcI=
ø@F*ù¶Ö=ì—@­#V—=VcªBÏ$BSþ@7zë÷Ò~=oÄÀ8[…#vú¯=qÄ$>‹;@½L*½ÎÑ>64½Ž?¡=ÜJ6>Zo
>wo(=‡Ð²>÷Ø	ðA)Cú¾¨>"Š†AL=F?£ìÀÀÀÀÀÀÀ=²˜Å"
<¤C@­O?¹W>"Ñ>»í=´X?6vC(oPÂ&r@¼LÞBbÍF@ÊVå¯áZA½'D£4Auͅ@§È8E¼©A®|÷C'KA…
@ÓÆp#éBXáÌC´%A`Um?ÖOT@&úl?¢4?«ÀÀÀÀÀÀÀ@bƒC'ÀöÀ'Kõ
±&@Ms'(_Ç@98j n»øøøÀ+ÕN=äÀ9"¼˜ËÐÀo沩ÚÉÀc.ÆÎå@WàáÖ'àÀB¡
s½Y? œ—gÝX¿ìÞð–
E ¿Ñ'Ê"OÕ@À§|<	'à?þHÌPÀÀ1aZÁ…UÀ$SŒQ<D+?öpçÅCß±¿ò$ÑØ5y¿Æ'šCÈj¿áؽk̋¤@*f,^¦f:F´dGaia EDR3 241630363247656448 Zq‰S>
*°@Ÿ€@J}V"Ÿª=4ˆ@FC‰ Õ_><çû@…—ÆËÁ=,RCõBÅ@69ÝÝ°^Ž=0¾þÀ8»ÅёhD=%ð~>¯>.+>,Ä=³:ç½ÜD7=¿ÌT?Ìæ>pëß½«ð3>›|%{{{AðàE¸¾8>¨&C)-T?½ÊÀÀÀÀÀÀÀ+=ŠH0
<áýBa™o@·eÀÀÀÀÀÀÀÀF™Abÿ
bÊUCúä}Dg·uA8Kæ.A
øVGÐÍDCNýCˆpžA@D>.A ¢jé9½DwëïC¶ÉµA-—ž?žr ?•e>ÿ?+D€Àc?N@"†
E«à@@bÈ^ýýCÀ#¥ÛNߞª@N¡ÎÍÈ´@8ÈTçåÄÆÀ$Dê#B|"À;<}´kåÀ¸Û?ïe_À*XQ$ö+æÀ9VóÄìíþÀ%:K»kÀcàp&[ó@VµÔ÷ •äÀ?¶×)?è٘
ùX ¿ñ½ÐGEp?ÓüW2  À(y#ITÐÀFXॗ À'ª©bgGâÀ'4k섰ð@>£vý"¿ñŸ+y¹L¿¢Xæ½¾O ¿³{‹Ü	p@&n"=æµF´dGaia EDR3 239462122019192576 R½ˆ0@÷@Ÿ€@IOÔ¢<¹=¿‰b@EÕ!4íÂ=ª¯v@Ƹbi=ø¸LB"ÑÝAûz\@5U-wn߄> ÇÀ7Šuþ'4=ûGÆ>'ÿ¯½áq<"/
>dp‡=˜ý+>
>ï™Å>~">`›p=|ø¾òßCàä!?à1@Ç%_FÀ?ÈN<¾ìá>I"Þ=x<\=Šk²½1îÿ>¶ñ>a¨#;EU&Bÿ»ñ?zsš>£J0>€´=¨fL?#ЎC#ƒ|Á¢r¿?ä	B\@F+@ ƒí¾t«@E'4D+@AŠÿ:!@n‡y4"W@äÎ:B¡}AšóÅ @¨S.qQ[ÌA^^5C`A€1?ËP¾@V¬ ?ÿH°?®ÀÀÀÀÀ@b΋WÃb¥À)o'd%ò@M|RøQª@6ÇÄâè¥øøøÀ**¡3"À:A™øŽ¢À¾Ÿî‹uTÀeuUJô!@XSz ÎLæÀFDQ•O=?ë´ÙpHÝÐÀ3¶,§Ø¿¹õw¥÷ÀÀ8ã³6lÛ@@
nLEI À8§ã©óÀ$ëày>,@}ðÒ.tÀ£wdÂ?´wÛÕ< ¿ñqü¤$@-VÀÛ.ÖF´dGaia EDR3 240250025177875328 UŠ ƒ€<«ÖÓ@Ÿ€@GZ\衜ß=×0¶@E˾
Æx=Â(6@gyǒ£I>"ÿBÀBB@8NQJcR>ŽË<À8Ú¸Ê]> <Z>(6D¼A>¸¾d襽œ7¾"U'>¹&2>®aé=ïCN¾¶Ñ›=;¿¢CÈ"F?š%LÀÀÀÀÀÀÀ%>ÍD)
=IVB©%?rÓu>½RÒ>­}T>"4O?DFØCY¥ÂÞ@8B
6FQ@'æ6&BÓ(?ÃçøD;aAQ'%@^:ʺ4'¬@ٙÓAŽA³A¡ø$@™ŒGµŸRA$ƒLCA…¶b?Ä5:@ZÄ°@ë0?©³ÀÀÀÀÀ@bƒ¾É–æèÀ,¢()@L%L'ºÁv@7¥ú7 È^øøøÀ*ëëÚÓqwÀ9þã™è"ÀeS
YÀbc LxÕt@VßøãˆY†ÀE™Ü®?ß?ÙZIÿ ¿ìuv-Ï`¿àtG̑o ¿Ô'ФŸœÀÛc­"àÀ7QkýÃþóÀ6›%ÿCÉ0?íö•K ]¿ÒÃ53Yð¿Ù€ª¯"[¿ç´£Ð˘@&•†¨ëvýF´dGaia EDR3 241789135298384128 [ðQiá@Ÿ€@IӈÝ=ô&@F/¤›þý=ÇR¡@i6ëýn>}pBªBÕO@5ÒlÂyÖ5>9ÚðÀ9±/á»>ˆ«>
Õì>J ´>¯Í²¾'<«Òé¾yÀË?^S>q"e»d☽¸R³²?{!mD	±ñ>é»6@%æF_FÀ?œn><¨	ȼígo=*m<±l¤=0
¥;Ú¾3>"ºº6<õUmB"Ñ?"7>Ç-Ø?qþ>ØrK>ÆԓÂ.
òÁ«nj‡ÁÂ"¦‹F³@'jrëDÛ?Óp°D2_ðAO*@cçä|ŠOA 3ØAs¼žAŸ
•0@šñœÇf¤ADhCy"A…@?ËÖÍ@NSà?ï"`?­#`ÀÀÀÀÀ@b¿ðÀ¥À$bÚqÐLÅ@Nbd*Gý @8¿Ký/ÎøøøÀ*mÁœnÀ9¥ÙfÀµ¹¤ûØÀcç}à^R@Vü:½~P³À@‡ÅÕ³é-?ç0~BP ¿öž*îÍ ¿ê÷|£·ÔÈÀ(éïÁzÀ¿úó@IÜz€À*]—
äê–À#`ÇÂü†
@-]½±°¿ôêM	ï¿Íð³2¥h¿ôERdæ¾Z?ñXÊbœF´dGaia EDR3 242038797456791808 [åFYZ®*$@Ÿ€@J@ìdp
d=TáC@Fø	¨Z¡=2—«@<Úõ8‹Z=›f—B™zB	‰Ö@6‡ç¦°š=¨¾îÀ9ùg=qÈ0=¾>M+»§s=À·z¾ñJ¾êؾU9æ>~>Äã°¼é˜>Yƒòÿ>]ͱC‡§†>dÜ?'ÅíF?žÿÀÀÀÀÀÀÀ=ó¯À&;Ќ9C2¥?>YÃ>¦vh>šµÂ?õ/ˆxøÁ¦Ç¦Â"+zB!
¹F9@´	¦³u@†4D˜ª;AƒOa$@ˆS÷bF«0ASåÒBk!‹Aâ"@ºÈDgí‡aAo˜Cåe!Ar…×?¾Ë@<ùt?Ù+? ÇXÀÀÀÀÀ@b³±€Û§À! tǯ#@Nðª˜É·ù@:_qÄí\øøøÀ)ϓâúhÀ7ý£¦VæÀÞä§ÀbYÀx?Ý@U‰zàfȀÀ9¡ ›ŸJ?ð²¶]`@?οȭ'`€?½ù~33€¿œ2ƒ*ë`ÀèÍãï¡ÐÀÖ¦Üì@!.üö©ÀY?ñÎɨl?¸+Ûù×X?éƒ(=9p¿¨ç>†x[À@%ää±T´dGaia EDR3 496153217583492480 â°¹;-€+°ÅH@Ÿ€@Rý3F¸Í¹=x	@QUxâqƒ=,¾¯@¨j€tºq=…RþBÔmSBlØ@2šŽŽÿ+ ={›ÀAWA5h݂=h"
¾ |h="ß¾P2Ó¼¶p=\$Ö¼`%¢¼"·¨=®'ê>UêX½€o20>ƒuÑDâF?Ÿò)ÀÀÀÀÀÀÀ@=¢›F;þ[BºÉ??€é =Þ³‹>«'ü>ît>Ï/6BÅ6
B—‡Á¼ Ç¿¦šÓFW@©>À1K<ò@ѶDÁ-¹A‡OªD@€§¢ÎïS¥@ÏOrB¤ˆA",®C@°L±À:Ù7@áàNDÉvA{&P?ºeû@4Ì0?ÍÐ@?›È ÀÀÀÀÀ@aÃì!Ñ-@0‡í¨ìS@T¸Êç§Ä@GÁؙ0øøøÀ1žô;À4±ú½<ÀLà™a"#À[YoŠåVð@UKJKêUÛ@D"BK_amÀ	MF:`œ@QïãX@°YÃÔLd@B°œzÏh¸À åë•Ûf@Nƒ¢^ZôÀ8tsYÝMÀ2ÜH'?ù¢î"`D|¿Åпõÿ@	åjŒ`œ@–û»³zSF´dGaia EDR3 498633750172512384 ë€Á
°€#È@Ÿ€@U ¬U¾ûˆ="°@R‰b6Ï=sˆ+@!8››A=fé&CÌBGÉo@)Vw|w
=+5:ÀH(ðPÓ=²cÃ>×òg¾^²%¾ÔG¾*˸¾M L¾Oÿq¾Ê>¨îj="§>áô©e	Y@¨99DÏڃ>ËX
B.h¯_FÀ?¡ç<92½JÂ5¼¼ÊV> ¬÷=#Z$=ŽÖ(=þÂW@=<êAÌûI
X?š-ÀÀÀÀÀÀÀÀFG@Óº9îzQjAV¬iD¼3ƒAnÈu@¾¤#àæv‰C¹·ÍA¨ò†Ay¢†@ãS×-)D×2pA·ïèATì@A°@Fh?-¡?Õ¼HÀÀÀÀÀ@aŸ*º5%"@5lü¢â@Vj,yq@H†hëKgáøøøÀ2ƒ/…ÉŽÀ4UÇ7?JHÀaöwpÔÀUHJ'Êî@Q@
0HiÞ@E,ä!åÀ@èöË£X@*àIzø@é§2(¬@NÒæm<À8Ÿö9ubü@O	Œ÷ËlÀg|s…Ã÷ÀFÀËb‹?Ö:´§NÕp¿µš@ð¼à?ӄ{‡µ@%+Œ©;F´dGaia EDR3 1926427522434313088¼ ;«€Y¸"@Ÿ€@v-'X㈽=ÃîC@EìQ®c‡à=¢í@c`›¬¹>
óBhʍB²@BÙ%6]Öb=í¦:À#e/È ²=Êë2¸aª>òî¾Â ¼·|Ó>›½š¬j>4¾¾¯«l<"¨´¼Õu! ?Tõ#D1Î=?Ќ@>1Ë_FÀ?—Ã<¼½¾-š<›ï¹f><PÄê½@>.« L<ךB¤Yî?ƒ.>¥=â˜=ÛbÚ>'P¦ÂïÈÝ@{ʁBÈÀÀ;ˆFr@™â4§?"ΛDM
˜A'ø€E@`ZÍ;›»@øÔqA†›'A _ªG@"åôÁå\@ß5yC?¿@A‡u?Æo±@GT ?ær ?¨6 ÀÀÀÀÀ@[[þV>´À1!.™8âŠ@0¿F±}ö@D³R^šëQøøøÀ1È©«7xÀ$&¤EŠQqÀ'A«+kÑÀDCk<¤­¼@\µëƗ©IÀBÄgª…êŠÀ©2¶Â¶@,O¢*F¡ÝÀ,ŒFRij@Z)ú´n@57ǚ°À1¨/xÀW¡™›*ÓbÀ.øqaû?ñxƒo¿¬?É®7NÏ;@¿ÍÄÖf>¸@™¹‡PF´dGaia EDR3 275263904253892480 ÑïŠW€@'ï@@Ÿ€@Oß×C£áœ>NÝ@KŠ
l€R=¥"*@R »ÐÉ>112BÉ>Båå@6}®ñE>>_€À=Xð¼^N'>²æ<¥ôx>ñȽýn>¶p">B™'> ëy>¨å=×÷È= L¼îÇI¥¡>kADUÂg?)ye@…îs_FÀ?"C<×ï%½æm½…g=@—=)D÷=º®mO>"Þ3R;ò÷C-&?€½ì>'#¯?ü²>Þ(>Á "ÃÎc@̽øÂ2tßAš6F¦@‡TˆóH?"ZšD4|¶A"	ÌI@VØÙ;kã@Ég$AhKlA£}ÜM@éÿEB'$@¦yCPéA‰Kl?ÉG~@Q"€?÷A?«æÀÀÀÀÀ@bÂeû-M@óbÓècœ@RrݳX@@cž€øøøÀ-óX¤$®¥À9§œë¤äÀjã×Y&Àb¿¥Á>@U_u_–`@ÛâÛ>ÍØ¿ðkoó÷i¨¿öǛ;Æ¥ð@×Ìsž¿ûð`Í@LÀ D'ø}9è@:—¸ÜÅ…À!æÓEÿ"¿ÛŠ¼9;Ù¿äéÜy¿ú6GyðrH@µJ¿C,¯@$‡ûº9£F´dGaia EDR3 136644625041907456 åuß8ßj0@Ÿ€@EM–péÂp=³B@@–Tíèí=±Åj@»H‰J±j=Ö\×B)gßAÝìÈ@3Òtõ6·>ýêÀ3h(YƒSa=ô»G>GŒ>5µº=¬¯>Rb½þ@º=Ï·‡>±j½Òä.>€d»=ê+»ª	ª>¿‰'C9ðF?y«ÀÀÀÀÀÀÀ>=¹D< ê"B¯aˆ?'b|ÀÀÀÀÀÀÀÀFÑ@ ør5k@F́D.ύAŠÂó@rš6ËÀé³A5ÝBH«A™<@¦ìõ¢->ÜAq×C7Í¿A€¡î?¾xT@DÐð?瑐?¢PÀÀÀÀÀ@bºÔ,H¦À7h$Î"9U@IVò'Â|@0rÕ³ðøøøÀ'7"¤õ¸ÈÀ:K¾-‡2xÀWeçMŽÀf_ÍU»ÃÖ@Zé²eLÀVgh'uõ@¹˜À" À"׬õƈ¿àÞ¶AàÈÀ@¹ÆTøÀ@$È!XexÀQo7ûª±À;5ª}¼@­ùBª¹¿õÖñð?¶¡§­& Àؐ9¨£'@%r:†ðòF´dGaia EDR3 142367312482023680 ùÊQ9^¯RÙ@Ÿ€@Fq__"þ<ÐÁ@Bðbþ@¹<¢uà@<=!b›<Ø°CŠZB3€@?ý9©Òú<éP]À?}ˆ"åkv<؂3½Nï>"y¾#8>W½©ã8>+)<X¸=ä>wŸ]=þoÕÕÓ@€êDQ¾6>$¶ZA˜¿ÊF?ÔèÿÀÀÀÀÀÀÀ=(Í<úCe·?™ÕˆÀÀÀÀÀÀÀÀTãA`Íù]ƒEøEaNWA' AUZ«ÚuU@ETD©bhA~êAQ^]Hñ«dE%*DבýA¢V?–"%>»'€=þe>wò€ÀÀÀÀÀ@b£sÆO¡À2e¶Xù±@J½µ¼ˆ½@3ûð†øøøÀ(èo'PÀ9\ÔàÊõ8ÀUó&‡5À[Ú<Üáí˜@Pª
é·ºŠÀE—4aͶ?÷îy´É¿òŽ'¹¿ÇÑ|T58@A¯ÖÖ;hÀ:÷óS¸ LÀ7M¨¦÷ÀFQDÒ&Û?î~Múäª?çwFcf¿å[}^Q¿ß(&±q<^@2_Ëü­%F´dGaia EDR3 138475453636454144 ëö±§Kϧû@Ÿ€@HHîU±=ê·@Bpô"©Â>l¥@ö‹4GD÷=í÷ïBp§ºB,vƒ@=g
—¸r>$

À?ˆŒb8wG>3D¨?#¾/½æ˜¼išè>°¾©Bù>q?Ìr¾(ó"¾ln_?1ˆ'€?gÐNC¬½m?zDBÈz_FÀ?¤<ü9¾Ÿ3ø¾Äu>¥ñ$¼¡A2>˜qÍ
<ÀoCd?‡"™>R¥î?*q>/'?TÑ'[ýÂ/³'ÂÏbB§ÕFŒ@ÐU;§bÛAEµ1D©0;Ar4@´'ê]¯+jCZHÝAÁA€F÷@ՋfÝWCm¢[B¹ª½A^8Ç?Ñ$ˆ@	Tœ?gÛ ?ž»hÀÀÀÀÀ@cñ9ÖS0À1|X‰¯¸u@LI™¾Wöe@2'±TqøøøÀ&w¯EŠMHÀ:1Œ
J4ÀÉêóœ'À^L!Å'x@OVû˜&öÀE}ˆ…Üò@¸í€mР¿ÿf"'MÐ?Ô0Y0@9–põãPÀ>óëf¼ˆÀ7PåÂÞÕÀD¯xؚÌ@°™6DÞ?àÆnÖða`¿êŠÄ†$¿Ý‹ªq-þî@_ñã™F´dGaia EDR3 135257286180906496 à‡É¦J‡R@Ÿ€@FØ°XÈ_ì=oç@>ÿ1™ó8å=I?û@'àlYØ=ƒèB§étB	r@7~µ'FÔ6=Ÿ¢EÀ7ŠiC´p="´-¼i·=úšb¾ƒ…>;P8½)Ä>€«¼…ûÛ>Šmf<àöy¼þ2ž»»?è@ýCcjú>3B?´µ?F?£9ÀÀÀÀÀÀÀ=áøÁ
=œZ0C#Â?Œi>1Ó¦>+A>"õÜ?k@%žÌÀÎwæÂebaAæ½¢Fì@³¡¦v:¯@zZgD ˜AƒyŸ@ŽáÝŌAÈÙ7Bo;AŽÏÝ@¸QÊ­\«›Ae˜CÙ{HAt2Ô?·»í@%³˜?µcà?–PÀÀÀÀÀ@c0Ž—}À7÷L3ôà|@Jì¶Y:#@*j­š¡±ÄøøøÀ$Œãà‡#À:®P­2aÀ\ìmvøAÀbô(ûêF@R唼ÂÝËÀRÔ¶0 @
dzy¨À™k©¥ÅÐ?çÎío) ÀiBøpTÀ2	Ì‹"HÀK·©Ye`¸ÀEÅaq§$ù@ðÉ·ѿÉj'QæÀ¿àŸÜþtð¿òÞ¾é͑@Å«o×äF´dGaia EDR3 142744165797315072 û!Â8ý™@Ÿ€@GS,.©>	›@C.¿I'¸=í"s@²C¸Uùs>#¶ZB-<¸B*ÏÆ@>-âÿ½þ'>&Ò·À>66Ö0Òå>ÔÝ»'ߨ>»iÀ½×ã=ԋ>½ž^=›Ð*>gåe½Sè>)šP>dçÅÃ?ö«õC¬yb?5™'@Àùw_FÀ?'­ô=ŒB½³ó>xÁ<z¢k¼¥êj½¤7[>p{Œ
<	üÊB»t'?Œ©h>_Éû>*ês>X]¢?APIÂh÷À"¤OÂNwZA÷#÷Fâ@–<ü^ãÔ@äDðAŽ}U@e…àoÀ–_A&—FA"LAý@Ÿ»ÖÖÔîAA4NC(,ÞAƒÔz?ÇhÙ@QD ?÷û?ª°ÀÀÀÀÀ@b´­0B)@À1ˆÜ9Iר@KC'ƒÆ½@40!›û­øøøÀ(ÛÜÍ«À9‹[•}'À¢µ46EZÀ]µtd2þŠ@QeÝVñTÀEÁô_Å!?øPnąv(¿õ}ºÐ> ¿²úÈìYù@@;ñ%h3À8©žÓ$À7¢[ÂÊ-3ÀDïÈÕÆ.?ó"C°H?à'Ã:
|¿ç7ÿãðD¿ÜCÔ!Ô­@$©Ë="'F´dGaia EDR3 142796499973911808 ûP©52R"@Ÿ€@F¡Nòää<½@CJ¯Êê'7<HÆÀ@"]Ü%f<˜\C«²Bõi@;svê(j•<[ÇÀ;°+Lçø<|¾µ¾	NÎ>ûnB½¿
‹>dó¹¾ Ä=å¹=«'£=¤êx>sÜ,=ëlêê@ȁoC»"=~žä@EoF?²®#ÀÀÀÀÀÀÀ<Èõ=¹o"C+.Y?§¬>¥Û	>4z>³åÖ?AvА0ÆÀþ,êÂCΤAòÚFú@õlgè·éCœüÄC‹»sAUDÞ@Þ.LV©CøYËB{}&Aa¢o@ôËõL€ûD9l´BÞ:"AGS™?¥Ç	?Òv°?EÙ?_PÀÌó¾An«Ez@@@b /3Žž&À1£Ÿþ3õ@KÕ֋È@4'…lãÀÁtіØvÀ<K£é©(À:º1íÃEÀ(ז àZbÀ9'!&œÐÀþ/dëÀ`Û8A´ @S;[ú'ÉpÀGÀ çY*?ør¤&+8p¿í{ý'Äe ¿Út±çØw`@2¸_&Œ0À0²¯Kä´À;Ÿ€ÙUEÀA¯;$o‰?ò"'ÆU?â¤Éò<ì¿ÖŸ`þu ¿ès	¶¡^à@;ܙÓØF´dGaia EDR3 135823740828117120 âŠù耞B†@Ÿ€@GµVÿ}ú<Éà	@@=¾y'o<ËìÝ@¢ò¥;¦<î€{CB`ÖBè@8"òÊÊ<üÒðÀ:/8"Q†<ìQ¢>,
>)£=zÝp>¹o=¾ÌoD>g ?ñ>3}d¾"Z{>SÔÐÄľ*BACÌn8>îA)îT?ÉÍÀÀÀÀÀÀÀ
=F^7	=‡âBÆÇõ?}]ÀÀÀÀÀÀÀÀFêA^YÆÒT±EzŠE^ÒÈAø3APñ¶ºh<øD皚EÕAƒ¥ASlì©Ã/&E»4E(<@ÿa5?™ba?=0¨>'n@>èóAdc?bÑýE»€@@c?{.2A†À5ìð-—W{@Jö€Çþl@,q÷šäUÀ7qÔžÂÀ4ðè>]{À)Á	œ	ÊÀ$E?¶ØoÀ;¥Õ¶¢ÀªËPŠ6§ÀbjlðÈ@Qù±–î¤<ÀP~ÛùÍñ@ƒ'—»¤ÀGiçØ¿µPVL€¿á-©Fk"À5¹XžÜy"ÀG
V&øíZÀ7öÿ½Nø@¹ÇàóD¿¶¨îó·[à¿ï;ˆ_Eµ ¿ýHí-–Ö@	k»ìî×~F´dGaia EDR3 2007696172060857600ÜÅ™Ub¼Ë@Ÿ€@u
öŒß7=Êq@L—OIF	=¿ö—@…öK_"]=ö¬B*̐A©©¯@4ã®áD˜">
ö$@
Jºøëµl=ôÀì½¾îì¾à2<÷V¾+rµ=Ÿ/J¾›¬¾<uy¾¥Íë>Z¼¾ƒ…(>‰¶CÓ¹GF?ŸÚ‹ÀÀÀÀÀÀÀ/>SQõ6< ÔËA¬"*?ý=Á‰«>9s˜=ºÍ">w‹+§1_BÝ£ÁVÔÜB3À+F¡@Œ±ÛY‰?±
D%ñ—A'=¢0@^Ï׋É9@ÁØA¢ý"A äÂ-@",æÎ,@è]™C)'Aˆ4f?¼ES@E'à?êr? "ÀÀÀÀÀÀ@Z/kYÆ%¿äV'ÀkW@0/~Ú/@MCr¨m–¤øøøÀ1®Ý×[ íÀîSâ«7öÀôõ³¡öÀHËi~¨îœ@g+8‡QlÀK¦ºÀ
ßD$F¨@3Ž?=«ª¿ÃÅtS @XL	ø"þ@W¶N²hà;@1·KdsEÏÀUN'îÑfÀ3,–ƒ	Ñ?ñÌŸóå8?ñB£Âp?­Ç%£t@*™¬b'hF´dGaia EDR3 526457853985657600 NZ¡"GIüÍ@Ÿ€@.°£°tç§=uÐI@P×Rõ!b=õ@#E²w$=b&ŸC.‡B>&&@G~"U6F=À&f†¢¬œ=D¹¿1'>Û9t¾ZMW>Nh¾=ã]=Àœ_½ A½3ù>«¿F¾çøª?r&D·Zë>»£±B2Š®_FÀ?ŸÆ<ι=jX'<Èü©=‰6о2-Ê=ùûÜ =×U–;<áÕ~BßÚÓd?…>(H?!p¦>8ÿJ=-¸gÃùŒAçâÂ*ŸJ@…1qF@Þ¼V´2žB&¹6D<Ä Ag³øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@^ù	ú5âš@zP¬æ@I''¦/;@JÞ+¸œÄ~øøøÀ3;]‡Ý
¨À(ö$âøM³ÀqÏü)û$ÀLØjl¬@Ux'ïoh@ S(»õ'@À! Ô(§À@'€!ŒØ¥›@Éô(µÄ¢@VE²ÀÔöÀýüñU3P@<
Tƒïð¯À>êi€3‡À-(Ʉ‹–{@")ÖÚÆØ¿Ô%'ې`?ñ:Ñ9Ræ@À³öä¸F´dGaia EDR3 504555204414241792 ŠI¯|
§)M@Ÿ€@>ÙMÃOÁÂ<¢Åd@K¸÷'Ø1\=+¢¾@¤]a"£Õ==V%Bôé¨B5@;z&^4`A<á¡ýÀ1h"9æ=p¬>¾.,½†5-='犾¨n½ïc¾£6a¾n>dK2¼Ü(>ŠÜjSA©túEm÷Ý>©–B™£Þ_FÀ?­a1;£™=%½*P=!î>Mje=MÜàG=©<QQ=)·)BNˆV?֌Ü>¨ñ>?3U>µüp?#¶EŽ[[™cÞBDtÍA'çF}@æÙø.‹™=BPwD`ÞÃA`0)M@ΔíːܯBezoCˆwAm œM@ê_vxíèBç[¢CétANªµ?¾ŒÙ?÷¯8?W0?Œ+ ÀÀÀÀÀ@`¢uºÝË'À
uÉÙ@IV ýZ¡D@Cä±üY¦ìøøøÀ2ŒÕ33éÎÀ2p¸‡ëÀoÆYŽöŽÀ]ÿ¯êˆ@`
ªù†dûÀ2y³†SìÀg"$X@)¬Õ':Œ¿èÇâHPÈÈ@:È7y/ó@AZœhβ?öpÉú%¢0ÀQͦ,‡uÀEüuó# ?ת»Àô?Þ\Èi`@¿'†–(Ïр@4Râ0cF´dGaia EDR3 504971266484578816 ±—ª'AzÙ@Ÿ€@?.'CGœO<½>@L	"U`ë=9'@shܐ±y=H]_BÛA­Aò-Z@9dƺ`Rþ<ÿë‹À0z®–¦àù=EaÏ>G•ª½Óem=|:å¾h΋¾
iª¾}6Þ=fŠ>?eP>/þ5=Úª¥íì@ DBU=Ôz<?ˆ~æF? ¬bÀÀÀÀÀÀÀ9=Š=ÎA<H'&B1c?ˆ'Š>yÝ?	o>X:@>âñË™'š
‹BD oA"/F@ºƒ'äa†@ŽqD¾š%A€Ý_?@'ÙՍ;‰@Þñ¢C#ûDA1>@ÁFœ©&ëÇAb¦«D[An?¼Yo@44?Êý ?
HÀÀÀÀÀ@`¢›AxÛÀb±}Qz`@I¡'ÎóÁâ@D"%džløøøÀ2<e™AùÀ2Yèp²CÀŽjP)¬ðÀ_´ŒÏâd@`óUûÈ·À1_úúººtÀ%Áх@Ë%=ߐ¿é½ý&{Ø@3öíô£ @DýHq×Y@)YÕØÀBÔ?ê±%ÀA@,&åÁ?àŠ°`.}ˆ?ðüW§«j8¿Âµxùt@ ƒ-·Ç†wF´dGaia EDR3 504740265962392960 2™†M€^Â"á@Ÿ€@<ÌŠ•=B&Á@Kî+Ù:›µ=ŸfR@Mk;Â=ØëˆB6:
Aм+@6Šìœ†‰
=…kÆÀ*FÊý2@=Å;>lp»CåÓ>},I¾¯7¡¾qO¾¸C•¾†!^>_Ëq=¨ÝL=°Ç?€™D:"£F?5wÀÀÀÀÀÀÀK>é"O<Ç,AA¶q‡?ƒ'>èÊï?y>Õ£.?#CÚ†gäžÿ@B"ŒSAp&÷F'@šG‰mY°?Æð¹D†eÎA	ÿE@m¬SB¡˜¯A
7jAÛÖ©A›3D@¡ìmNVV @ñ7GC˜-5A'Å??Áê@Cn ?â@?¤LÀÀÀÀÀ@`{µ†æïÀ³@ch@HÈþ€þÒ@DW#7­N_øøøÀ1Þª/0²À0úƒÜîÖÀ"	ü Àa0Ÿ'b^,@c2186Œ‡À5Q>·[dÀ]¦âîŽ8@€.+D¿ÉgáqãÕ`@"ƒûÌBw @MøµcŽ¬â¿÷ÞåPÀ5ú…²ÈkÀ%´-{àC?ЉIŒPÐ@À2Ïãë4?ܯ/¶P@(yc¼ Ö»F´dGaia EDR3 505057470764504064 STJ͋@Ÿ€@>O\QÉØ;ّk@LP-É@K²<1@ "ª#¹Ø<UPD¿B6@CÓ4]Dï<à!À8ÂsH—Ì<e_T¼àqš¼ŽW'>Ré¾SIA=¤¾md
>šŽ´="@ƒ>'0མFšããÜ>ÎçD`ɨ=‹A©A
¶T?»AkÀÀÀÀÀÀÀ8<£Öl=<ÚdØAþ?€z§ÀÀÀÀÀÀÀÀF	AÒØv=C¸ñDþ.äA>ˆ¥9AFˆ£ooC^ZlDÐAGb.9AÔT¦LmC ¼DJÇA3QM?žˆø? ‡?
˜?3u€Àñš€?BºÚEz@@@`ŽËP?X'ÀËÐ+M@I'œŸÈ@D}œuºÀ)ƒñÔ YôÀ6ǛêJôØÀ]HbÊ À1Õø¦x÷ÒÀ1;Úk«Àø)RIôÀT=`Œ¦v@Vó,^ŠçÀ$ÃìÄY6ôÀ0¸Ð@iu¤7ð¿í
úCcø@Pt]ÆÀdÖÀ¡I$s{`@"ý"‡'ƒ*À7
§àÀ#Ԓ{Œ1`@A®Ï¥*h¿Ò]Ԙ[Eð¿ªÌe.[ð@%ÜclSÍ÷F´dGaia EDR3 3310964969655615744-òéÁ?Ù0ñ@Ÿ€@P»º²'=¬Ä~@-füæÇþ†=.wÕ@*™Gžú=¾9CCmB†™v@Dgˆ*]¤=à*ÀKGjì؄=žã‡>ýçY>'= P•>9ËT=ûe=>Ö1Ì>úd=ZjV=Öõòò?-MŒD©¿>FÌ£?©¡F?›beÀÀÀÀÀÀÀ9>Ã0:<÷
™CõÌ?'®ª>ôÈ?1>ü$ò>"­ÌC2WÁ^GùBNzÁœFð@£(3WþÝ?í'ÇD¥.A‰µb3@pщe-	œ@è
ŠBpÁAš61@«/.îãHA£wCÐKGA~N;?ïœ@W¨Ä@6 ?¨äHÀÀÀÀÀ@f¥Ú}…,ÈÀ6ë'¢á|@Pãa¼Óh.ÀÕ{:6Íøøø?ê_l졑ÐÀ8o*
Ï,a¿è/ƒˆspÀQ¦Þ5O&¿÷SP--p@À=Û¯Ùú0@-‹átoڍ¿ÊjóY]@PÙ®sÏ@S;ê¼&ÀWÅTÿZx^À#ôµÉ:BÀgÛÑ-¢X\@/FO'âC+?×ä`ıðÀ¿àªø¥Œ†¿…`5å *@"£€…ó'æF´dGaia EDR3 527493250347583872 RQbI€,*jÄ@Ÿ€@%gôK¥=ÏÛ@PKNs^½=[ž@pU¥ó=­.²B}‰9AÓ÷œ@9Ûÿf,õÊ=ª
Àk8§ƒ=¾¹_¾:
=¤æõ¾"µ½²Iἃh¯½÷¼w=¨à¾0Ød>R¾$¾´ë¾±°A‡Dš9ø?1……A¾€€F?ÙæÀÀÀÀÀÀÀ1>#¤7<³ØìB"΀?ÐÕ°<'>Jè=ß!>7ךÂ;‰_B<¶ÌÂc"A\¸FÜ@¬b{ù@w"5DjÍ$A†K4@€ •öN)@Å`*B¬†ýA"0\3@³êw;oSGAD°ëCÏ^–Aw«3?Æ]"@BÖ?ÞUp?§V¸ÀÀÀÀÀ@^}¡…ÅW@"‹K½/@G#¯­‹à@Jª»äô-ØøøøÀ3\ãL̛^À'™Ëo²"À«"A啪ÀX«Ó€& @cÄüöO¤@=_ËGýÀ§·çæê˜@(Ý/¤a@Ê?íZ.tú>X@HՉ™ÉX@P!ò-øh«@;pÇ\SÀBùÐ)>xîÀ)P1Óî'+?ô~4žþø?û?½
>pX?Ùá×`—z@(&-ýºF´dGaia EDR3 421933021616821504 ÛÙzU '¾>@Ÿ€@Öi%-A<)÷Ž@Lf$Àsö[<5r@ëŠ}®|õ<Œ¤_C'	7AÁfö@7oÌր¨Q<^î¡À¸>FÑk<}ef¾†ÖR>ÂV½N
–½¶~½ú"½•F(¼˜€¾'t£>ŸÆœ¾ÌXÔÑ=¹¤ÌCÞ|~F?±8˜ÀÀÀÀÀÀÀ6<Çù‰>=&ï™@e8Ô?€J6>Þ>ˆ¥=¶á>"ã½¾ÞBbŒ~AbšÁ4*²F@æ<''O>B®ìD,/A`©:@Î~GriÙcBßvcC»±Am­8@åi;¶"ÓëCP€bCROBARI ?§!¶?Ûø?P?à?eþÀÀÀÀÀ@]"¿_ÿßÀp+­&ÑÇ@A'fJ±"U@HÞ,«KøøøÀ2pô|0ÊÀ&\õ?2pÀ ҒíšÀX=ÃU6
Ñ@eÔzçZPÀ4üH¨À÷û¥@H@*QY'ÀÞ¿ólUYZ¤@Hçôæ.ö@T@î<¿ãç|ĝs À@ɆàыœÀ('÷2"î?÷º*J@çýƒ­?®ÑIñ˂€@
"TDëÀ½F´dGaia EDR3 421945356762784640 Û
x£€I'Ì@Ÿ€@1Ñ0¯=D5@L~üòì<=°m@¸Ø2xJ¡=YÉJB¹uäAÀ×Ç@7_½€ètv=IähÀ'<™j¿ï=SÂ7¾¬ËZ=©ã÷½Ê/3½µ¦½1çS½E†'½B½Àœ\>žé¾Ñ Ñ¾™'D	ƒ_F?Ÿ
ÏÀÀÀÀÀÀÀ?=ªH'E</81Bâ¨Ý?}y»>m?¦>¸[Î>T†=ìW£Âϝ¡BMåÀ¯pÁÑF'@ª¸|xÁٚ@q÷>Db)ëA†Ñ[;@€?7¢çá3AÍéB_›yA"cÑ<@±ýgIƸ!Aj®¶CœýèAyo…?¿Ïˆ@=`t?Ù'`?¡™ˆÀÀÀÀÀ@]¿3<"VùÀ¢%ˇ-,@AœD†W@H6ƒY<OyøøøÀ2–*€ՄÀ&nîN–C-À ;4•—dœÀXsäÂä^@fz·^$úÀ3ÿG3ïÌÀŒÔµ3Ó0@*X!:°!¿ô~|j§¯@H{²
ÑZ"@Tºí°‡W¿¾‡
'½ÀB­%³¸À(ÀAÙ­uC?õJV©¨Üt@ïuW€þ´¿¯7`¦@@6µk÷F´dGaia EDR3 421980919092603392 Û-iê7½@Ÿ€@ÅmKŒQw<Ó¶@L¶('ÚJô<'9N@˜U!ºâ<ːËCYB'AÏjÍ@9¶´¡<¬ÌÀ·Ô«dF²<̃E¾«ËQ>."¾7%©;;YÓ¾|•¼"bÚ=Œé—='1½,}K¾ÑŌ	?$¦DDÔÍF?¦GýÀÀÀÀÀÀÀ==ՂC:¬®ÜB»þ?'|ë>UV>¯7d=^ÍI>e×Âäs¬BgÒDA	NÔÀîD1F@ÎÝ\
"'A6ˆÝD­%ËAsq=@¬%8«‰í¨ArÍVCmfüAƒ"t:@Ò12¿~zB +KCè2Aa(°"?´O@øà? Ó¸?ÀÀÀÀÀ@]ÄD3çÀîÏ#-£Ý@AÒfà('@H`Œo2PßøøøÀ2?ß0+; À%ø!ÐY•ÕÀ IÉ×lÀVfωv#à@d'M8—MÀ0å ÂïÔÀ3§uai @*~$Ÿw]y¿ó7&¥Œ@L•Ü}­ÎØ@P撱yký@Ýè)"iØÀ>IØ\#÷ÖÀ)q«€¾?ýª6|êH@a¹Yºðt¿¤ÈeF4S@@ty·A*F´dGaia EDR3 422982677264653440 Þ¼€Ü€E<'†@Ÿ€@̪Îp<ÿl>@M‰sûý=Õ@åÔLŽ»N=8â<Bò'AÒþª@9é¹]=(uêÀ²·«îB=@¹o¾ƒ}~=[ð¼)©Ë¾'£¼ùÆþß=mŠ¦¾¨X= áµ¾Ï©ÓÒ¿³I»CÛÆäF? ù%ÀÀÀÀÀÀÀ5=•Ó‰;;µ'CœZ?t˜=ÿók>……a<Âd¤>gÏÂësÚBOyqB&BÀßáFè@²Þ3Tivò@e­D¨>{AƒÑÓ6@‰/ɸx™Aü*B®H=A"ù6@¸{T®w%"A…–C»©cAtA?»q.@4RÄ?Ì2`?œs(ÀÀÀÀÀ@]‡k,w1çÀ'X­Õ@A侖àTž@Ic[ÏɉøøøÀ2Ñë—&fTÀ%!' Í£ÀÞ±¥d¡ÀU{ZtˆÚ@d>ݾÀ%ö[9‡ý€À{ÙNp@+TµOµ%«¿ä?<¦þh@Nlƨiä@PÌuû]¹i@!Ë%b¼žÀCˆ	_amÀ+7g…ÆT?ø|™ÜÜO<?úôÌ2Qø?ǹ€±Æ'X@ü&g"ºF´dGaia EDR3 421818053931122176 ڙIi>_×`@Ÿ€@"öF[ý<°ü@L
»æ…<˚@ ô&Q<WþÌCÇ­AÍo9@8ÊúžÚ)©<6#‹ÀÁLèæ—V<R©¾¬¬µ>£Ù¾Fó'=f_(¾4Z=–½çÈÒ¹…="—¾ÚÚÞˆÛ¿¿_D2›r=Ž¥s@ÑèGF?»&ÛÀÀÀÀÀÀÀ7<¤3-A<ˆ©@™?{ˆÎÀÀÀÀÀÀÀÀFA
dø@ÍYC$'DTIÊAM0áA@íÁ|)ÝCtÚvCxâAVG@@ûabKú"»C¸Æ´C—¼âAAùn?žš? ^È?
F`?3w0Á‹TXA
¹'E«à@@]ý	_çóÎÀ'¾÷îº(@B=âiuØK@GûäXÀ#'£`Œ¶À:‰É±À´œÀŸß	|mŸÀ2p½^àÃkÀ'
ÊbkµœÀtÁ¥Ôì¾ÀW˜^u†õà@dxãº%Ó*À2 ZÜÔhÀ÷ 07ŠÌ@)k|
e=²¿ðwÞU@=$@J2¾¥Œ*Ø@Q‰¿µ¥ã·?ôT'ÚpÀ?×âéBGÀ(y«÷Gè?ùnw
‹Ð@CŽìy|?ÅÜår¶À@ËQJ˜F´dGaia EDR3 382489141475733376 NßÙï€A1Ì<@Ÿ€@Dõ"›Ð=tlc@Eâ¬Lu€¾=2ô¶@ž
Ú÷=™ŽpBªÔÜBB@>œx°È'=Ž¥zÀ+Ç LÐæd=EHÁ¾™n°>‡Há¾ãå>šcȾP¶]>»æ½'ã¾Q`>&N¥¾¶lyzy¿F΂C¸÷}F? z•ÀÀÀÀÀÀÀ+=Ý)/<ª%lA߇Ø?x"Ø>ƒy‰>}¾>g'd>¯‡JÂ$JAŸ¹ÙAÍ}LA<üãF@§§óŠÛn¨@4FDÒA‡à:+@€- xjÖA=ðBtö
A"m'-@®Í$‹‹jýA- C¶@KA|"™?¼‹O@2á¬?ÈԀ?œîØÀÀÀÀÀ@]­ÞÂp†À2ë7Èb@:¨8Ȟ*=@B^É^úÝøøøÀ1(Ø0ñþþÀ+ä2ôØSaÀ'IhÁµÆÀQ¼OË@`1Ò>Š•¸ÀIP$°B¡À	¯ðøò0@$'zøŸíÀ;LÀþŽ@Rõmü]k¼@A÷9|ÞѦÀ>¿‰:ŽÊ3ÀAü¸CCD(À&Ð=øَ?ÿ}ŽŠÜ?êDí¢°¿ñÀ¤Í×>@(YÓû']:F´dGaia EDR3 224003538287155968 Ò	[Fð&@Ÿ€@Lœz={•%>
_8@C°Ô©mæ=Ñ?¡@œX¾>,¼àBBÚk@4øªth0>TDÀ:·Яîú>9Ç>§==VE>'±>-™=OjÛ=ãze?A¢=®Ì·¾Û^>>ø††¿&CÎÏ%'"œF?™æ±ÀÀÀÀÀÀÀ->–®W/<°B¸v?yÑFÀÀÀÀÀÀÀÀF@ŽÌ±ï2g
?ÎèDA' %@\ç«9ÕGAMôAEÑA¡³Ê)@–Û(òA,O_CÓ¾A†­ü?̎@X.p@ž@?¯ `ÀÀÀÀÀ@c­Ö"°GÀ']n,'2?@OàNÓï²@2áÎÞ*Ó§øøøÀ$æ>àöbÀ;1›Ä ÀÙÂ
ˆÀdÄHiÒ·@R/'YXCÀB½TûvÛ@þ²G,8À³¾AŠWÈ?áï'sÖçhÀ3[L'hˆÀ5#b]1©hÀ1™éÐö̧À5¥Ù©%S@ò2;†ª¢¿ï>zp½=¸¿ð(Ÿà¸Ò¿ÜÀ󸌘@ 3üHGKF´dGaia EDR3 223313938337816064 ^ØÞR9 ñ@Ÿ€@K›tÄ­Ð>=ނT@B»8	s¸q=§æ¬@b©tÁJ>ÛÂAáUAÔ*s@0‹?×lÐ>4lÀ4ºYVÌrÜ=ðÇ_>Ê{Ý=˜wÓ½ÎÅÜ<íÂ=S÷½=h>æð>õ6­<暮>cêê¿'CúÊ·F?§cÀÀÀÀÀÀÀ8>'äF=:•¡B£Êj?zÀ2>&7¼?Ê
>H«M>£|3ÁW$Á¨@\Á†"èÂ…¾FW@'¥v¾?¤Ý]DM¯A'-B@c(îÉ÷9@Ë)TA¿²;AŸe@@–h«j—Ì@òˆÁC=9jA†Ùæ?À(|@A³ø?ೀ?¢´pÀÀÀÀÀ@cŒîú²SEÀ,S·¥š@NÖ7þca@1a̱ ËÜøøøÀ#"ĬåÖ¾À:tQ>†üÀ ²@>5'ÀiÖˆZ@@VRû¡'ºªÀL&n…Io@¢KñÕdÀǘʰj¨?Ûa}j0ÀLÓޏgRhÀPÁÑ@0ÀB5¾[ŠšèÀCQQhAC@'(Nò9¢¿ôÇZñÌ?Ä£ ÏgP¿ñ33µ½e@+Ì>¦X¢…F´dGaia EDR3 224252989987993600 ´è
¸ %†1@Ÿ€@KØ7?¾X=Ï°Ó@CYå³EŠ§=˜0Ì@ÈnIk¹=ûrB9á B
ÁÒ@5†lòt~¦>¢íÀ;4RE1ª=ÖÇ(>°>³=ßnT¼A
Ž=ÝTð=ڃ="ק>ô=>io¼=«>Ò%±±¿b4õD'†>Ã÷'@%+_FÀ?"y5<©íÜ;Ô];E/¦=hºº½°Ë¼l@Ç2>P%K7<:þ BÏ¿›?xÈ>Õõ>üӑ>'>•*Â`ŸˆÁˆ²1Áÿ™B-ܯFÓ@"NSÕó¶N?Ä©DSvÌA9
0@`!.œ?0®A¬5AP/¨A ~z1@æH¸Ös^AIZ@C¯A"X¥?É.Û@a.¨@
+h?®€ÀÀÀÀÀ@c}Mt¾.ÓÀ)êþˆ•:Ž@O.}9Üó@2mGâ<øøøÀ$8©´H"–À:BÁ@¶¸pÀÔ§þ|;Àc†"x~¡@Qt™¨åúúÀC¯¢Î£@µÅt³hÀ<ðFqöH?Ø"! Š&À"ÚR¥°À7͸VÿŒÀ3~…w$Æ7ÀD»îá3C@‰žJã9È¿¯ðœ±žy¿ÒP3]ºÈ¿ãemÑ´
@-¼0‰/F´dGaia EDR3 224472651795152896 |°
@ZÓQ@Ÿ€@K
¸Ó#>£Žè@C Šw€ï>>£æ@mÔyÇ>oA¹Ü B.ö@7gÖ>QØ>Ü»ÿÀ;½¶Š6-Ú>ؚ´?bÞ!¼s=»>è–?˜½»¾1¥>Ä.?N°Ã>­s¨º¦¬f??w"}?=Õ£Cí´—>ó@¢p_FÀ?›ï¤<Â<O½$½–åë=ùó
¾'|?¾?Ë-
?RàÃ2=YßBçAÙ ?ƒ]à>áŒ*?\cÞ>ã8¼?¥>Á"ÌÚÁú,žÁŒ
 Áâ5¸T"@d¹5–]?É DîÏA'u‹øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@cR$¢ãY'À*Ž
è}g@Nž"|9–@3Täl]]ÉøøøÀ%êq99•À:",'_'êÀHèg¤Àb›jƒCó@Q×­šV§¼ÀC›Ÿ²þ÷
@íå²6lÀHJ˸J?àoØÀ
o!—/"@À6Ah'<k"À3V@'À@ÿúϪÄ@
#Â9q^]¿Êívó2Ã@¿èi) â<b¿Ô«ê…¥x@#»ŠöÓ/bF´dGaia EDR3 225291414300168192  eYN4½@Ÿ€@NÛ¼gÉöS<Ú|é@BP-èKC{<‰à@ó¡õxšç=ñ¹C0ÈîB	÷@3ÁRƒ=*§À<%'µª&<Èô™>j°!=¨ð¦½'">!ªí=_J£=™Ï?
îf>›Š'¼¦‡ž»ïA
ÑÑ@ŽƒDõƒ= 7ù?½6%F?¤ó¹ÀÀÀÀÀÀÀ5=IÏý9;_ùXAY
y?‰°p=úƒd?¢¦>E4ì=­eˆÃ-›ÀÐÅ]BTBXAÑïFð@Îf@¼`AL2æD˜qÏAsOþ8@ª>x¾¦
÷AŒá€C>Á'A".ü6@ÒJK7žL»B9UCþn\AaÊ?µ¦Ð@4¸?¨oÐ?'ù ÀÀÀÀÀ@dí˜
;ÆÀ&Ó÷½ºW¾@P°ïl‰	@.᷇ÄðøøøÀÕà`½¬À:˜Üé¬ÀwªbQP"Àd0¼TœI@KÏÜM¢"¤ÀA> íatì@õôêºÅ4Àç](˜(?ó|~¸Î5LÀ-}×`š0ÀC3/©–À-9i›'Àaֆ‡ô;@O&ugâ¿»;[éD@¿ÐàÛ.¬ãÈ¿µol ¿.p@j ¨"zÛF´dGaia EDR3 224610060687709568 ù©E€XçE@Ÿ€@Ko¥aĜò=Šü@CþÂz`ÕV=bqž@«Ð¿'QÌ=Á½ÏB'e"B&Ó@8Öº2Ê=Ö]üÀ=.?=ü=žÉN>¤J`>^Ò="ôF=Á–`½"؃¼©²]>Ñ^/>Ï¢@<¬Fa>
¼E'¿SŒ;CÇ(âF?›øÐÀÀÀÀÀÀÀ->ÑÁ4
=
aèB™
r?x$~>&û>×ìõ>Š>Ýô‹Â'ÅÁ°êÂæíB ™¢F¹@¡¢Þ'ÖB@~DcɃAŠm8/@q.ܖ3'Î@ó=³B¬ÍA™ì‡-@©=Ӂw"AL—¯C|¤A˜b  ?ÆÄ/@Q°?÷ôð?ªpÀÀÀÀÀ@cRú ½'À(ª0*|h;@O>‡V‰™@3æQ󯑿øøøÀ%ĝeÔÀ:)OX+CtÀ¾*ÀaâQ:·@Pý=8÷/ÀAP{ãl@‡ZX!np¿þâÂ,œÐ?Ý\•'Ë.`@
£j†³¦À9«*ºNtÀ-€kàxӒÀIbœðôÌ~@9Ò?øg?°ÕFÒÌ@¿à Û¯û¿Ñ(}°å8?ó}›æ~íìF´dGaia EDR3 226898453623006464 &ñHå$nŒ'@Ÿ€@NÿŠqR¯P=;†@C¤ŠC
ÿ<²û{@\—ž$‰=µ!C"œ¯B1d@5Øà5¤°=KƒCÀ?ÂpÍô=Rá>¨‰9«¼>˜¨>—Æ¼ˆfm<í
±?=±Â>IKH¾4"p½Å¾Gëëâ	Aþ*~E¼)>‡]ƒCå¡T?¿‰oÀÀÀÀÀÀÀ9=Ž+ŸB=Š&C#(@åÀÀÀÀÀÀÀÀFA&Þ*®À†«D+>D¨BÁA0È8A¤J-6ÝDHKCÝI'A7m9A! é g–ŒDn€¥DÛA%ÿß?œq"?‹mð>íZ ? .@'¢¦?G¥ÄE»€@@cêbËdcÀ"¤<&}PH@Pâ5¶'Ö@2S>ž£ôÀ*tq9º6À9üÉcFÀˆGahKsÀ!þ}­.³À:®ÞىÞDÀM/LùÝÀb3PÇG@K|¢÷¿|ÝÀ9‹V…Cb@ÎÚñ%zÀÝ
$è?æ3ç	¿À?òÇ…3¯€ÀCSl…Œ]ÀªY}8ÌÀNnÇP÷Íä@GEµlÊ?¤ÿ)©©™€¿ã!ýàI,¿ÅxZ\:T@ì*Ï$ô)F´dGaia EDR3 228787861275838720 ,ÑYD‰Ui÷@Ÿ€@O²©Ä¥Ó>6é^@DÜ
345>R
@X&ôâ>W$ÕAB'|@4Ø6%¿k·>^lÀ?¤¾Iå‡:>#K®>[™->nä>e}í>‡Àï¼Û]–>l̃>õ$	=+åì<€sL>'©A¦AFF6x?»èTC^s_FÀ?†8J=æ÷=ŠÀ=¦ÿ|½i×½ßè¿=mÁ!>Ÿm%%=='¢Buð_@

>¢`>Á\Î=¯Ì½>äÒÛÀG\ÖÀI	WAÔôƒB‡8F7@Àv{^çÞA€º*DõcA}÷‡!@˜'<ÒXèAOåîBño_AŠÌ_@ÏöGöñ™wA­ÏD=%Aci@)ï@H¾ø?½	¸?Ôt8ÀÀÀÀÀ@cÍ2w,çÀI''Sy7@QH½8 z@40"ïåÃøøøÀ#'`XéÀ:@Hªï¬ÀH/\ÉþÀbh	þ–H}@M#y®PÐìÀ2ñ¡¶ÎÄ@}Ñ@ŠÑÀ)+˜5(?àtÕ£ˆ›¸¿ÞV4߅®ÀA¬•Îú´N?íãàÇÑÉ`À\«Á²Œ'ö@ê™Ëó°z?{¡åE¬¿Ò²Z×r(@¿¨IÿÙÛ°@úA
HDIF´dGaia EDR3 226367423865175808 $7ù4?8H'A@Ÿ€@NRtƒ'ÿ¢=Ýd@Ceë<J<Зu@|΃"¨c=;âsCuøBIš@5\͟Äù¥=H›©À=¯ †I@=Á>ŽØ÷>J°ˆ>"÷=íÁ">rèÍ=3¨)?
f>.=¸"ï=HQ††¾DCϨ}=B+w>Š[?F?ž€ÀÀÀÀÀÀÀ,=ŒG0	=ð²C&z?~e¥= Ná?	(J>5¯>lC!ãÁfmBR™óAø‹F›@ÀŸ/¶@ÿ±oD…!]A}Ìé,@'¼~ ~MA*"iBáŠA!-@Æ´fEz¶üAä?CËÞ AiYÕ?Àâ&@C¥?㱈?£˜ ÀÀÀÀÀ@cê°_̧À%ÌÛÔÐãw@Pž:…Q@1©p&Í]øøøÀ!r¬JüÀ:Nbd7dÀNsÖʘ{Àb˽š@LMêÚ«ë'À>㆞­`@ç¹-òìèÀ—ySÝíè?ð!XæéèÀ
ly塽ÀB'$¢Ÿ™¨À&ŒñP ¢ÀrOÖ²ØH@½Ý¨ZÈ?f>k€¿ºŠ+ye¿±#ÿžÌ°À@'8oðD^F´dGaia EDR3 226853334988193536 %ñèda¸#@Ÿ€@N&¬³sˆ"<Ä®S@Cé#U
©<ˆL@‹{s<óý0C<ؖBF@3Á*L>I=ÐöÀ;rñ4D
<ÇÚ>µ>1æ+=*†¶=U¼¾>AM½YŒ?…ÿ>Pœí=š½àx|³²?µ²*Cî>F?¥Õ~ÀÀÀÀÀÀÀ2=CpŸ6
;µnç@ž»y?†&Ü=	ÁK>ù'Ž=ø÷>Q_–Ã)]øÀ·BUÓùAçR…FÌ@ÏÉåÒYÙðA
e!Dë52Ar‰C4@¬Nu-!A5ÿCŸB'Aƒ†Þ2@Òî]¿Vº+AÈöD@íwA`w !#?´òú@Xp?¤#È?ÀÀÀÀÀ@c¿d£4À#œüú­à@P";>Ó}@2ËSÓE5øøøÀ"ê$­XZ÷À:/"S7AÀkd.õþÀdLîZ-Ú@Pmœ°Ò"(À>Fݶ˜QB@÷‹ðšÌò¿ÿGv«Ù ?ç[/~c¸À/@÷`uFÀ;é¬7LùÔÀ$Ì;!EèfÀeaDos~u@î!6Æ}å¿®"9¦€¿¼þð
Si`¿¾]—fۛ¸@,L¬/aI©F´dGaia EDR3 344188444197687936 Æ͑2'€ilÐ÷@Ÿ€@<'Õ¯Æ
<nÏ+@D ÕËù‹8<n%™@X1,c:<˜ÿ*C½µ[B%÷@@ÕfÎVʲ<ƒ‰™À8?ìOâkú<—¤¤¾0ýÏ>ϼP¾™ê=æ½/¾¨à3>AN0=ýÆà¾BG>Ä>ÙÚ¡¡ @9óÎC Ó'=¤Žü@ýŒýF?ºb2ÀÀÀÀÀÀÀ<ؾŸ=€û²B"è?•gPÀÀÀÀÀÀÀÀF±A
Vº» 5óB¡ÖNE9£ACü@ù"åÂá¯BõçDQ—iALéA¼à«qC7ÙD"Ä£A8jZ?žaû?£õP?T€?5– @¤´@dòºEŒ @@@`öè}àjÀ5
æbƒË@D¸TÇÜ@:™¤=Dx	À3Ùí}phÀ1±š‹?XÀ&‰¾ÞÀˆÀ/)^Mã"À50î›j¤À"gó>üoÉÀW',¿t;@Vý=TËÑDÀIXm§ÙkÀ¿ú5ÅA @	w'JhxÀò8Úè:@J?"q."¿ú²šv|V@À>Ð)½zqÀA¶ª©±¸.ÀÔN+ÅI?ø8º#>š?½²}däÅ ¿å­2
pY$@!ú3ò'¬ÄF´dGaia EDR3 343033544671045888 ³1))[ºŒ»@Ÿ€@>w¡Yú?=)*°@CV—›݄=/‹µ@_ÑҀíÐ=JÃzBÍÊ
AôH@8b/©‹Õ=a!·À2̦í†="[=¨¨e>…"¾PƒÇ=ÄöH¾|%õ=ά~=Ë»=ד°;­²>œ…À¾¾¸ÈC9F?¥H
ÀÀÀÀÀÀÀ=Å"
=aŸC=:?zÅU>«©ñ>>)>Jò?[Y­ñéÂbbÂ]‡\A©"FÍ@¹kk$J@‰-½D½ÀA; @•þ{%<A6wC(‰A‹½G @¾z¿Õ¦¤ßA@ÓèD!ÜApFÄ?µ*@Ï(?¨#@?'{ÀÀÀÀÀ@a6•§6¢(À6*èQñ¼@E#JÛµŸ@8"j¨øøøÀ-ìD<©öÍÀ6/ò"¸0À"÷¤=­|À`Ϧ?3#Ò@^–t˜­LÀR"©cZ_—¿ð2̸!ªè@Y…&ž¸À0ûßìû@("ŠO6@@<¹³eoª¼ÀKò³º¦À<çTG©Uç¿ÿC°Oê»?ÔßÝení?ên;iI6¿þ–6U¼‡E@Í|ñ'5NF´dGaia EDR3 341329439086102016 ¼¥QFHm\@Ÿ€@C=ÐI僡>²@Ff"8,ÓF=Ì8@°òO.22>	p®B(ûAú-@8'¹P¶Ð,>®©À3Ür¿Z¥µ=ìþd¾!‡³>Ã~ž¾È2©>ŸDǾ
Û÷>–*>Œ=¡GZ>©Ë=Bf7ÂÁ@hB1C•ò:?°@¶åF?››³ÀÀÀÀÀÀÀ>Y€S<ÛÄBH¯?˜rˆ>—#>#¯Q>@®×??Rç™gýA<öHÂT'AÏx£Fâ@¡W !7@V¯GD%jBAŠ'å@n­OÓ%@þª'AñW±A›á@¨ÍÜ>&~A1çqCŽÅ;AåŸ?Äò@Y8Œ@7à?ªXÀÀÀÀÀ@a¬ÌB.
À,»ü VIÊ@I}1*½f@<h	.®øøøÀ/M£tæÀ6ÀoØôYÀ¤¤9ŸùÀbKpêšTR@]5€a(CÀGü@ñ¡Œ¿û=Ærú°?÷«BPøTà¿ênÑDf ?ÚÛób¨@75âŠ
ŒÀ<X[íæ	À[.ñ˜Jš¿ÀÃ9F\î¿¢)EaèÉ`?Ã=ً˜¿Ñåhlœ"È@!$w |½ÂF´dGaia EDR3 2227358567851366144é*Ñ4)ch@Ÿ€@u֔²§?7$@Q¹ÈJƒ<?
›†@)Ïl¾?3<R@æddA·­x@6fÒ+øŠ?'Ö@-)ȃ:0?PÇx¼ßBɼÒ>›=c?ܾG">VÐþ¾$'½¾AU¼#BŸ>-Ðò¾‹\oåã@#ÂôC—'¢@Ní@c_FÀ?P ª>/69=QrÊ>U"—=£gµ½m'ÿ½ÚÍ?ÒÊ=œ÷B¿âŽ?°š=œ$Í>;ð=~ƒó<Ô`þÂK}Aˆ´ÁÈß÷Á9\Fï@]òÄ;­!…?LýµCšA£î'@8ÂÁø%@Ÿ	@žå†A®Õ…@gyu)A>@؞šAÝïšA˜'l?ãs@2˜È?®uà?¶»°ÀÀÀÀÀ@\ÖMrF§s@"٘¡ÁÛ»@FvtJ¨­@O~U€èôøøøÀ3†žDŠ
†À!]8 ÷¼.À¼ÎȄ0ÀTò4â«xi@f"úteþ@@>4vp¯´ÀN£Æܳ8@/NÙ7 @
ðÆA6º@OËC%Æ@TÏ6C	_@J."‰k^<ÀJ)‹¢º'À/®òÂÉÑ?ñh¤ý7Ñ°?÷®Æüc7@?òˆÁbRjB@'hÿѧ»F´dGaia EDR3 295715645155186176 —Ѓ˜@Ÿ€@8f§JiN<¥Ìm@;
x€$˜<§t¥@%^Ꜿ<Á›C⥨B:¯@J¢¯†øƽ<Ø(PÀBHœ0Ám<ÔbÎ>™ðá>…‰l¼‹ÉÓ=½'<´CB='ŠX<àî<¥âQ>Mk>ŗæÖÖÕ?ù‹DBuÌ>&¦AÚx_FÀ?¯>;³)B¾-^p=•r=ô'<<|…=Àû=.‹
<æ0ÒB‹{h9?Œ8FÀÀÀÀÀÀÀÀFÙA)O
Ý»By±E%ÄÎAJH@îÀÃ	µ|B–'DQî†AUr°Aªã'>ß,C'.ìD:*5A8vñ?Ç#?çÝø?2ª?ŽˆðÀÀÀÀÀ@`îC¯®ÀAW¦î{å@@K÷â@Gj@/u(?–†;øøøÀ,œ¾À79€Q᷒À!¡…Šz'ÀKk)­û¾@JþɍÛ.ÀJ ÅÌc2?¿ÖÃn
'@?ð.`l!P¿ÿ±À†<@Vü(ñO"íÀCÑFn½ªÀ@°e¹hƒ¸ÀRNÌ»jÝäÀUJn°
?ó€'0ZRw¿ágUap¿Üæ3
¸ý\@q«ü,tF´dGaia EDR3 522614889058264960 @³y¥ç€Sj)@Ÿ€@2vÒá=ÄÉ@Nýã¾øf=$­é@¬Ì'=aWÖBõˆ&Bãþ@?Á¨*âß=?Z5À(&"í	ÉJ=s2¾$
¼«êؾʮã¾íå¾@¶M¾ F¿½ƒª÷= ÀŒ=,v¾"2ߌ‡?¨;Cß,;>/wì@}ŽF?ž^ÍÀÀÀÀÀÀÀ.=°ª=;<¹"ïB=†?""*=ßpé>§£ê>öÒ=æ»ÂהBv'"?Ä"_A‡öFß@´Á:L^S@§Ø¡D}> A'ýä9@ˆ«Ö^Ð`@ßhŸBÜ-8Aþ˜9@»úêŽfAˆ*)CÒkQAqÃB?¿Š@@ç¸?à@?¡Ä0ÀÀÀÀÀ@_XåxÊÀù¿é9ŽNß¡@G¯*J) ä@H`ÿÿôNÀøøøÀ2ž/õ¼ýÀ*¬åû'.À‹'4`µ<ÀUo,æ4À€@^,X)"|ŠÀKªÂ4ô À¬ê‹¨q€@%É`tÌq ?Éfû"… @N…!Ä0•˜@;A«zç´@1×JÍ®¾{À:?Ò?†À(-Šs«<º@¦à6Ù³N?ðŸ2~E.?×Xc¥•üN@ ©(_9c­F´dGaia EDR3 522475830896637056 @5R4€c¿BL@Ÿ€@1lñwP<¯ìu@N"ns4<†<Ë.Ý@¯DT¾‰=
ہC‡æAØI6@9Ž2'8é§<ꔡÀ!¥ƒºô‡@=Ùþ¾²'ž<u(J¾vœÕ=ŠSž:3Õ¤=r¿¾0Ó¼þ"=¢LҾ׺¼Ò§ÒB—EŒ?n>–«BÕיT?º"cÀÀÀÀÀÀÀ6=RöB<V;ÉB—5¹
@#<ˆÀÀÀÀÀÀÀÀFAp.v~Bà¿EoâRALÍ]=@íþ
'^¤¡BS:@D'fAUâ;@ýG¾Ñçø¾CM̹D°«A@Ï68?¢È?¨—À?K??äpÀ¤—Ú@:s6Eœ@@@@_Hxr·›
¿úEj™cÒ@G q6#sr@H!#YÅ ŽÀ/;ù/SýCÀ1}obyːÀڜ2M£^À2"kRmnæÀ*'*``mÀq‡…àlÀZ†ðýċ‰@bÙxÚZvÀ$V¬‰&ÀÀ×þj8¸@%äAEp'á?ç*_÷èH@DU™•ÿ†@L•Óê½äž@-/Tõ¦&¾À7û]ŽóÝðÀ%Në€z›¬?øT"éôD@ã«HÞuü?ðwwk1À@'H¨QŽF´dGaia EDR3 349071547134765824 Ø&¹)ë'ÁC @Ÿ€@<Nºt=¸ý<ƒµ
@ECö¸4K•<–ÒK@Õ|9<´^4CJyÖAÐK@5‡†ÃQ,<¨6UÀ-Hí6®"<«<í<%ÒÖ>|>½"Y»=cڛ¾¹Ýa=<¢Ÿ>26w½Ï"Ä>Oªž=լϹ¹¶>­CøåÀ=âO%A7=LT?ÔǗÀÀÀÀÀÀÀ
<ø—ª=%ÇBܝ½?'VÀÀÀÀÀÀÀÀFÝAG͉~çzD¤}EgA;ÙA> þ8U5kDñ§ùDÉ¡AOïA9G²í˜°D¦ôDµSGATõ?•Îü>¿_@>€>y¹ÀÀÀÀÀ@`ÜÿGvÀ2æEWƒ¡@E!&ï$—@<à…ò=NøøøÀ0STw%"øÀ4ŠÄöºÝZÀ!ª©(58zÀbº&85i@bÉߢ×'ÀR*üÐ!Àù"•¢@
'ò	lâh¿ÿú ÿ–MüÀQո׀@LWn?ÙÀJcÇæñºÀG"ëà]æðÀ.*ƒ–
¿˜hF5g?õAøÌ.¨¿ëq†³Óäî@+£+þŸAíF´dGaia EDR3 348061057291782016 ԏ°€NNŠb@Ÿ€@8Ê>ȁ
\>âî@Dnj)'_'=ÜÿS@ÛÈƪB> 9»BÞåBð@=3äLL{h>X¯À3¶úcO¸«>ýýa	=ù¼ã¾rÓKº\†	½¨¬\¼Ç,¾¸
!¾™7>†Ã¾‹Fëþþ>îE2C½=?/{Ê@¤ç_FÀ?Ž.«=gÖ½´ÞÝ>_	Z½Ü&>+==øÜ>´Ñ(<}díB‰D?''Á>§Ií>¿oÔ>m?@="ÀµJJAJªüAg‰A"þ\F@'z×þċ:?ò)-DԙA†K#@ZèØ3@Ë{²Aƒ^ÅA¢U'#@šF,j¡« A%ÎC#jA…x?ÌXh@fè°@và?°ã ÀÀÀÀÀ@`Ý{uòÇÀ4n@²é«@CŠ§dæ@<ïßuE4'øøøÀ/¶ÈdjÀ3fãóã6À#pw‹
hÊÀYoxa*¯þ@[Ò§ÀJHÀL·>Ûe¿þ†ë¥òÐ@Pý*YÄÀJ+è>@F"ŠÎD¶œ@1ª€'¼ÀB%W+ඊÀ;JÕ¦)."ÀºP	è!y?úôvß&ڌ?ìÆ®ø–Ø¿ìØþ=‰D@+*
éüõF´dGaia EDR3 350541418085392128 Ý_
ŸM7Z@Ÿ€@88Ðø'¡u=JnT@F§f¼k	=<Èm@êÁu+·={îãB'¥?AËz¥@5­£5Ø™=5À*›r$f˜n=iÞk;Z'ž>T
ì¾Ä-î½ÍJþ¾›a]¾I¿c¤=æ~$>Œ–ß=Š®êëê@,þ|C˜4>]Õ?ÀƑF?¡7GÀÀÀÀÀÀÀ=½ÿº <¶ÒýA§†?O>¢¿G>'v>ò ?&˜^Â|HAËDAȘA£ÃF	@·‰Z«ÚU@ÛC‰DWnkA'B@14wnZA1±iBºŸ…AŽf@½"Ô#ƲAýˆÈCnñ˜ApËð?ºŸø@0 ?Å, ?šÔ ÀÀÀÀÀ@`h+OíÀ0Ô¤å'ž@D>&ï@@A`[´çñøøøÀ1'ú*v5À2«ðDÓ\ºÀ"sµNžÛXÀaK|âi¸@dê%ÉÍðÀP(Ž=ǘäÀٕ:¼«è@<ËÌTs´À!Aq²v@rlèƒ}À@PÁ̌íÙCÀF`¼h"ƒ@ÀC;¸}Î-Àč՟à©?ÅÜ¡d"Šà?ý,N²˜Ú¿ìkÌ¢Ñmô@&™va˜²F´dGaia EDR3 351620936642019456 á5a#@€Oã×f@Ÿ€@@Z]CüŽ4<['®@E¶_B]<Qõâ@°…íÃlY<†>bC­óBÁ@:žêë³z<|½UÀ5
%œCQS<'+½ÛG >Ô¸§¾&,=ዽ¾7óÇ=¡{J=e#¾¨Œ>2¯¯=;9§§¦>êüC{¿=~L@'-1F?¼q×ÀÀÀÀÀÀÀ
<˟L	<Ï»'BI?ž?ƒ$ÀÀÀÀÀÀÀÀFÇA¬økÃCÅ bCù'¡AG<ß@õnHc†î-DauC
<AO®FA/ëù`ÿeD^ËC0`IA<;?ŸUS?œX?p?2
@ÁZ"@4¹sEz@@@a<TCC§À1!í¼«Ln@G‰âøDö@<Td˜ö!À_H"¥ØÀ>qV‹+øÀÑU·mޏÀ/Œl¸sê&À5°ºÏ¢ä'À"tŠÖÓOÀ_>,Õ«7@\>¤×àlØÀI÷f©T:!¿ý4–qE°@SCB,¨¨À$—:BžR@5ÎCʇPè@3Ztdê¨ìÀ@–Y‹šÀ:èwÙVbÀÌ¢&/0?âpQÍ÷d?רޙùZP¿öQª~¢Š@)381¹ìF´dGaia EDR3 351652581960923008 áR)!7€c>àñ@Ÿ€@@i@·íÎ<Ý·Ö@E®<Ø°Â<ÛØç@Àœ°æÎ\=§ˆC$‰Bdm@9ñð¦²-<õ,!À3QØE?2ì=[ø½êøŸ>鿽F'K¹rÒ¾œ§ü¼¹=œÔÃ=)h=¢˜\>‡ë«§§AGŸÕCð[>5ğAt@F?²>xÀÀÀÀÀÀÀ=W]{	<!fÇC*ŸÐ?áù´>Ð ¢=ßÿz>KÝ?A{©Â©¾ÿ†ÛÌBbAÁV›FÛ@ð·‹Õޛ\B³"Dî?ÖAY"Á@ׁ¸˜öóB!§TDçrAf(1@ïOp_eBÁš³D%™AK¯´?¤Üª?ÓÃè?IG?^@ÐÀÀÀÀÀ@a2Tpt2À1K֌òŽã@FÓîVÃó@<f\Ð/5øøøÀ0رkv©À5‡ª™aÞÀ!8`³/×À`3V-V@]œÔ]†ÀKV˜ÔBëÀÇôįˆ@›Äô4Ý8¿üe
Æä@1.TlºÂ€@8Ó2yƒÀAe§…Ù"dÀG³ÂdWÀÅök€Â?Õzï#t{È?ގx©mX¿çò\ìøØò@µMsøF´dGaia EDR3 349857594869311232 Úñ¡(g9²):@Ÿ€@<ú՜þì5=¾4@F©]^w›ò=•x?@T" I=Ζ–B]ZYB´¶@:HãT'=ÃEnÀ2Ãñ=²¡¾A´<>à3r¾´>âؾRƒ=µo¾Œ§V½'û‡>'C¡¼£ŒáÇÇ¿•z1C>
›F?œI­ÀÀÀÀÀÀÀ>7e
<ëþæB&Pú?pŠû>Ëb>7±v>Pzx?H¡£Â;Ë5A¸ŽÁBàŸA­¶BFè@¢Ç—'"«Ñ@4!SDU"+A‰áˆ@t-É{óZAN…®AÈA˜‡+@ª>¹3ôƒjA‡"CG
ŠA~êƒ?Ä?@HL?êZ0?¦ÄhÀÀÀÀÀ@`Ôîm¯À0l–&±P@FÒ±°0Ë@?ç"mÒÐøøøÀ0aƒ#[ÞÀ3àêH̝À"=øsyðÀ^>áô‹ž@^œðrÇ
@ÀH͟?_AÀtn'CÙ0@h㿖´(ÀF‹ÀÄ,Ö@9ËoPáþ¸@<ӢЅ*ŒÀ=º~YEasÀ=XKDü\
À™-ü0ώ?ìÂXæÀ?ð
­}x/"¿í¯¸â‹yÊ@Ne€Þm­F´dGaia EDR3 348892464178559104 ׃Ù,x€hºX@Ÿ€@8¢Š£ >><öë@EÕփÇ& <T÷P@ªDW)÷<˜ïC`rAÁ{¦@4"³C}äô<ó`À)›b]Ìþ<9+½£Q>Êj/¾N?"½	l½Î~\½—õܾÀc¡¼¹¹¬=ŽÏå<n¤Q	?¸U
C"³=ÎF?4}F?³›oÀÀÀÀÀÀÀ <˶û%;·\'B^à?‡ÝòÀÀÀÀÀÀÀÀF+@æÙ±ÕFLÎAæ")DËA`0_#@ЪÂ4~²BRCâ6Al!_"@äã+æCBÑDjžAR·À?£¯~?ËLø???W‰ðÀÀÀÀÀ@`|-šì&À2a–˜•-¢@Cý`w|ݕ@>çf¾ˆKŽøøøÀ1bèÀ3w©-G‹ÓÀ"¨šHQç´Àc*¨6è@e3ϸ9ÀRì9D(m(Àóe'A¡€@
è*ƒ·PÀôÕ=ãæÀ&hÐ6(@@RþàʯƒÀKèuV+ÈÀK\,ڈµÀ!hµ;˜¶¿¶ÅíîI, ?ö&‹`T¿ïŸûû>@éNÆilF´dGaia EDR3 352821564684402304 åyX~€œŸc@Ÿ€@>‡Oí>­+@F¿Y»6%
>ø`Ø@{~VÕÀ>Ú^¢AIy'AôFŸ@8™·Q"@?	+nÀ2€ï­!«?7k=÷Kp»ëÍa>uù!ºÈç¾M"#=L>?D*¾Z¼‹¾r•µ>@¿x••>‰mÈC44Ú?LïŒ?#O‰_FÀ?ƒ×ú=âㅽ†É'¾:iê>"Àe½¤ÕཊÅ-?†§1	<·ªmBšGE?¼´>n†÷=<´n=%®¨?E<%ÂÕáêBªóÂ7ï6AÊ™F¦@q¹(&žï?¡¸CC`rAœr
@Mè×0ðhÐAl#@˛êA§+ê@z…ØRgŠAi¸ÛAèhMA'mª?ڍ•@-ò?«0?°FÐÀÀÀÀÀ@`ö6"+ƒùÀ/<'¼¿ßj@F§¦÷藰@>Ø%»¡øøøÀ/ÐPËþ¾:À3Û@;ä|À!ɐ…¥ßÀ`
~A– 8@_P]ávUáÀIŸ"ܓ¿ÿS12ÇæP@‹ðöLÀx­õÁ&@2sƒ+p@?¡X‹BMÀ>@~ãÃÊuÀ5ô÷îÔÀDÀhצ˜Q?ëÓN*™(?ù֖'º
Ü¿îŠÜ½K
"@$ _¡P%F´dGaia EDR3 352885856050479616 å³Ñ&cՀë@Ÿ€@?"à<euÒ<Éìë@F꨸ =<¸¢@¼Éƒn…ñ<êZñC
¬»A¼Ö›@3Z¬eÑÕ<э'À+§ø˜µò<úQµ;ãž>âXc¾WÞ§<˜ð6¾B'Ƚ$›:¾HôH=Öðí=³Ø†>Y›¤£?ìDpC<¨Û&ækF?¯+•ÀÀÀÀÀÀÀ=5sN<˜?®Cò?=G>×ö>ðÔ>FÍÓ?:å{'5çÂC?BZÎôAÉ!XFÖ@ÚT·©ë¾B­¬DLÃVAiÄi@ÀïÅ^Z´B
ȄCt¤fAwä@Ú
%ÐDöBžÕÇC§à?AZíÎ?§À	?ç¶?bp?mi°ÀÀÀÀÀ@aÿûûA‰À.0›ËÇ@Gí™P@>á(ÄÝJ<øøøÀ0ñƒôH€À4öWŸY>DÀ ŸNý4õëÀeü›u÷|2@eVæqjíÀPi-  ²ÀÀôm'>@@
&\ÄyÛ¿÷ŸO§"9"À=䎇´`@R¤¦==ÀFáú.F¶øÀY"ÀŸC¥BÀø¨°÷€E¿Ò¾E•@ð?åï&)ò'´¿Ý÷¨¤ž0@´¹ÓZÑáF´dGaia EDR3 2012045668254655744ì8à.¥EšÑÐ@Ÿ€@vú5…[²>›vÄ@Mãõ¢ªù¾>Žž…@'гü3A>¼®yB? BZ/%@KE²©×é>³Þ.¿éé] gH>§iv½»;F>Q÷Ö¾¶½òƒ8=š"!½þK=ž˜:½'it½ŒBk¾–½œš@A•D'"?Ö`	@DL_FÀ?~Ý=¥ú <#›£=§:>`â5¾¨ƒ<ÖÍN/?ú&4<¹ÕÁCĝ?ŠÀ•>L–]>yD=ä´û>c¯WjB
&›AüÃ|Ážµ'F¯@iŽ|"Û?CäØC…—§AŸI~@>{î¾/@~%P@òutA­#ù*@wç÷qC
Ad1B(\bA'TÇ@$ß@Vy?ݧ°?ÏKpÀÀÀÀÀ@\G6>+Ç¿ù(Ó3êrÇ@=ôV›®á@Kdm¡Ù`†øøøÀ2à}3ªGFÀ …µÒGûnÀhììÅSÀ@yþ¿iÚ[@SMqŽ|X¦Ào¤ð®þðÀ¶ƒ]š8@/𐝈÷࿒"Ü@u"@\t¾h˜À0jXÀ¥§Ü@1'ˇß}1ÀKÞ:MýÀ1´g"&ˆD@'ŸQ»w.¿Ó°t1µÌ€?ÝõÒ ªµ@!Õ~9@öF´dGaia EDR3 2011421214367026048êð€«"@Ÿ€@v>¨K;¯=†AÅ@M…‰yu=‰-"@)ƅ֥»=«ÈvB•ÿxA恵@<¯‹WßJ=§×ÀÓvjÙÇ=©6)¾Mf=™"¾U-@½®) =,¹#½ÀV½˜å?½¥\Ú»©\ø¾<¦¦Bé±$Fâ…?j&Ds39F?¶‹ÀÀÀÀÀÀÀ1=ýÈÀ5;X¼ÉB»ÁU@ãtRÀÀÀÀÀÀÀÀFÂAT÷ä^1'CGœDkµ£AKï4@ìõí¹ cFC`²½CƒúïAV}»4A‰5€C¦2CÆ^ƒA?,Â?¢ÛÍ?º‡È?(ê0?L%`ÁrŒÛ@6KôEz@@@\"/a¦QÙÀˆ¼W¨ã@>î[ïM¡™@J üÎt;!À(Q° 'Í$À6î}ÆÀ'†-<®#À2d꾫À!côpxEÓÀ[Š,ÂÀPUì'&ä@bp»lÀ܀–€ÀÄv_¯)œ@/QÿX­{¿è%ÿÕ?0h@T[Ñ¡6äh@IŒìwhv@(Ó@ª±–ÀCÛƒ¥4©À/e†ê"7@–æG@d?óç°3yx¿'ÑœénD@*Œ[|ÎÒèF´dGaia EDR3 459955679890218112 bAGœ€V†*5@Ÿ€@GQ$kîí<4ô@L+!Üq‹<$ú@sxM^·<j(ùCçXSB{@;ÀËæXH<U™¥À:ÛMЋé<€z>
˜±¾#¼aí=´÷d¼Ô˃=¢Ý>¡–¡¾-•Q="›=¢ßq00.¾ã¿CÞ¡=c¸È@Žk¦T?¼]oÀÀÀÀÀÀÀ"<µ<â'<‡ýGBw¾'?{tÀÀÀÀÀÀÀÀFAðSS_LâB´U'E$SADÉ@ú1ª®krTCt×ÛCÛÍAL1·AºF<C…<ßD1¸A8ÞF? 5Â?š›ˆ?à?2(0?[™?ˆÛu	E«à@@aœo'+L¿üfbVC@N¿	:؞@BŽbãÀ1kKhàî¥À4fFÓBºÀk"öÀ0Àû̱m:À4ð½äš~À'<úÝÇ3À]RØbc–@WÖ}\ÞmÀzˆÀñXÀp3Îôd@
S1°ùH¿¥¹u,tß@=~ÿªžØ?ûgZ†ô@.";ër9rÀ:"ûxIÀGËúªú©?ò	ÂЬł?·þÅåáà?¼ÉÚhª$@(˜ê˜?3+F´dGaia EDR3 459306590076876160 _Èé‡5€\ߏ@Ÿ€@B¯çPÈ@=H"I@MͶ˜!¨®=cÅ÷@¥ø¢Í/#=¢Û¨BÔ†Aãšä@7‡S+~=Œ~ÞÀ0–Ëóù=›ÛÊ=ÅNü½¸'¾‡
½¾?A¾+ØW¾8þȾqù>ˆ~W½¢e2½<ˆoo¿ÍEŽC¬gEF?ž"WÀÀÀÀÀÀÀ+=Ùam2<;aYAxÌ?p©õ=ž/h>Ô´>H§˜>˜1ªÀßâ…›N(@®TBNhF˜@¤B=ÅOZ±@)‡ÂDt¼A‰8ô*@wQ"I¥F@ÙÄBX¸GA—_ì*@«`yCö"ÌA	IJCÌ3DA~.¾?¿,'@BDh?âo€?¢PÀÀÀÀÀ@`͎#¼b¿òÞâÖB¬ÿ@L6'€WÕ@E&®nU
øøøÀ1é'ü/ÔÀ1À›÷3—ÀOzeÕðˆÀ`ò'Âäj@aJS³êÕ¹Àæ,¯G@ À´åIÂxà@êe@?}>ª»³´@&k|f:À@FY?R_Ѫ@/Çõ éöÀ78b×%©
À™#¶ÓªÅ?à|1äO ?þ‹Ñ¦ç<0?ÁÆE{
÷¡@)_ðjWIF´dGaia EDR3 459850672230999424 a·À
¥€+ˆ˜¼@Ÿ€@Fœsßîî<	ßp@LaQÃLü*<,ÖA@F[ÁO©Ÿ<K.¯D	u¾BK¶@<¹Ò_è6<AzÀÀ:Úèj4
¤<…]5>¾øõ¾	H =¹*ð>r?Ÿ¾E‹~>€ÀÝ>ÿŠY¼æJ½ë(*>Ù[ÀMMIÀVãkCä0r=;–ß@E7]T?½Ô^ÀÀÀÀÀÀÀ&<Ì))
<×Ì)B®±Ž?^¼RÀÀÀÀÀÀÀÀFZA4²R÷ñˆDED±A@<(A¶×µ¦ùDb‰‹C¯AGõ'(A"Ân<D•»óC@T^A5wÒ?ž·?"ê¨>þ=`?(¶ À½2@@CäE³°@@a€k¬Ž«¿ü#['¨ÄG@Na<[PîÒ@BãáM"À(¡)µÑ·À83ee`fÀׇõ1½À0׉¦1§À4fÿ1ò}Àåp‡\ÉÀ\énîõ@WŽï ëÆÀ¼Žr¨À$¢š‡x@¡ /¯á@¿­
°?ª@A=©y¼8®?âÿ˜=""€@.Á"±­ÊÀ5ˆ**'¡À"Óøy¥t?ù¿'B‹Ð?ª;?uÚ?¿ª­'æø@)pìÅvRãF´dGaia EDR3 459462170968707456 `ViQрWÄ¢W@Ÿ€@F%.É+°<7Ü@K—m²»([<V$Ý@É_•	Q5<ŒÖTC B^-@<¯9‹"q‡<€ÖlÀ:0KÐ<"œ>…L=±¿ç½íN
=+GG=ºo=EA>2>Q'\=ž#H>'r4~@påøCã—ò=JÓÁ?Á|éT?¦^žÀÀÀÀÀÀÀ,<Ýxé.<3@C~¾?'ÒŸ=Ô:Ò>‹Iš=Ø>²íq"î6Âq®BÀÖ>¡AæzFŠ@èoÃKk%%BáD@©ÿA_ç+@Æ:€àäBŽÕWC\RAs+a+@챩~k YC4AC£KAM3•?³h¼@ß0?¡+Ð?Ž'ÀÀÀÀÀ@a‰ ¡`ÐÀ*Cÿéžÿ@M¹9¤àN@B>Z.¬åIøøøÀ0­<b§ŸôÀ4¹ÖųjÀØRÆ ‰À\ªªÕZÔ@WÏæ¶MˆYÀ!°…Ïð­˜ÀÒ8~¥ùà@k	1è¿À1Ãus @@%æ{`ð?ù÷½éño@&ú{ú†À7.ï¸[¤Àt)»Ê—"?ö@éâNqü?¶C‰'ƒ ?ÈxšXÔ"@lèT0'ÎF´dGaia EDR3 203229954007374848 Ò'TR…VX@Ÿ€@Qê‹æP?<ÁñY@D2þ?Nkã<f¼8@ÝBÌÊђ<Èv»C"ČA½Z@%Œ,Û>=½ˆÀ5%Z›
<Ò³'<©6=Fíu¾§9Ë>*Ù½U­Î=™zn¿öE½Óîν
AV>?âÌ››A¾%DŒ'E>ÞzAq&F?´=ÀÀÀÀÀÀÀ/=V€3<XJÎCºž?،ä=ÍoX?¦=Ô®=Úd¥ÂB½%Àæ€,Á­	Â&ï%Fª@ë‰ÊB59#B'¢~DWÜ×A\ò}-@ÔsÇ2&œþBÈW¾CQ¥Ah"5.@éåVH¯ÁC5'CŽAOƒ»?¤FØ?È{Ð?:€?Vì ÀÀÀÀÀ@duaa˜'À	wa"*Z@RÚãü<íS@1áóÁ\é!øøøÀ|_­ØÚÀ:j‹ìÞÀÄ5çl3CÀn¤u@Q¡ô9ó4ÉÀ+â'X\ð@OusrÀwf]™¸?Ù)B'Š£ ÀWq}€Í߶À7NÊ7P@¾±ç8\Àhk´ƒË
@iVùÿæ¿Ýé(àÏ¿¾ í
ÄÀ€¿\9g½ @"a+(ºÞrF´dGaia EDR3 203994423824428544 Ô»Ù7.c.u©@Ÿ€@Q‰øí¯ó<Å®"@E	,E^ày<€V@%¦À`'Ì<æÎãCÀÇB"}@?^²š2gp=GqÀM,FÿÅD<î+ã>Pb=§~¾C;<Óë^½Ïޒ½¥¼Ï¾ûEÀ=¦F>8o>ªËB¡ŸAE¹ÓDPä>r'A(ԄF?¤EPÀÀÀÀÀÀÀ0=O{
2<5Ì­C"o!?ºëñ>~W.?	6>š¥è>E•ÑÂ)Á_(·ÁÁacÂ''F¢@âïÖ-XA€"€E€üAdP°0@½r떋ÌiAq±zCù‰kAzS0@åí;å;FByMDœ~¸AQßÌ?µç»@!Ìè?°°?"‡ ÀÀÀÀÀ@d4»ü尗À'¾ˆÜÐn@Ržt86"ô@3²(ø݉øøøÀ!$ q#ãÀ:ê¼_V×8À^¯'.rWÀUãĒíˆÀ@=¬…¥¸Àþ3‹+È@'"i[À|É;rìˆ?Ï]*ÍcÀ@M›òj¿ÀP%<¯@.B@²%$:ÀG¾ï&ŸÏ@u<sÏxŸ?óÙqْÀ¿õ_ø¦?'[é¬uöÈ@,فf9ÛF´dGaia EDR3 204051289191044224 Ôï'1T€UoCv@Ÿ€@Q× Ã6ü>"8@E*m´…ú8=Ò¾@J>ôúä>1@SBnBÝú@2»–eLä®>R¯4ÀA"©c
>#ÿ=»ÈR½ÇÐõ¾}€'>\Ùù½\A'>Kÿë¾Ç/ø>r>+ùN½=fàààC1XŽGÝ©g?Ç'ESÖF?ÉonÀÀÀÀÀÀÀ6>"wÿ8<XC"A* •ÀÀÀÀÀÀÀÀTABÙ¬ÁYÅDX@úE/Ó,AŒ…!A5´²Ì{ÌEJDø"AÉ-A8À­¶\äMDð…¼DRÌAð!?ž?C"Ð>‡•>ÿ' @üÿ?'¨Å
E»€@`@d,øuôQÀÂÎô
C¼@Rš©Ø=Ý@3÷qý#b*À0E½1(À8•Çœ>ù´Àez5š¾òÀ!"‹té+À;Ü¿Ò°ÔÀÓ ž¸Àb¶¿¥@I4e@ÊÀg'"¡~À@¤¾c°ŠÀýÌ?Q¹h?Ø2—þmKÐÀx0=¤ÛÀÀE›'¾Dp@(
쁙ú¾ÀCQádf@9±U¾¿±ò›«Ö¿ñÌÿĨš0?º'9ã(ä@ `Š'F´dGaia EDR3 462647421794784128 k§aT€#ò@Ÿ€@J3HkØKX=…¬¨@NáUÀ>Ï=Š2¬@ޞ.4û=Á՞BG^òAÛ}
@3¥½‹Xa=ÍR)À3&[:Ó=Â2<á‹Ö=1þÒ¾¨9ç>?Ò!=‰íP>ZG[=™Ì,>eõZ»y$÷= V°®?CaÊCöÙÓ>•%o?Ï>LF?œ0KÀÀÀÀÀÀÀ1>ý}4;Ë"ÏC‰€?ƒCœ>±'s=ä»1>>??=Išp¹¬Â•™UBÓÂ*ó5FÄ@š:¯3)¶?æ
	Di'AŒÿö0@l°ô½%R@ÄÏÊBWA›¯4/@¢c.1( XAGgC<ÙäA'Œn?ĕý@I0?êóà?§8€ÀÀÀÀÀ@aœnû³0•@—7oôy@PÉpvY$@DO* øÓøøøÀ1ceTÏxÀ4ä7þ"R‡ÀwFJz՞ÀdƒSy-V'@`­aLc²@,«è*Eâ8Àƒ€
Wv@
·YË!9@¿Œ®À1S¤¨6†à@Cåu´@áŽ@AZŒ'À1º*hèÆÀS
Atõ¿öÆu‰€`?ú–õw"?â@MØ~Bð
@)L_6×MBF´dGaia EDR3 204673402319476096 ×%`9€
½=ñ@Ÿ€@Q¢-úR<=ý³@Eœ<Ÿ•¾,=¬–²@‰Ò^Ú»>VÿBÆäBün@06SRA >9æ÷À<½3²‡>á>9>«<Y[>¾—m°=¯€u½?Cv=^ƒ­¾ËýW¼þ5c=¹Ñv>'@ŒŒ?''Cë_p>Ž9—?EÁõF?›fÀÀÀÀÀÀÀ.>"M1/<X
†CB?…&·=ÎÝ!>óòO>G:F>‹-`Â1ƒüÁƒ8ÁËMÖB3¸×F@'Ó\u?¿:D6o'A¿¯(@aCÈñNNÒA$*AWb>AŸç@%@˜?áމ"A(C&zÂA†*^?Æn@Mç?òy?©UÀÀÀÀÀ@dóµ È6¿ÿ®Åã	y@R¼YMùòÌ@4Ë(•¸XáøøøÀ")^°{™À:ó€é$àtÀ­b"¥©Àeî¥Ǭ2@NCxªDÊÀª'Hj¨@yêTPÒÀÂí‰ã6h?íK?nþ¶`À<®1	4`À@Œ–Ókp@*ì8
ƄÊÀ@i|ÅÖ@õE̪y'¿éKhë0À¿è"\ëS͖?æ«ûb"@)¹	TJ²ÜF´dGaia EDR3 205749862860332928 Úøi`€5\ÉØ@Ÿ€@Se•HàSn>KZ…@F»³Ñoï/>žG@\šºò.¶>eùfB¤ÀB>
@2C	'ï>•âAÀEþ®o¾•ý>x†¦>ìk>ˆ"Ÿ¾ˆä'¾A-%='º˜¾µÀ¿@†·=
"B=‰À{>ó<(Ï?B–«ÊF±€?Ô-~DF'_FÀ?¢É'=;Ÿ=Mċ=Šo[=Ây×¾
ȾL;87>î×íAA>
"xB‰fÙS@Šâï> ÆÈ? k7>ç¼>ɸ:ö‹À'"wÂSb+A>umFÍ@ÌEVï¾£A1zmD£kAt'Ò7@¬|ù¸³zA<õCº± AƒxÎ9@ÖS;;R[ÁAŒ0yD£`A]šB?êfì@%]h?'öP?·Ä€ÀÀÀÀÀ@dKõ[‡ž@
ÜÓ?66Î@T'E•§Ç‹@6nGIäIbøøøÀ!©¯Iz>õÀ:rþ§èSJÀÌ·m5ÈÀ^V9ýŠ—i@CG
Ú·ö@á½4ïAà@xv¸WöÀ¾ÛþÍ¿½{>ºÀ@9n+	όÀK‰£6ÍD@;Y/s1-‡ÀU=ùåH?@`ýwœ?ÑOöã:ð¿å³(Š
£Ö?Çt‡i`¶@(=¼œF´dGaia EDR3 536544567505718656 r0qX
€&W°ù@Ÿ€@*vòeø<k:@Qáýk;W<k±@b‹#ÿ<)+ÂD¨Bâ@?'®#¾9<(fÀûT&</Åå½Á6¾¼<K÷¾ì5½'¥>
íx½Íè=âÀ¾(±m>2Ôk¾-"¨šš™>™d
D÷Î=cÞ@UF?¼>ÕÀÀÀÀÀÀÀ/<'#²4<›@B§18?>×ÀÀÀÀÀÀÀÀF½A!4Z"€B0@!E¡iAEš1@ø*ÿå¢h¿Bj¨DÒîAM—¹0AUb'·tôBŠ6äE.A:Dª?¨5?š˜x?ð?-¯>ØÃU?Yl•
Eœ@@@@^Ã@É-»¬@!QÂ@æFÕ@KšoÚ1"5@L¤º
"ÍÀ4R­ù]%À('kŽÀ
c‹ÖIWÀ4>w…w½À(ʶdB†™À
æH|ÀU=QË¥Í@`R?ÑÊËÁ@7¹žJ¹âÀ•$'Ê\@'«Žlµ@Ç|Á£n@Nè×ùN|n@BxïÉß©Ê@EÍ/8W/xÀH2tž+¤ùÀ+£Ú%­?ò5"ufÈ?äƒtg—TÀ?ñ¹°Ë'"@'ϼ¹¢ÓùF´dGaia EDR3 463946151189120896 pD'‰‡€Cå|.@Ÿ€@DoÐâÝþ<?(ß@Lø¡Î<',<O]w@,Kb¤pC<ÀÉC‰oüAõSß@8Îi	™;<"º‰À2úoÈô7<†[>
á	=¾¼Û¾:ö
¾'T<ڇ¾}ù¾&>Ã콬I;ÇNþ\\[@½lDÄS=ï<ÔAÓK˜F?«ºÀÀÀÀÀÀÀ(<¿ö ,<•ºñBZ·?Ø‹ÀÀÀÀÀÀÀÀFlA÷¶Yï¤ÁCú:©D\·lA9/÷(AÚ
œQ:DU'CÃ*A?žŽ(ANWœŒÀ‡DQQtC¼äœA/ö:?›¼í?z…@>ÍÒà?›ÐÀ@ÔÏE«à@@a"GúQ¿þ>¼ôG#@M5àJg"@Cð˜ËÈálÀ."•ý¹MÚÀ6^ÇCô À þÀìmlÀ1üJ{Ñ1À3¨-îʗ,À§ ­pìÀaHFúÛÉ@`<Z²
Àí,cÛ À$;Þ£Áä@KÕ$w‰ì?Åå,^' @!
	ÒºÐ@A|áêïBú@+Jêý-NÀG­é÷JgØÀÔ ŸÇýL?Âv›› ?æ
HÅáîÌ?Öÿ2w—Ï2@ðÏë~ª'F´dGaia EDR3 464282155068829056 qv)n-€N‹Œ°@Ÿ€@C­EÊ/–À<ØI'@M«Ñ¹°žŽ<çݹ@¬˜RŒå=#C6æB
@:ªaÊÖÀ=
e´À4¸=å=V@=@ðM>oϾüW¾šÑ½ÙÊð¾žá¾xØ=hõ[<jôn½e9«¤Ÿ?a€bCã)=®m?ZF"F? üàÀÀÀÀÀÀÀ0=O93;ÿ`m@¾ÞÁ?ƒÚ9>¬Ï=Ðè>-c3>žòAcBzÿOB
eBîPF¸@¾yVØW§@ì\D"_AO¤0@"Àݱj@ËA­…C
û=AŒ>30@؝
ÊHmA†ÐÒD×öAkè¡?ºi…@2O?Éf?›8ÀÀÀÀÀ@aœT´¹6¿é}
òÝÓñ@M( \µ…u@D¬ˆ\f(	øøøÀ2N›K*·À2îAYm.†Àÿ±2°î¦À^l|»Ïà@]KÚ t]ÀÊLø˜öàÀ™e!á'ü@3‡yí,"?µÆ7tû³À@91ô¬À@7I‡:iô@1‡v†â>3ÀBîõ+ÍÀÛá'x(N?åø!;CùÐ?ä•3ùÕÈ?ÆÕͧÞ@%¬S"
Ž]F´dGaia EDR3 464423098717184256 qöY†!x«@Ÿ€@D›Í¤¦f=5·ã@N
Zòu€=o~Á@/ÛùMx=´®@Bp&üAøjç@8l%«ïR"=¢ÏØÀ3-{ºÜ*=›a>Õ¼Ç<³¿üʽ±b
½ª¸·¾.¤á¾¢X=Š@½˜°¾	1áID?'mDf¬>ËG¯@ç²Í_FÀ?™JŸ<s¤Î¾wú>ÏǾ
€<½Md>#°D=îùHQQ<°${@ªíÞ?ƒË'>±|6>­Çé>ë]>˜%ÆÂj­Â
Bc)A´ÁF}@¦Z8Šƒ9ö@ËÏD JhAˆ^EF@zÈøÚ$¶—@¼Õ/B'?èA–nE@®ëdùCO²AdÓCíZ§A|'?Ä;[@@E,?Û2?¥WÈÀÀÀÀÀ@a­¾ñ§£?·ÆaGL+q@M¤œB	ŸÆ@Dᆵï?˜øøøÀ2®^ÞD¤À3sŠŽ›#ÀÛ!(É
ÀaÔ òHÕ@`WBâ+´"?Ó•Ï ±MÀí¦-ē°@ Nµgz?¾êBW@% ¤3CÍ@BŒücKN@4/bx"CÀg•\T"%À†Šu÷B¹?ªÑ"þƀ?ÈK¶&?¼)Óµõ?ø2YÄ)6F´dGaia EDR3 463125434474880768 mZ!Rß %‡@Ÿ€@Fß/ƒ¹=‰§=@NHí=h¥=¦
Î@!áv;=àÝcBR¦×BH@9>æŠ-MX=â¡fÀ5ÚKÅõ""=ó©>"0¼Hl¹¾dŒý=ÀÜh=û=˜•=h	»"À>ÖX=×bñ¶¶BÀJEòÏÖ?w[MC;rT?£8ÀÀÀÀÀÀÀ3>-&O<
<úe3=`'@†l>¢c~>ŸnÏ>Jö‰>LyA¨tžÂ~B"ò®B0ÊFû@Í)
v&xAfMªD§îAt	
7@§¢€Z[ð¹A¤*CléA…Ö3@ÓâKxüÃB
D‡A`M$?Áº‡@'Š ?±4ø?ßHÀÀÀÀÀ@aM./(6a?ûjÆ ×ü^@OoÈÇùü@D'ò†àøøøÀ1æìµ3l–À3êÈUüZÀ³óìÀ`)\ÀîeÙ@\¯" æGI@¯ Ï èÀŸ»^ð@BU¾Iõ4?òÒDþ$@1|Àþh@5-‰°@9¨Eé%IÀ>(ý½÷ϤÀ1Õ[Íy?ØkvLç?Ýó–=Ùíø?ï'ԉϠ@$ªë¼(F´dGaia EDR3 464606614073588864 rA'<€
ä@Ÿ€@EӉë`ú=|ê@NëHaâŠ=ϱÎ@ eÁ'ê=Ûª#B˜àöB6ˆQ@A@!|sHÒ>j¡À=Þ
†dÊj>8oü?#ô=¡Ô¾q7°<îÛϽjÅ=ÍõÅ=þið¾Æ×¾¶ïø?$,¢§a¾ˆèDÃdr?1~rB{-ì_FÀ?™mN<sS¾X½'¾A=—W¼hËØ=\·72>Õô]>NӚAóá˜L?}mç?" ?D°?C×>ÁâJ•†4"AÀB2_«A˜pFñ@ıd}orîA+©Dw±Ayþƒ@©p´5Q£'Bº9BãñA"t&@Úxó´Ì'CۑWBvëvAZ¤~@7kÈ@98?nœ?úÐ(ÀÀÀÀÀ@a5¹öcå?íÒ¸Â'°w@N·M–éÌ@D§sS"øøøÀ1Vɕš@À2ßMíZ'Àãè;›"ÀVˆøvÛd@T‰'Høݑ?ÿ½óPëM`ÀÛ¶Ì@@oU*7žl?á·1BJ˜@LQŠ¢ä
ÐÀ&÷­g(`@5ܟ[åÀ3k)+ª'À!3Y‡?Þ©@Àÿ;C<¿Û»_üoD ?Úz}ûއ@,`˜ãiONF´dGaia EDR3 2588348709356387072#ë©p;>K³ï@Ÿ€@;2œ#Qɝ>øç@.'€~ù4>ÛÏ@Ñ7Ž'>4ZBÜ©BÜ@=5օ"fî>:ޔÀ7"·[ØUZ>5¬X>#ɜ>ïæÐ===õÕ¾»72'¾WŠ=wpì>J|>Ò¢KÄÃÀ@žCN"="3Ô=è§_FÀ?ˆ•²=(Àš¾7ë>ÇÝ9H'Ó¾%½‡o>˜Ò
=ìLBz®%?Y>åí>•+>®!?J7ÂEnÂy¦Â^¢ŽAÒïPFÝ@‰×¡o"?ÚvfCòBìA"&9@X¥VÌnÿÚA$RlA•¶A¢Õ@";ÂÀú]Aƒ"éB•º½Aˆ-ý?ÍÁ@U8?úí`?¯ƒÀÀÀÀÀÀ@aÝtäM­ëÀFÌÈ­²XY@>›¼°\Q@ŸxªOÜ(øøøÀ%Å_"Bb¤À:K‰Y1NÀ\\UÍ$ÀW(-Úl¶@Q€5ù7ãÀ]£çëÿ/@',…{0Àƒ1	…½8¿ÇÒIzõà@KÛÀªnÀ7Ÿ®"²*èÀX«·âÀëÀC‰f›è@	¦ÜJŽ2?ôa3¶^k@¿æÄ¥†UàÀÐù«î@þÇvžîF´dGaia EDR3 1931746070631132800ÎðÑ9®€0ÍìÛ@Ÿ€@u»ìH=LAÕ@EÙ÷¦ƒù=AZ@§¤_ƒ½=šê‹BćB@A0Õ¸¬=h¢À¯¸òøkì=€¡½ëb»>ô¾ð•€¾-»¬E½úäD¼Óm.¾#îÙ½¹óоõ?;=ÿ+¶D-=¼]Œ>‹%ÞF?F…ÀÀÀÀÀÀÀA=·cK#<菸B¥''?€f>?µ.>W>1˜]>´E>—žKBc+@Aüóº¹Fn@¡ò̀tHe?äÚD ž¨AŠF2C@sY—:Õ²"A]ïB`A˜äp@@¨Í™~$ÌA)šÂC•À/AåÎ?Â"G@GŒH?éãà?¥4°ÀÀÀÀÀ@Z	WËÒÀ/""Üs†@%fó'd{s@Fnš{+øøøÀ1Y
q/8Àjî¦ÕWÀ'Zšt¿À@µÓ<"@_|W™ã€ÀB §;€—À0Àòâºø@0u|>ÄQÀ]oü°	@\¦âޮÂ@@(Ÿ¶{zÌÀ0-(¤Àb<(‰Ÿ.À1kíΠO?è0NÙyp?Ȉ"0*ã¿Ç¢ëèµiÀ@(®'`ú–WF´dGaia EDR3 321459610408547200 v
Ð	s€U5}R@Ÿ€@3¾R'î=õ`X@B󝑳7=¯ù«@Tý¨n"R>BU¹B þ@;:m	Û±>	ÎèÀ1LðKñú=ÚFä<oQ>ËýQ½ùA=Ü\L¾'ûr½çñƒ¾ÝÑs=Øèê>ÏäO>‹®Úìì¾É¥Cx,uF?›\%ÀÀÀÀÀÀÀ>KK'<ü<B"WÚ?zôå>Ô¼*>Ÿí7=­Kh?0Â)âËÁ*¥÷B<4ÕA`مFë@—r"<¦÷à@£¢D+îÂAùY@f®ý6 9A8›{A{¥ªAˆF@ ¡â)¨fNAm¾
CFúAƒk~?Ž@Pæ@?øîÐ?¨Ý°ÀÀÀÀÀ@`$Šž1
0À:r5ˆáè¢@@A´^˜^•@9–¿‹oN´øøøÀ0<_²¸ËÀ3×bª%bJÀ%ÄýôEÀYNð3ÖMÊ@_l®GKÀSñH¼éÂJÀÚ8fþÀ˜@7]tÀ
ÑÖÇYŠ@Fś(í{@>Á"¿¦¸ÀMò1fØÖÀFÑ&YwQ*À¯Vnœä?î£mX?äG@­<¿õµiºÂ´@]g îc˜F´dGaia EDR3 328502188542836352 ¾€4ŽÖA@Ÿ€@AÝ?<½ÝI>ýñx@BaFRB>æ^Þ@ilc{ó?GeA%¸B
«@;qº´¶ ¯??£À6cä¹C?-Úß=x¶>?a*<-¦õ<St®=m<®	R»ØÊ>nܚ¼ÖJf½©Z	ºº?•BØCg{?éRN?óTÙ_FÀ?Šû>%$%:¿¯ç<%ͽ½H½
z;>£Á ?†uà=ëÒ¯B•ù­?‡´|>|‹=Œdª>‹Ö?gt_'Ò]@cgUB^͘AÌFÿ@i·F®þ?€FECGÀAŸxx@@|Kŋ>™@§ö¯@É'A¬X~@sîÞ>yAqSB¦ÌA"l?Ý$,@B(?Î`?¶PÀÀÀÀÀÀ@aÔr®6À6–&F-aµ@FÞYE@5H«¡k\øøøÀ,wZóaÏÀ7ÁÔìg¨ÀV%§SÄÝÀ_XŽ£4•`@Wî— öïÀPgÂÂNKr¿¶ÆZ¦Ð/€?ÞS'à4d€¿ïúܶw;@@5d¼"a×°@Ñì;FŠ@ÀFß%q¡è\ÀLí'÷kÛ¿å8E}ƒ¾?Ùs"–ð¤Š?º1\`ºä¿çÔrqaž@š¡g7?F´dGaia EDR3 318927164547423104 m'[€Z¶¯@Ÿ€@7hÓ¬¹Œ<à9a@A±^°ÅG<¬—N@ÎZÛQ="CFÓÖBÂ@>ã/ؚ*f=‰´À4¶"­,"Œ<Ëî$»Úُ>C­Ð¾Æ÷¼•	¾œ*¾ãâ¿T0>5ß^>´²>:÷§@e±C±d=؜@.‹F?§ÈjÀÀÀÀÀÀÀ=GY—!="vC†ä?"3‰>¶÷> £Þ=›'
?>œÔÂ?¿OäKB#ZA‹*fF@ÔªÎb¯‡@üéHE'[_Amù@´ìJQ¤ACôëCÑcÚA€'@ה[1jA†è³D²ùÅA\§'?±Ô@sd?˜T?Š'ÀÀÀÀÀÀ@`'šÕáØ×À:²XžV§¬@A—ö¹à7@7»@Ú<Ú
øøøÀ/G`¨|À5&ø'ÐœÀ#èÞ)àQÀXVÞªšx@Z?¾B-DxÀQëê ´7¿û°UÕ0@¥û-HXÀòÏWÆZ@I2ÍÓDá¨@&½´<ØÀIå§ÂF¹æÀG«XÀÀÀÆ!¯¡Ë?ïÐ5â-yT?Ãû½]Ô ¿ñô¹=€›K@BNÅF|F´dGaia EDR3 324961834116243968 'â=v¡@Ÿ€@A¾«E,Q<–æd@@XVh"\<D@q0àÀï<±ÙC`ÚµAîà€@6Õúéf'È<¦ûµÀ3=y0+<°wÖ=î³¼>Óÿ齸Ä>/NÛ¼´'Î=£öí=Á?<>8à>¥Î>Á/c··µ@3ÅD;±=èÌgA`b5T?ÑM7ÀÀÀÀÀÀÀ=
ÉF	<ɺ'Biÿa?"MÀÀÀÀÀÀÀÀF»AQ@+
1vD")CEns½AÈ·AE^ˆ(…üÚD±ZaDöÃtA†RACwÌ:õ8¯D€—JE&A±p?—š>úœ@>/fÀ>¢èàAv·œ?!x2EÒð@@aù"çFe½À:ŒØáìo¦@EßÝge¸@1£CN‰lÀ8?B¯{GÜÀ0"4.í°§À-ß'\qêôÀ*;§¹÷À8¹ÅŒvôöÀ A³n¸Àbn²ìÊ@@[,§Ï}àzÀVý†KZs"?ꦏÞÊא¿ß¨•#žÓÀ¿óVåYbŸì¿ûÇçc"M@.%†ÀîèÀRVAÝPÀCZ½U
?õÆKvµY¿Ã#=Ç©ô?̶xìf¬¿ýháý–â@aÿf·ÔÕF´dGaia EDR3 335731997188165504 ¨Ây"€þ÷\@Ÿ€@EP*Bôž=	˜@D`$¨=œ@½Ä»Ü²=.ÿ+C
ìFB j@:KÎ◫=Vr²À8‰™'µÀ=7ë-=)@u>›¼¾¾6>*ª¾B+y=Ü+"= G=aÂù>Fª«>c€DÊÊ¿‹|C?còF?¡½·ÀÀÀÀÀÀÀ=œxE<·wfBºœË?w 4>ÿŸ>,–>lW?CŒw~ÁÒ*Â=£™AõvåFÛ@Á·s'QM"AŒDsVžA|±@™©8†ÀŸA#?BÊ >AŠo@ƈž—‹ßAƒ1€D/á§Ai{u?¹áN@-Ž¤?Áp?™­@ÀÀÀÀÀ@bMkƒ&À1\ìõüë@J2Ó>‹0å@6ð\=‹ôøøøÀ*";·³òÀ81T'E'*Àž9§Zv.À`¾k(p4B@V>Ë%KÐÀI#ÃùÑÐ:?åîê×à?£kEîú¿â;|¶¬ÅÈ@)§;»e@ÀžÏ8lÐÀ>fÇÍ®CeÀB_:/"c?Ώ
kK8>?ÞžœÂp?Å
tyE+¿äƒ"nÕT@*åt
†šF´dGaia EDR3 335917402336147840 ©k9€jý[@Ÿ€@DÙòÿu2¹>G@DN¡e³C>mò^@&¿ðHî>ŒSB!B†"@HÜP²IÜ@>¥êõÀF®ïe&b>›¦D½»ƒ'>4¾Â«Ò>£H
¾v>>—IÎ=~kd=ÈFb>s=2IŸ···BÛàÄG9<Ó@j±E¹yF?Ì»FÀÀÀÀÀÀÀ><íäB®­¬A,¨.ÀÀÀÀÀÀÀÀFÕA`¡WîÒWmEbEsDsAaASaÈ!Xš€E›&EuÊA	-ÞAT7Û˜DäÙ,E4èÍ@ýþÂ?˜bà?"çÐ>s4>Ì5 A%Ü£?»b—EË @@b.õY´gÀ1'¨ E'¹@IðªøAÀ@7YéÆG…À6MsHn(À2«7UǤQÀ%¹hV=öÀ+й(¾hÀ8H§Hò7ÌÀêqæWàÀQ݂Õký€@H–:nãÛRÀ:ÇzPÑ#?¥1|禿«"|J¿ä8KÓX@RÔ:òá
ÌÀF9Õg©èÀ™QmÐPÀH½¯K¿ûÆû2àÆH?ö†ûžŒ3Œ¿ïÇæ!93¿Àéu
™¤@8à@ÀôÑF´dGaia EDR3 332207718824611456 œ=)/€bï™1@Ÿ€@@Má[ÌO=Ìçq@C³ú_=Ðßa@Buò3³Ì=èjBLõbB!A@;¸JzoW>+À5kéßäÆÁ>¸'½GAr=ª&¾·Ûm>¼¾€6Ì=ýeŸ¾ñB>ú8>
É >2¡¦¦@	HåC] q>Åqª@!ÚF?œÒØÀÀÀÀÀÀÀ>\h&!>M¦C¨?S©>ú=")n>XÛÑ?n
4ÂՉ"ƒOsÂZåA¸‹uFÇ@¡"a
†9@dxVDš5AŠ»È@q§ò~×¾ÑAÄBύA™°%@§tÀùüA)µ1CˆA€o?Àô²@J˜?ïEÐ?¤Ë`ÀÀÀÀÀ@as·¬÷hÀ6/ŠT£@EßÅË/2@7nôüUôøøøÀ-ĺp¯øÀ6Ø5\'îÀ!iÞ£',À^Rl"Ó¼L@Yˬ¤¥ò"ÀP<­Þ‰Ð¿íãL®è€?ö.ݵX¸ð¿ú¨&³	Œ@9}DÑå<@#'0|(ÀF‡¹HÂeÀH°ÏÒÿþ–À3'vÇd‹?ߣ~îðÝ?Åî…Ž; ¿ì×¥¹"™ç?øÛõŸÓUF´dGaia EDR3 335370429659390208 §y¡¡!–_@Ÿ€@CXñù¸û=éÂ_@DaEîÙR¢=Øúü@mhiî'å>œØAåxiAȱö@2÷œA³Šã>	ØßÀ0k]‹Æ	U>vV½ÇÏ>Š‡¸¾;²=Ü<[¾‰ª"=Y5G<LL¼ÇB >›Ê=ð££?0?ÔC4ò¯>YQè>ú=F?Ÿ]gÀÀÀÀÀÀÀ>N'¤	;«B}M\?"·B>¡øå=Ò¨æ>ÈŠ?QôÅÂÏ<·A2àÂ@šþAÕY2F½@˜}ý—Ä"1@rsD O@A˜E@nB<¬YA6{ßA«}'Ašñy@¡D±WJA<îC;/ÑAƒ?Èum@>ËX?Փ@?¨pÀÀÀÀÀ@aç²¹9ŠlÀ2LAÄ@HÊ^@ä‰ô@8>òH-B§øøøÀ-ŸýnÊÀ7Áºý@ÀÀÝÜÃÅýòÀg0îA¥E,@aRÖÏo{³ÀRÏñWtÿY¿âU~šÕ ?ÞZª9À¿òJ́ôÀC`=uúþ@F{KÀri'ÀK¯'›ïP*ÀDT~ð^è½?åôÉ¿ñ›h¿ñkªÒ?ë¬+6—ªÑ¿õ€ÎU[¯v@&|!L©F´dGaia EDR3 331427546605490304 ™w™3€>ûîc@Ÿ€@@o㱙²l?x+@B×-:ÞtK>âl@,~àýÕv?œg@Ӂ9AÃl/@3š$%s¤?Wv¯À-'CᐗÐ?ÆI½ÍÝò>xy°¾Xè=Š…á=@)T=ô磾æo>À.E½Êu¼F²wŒŒ¿f^C
:_FÀ?nÈ>4؇½-ºË½E¿Ð¾ÂZ'¾í'C=ºŸV?—##=ÝxB¶'F?qsc>ŠC>»n>	*/?WF¬ÂjõªÁ3óÂa{ÔAÏóâFŸ@frùSXˆ?Ú5MBÒ²hA iÄ@FåêlwA%h'@ˆŽsA©Ðü@q¿Hٖ‡A†]AùŠA"ë
?éÒÿ@'/x?–s€?·ëpÀÀÀÀÀ@a+	;¶À6†~pT(	@E塆Ùö<@6óƒ8ØøøøÀ. ¢²ßR³À7
ÛC´Àœ$•š¼zÀeÞ³….]@b\|tÄHÆÀW¯›Õ/ü¿¿ñÕÀi̊?óÍs_0¿ñjW|À<.¡ÊõE¸@J¡âUŝÞÀR·k˲¥{À_2ã'š¿ôf,ÁÿÌ¿Ë;\C?ÛÍaâQèR¿â‰­nÓùü@	²´›ó<F´dGaia EDR3 511065550197334656 «is¢€8¦ @Ÿ€@5ª9÷ô?ñ<
@O\Š¯|5&<ø0@GFxd;<P'»CîÞëAûúb@=DV®+/< 8À(ŠvSܒ"<F ¾N°/>@/N¾6Õ½ÞØí¾­Ô¾IÙ>\þ(<ø¡Ùºðö¾ŸÝüÀÇD@û=±;ƒA=§éT?Ñ]ÀÀÀÀÀÀÀ=<">ïJ<œ	îB‰«7?mzÀÀÀÀÀÀÀÀThAQkÀD~ÊD&‹nEÖ9'AGAEŽä"»yDXhELIA_/EAC"qÄ;rDTÆÕE<gëA™0(&?—W>ø¿à>0‰> {`ÀÀÀÀÀ@_½LZc4?À6'óßx@Ik¼ŽÚO@H7.«ÎyÓøøøÀ2üïՁMLÀ,ˆà°ô'TÀ¡ )ôÑÀXÃǵD@`uj=?×OÍ)¤À'ê
¹²P@#íe¾Üpú?ÛZžiÆ0@GÝL`¬@C†Ö#º@4=ÿZ"ŸÀ?#¨Ò‹*«À%à'1¶?ø•³B=ãˆ?󒿨M'X?ÙÎo²ry@¦ëõWt¨F´dGaia EDR3 510209438653873920  ÈÿäÕW@Ÿ€@65ñwUX5=êñ,@NPU+˜ã>Ø?@ÝùI͂>VM1A¡1HA¸.°@4õÍwƒ?>-i|À#«ˆ
†¡>ió%¾ƒP"½Sú½éŠß¾oR½æ"ؾ);;§!Ó¼%Ô¾Ê˜!cb?™r8D1ê?Ù¥?™2W_FÀ?¢è^=d¼¹›P½¼½½<§¾»ã®=D]G>­îO<6 C|D?"^g>›*Y>ٜ–>I%X=ъÂÂÁ2JB†1@‹M× "Fv@~ا8$Žh?WR]D±éA—¡ê1@Lˆ-è{Û@Õõ×ANA§"Ä:@Šcñ—3VšA
'ÀB¾÷\A‹s…?éѱ@a	ø?ÿ- ?ÂæPÀÀÀÀÀ@_äÇ6h6Àä:^×@H)'Ò¡t@GËu2…¡øøøÀ3†X
²ª©À.ÌpÂq¬zÀ¶…¥¶.†Àb'=ßwé@gySò¬t®À#¹íèìPÀMŠß'Ä@!©Õ­_FÔ¿Õû¹S@S)'Ão@@WŠ &³&¿@$o^ÍÎÀNQ|X!À"v©åØ?©ˆÖ'»€?øWM*³ê´?¤¯X?™(¨@"
d
ÂF´dGaia EDR3 510459783711895552 "xE0QTˆä@Ÿ€@3öðÏaq=g¾J@NMóéC0=‡ÞQ@C6rkÏ=Á*BJLºAÆ@E@7F8ö=¢åªÀ"!°*5;ø=­UV¾T>qF¾]¦—½‹Nx¾ß1½Ñüµ=ÇM¾¾Gj›=¨Ê"¾Ë–Ý?I˜D">bP?ƒ$]F?œ7AÀÀÀÀÀÀÀ<>
{ðG;ø¡¥Bzo?ƒ->,Ó>¶«=Öz=ïÑ´BæBuà\AGe`Aôà'FE@˜ú›6îŒì?ÕpDo®,Al'D@gé!NÈ,ý@Û½òAÞÙA A@¡CEY|ÝA"*Cd¶…AƒÅ?À<U@OÒØ?úià?¥;ÐÀÀÀÀÀ@_š…‹Õ:À>åöã@G©¡î×k@GŽêôÈü˜øøøÀ2ÿ§¢¢÷¸À,›1•Ü[Àµ««9¦À_Ød
'@e‡h­"ÇÀM¶½ÄÐÀ2É?@\@#Ûc;ó?ÚæT¼Œð@6`ï¿£÷(@RÁµdñ@(š¤íf׶À>Ä1ø¦;>À"÷±Nô"G?âr£Ž#†@@h)_<Â?çÿÅó)`˜@(äŠYdÏF´dGaia EDR3 511257586779407488 ZµÄ€W"[@Ÿ€@:'Nø<hñ@N§>Õó<Œ¬@;6Ù÷v'<њ]C;èAÍÌ@6þÇb'Ž]<"£À' «â<©}ï¾°b½wÔB¾YÄi=!½):&<³Û–¾9Q½C£)>#Ñ¿tc>£2ÁDFÉwF?¦±±ÀÀÀÀÀÀÀY=¾Àa$<b<ÞB_²@?€ý>Asñ>ÑÔÓ=&ºð>@Q´ÂޗšBk"@¬¢B&atF/@ÉY;èÓ¸ˆ@Å1ØE¡‰AvxV@§RQ±[õÄA#îC'­"A…5€T@͌U¢Ëñ§A¨óDQ)lAdÆ8?²¥¾@" ?Ÿ— ?Ž ÀÀÀÀÀ@`&»+Q'W¿í}¾õ­"Â@I¾°½™Ü^@GÎsåj­øøøÀ2ì%ÄVª)À/%ú"õŸÞÀ%® !^À`oÈç¦@d$u­lE2À
Ãr
/#àÀäÁÆ%Ä@!PKÛÛSp?Ó¶þ{Áp@.eÙà@Pàãœ2ÇÇ@0ˆQä¯x"À@^'ÄÿÀ!2¨ÝÚã?ݏ™æ
y?ÿëcsì?Ûë¿LÓRh@4s lF´dGaia EDR3 511257621139130752 Zµ‰€h÷}'@Ÿ€@:ëèE±< ù@N©AAÒÐ<Jã@áÍL<˜BNC€SAÏ,5@7(›3<TõÀÀ'-¶¹6Äó<h‡C¾°t6½­Æa¾8Æ<µÕ=q—&<+é4¾SVù½bo>ës¾ô'ááݼvé†E">|£BoßF?ÙÔUÀÀÀÀÀÀÀS<½6LZ!<"¤eB(õ±?ÈÀÀÀÀÀÀÀÀTAXE×hÓD'"6E¨
¬AìTAP~ãMpŒD"õ‡EbËaAúõUAFöF-õ|D¯"E–³AÓVTU?"Üï>IçÀ=y	>¥€ÀÀÀÀÀ@`&ž/oç)¿íiτ"²@IÀ!Æz@GA\žãøøøÀ3<êJ<ÊÀ/¨%DîLÀ~ª—*À`—#1®d@dV$¸H.À
'BZDh€À'ÓݤÄH@ ÍÅJŒ?Ë콫‰`@,Mt @QD@PÊÍ¿@0ŽwÚ¬ÏÿÀFd¨çœ8À!»Žü¸™?Ô(ð3#?ø…*Ã0Ð?օ+é‡{?ùÈÇ®s»ÞF´dGaia EDR3 336913388072155904 ¬ôñ;ˆ@Ÿ€@DˆÈÞXÍ>Ǿ@E澩>ÂÐ@X%vPL>ò¥ÛA#E)Aæˆ~@5
–YzOY>îôÀ3°h)#¤>ÿ=§=æb>¥ªŸ¾Š"Ô=íú"¾\YÉ=óèp=áÔÕ>'	¼•Q
>$…ÊÊ@§ŸCS+? 
ò?Ì{•F?äZÀÀÀÀÀÀÀ?BG=¢¸C'±??á>¸
ÿ>¾K>Ÿ°?<
΍SÁèHSÂOlXAïw{FÜ@n¼6ÜjVõ?‹ýCb=8A¯6@et™Œ«ÃAMA"‰JAó@Y"&סa›A›ÒA?DAÎ>?&'<•H=´¼x@ÀÀÀÀÀ@bZÌCˆ7À/¹+A|§y@Jß×᜞@8ÿM'~øøøÀ+șxµŠÀ7F?KGêÀÎÃj0WÀd6yéµìö@\ôìÄ,¦;ÀLB
ˆÍG?­Q,ð¿æ?î ¦7 ¿ñßãǕKˆÀ-Ù°Xöu@63"ŽxÀBQªuҘ'À5Çü
Ìû?ç…ùlùí¿à$jï‰m?õæØ×lñ\¿õÖÙTò@'&¯PgF´dGaia EDR3 340324725977183488 ¹‰&õFä³´@Ÿ€@C7_d©Ît<Z{'@E"@¡^<X%C@1óîeL<…ˆeC¡•ŠAü^c@8Žž}#<ƒ:ƒÀ4_É*êq<'-£<-ǔ>½¦c¾ƒ‡>jŸè¾‰º9>+´"=ƒáÙ½'ê¿>îŠ>.¶¿¿½@‰7C®Ý3=•…Ü@ÖSF?¾§ÂÀÀÀÀÀÀÀ<Òì¤<`ñ'B…F&?ÀÀÀÀÀÀÀÀFãA
G'­©™GC–¹rD2Š$AE­t@øzP¾þÅÉCÞ¦ÊCa'AM_AE͟D¨ÄC¨6A;a?O?ï°>ö3à?$Åp?À_?"3EŒ @@@aÃ:(¡ÉÀ0XQÿ+@I-t¥6]@:r</ÆRlÀ.¨Œù'ž
À6‡ÔÑ¿‰`Àã"9÷©°À-ß-¯–À6Ö:}'Û
ÀQ#´K¢nÀaÿ`¶@\ßÓ)—*ÀJ*.²-€e¿ï"0•½JÀ?öN‹¥iéпïÒÍ6'È@_²Èóå@@2{`RR4À@9Ο2ÑÞÀFž÷á>¿÷?ñnŠÕ—?½ƒk90?á'.?HBZ¿ã`[rtB@ Ô²éë²2F´dGaia EDR3 337262311215943424 ®2I'OSV'@Ÿ€@E2Y
^Šy<Š
è@EGÚ*o
<Wå@Ôåâe¡Ì<˜œØC‹Æ©Aý´ù@7+[Ì^ñM<ÁYÀ5§Ž	Ž<"s˜¾)´:>M#¾Iiñ>"M¾ŸÈ
=®¾ž=Äì>µûï½ÌUŽºº@@ßVC‹m=‹Mý@b‡)F?¸K3ÀÀÀÀÀÀÀ=É@<ÖAãB  ¥?"{>]c€>>™>Yn8?CyÂÈQí¿"•Â-³?AðÞFÔ@û•3·}È÷C ?ÇD0ApAPàÀ@欋VË)Cg÷CHëAZ¾i@÷E,™§ÞVC®[‰CˆªkADÌÇ? —Ä?¯?ڐ?A?Á;C"A(LÕEœ@@@@b!)ϲÀ._–‡mè@JÆ(]:@9*©aÀ¼ŽåvôÀ>hhÂ$"À€#¡{2À,ap÷`ÚÀ7î͌ɕkÀÃÃY¥TÀbûigt¯f@Zra˺ÀI&"Y7­;¿Îá\Ôgڀ?Ójǹ¿ëgÊI´èÀQPiÅ8@)(]àHèÀ>lhŒyýgÀBo9ó[ï¿°×õ΀gñ¿È8KVû'Ä?ÐÁ-§
éÜ¿êڗ ö'Õ@³‹]ÍCF´dGaia EDR3 338461156846880512 ²t¡ G²Ÿ@Ÿ€@BâiøvÍ=[W@D²ó–µ=fÿ/@o˜oMî=T|BaA½CC@29–濯=°À.+MW×!î='e=€'>¦Cñ½áóˆ=þ*D¾¡Ý_=Ѳq>:Zl=ñˆç=ó">²H'Åž@¯)CCÍÆF?¤7©ÀÀÀÀÀÀÀ=è{N<:P¥B‡ïß?}S>¾Ù>Oòo>'ÞØ?Emûª€TÂN""ÂN¼}A⪮F×@±Ã^D(j@ fDbÍ´A"Wÿ@O5qV‡üA§ËÛB2Ý\ACä@µi~K¶€A¥äC"ßWAvi?´±­@ zè?®¾P?'7€ÀÀÀÀÀ@aÉ°CX)ØÀ1³ÄCÚÚz@HŒŸe
3û@96¢¶øøøÀ-ˆzý´À7Ÿß!\À¹Zó{$Àgîq"Uú˜@b~"ÍŠêÀSN°Œ~â¿ê!mF3Ä@?ñØ5ŒqÚP¿ë‡íxÀFVJÀ½ÓÈ@K*C¸à"ÞÀL­O<ÀO
&à6J¿ÌÍ?°€¿äÙ[×/–?"—u¿èó
õt@(+É»?ÌLF´dGaia EDR3 340565415943634688 ¹îq<ØZ@Ÿ€@Cœ)Ý(Cé=ª¬@@FUÙM1|b=°¦@e±Å8j=ÔôBWdøB×*@9iäSyÛ=æéÑÀ6%Ír–ïl=÷¸N>†Ó£>­K½¤ÙN>Kk$=FG±>&Z>9Ñr>/Bo>ôî>v¬½ôó?ƒž'C'õÁ>¦«j?F?›«'ÀÀÀÀÀÀÀ>;Q`<fð
C	j¤?…åÛ=lõ>‡v@=!ß-?K×ä™!äÂS•ÀAð›iAçtúF
@ ÁŽ`@7xdD3"ÝA‹:R@oæ㱘JA;8[Aª<kAšÈÒ@¦Œ(p–xA¯ý·C1+A€Æé?ÂðÀ@PH?øè?§6ÀÀÀÀÀ@a¾Q΄psÀ,‹±'ëÁ}@I½Æن"u@;ÈæþGÐUøøøÀ.g1VÕÇTÀ6Âf"0ÖÀ .7+øÀa	e.Ø*ë@Z«ßúo‹VÀFöF˹]¿ô
5‰€/ ?÷‹ÒŒd¿ô÷LJD@$÷›Tå«°@*ÁÞNEÈÀ8',g¢«À@†¿:åÅY¿ÿ–=`ÓÕ?ÐBã»y	Ô?ÒµÊB—÷¿è™÷¹"(@®àÁ›fvF´dGaia EDR3 337674005305924480 ¯¨¸$›€j'€§@Ÿ€@EVíP'"¬>Ú@FûŠ˜E:>›À×@ÁY¶Þ7'>Ã+¦AŒ`sB&ü«@=¾?ðº)¸>åBÀ=K?Ù41¬>ÉÎÝ>ý¢.<¡Ÿu>UÚ>.׿¾"S‰=ª'¤>½´¸>nÚ`¼'G>"X.ie@DS¯D[T?ͽØ@³"?_FÀ?…áð="4'=.×=¾›¬>ˆ,¾ML7¼Q+?&Yì-=;wCN!?ŽùÜ>†FO>ÝdX>eqÿ?PœC3@ÂQbý?êõ²Aüç	Ft@u0ì‡ûz"?ƒ|€C¥«Ašäº@CÛ*ÂIŸ@Š»ŒAŽ¨Aªºã%@'3žáÓ±}@Ï1+B³ê?AŽ­Ž?êàœ@`j¨?ýb?ÃrÀÀÀÀÀÀ@b·JÖašÀ+hҗ¾@Jñvi~@:mõõç³wøøøÀ-\4ŸszÀ82%·• lÀ!@ÙS84À]Üær–@UD¦tGnÀAµÄšííοçdŸœÔP ?¡û¥²v¿ü«¢VKÌ@<Šç­šbØÀ"†Á‹ÙxÀ/'ÌýÀ&¬É?ٞÀÑÛqÌY ?û•/¼åø¿ûs~Í;Ç¿ðèñj
¶@,¹£S`ëF´dGaia EDR3 340917770764861184 ».迺@Ÿ€@D.c´Ùð=>UŽ@Fð­{Qª>Mn@ígö¥>Š)ÊA¢HB7;@8J¾ê0>ƒ±À7¼Àd̗>‹?b$¾.7¢<Ìg>L'¾‹Ö~º†£J>ď>ª/™½ÿl§=ÈòPL¾À—pCÈ4Š>³‹?Yµ_FÀ?'ð=.Û´= 1¾
˜ù¼mÿž¾–`y= ¦'>ʲ{)
<ÖÒLBĉÌ?{úE>ìãà>üêI>èÎi?XCÒ°Â]jV¾õpSAøóúFW@]xéϙ?†D	HãA–š5%@P‰M¹µv¼@£†sAO+A¦La&@‰ž™+AŽ'B¸ItA‹áš?È]Õ@SV8?û"À?«‰°ÀÀÀÀÀ@aЗ æýqÀ+"@Wzë@JA¦LՂy@;êŒ	áGúøøøÀ-ßá(–¾•À7@lü˜À#¯Ó$9'Àa—á·öÔ#@ZûGŠ£ðÀEZZ9FÒ|¿ïŸh/ÒP?ïVäý}AàÀ•++‡)²@¥…ö0`@,™û'
˜À6ÓôL˜GéÀ"õF2K¿ðx/¨¦"¿È×M²mÒÈ?×´¦F"Ø0À§®1k¹@*¸ï>·1ØF´dGaia EDR3 507862397951069312 J)¦Ì€EôÊ#@Ÿ€@="ÚõX`<‡w@MÐϸœ<œHD@ț™þ×<ÙÂ@C•vB)äR@BuÛI<ē°À5؍äùê<Ù,d½™ì|<ú³o¼#†,½æž·¼»Db½ìîé<Ü> 
<F½ø;®jk››˜¿p"QE/I>c®6B€ì…F?ÝÑWÀÀÀÀÀÀÀ/=U^4<àA…Eì?w]ÀÀÀÀÀÀÀÀT°Aƒ›YèƒB8FH74EHŽÍ@Ôßl/A{ûTœÁFŽ)¡Dɍ›@Õos+Aq[««fÙ4Eù…ºEx;@Óà*?"ÿ0="äÀ<=_ÆÀÀÀÀÀ@`i¥þíԑÀ=
1÷Â@J:Cÿx /@Eç±hø­[øøøÀ2>jœ9ÿ&À0Z5,e
0ÀÞô4eqÞÀTÀ[ðúï @Wžœ5'ãÀ툿HÀ-Õ%œy¸@ƒ¸.
±Ü?×}]Áö¹p@Oâî¤8X?ëJ#Gè#@.J»ìb*zÀ7wÐRøÀ$÷G}"ÌF@ôdҗðÚ?'=Šm.ú?è[ž>YD^@ƒŒsLæaF´dGaia EDR3 266007012773086976 ±øG/E*Ë@Ÿ€@S%ÖÔÿï#>/җ@J?Ã锏>N@…xMèÚ%>fÚA­fÂAñ.r@(Vn&Kûw>s؋À;•(")Ôh>j…Ò½ún>7òu¾a.ó=Öv¾kÑÃ=2ÛT¾ü;·>ºx4½Õ¤yx?ªñ~Cû©¹?cŒ"@Œïö_FÀ?•·=&7ÿ½:¤ý»¢<Ÿ¼n<§=m ½òV]+>²ŽH.<Ö:C,Dk?†7Í>;´×>£Œ©>'Ÿ;>Îð¼ÂâY³@' ©Â>ô€Aìä–F~@…Êbo<À?©¯5D€A"¡m)@VªœeÔúA"AíA£Îô,@Cvw˜A
ÞBïÚ%A‰¢¡?Ï=u@Qb˜?òØp?¯ìÀÀÀÀÀÀ@c‰ž³''@•³@T*œñ®'²@=~ç‹ÌcøøøÀ(fـ΂À9ؒÖ›"À+n:c•ÀgG"ëù~@To›?°@8ý-ÅBÓ,?ûø‰,ï—p¿ùÖö^â°?ÝYê$§žÀC¹¹Ï`À'Ãa‹0"@FnöõœÀE¼ê¶–b@ÿÂÔmH!¿ïMƒpK­Ä¿ÚÄÁq#<?êb=Ž]Ð@&Ôæ+á¨F´dGaia EDR3 266853366146186240 ´
¹B¼^TOH@Ÿ€@SÖ7;=¦¾@JžÐ«éss='}ý@?`î7aé=ÏcñBoruB'@1Ó샔™e=ù¨ºÀA$gqûѧ=܃n¾%°N<¯Ç"¾;½>õ<Å
3>0°¾¿hŽ=»s8=¸'M½ÊÆ[Z@æÚ&Dæ?bkAYIF?žXÀÀÀÀÀÀÀ'>0¾¡+;+ëÁBØl‡?¤ÍÝ>ƒã>¡‰Å>|T>ÑÁ ÃŠñA%÷ÂH7ÃAç^çF{@¤F_îóÖ@=D†¿ÄA‰7/*@w£¥
€@õGBFd^A—á*@ªøª¶r´AClÿCS\A~q?½á@?œ?ÞK ?ŸêÀÀÀÀÀ@cp˜"w¶¯@Ò°öçer@TgK¨V"@>Cm˜·³BøøøÀ)Ô×òæÀ:âޚN‰ÀdKüL3ÀbžWGXÞ@PôüÄè@4±(¢#O,?ðˆ•œm¬PÀ=ÛN§?ÿÉøPâ©ÔÀ^̂ÎÀ9Í߆êÔ@DHôdVÀ.ÖÁ¬"1?ø˅¥¦ë{¿×j'3›¢(À%
¼œxc@s2_¿Ç@"È~]œˆ?F´dGaia EDR3 251918420529614336 ~þxŽ^Sþ@Ÿ€@NIW2Ì>Ki@J¼¡Ì}c?>ðL@z½¢E>‹'Ah
ðAÁ5Œ@,±¶+÷à>¤ÏöÀ3mƒ+‡äø>…ri>W(=÷y<ÏûU>‰ÔK½ÂÌ=>ˆ'>åKª¾_I½ÚrQ>‹Ðо ì˜D¼
>ÔÕ[?³x_FÀ?Ží—=Eæ<=E=^¼äÃ1¼£
—¼¨®=¼—Õ6>êŒð:=šCÏc?})>K=>žÖ>ˆ>‰·yÂÌ&-ÀR"7Â#° Aþ³KFÕ@x8Q§¢?a~Cß~oA™œ\+@Gwè¬×=ø@­ÑYA
AõA©G01@Å…¹|Ì@÷²»B'ðAŽâº?Ȁ¨@S#°?ú­@?«š ÀÀÀÀÀ@b¡Ö_n!1?âZ).@™m@Qsê©Ó®ó@@	êrð{øøøÀ-4ÖõÁ'äÀ8<ûþ˜@®ÀÔɯ‹Â«Àk £¾V•þ@`CKDÝhÃ@C2F `¿äîż@¿}Œjüpp?äÈÖPÀQ‰´` °@B=–*Ò@6i&nÉ]À=N]O·Sª@£)w––çÀ€…03Ì?ðþ,|žú*?争Ø×'@®h¡9k~F´dGaia EDR3 251590010155184000 }ÓÈV/€mâ @Ÿ€@Lf÷D®¼5<HnL@J
α$µ<ñœ@{JܾÅ<":´C½–®B‹]@9ˆQðŠjm<ˆ""À;ýy²ÿïð<qÓç=Éá?>9Ù̽Ën5>;©ý½rÇ^>^X>™êI=ƒä{<óû>,VU@nŸCºÇdF?²¼ÀÀÀÀÀÀÀ(<Ë-Ô.<%–C½D?Šu—>HD>'ž@=P¬>³'½Ãl°ÁíœÂU?B·¡Fx@ñu›ÓéB:KDÁPPAX·ß*@؞|Ƅ2BpxCÑüQAeZ'*@ð|VÃÕ5gBÅ@éD+)ýAJÉ¢?¤þ"?ԇ€?J+0?^ãÐÀÀÀÀÀ@b†7‰s¿ÿ/#,Dêw@P´Mˆå}ß@?IݰٜøøøÀ.<˜ü( À8®ý¦ÝµšÀHú+ÀaXv6¯u@U"æJ÷bÀ:2&vm(¿òµr²ó9€¿Üö›½NüÀ@‰ðñƔ@ ŠØcÀ2I̳°@,¤g8¯ƒŠÀ8,Jö®À¬ØÍqm?ðhë™|Dô¿ýpèe.!@ьLÔÔ@ÆÈü°»F´dGaia EDR3 252833076764465536 '>Xـ	)÷@Ÿ€@Q¤Ìßo>|~:@F;åíÁ>>l]@*«÷pùÂ>ŽÌAžô©B£o@.÷Ù$8þ>ÁƒwÀ=šÔü»J>šm\>€ê==úù¾=¾‰·D¾Sþ›X¿yQ="7Ï=~>­eS(%?¤kC¸´0?]ç{@†\_FÀ?˜£Â=nß+<ÿH-=ÊT½þÙ½ur}½žrv#?àþ&=©˜C3¤¼?†Åº>O>Ù£¤>D$>zÈ3ÂG›‹Àº!UÂãžB¶ÎF0@}T^‰©ó?wCCÏâA˜@FÀ|懢6@ºXÍ@úžA©Œ!!@…£…;iVAàB™IA,ï?ÉJ›@bù@Ð?®RðÀÀÀÀÀ@dœÙÄ¿ò2k7ÑÑG@Rʘ-q q@6uƒË÷uøøøÀ"´õ:ËÓÀ:(µ3+VÀÔúê¬úÀe2ÚEݍ0@NÇFÆrÀ§G>ïð@aëDÕë:¿þÙ´)Êð?À9äÎF`À6ÏÛ
¸<PÀ@Èà<¾È@0K×>çÀc©d5à²1@+}ÎQ{"¿ÂX"òü…€¿Ê›Ú¾;wh?›RYÃɌH@(9šÒŸÞF´dGaia EDR3 251649628596358400 ~
XMi¬ùr@Ÿ€@M¥8b)†¤<­"@IÇh•*&<v'i@¯íŽí!$<åԅC²ØAË´P@.–%]ßt<æÀ4[á¼ü;8<·=ʞÅ>-s½Ò$L>9þ·=¹R?>9``>v?i=
3@<n€Y>ýš±«@ÎâDu™=º¥‰@L6F?­HÂÀÀÀÀÀÀÀ1=!í6<…˜7C)ïØ?h>#F>®FÆ=»þ|>‡#"Ã%Á7À@PëÂVéqBCPFÈ@Óc¼|—Ýw@¤ãmEpÔ4AoG4@·HÀ½U•ASæQCá—A~h3@Óäà7K; A…¾­D˜PòA_šü?©ÀÌ?öi?u-P?w¤°ÀÀÀÀÀ@b¶ÚšeEοö5<î×·Ì@Q³V´Ó.@>esÕ·€øøøÀ,,šú ç>À8nmñéÀÞ5ѨӁÀiݹƫ"V@^6sQZ<gÀ9§B MP¿Á¬És€¿É®··€?׉CíÀŸ@ÀNkŠ6À@;9®JÑç(@,$¬ªÚ"vÀB¨9ܵoß?û<ʘåxý¿ù¸ä6ÛõÎ?å\S®Ë³?Ôåªhî
@	Éðá'8´F´dGaia EDR3 252877954880778752 'g)22YiA@Ÿ€@QŽôCcqù> ½ô@F@½.r=Üý™@]*"ÈXi>>
BFB*@2ÐÙ*u?r>W³ÛÀ@:«æÒîv>B®C>ŒÆà<ÍÏê¾7ü5=[·½ÜEO½óë¾Öe=Â1ë>dЍ>oá‹BÝY©F"¬W?½D"éF?¡nÀÀÀÀÀÀÀ->¤¸%0=j¸•Bü°µ@â+=>|*?aš>C8>IŸÂArÁŒêØÁèV˜ÂYåF"@ÔLS3DÓ_B?dkCÙ3xAnI¡+@­læ¯è[¤A¹z‹C"tAƒ0+@Û~׍¾måBxÃCCâ\üAYûà?Ĕµ@1•?À»ø?¢nÀÀÀÀÀ@cûž ¢`•¿ôÀ­9Kß@RºMxÈE~@6U)¾ÄFøøøÀ#xñFFEÀ:ì¸T=@ÀñG5sjÀcCC#žäE@L@¾áFæÀ
ºç¸ù°@ÛÓh¾öVÀŒ¨â¤¼È?ñ–»%=¨,ÀL‡ïÓàÀBPœfT@0)c.ò}ÙÀ9§¤·¥Ø•@­=ë‹Û¿Å€Ÿ4Ÿ€¿ñböù ð–?ï˦[,ë@*ïÆü™2JF´dGaia EDR3 268227648303976064 ¸ï ΀,Ÿ8™@Ÿ€@U~BŸ@<C¯@L0Jü;ËO<A7Â@ÌÀf\TÍ<fúëC¸l>Aûñ™@"Ý$M!¨<uc¤À>""ǑÖ<`YY¾œªF¼ËÁ ¾¼Õ>°F"½îƒ>T)¿
£H>šrË>:@<n—{,,*?è^CéÂÆ=‰^Ú@Å*T?¿6«ÀÀÀÀÀÀÀ"<·5?%<ù<XCéé?'¦bÀÀÀÀÀÀÀÀF<A
¯/ˆ³YþBFi"E‰·‡AEi{$@ù7°ó«'B½»ØDˆ•ALÚ«$Að¥ÅIlbBI™Eî'A;q?œ!€?‹LÀ>î&?†€@ëãt?­ME«à@@cH]Wßö@+\¹ó ÕÏ@UÕÌÔ©æ¡@@|ÓÃà^áÀ38ٌ¬w
À6@4)wÀ
ü¸JïiØÀ)\1aßNÀ9*€-#>jÀ÷²³õÀeUh¸~üæ@SEþ¡·k@F¾K[R?ôMÊ ¿¿í랧X˜`?õ|]r?gØÀ7äN¢ÃºÀ1,È@PW3¯"íÀB\Ü~†cy?ÿƒ 
¨Ûg¿Þ§øà	¿Ãõ²ž°,?üð€kÃ¥@*Ü'¿NÿF´dGaia EDR3 242764784369459072 ^yIP߀G@Ÿ€@IŽÖ‰.¼=¤®q@G#Ø͛=Õý@"=2r†ç=Ì¥BMR;Aû‡†@5
ÊÅ­µ=ûè0À7Yì­UÜ=ÞV>ë<‡Ë!> õ½|m|»¼¶½uŽ?"éç>:9¼šÐN=þzã•"¿&)+CÒ,F?œSAÀÀÀÀÀÀÀ.>4s'2<¸òuBšns?yí©>dÄ÷>àBè>{²>Ò8|Â@çÛÁ°Ü{Â6B2‹¹F¶@Xí9ˆn@ràFCùBA‹ö-@nõ"^B>2A
ì×Aä2AšÔ®.@¤K¦ïó	A\<C<»GA°ã?À†@IX?íé?¤S ÀÀÀÀÀ@b"™_BåÀ!§ˆç?@Nyáa9@:¯hwï·øøøÀ+†ÀTÀܞÀ8Ÿb<ÿ<ÀêªÃ>Ž~ÀdËB5eÞ@YJÏÑvÀ=ëXÓAX?Çʔ994€¿Ù¶!e@¿Â|W6! À1§bðwÀ@x íÀ$¬e»È'À6¢'}È_Ä?ó%zV¿êXXZ'ŸØ?̽ÚUÄ¿Ôþhº°jÌ@
AÈù½XF´dGaia EDR3 242769732171724288 ^}ÉOö<¶ÇN@Ÿ€@IŠZÀ‰
7=ŸŸÐ@G6—"®O‡="f@
eɺAˆ=ÓâB_¤{Bo"@6yié+X >`DÀ8ýC!×ï=Â_>tþ½>ÿ‰>¶ö;èÞ½kéɼ?©F?W>¯ý:¾ÔÔ>""ö`^¾°"dC¾ÿû> ݁?%ÊF?›¯ÀÀÀÀÀÀÀ)>8‹¥/<£xJC+tQ?|fl>¬Yª>èk1>œç">ÌekÂàÁ¸
µÂ
/JÂ1"¦F‰@¢"fϨ6@º`D}©AŠ/H)@pŒ§MRÚYAi«Bò+Aš@+@©›ß©îÛaA ³C£.õAW¡?Ã\@T¢@†P?¨7xÀÀÀÀÀ@b¹‡p'À!p+‡G=¥@N|Ì=ˆ@:Õ"õ»¦ÄøøøÀ*Cù/MÊrÀ7cBeÂÕ@ÀÆY™i"ÀbG6=¬6ð@VhÈH@vÀ:MºÄ×ÚJ?êeoà?êüD´Œà?Â!]nŠ`?ᨦzN¶ÀçîÐÐDàÀ³ê{‰ôì@	èæûé?è9ü‰Ñ²Ü?ÆÒ|=&ðÄ?ó¿ûÈÍqÿ?šëò»@ÃO}JiT´dGaia EDR3 242815877300228224 ^§ÁN€W)'@Ÿ€@J+#®^¨l=/Iò@GAšÒÏY=@­¤ÛÞ¥="FPB¯5Bšˆ@6cÂí?=|7øÀ9\("O2´=l$‡>d_A>®Ú³>)gº¼VªŸ¾3Â>¾²">†ÿ|>چY>C¡¯>¬ŒŽ;:?˘C¬0îF?ŸÀÀÀÀÀÀÀ$=ÈWø,<º•B·ÖX?'ØO>œÊ">®Kó>·±?	
ҝÆ,µŠÂ>ÕcBFh@µê¸jü"Aj²DU»A'"Á&@ŠÁß©­õAN7BÕAD
(@½qÑ®`AÕ^¨CO[Apàb?¿F@>žà?ÛôÀ?¡IÀÀÀÀÀ@b¥B¤Á´À QЈ©$˜@Nöµ ¥J@:­+óˆÎøøøÀ* íÑ[ìÀ8$ÃJÿq³ÀPW¶BG"Àb½>À‡y @V_»^þÀ9ÍøGL²?äOÍJ&X@?¶_ìéô?Ðg%¤)_À	÷<þ€À‡p9Ö9ðÀ 7IG¾Œ@.h[FFb?ܛ½%áRð?ÐNÎmn?–?Ôö}?æ?ȯPZ$ú.@v¶þ8ð"T´dGaia EDR3 242294983667977472 \ÎcPmÀ£@Ÿ€@I"ÚIp>—Q@F€doÛ =æ"Ù@ÞRŽý¶>'£zAæ'âAéئ@3é&	Ʉ>FèÀ5f¥·mÅ>45>½aŠ=ñþ¬>,@¼àw<½·‡<P4ý?~¡>‹œ–½Œa>áç†ÏÏ¿Ñ6ÝCúªp_FÀ?˜õ
<ÖçR¾(d9½•§ª½úQ<Äë)½	ÕÞ5>žú8= ÕBŒû´?r>ށš?@\>ùz½?o†Â!ʵÁãìÂ
 ÁFß@Šéq'OÚ>?Ù˅CýÄA'ÌøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@b–4õ€WÀ$˜žÆh@MáÁ¢\§@9ªµé¾æ2øøøÀ+{3'ñ`À9_ð‡ïÀÉÖÿùë¨ÀfF[‡;ð@["²l2ÀBòòÅ÷Øü?Ê­Äí8¿é'—î­`¿¼Ã;ÝCŒÀÀ?kå¤JP@-Œ_šíL¨À2%eúTéÀ(žXEî."@ۍœÀñ¦—ñ°ø?ð&
/8Ÿö¿ç®kƒƒ@#è
¼6ÏF´dGaia EDR3 244003693457188608 bàf'†0	@Ÿ€@Mžðk'H=¾Ò–@F'‡™â0G=Œ‹~@»éOSE~=å¦ïBS§þBGÉ@6[Š•<>	ÓëÀ>]D¾ÚË=Øó'>,o?>
Qw=îiõ>7›½‡6>ƒ>>þ5=Ý~n½[>E'Ì"'?Ƴ/Céwã>¯e«@¶3_FÀ?ܺ»<¶hÝ=mý½Û+=Ðîh½A¼¼«9M,>EFx//=¸—@§ré?‡)=û÷ä>׿>L؝>ƒÕ/Â÷¬[À͏¢ÂJ‹
BAFš@˜/³¿"àÈ?û½ÿDDÃgA´5-@"(Fp*.AlÄCCÇAŒð#+@ÉjW\@ß<ýB£-FAŽàÓ?"sƒ¾xX½Ä¾OÀÀÀÀÀ@c= .šÀ—ç·È Æ@P«¦"h@8
Ѫp#øøøÀ(r«`º˜«À:¿Ç]ãAªÀ¹ô°¬ÀbÎëøma@RgagKëøÀ2È
1­~?û™ú'YF(À%!/Ö@¿¸Ê 
ʍÀÀ
KAôyîÀÀ4™]gZ"?ñŠñ¼:ùÀ'²7šõ@V«Ž#>N¿ÊÑ«Aïp¿ù$©Ô]j±¿Õ§ÓÕ?EŠ@¬OÓËIF´dGaia EDR3 242883531624578944 ^åIF€Ԟï@Ÿ€@IìÊ8;$»=L@Gb»Ñúdn=‰æ@]¿"U=á‰UBT-­B
qh@7ðK0Sµ=ÙyÀ:±m·½=´*>Boó>—§->=Ò˼°Oh¾	¾¼Á>¥ñË>Î]Q=è&®>J´6WV@ÿoCÚÛÉ>¢Š…@àšF?œ¿–ÀÀÀÀÀÀÀ'> W«,	;ˆ†;B7·'?‹(>±	'>­Ø>¨'\>òßÂyÿ0Áê½CÂ2çBÀtF~@¡i˜L³@$‡ƒDX¾{AŠ‰›+@r‰[XÙ'A¨*B,A™Cï+@¨Cœ7Ï'A!ÔC˜šA€5Û?Áô-@Hp ?ë¥@?¥<ÀÀÀÀÀ@b—››zàÀ F-d&ƒ@NÒ¼Ãuu@;XaKþÙøøøÀ+x›˜G!òÀ8`¸*A6ÀtƒŠúêÀbt›éêI@Uüp¼:ÆÀ8:ë¥cÊ?ËSÃW§ß€¿ÂÊy,MG€?Þ+Ϟ(°?þµ$M®€À¹p&¯ÇðÀh­ý¶Þì@%ëìœÉ+?å‰ßìõ0º¿ÖɾºS*(?Éx!Cu|?Ø6\yŒ@è
æ¸T´dGaia EDR3 242889888176483968 ^ëK.€Q{@Ÿ€@J#'xM^#=\'@Gw¬¦‡Îæ=8KÁ@tkÄS`=‰6›B§"}B	)^@6Çu¥ ¹=­8ÄÀ9¡­»Â{=U÷»D¡6½¹×Æ>Õëå¾Iâ½Zqà¾W"‡?bÄ=™^$=ÌW+¾{€<;?HkC´¦1=>mêF?^WÀÀÀÀÀÀÀ$=ü|²+;$ECùâ?ƒè>ü>Ó>JE?
òrÂòÿuÁƪSÂ09òB.ÝFj@°t¢ýÞj@³*ïD<
A…'@*]5A×æBv­A"é‡&@¶Ùr;D`A¨MöC‹AuHh?ÂiÉ@J*˜?îx@?¥ÜðÀÀÀÀÀ@bœa)¨o'ÀXlŽ¶¶!@O™38×!@;´<~	øøøÀ+¾ÿ.òúÀ8"ˆHPÅÏÀö8| 6ŽÀbâŵ"4@VÌ)9¥´À8I¬¾ -0?Ɋ靳€¿ÖD
?¸$e)¹ÀÀ<Ú-°ÑÀÀ~Ò­ƒ À£²b«@"À0ÃÏØ
"?áSH"ÂA¬¿Ðž$©/J—¿±qŒlÑ¥(?"úd*Ts<@µÕ´æ¸T´dGaia EDR3 242899161007052032 ^ó€Õ3¾"×@Ÿ€@Iúf3Â=їµ@G|ûÇú=Á²·@Û;Ë¢Å>ÔBÕãB	^@7´\gEî>!WëÀ9j3mmÕ>ôR=þ>Ô	>"óÊ»ü(ľ£4½‡#_>ÿ\>}œ½!¹N>ÈùHH?ÁàÑC˒m>̕@/«F?›ðÀÀÀÀÀÀÀ&>jSŽ,<aiBäL?‡''>Ž, >',~>ªdØ?é¦Â¬ÿíÁÀnÌÂ0¾´BO"F{@—#ƒ=–@	ÂD,Ë]AŽ×(@er¤5AÆ«A"3ÓAž)@*@ ‰)'ûPAzõChÈZAƒxq?ōN@U†x@"H?©æ`ÀÀÀÀÀ@b•¾'çã^À¶'5ØË@N䪨>:'@;1Î`p4røøøÀ,E΍l?ÂÀ9—¸¦wòÀ»eњ™Àc+@µ¸ß@WTNV¬1À8ÿ¶Yr0¿ÇøùñŸ"€¿éN¿É`?Ãg•Vh[€ÀL:2K-À¿ÓèpOlÀ{BAT"ÀTўj?ý½ûAË¿ü(Ì%öN?ÅB똹¿ºÑ•V^ր@E iE€–T´dGaia EDR3 242352531928313984 ]Xð€Þ&@Ÿ€@Hb[H˜=¿;ƒ@F.=Ð,1=£Tî@7q–ž›=öø¹BbAà'@35¥d•'í>ƒšÀ4wúRW-=à…ß>NàÏ>"c>…‡Ï=¯ñ¾YPö¼ï'->'>‡}W=»ïæ>g¡þþ¼onQCˆ9›>:''?—SF?œŠ/ÀÀÀÀÀÀÀ>Yï  <¤	B­7!?}e>?Í0>™`Ô>ÄÁ?üåÁĶ$Â(ê¯BCF@™˜¢{B'g@€ŠD.'jA6:@h àiAcAž™›AœÑ\@¡'óþÞ †AqͯCÐCA'ñ‡?¿I@Nþ¨?ù² ?¤K0ÀÀÀÀÀ@b‡ý'uMÀ&¬£¦ÞW@MJ8ÍDó@9PÌ×6ØøøøÀ+Gš ð™gÀ8͔"ògŒÀýìñµNœÀfârÒ:å€@\R¸O§ DÀE•3žPŽ?ÓÊ–¥ ¿âN)¡=¼ ¿Úr.pÀB&O¸Qh@3ªÂDvœÀ7I§«¾ýÀ6íî‹_ò@ºn,ßZ+¿ûó%P¼?Ü?æhì`ial¿ì¼eNQ*€@ÁÊCÚ¥F´dGaia EDR3 242361572838723072 ]
'AÎeAãz@Ÿ€@H"£Â›rò=t.@FIg
à*=N{Ì@"ײ®f"=™~¯B‰M®AûQ	@5£à'ìѺ=·ÁÀ6Å·¤'}=˜¥Ÿ<ÅI˜=•±Ü<‹þ=_ÉѾ#Âo<Fö^>°f±=Ý/í<'Õr¼ùêûõó¿_ÏCmönF? )ÀÀÀÀÀÀÀ=ý‡´ 	<ÀàRBÂ\`?y¬>C÷À>ev=›ÌÛ?¬©Ã&LuÀô`xÁçKBEF@ª´"7Ãý"@…ëçDL.îA†ÒÅ@qÔ¨~@혏B–WÜA"Æ@±˜ä'ƒA½íXC=À£Ayѧ?½™Í@6é|?Ï3à?žŸÀÀÀÀÀ@b‰šÑ+ÎÒÀ&"ëŠ#ü@Mm‹»¸T@9vºêrøøøÀ+3`jŠ»öÀ8—â3bµçÀ­å\"ÚÀdI4ȦìN@Y½çßÖÀB¡­U}ü?ÖQGc`¯@¿×/¾Þ¿µ•55ÑY@À/^Hj€@kb"¡7PÀ1bš…ÎéÀLéí\‹|"?éo!|¾Âu¿Ô(«ifQÂ?¨`Ò¼ø'p¿ÎL+.E"@ì÷…­F´dGaia EDR3 243495581644074368 añE­€&ú@Ÿ€@KαÉ8 <ƒlR@E~¬Ì$¿<P=@LQ3î9< #CˆC$BÊS@59K@#à<Ã=ÏÀ:Šž†
<ŸÐ›>">(ð'>"€à= É=5Ú`='e£?	ü=āP¼{֒>…8–''ˆ	AtßD¼ÞÕ>'zA̅LT?¾`ÀÀÀÀÀÀÀ.=ܟ1<ý4\B–zî?ÌlÀÀÀÀÀÀÀÀFšAác‰ÇÇBp¥?EfÆ|AE!þ.@ù…»? öBÂÔD†§0AL¥·.Aƒƒ)Æ}B³)}DõìXA:B..?¡ÈT?"3¨>ðw ?0+ÀÀÀÀÀÀ@c%yÐÿªgÀ#=ß{v†@O³"¼•Z@6¬¤ÜZóøøøÀ(žlâÀ:`ì^/Àóà5¼Àd§d£Ãxú@Täf 5µÀ?cfÌ_?þ2Ð9ÍtpÀ.G4Ç$@?¸ëðn@À2t-ü皠À$ó€hÀ'¶®
À0åw
±¨@eÅ]R¿ò"©G|º¿ãöT¯MåB¿Þeëº"t@oÛYñkˆF´dGaia EDR3 242950116497972608 _!Ø]€tz@Ÿ€@Iaޏ»~ƒ=%ÌR@G*ÄBÑÛ=@sKÄS=\RÁBÇcòBúˆ@5û
»õí=]\ÒÀ9F4Žº=@p>¬ƒ+=ßƂ=­é½
†&=ÑM½ªÊ>Üëµ>ƒ¥4=玊>`èÃ~~}B-eæF2N¯>Ý!šC¹NF?Á8$ÀÀÀÀÀÀÀ+=¢¼¤.
=›ŽBˆí@<L¸ÀÀÀÀÀÀÀÀF'A(}î>6Dq@ÅCÿx´A7H-A
Â$<Ûî·DñGzBü—|A=ïÍ-A6D#±í
E&~C0ñA-†«?Âf?ƒI>Ôö@?ÀÀÀÀÀ@b‹'iY À!Պ¾&±d@NZYÅÄ®&@:Î" 
¡EøøøÀ+áÜËÍ4À8ñ…Uã­sÀ	:¥!ÂÀcšàY‰!À@X)º"§À<ç£ ³ˆ?ƒ[#gÐð¿æÌC¿fy€¿í'Q"hÀ$ V)Á @_}¼ž@À"
Åô&¬òÀ@›Å)¬?þúùWïéÊ¿ùçÇ
³FG?Ò 8Ϻ꘿ó–_oW‡£?ùUÌÆòûF´dGaia EDR3 243023581919534464 _d©[]€I«'ü@Ÿ€@I8"½ÿë=m¼@Ga³&ÏÆ=eoˆ@µ<õ¼{=¤¢B=SBd@7#Û¨20Ù=½·3À8³ËÝdˆ¥= þÝ=»¬½=±aŸ> ù¾(Þ;q¸É¾ˆ˜â?á>®/ú½k`³:·dSO?ÂÇCÖ6'>hQ@æ(F?›AÀÀÀÀÀÀÀ'>ÍÚ,<!C,·0?‡.>«eM>ç§'>Îâ>ÔxÖÂ}AÁÞR¸Â7B.Fy@¯v@…è@IxDŸé
A…f'&@~!Ú\yÍòA(œFB6ÿŒA•™(@¶"TOå¾îAP¾BCÝ}'Au}Á?ÇA@ReÄ?úW ?ªthÀÀÀÀÀ@b}ؖå¿×À!\ì©ë›@NM6«BÇ@;GŒÄ¬vøøøÀ+zqG*ª>À7Ѝq"–?À6×|¤wýÀbrÆF¾@W¾®À:–›çÜ&:?ÊÞWžÅ̀?Ú¥q˜øÚ?Ñÿ)>W€¿é(⎿òÒkýí€À×o›$¬@ Äg(ñÓ¿¿‡ñ^ªµ?Ô	«r#ñ?ւVê;K*?Ó/ÂK–ŸÞ@¦'(…ËT´dGaia EDR3 243048041753351552 _zè€<Q:¡@Ÿ€@IUILRN©>/6B@G—k¾~O>+@'ò±T>_t†AÒú>BÐl@71Àl¢>i—"À8ËåÀ)>JþÏ>ÀUš>(«Ð="›¡=%½ö=!R:=ç>Çd&>S7g=e>·ËSon?ü»ùCñ«?Eõ@8­Ï_FÀ?›‡á=Øj=O½Ã='Ê\>~P=Â=•ø+>³sž0;ÞDÆA1'?‰i}>Âöˆ>á0Ö>˜Ï8>ãM_ÂU¨žÂ6(Â#þjB"N"F"@ƒu'Bçr?—ÞDãkA•@ @K[	"rJAm(@¼ºAA§òb-@Ž´µîÿŒA)BÑtQAŠ"¿?Õ>à@n}@©?·¨ÀÀÀÀÀ@bz"ÇÎÀ0À ~IŒôÓ@Ns©"wÄP@;£m¼†øøøÀ+b¤á"0À7…rª)?üÀÄ¡{ÆùÀb2'€Ì@Vä*j&ÁßÀ8ìŒX'X¼?Ðh¸"2 ?涷ç5`?Ù"‰KÞF0?ófÞS9íÀ{ªàÀÀ/0Êoî´@hD'‡cK?ÌÞøX‡ž?±Cð£«#â?ꃻ¡ÖÎ?×y•\fß@]OÆ'[uT´dGaia EDR3 243068661892483968 _©!‹€à§È@Ÿ€@I´ŠV
'<a@G' ÄÉÇu<GÒ@yF;:°<—ÉÉC—œûB¦@73	Ö¾\™<¢ÅÖÀ8Ý?/t@Î<æ­>µ'–¼i'H½¡a½¢0›½ӟ½§	0>Ž5Ù>¢¡¾=Æ!>·%®€€w	¿îÎDx¼‹=ëÛA"=T?ÔàÀÀÀÀÀÀÀ,<úDT3<êƒßB;m?z4ÏÀÀÀÀÀÀÀÀT"AS¨~ò?D"×áE‡|OA™¹,AI":xZ+ZD´6lEÐnA´¾*AD»Ñ©OaÑD;EbòòA
™Q?–€>Ãm >Á@>€
?±I¶?7;9EË @`@bŠý6~N@À 3ôø@N²Ûy(hØ@;W!tÔ×9À.&¼Ð-êÀ7e÷…²À,ÐÓYÄÀ+Ñ !<gzÀ8G¡Ï'Ö…Àdïœú4&Àb¿µØ­zV@W®:3ÊäÀ9;_w4\?¤Ê"iYö¿¨ý/R¹¼?ߧ8ª"ðÀ	µ½!½,¿òVa}î@ÀÑìæ]4@#¡u!œý¿Äې=÷?Æ 'hœ¿À§'™Þó?àCtT•¬@ôp¨šT´dGaia EDR3 243086494599578240 _áM'€<	Ü@Ÿ€@I™§|ƒÔ<íH@Gœ¦**<Äý@1ùYiÒÑ=c°CäŠB	Ž"@7{U5fZ='°«À9́#‹
=µœ>X¢ÿ>N 	> ž½.ûA=è2Þ½I¬û>Ý)S>~ð"='íÜ=Ù_|Ÿ?ëÓZCî³u=œhO?XнF?¢mäÀÀÀÀÀÀÀ/=ojƒ2	<B½…?ˆ<¤>\Âþ>À9>MXf>ïÞáÂX†ÁÌÞÿÂ2¸B!wüF°@Ä\™¯7øARõDFŠÌAzFE0@ž@,iwÊ,ArCOFjAˆøT/@É¢ÌZï-B"‰šC¡'/Ag=×?¸í
@*ËD?½S?˜CpÀÀÀÀÀ@bƒ¢¹:yÀ ëxªk@N§iUqC@;'þt35høøøÀ+n0ú$Ž!À7¸Á9Š˜>À$xªpoêÀbÝojɲ@V'€#®À8â#&˾?ÍîjàLÓÀ?àL?˼- ?ᒋ0£lX?ü€º]ÝúÀ^焳ÝàÀ¬‡ôź¼@ÎjÎAr?ÝÇ	Sn⻿Ä$''¤4Â?èöz&M¶?Þþ º¡1.?ýìÕÀ_®T´dGaia EDR3 243089483897229312 _ ™SÐ8üh@Ÿ€@I۳ˮ¥°<±?a@G…ú¨)ÓD<£Ñ?@ó¿ÂïÊä<è>íCJeÉB @6¬³'J=ufÀ8ß0yGÑf<÷3¦>5°Y>l§>Šþ=)Sb½§Ê=MQ¸>ö—	>ièº=†Ž¢>'Ê97>3lzC›(	F?¦†&ÀÀÀÀÀÀÀ$=HC)<"É+Aîþ6?€Ä—>m'M>—Ú@>o6'>戥ŒŶÁÄX©Â!F¬B§FZ@Ò}y1;ѵA€'ÂD"UHAoè…(@°í	ž)m¢AˆoC~§—Aøõ(@Ն¬n6ÌxB3ß:CõØA^<Z?²O=@Ö@? K(?aXÀÀÀÀÀ@b&\Ù¹wÀØef'õ´@NÑÖÿ'ñ@;N‹-úâïøøøÀ*Á‹dd€À7ˆÁ¢IÀdPÄÐÎÀbemj¡½@VŠÒ¡"³ÒÀ8#RÛ:Å?âEôEÏ?æL2¼nËÀ?ß+ÛüÊp¿ÙÞ8.À¦£¢AÙ`À
JÕ 4@Σv|'>?פ÷[`X?ДdIJ¤?ìjÇ=r?Ûå~ڑ§ß@»qӍ¸T´dGaia EDR3 243096832581342848 _§H–€H˕ä@Ÿ€@IÑo¥@ÿ<ãùÙ@G¢h¦ü"<¶‹í@rú…ñ¢b=öºC1éìBÜ`@7Qa\¾=-ðÀ:
ú¡Dß<ý!è¾:[X½±Ût?‰ç¾Ù›¾SÃ&¾î©?û->à?<TÄb¾'³ø	¿¿PD3>+™A'(ˆF?ØjÀÀÀÀÀÀÀ="wl(<üm=B_É8?o¥ÀÀÀÀÀÀÀÀT>Ac±Öõ	$EIËSEGÙuAq$AZ€ß"E¥E.(E{<A¾6!AS'»¥ßnDò²E$¤K@ÿ:J?•>"" =¦L€>5ÀÀÀÀÀ@bŠ²Ðáì>À>	!Íf@NÒTsÙd—@;ˆmç´@øøøÀ+<"Ö#'4À7פõ4×¼Àüf
ÈæÀaúߔ†Q*@V-÷îšP
À7.ŸXh?Õ*¹ðSG€?Øߐ¬èzÀ?¶™®ýÙ@@Óè
À ý·)0À
nkËWø@‹nOÅ&?ê1é?èã¿×…4¥ER?êx|®{¿—†YŒ~J@-Þ­×±T´dGaia EDR3 243101715963884928 _«¹Pµ€1¬k@Ÿ€@J ú6…Ô<0Kg@G¶AzyþI</X@ÖÑÈ­'Ô<ií0C¿2ýB§K@6
vÝ$T<mgÒÀ8öyDp<e›M>Ô>>c–X=Ñ\#>'f½àý=Ãè¤>¾Ä>^¤:=é-³>:z»M,M?-CٔP=$7?ÛãÕF?¶ÝKÀÀÀÀÀÀÀ&<³f,	==†œC-?'ÀÀÀÀÀÀÀÀFq@ü
'i—@Cy5Cæ¥àAP•â)@æ'IÅjfˆC°
ãCܝA[%T)@økárDµC&ŠACæ¿?¢]˜?¹ô¨?(÷ ?Jò0ÀÀÀÀÀ@b/‹íÀ¥‡ü˜@Nþø°Ÿy@;›'BÕ
'øøøÀ+x¾g¿œÀ7ý¹[ÃnòÀP®|cÀcXùp'ÂT@W¼m)9Ð@À7üÇ6?Z?ËK¡€u?δî…Z€?à5Èv³À ¨Æ³Êà?õZ¥hÀÀm…‰,@Oþ83¾¿ïdH¸·³ç?ð¬üM'Åä¿Ñ1%»e&?äR"mÔ|Ï?íðt¨ÇW8T´dGaia EDR3 244217273590772480 c¢Qds9žˆ¢@Ÿ€@MŒç¨!E3<<¯4@FÄxé@ƒ<@ߞ™·_<}èC*¾AÛ>@0b'ÁÃb<uÌzÀ5òNH:C9<SXn>'h>""½8@>5@ä>vD>´c>Î%>0t›>9—E>+®ß¹¹²¿Ž9Dq…‰=°©JAVèÃT?ñ@ÀÀÀÀÀÀÀ2<±ìV5<H™˜Cr?w7ÀÀÀÀÀÀÀÀFÈAYqZÚCj,ÿDÉ×ßA;ä\1AŒ8¦*IC®½ÔD	ýâABÌ1A/žàUÔC–>cD\›7A3³?›/?o¡>Î?
ڐ@¥x"?›øñ
E«à@@c0uõ'©ÀG¥ÿ³@P¬ôõô@89¦!À0œ\ݔØ`À7Zñ³Ð"žÀ'ÖF-hþÀ(^¬U»ÓÀ9¥þ¿Å'À÷ï;A…(ÀhåàDHJ@XÏÓþÉ´À7ª×[r¼?ÿ_ʀ,è¿ö­¸}Ѕ ?Õí­T5"ÐÀJ4"w
@|µ•qpÀJ¥‹0­hÀEÙǨ˜Q@Ö¿¼oÕ¿ó¼Úlâê?Â!Un(¿ÎD{[5À@Mðœ:ÒùF´dGaia EDR3 243105942211695232 _¯'P'€Qž ‡@Ÿ€@IõHA7H<ê±S@G¾Ôøc<ÞTŒ@!®ÿi°=$—=Cæ8B±d@6;ªßA…ÿ=-FÜÀ9J4g|=,%á>ŸU™=©ÔlºÓA=aög¾A<Ÿ>~>x€>‹"¹»Ù#Ò>®åJI?¥—ÔC¹µõF?¡fGÀÀÀÀÀÀÀ&=ŠìÙ.<'H	Aï&Š?†m>u*V>¬d>{óz?ÐáÂÚÊ	µLÂE‡B'WFw@Á–ÊÏÁ öA"hDtÓzA|ÑA+@˜—>H\dA&oÒCKcAŠÄð+@ƚ'EB4¾C€ÜAin?ºÙ[@0op?ÅÄø?›èÀÀÀÀÀ@b‹ª"+À¥ró
@Nõ§¦Þ>@;²)M¾?UøøøÀ*ŽØ¤Ë¶\À7?|üqË6Àêê¨d?¢Àb?:ò´®@V{~Òs"À6 ±"\?åq 
 ±@?ïtÇnÕÎ ?º÷Ú'tÀ?é¤Ø3ÐøÀ
''Éá Àÿ‹k5/¨@wõFlÄ´?îöÅÎGh¿ÂÆçıò|?÷Ç]Úà¿•ÅYß©ÙØ@³qe™`T´dGaia EDR3 243108622271431424 _²RÃj,æ…@Ÿ€@IÌ3% <¨™l@G¢t6ü§<nGì@up†Ýú<»¸ðCuÏBç±@6Å® €=<=Q"À9ùì^<·¾Ÿá¾°"Ë?FÉ¿¯m>1™­¿
ÙY?†½¥†&>äöξ¾:¢

	¿"†ÊD´=Ö6†Abö3F?¿OÚÀÀÀÀÀÀÀ=G7%<ÔññB9{.?x"²ÀÀÀÀÀÀÀÀFDA%—NÐôCPٖDö—ŽA:fØ%A¶ƒ7" ìC¢+
D»ØAAáµ%A2âuý
CÃa|DGJpA0:\? O?:È>ï[ ?"ÇÀÀä@8PE«à@@b‰ã¾ŸÀKý>@N΄!JÅÐ@;‹&–‡À(åØpÅNÀ9±Iø¶ÁÀªóÎLqsÀ+щÏøºþÀ8ZTMZÀàA,	<ÀbÄbüûšo@W,gÐnÀ8>ô©Æl?¤`Õ­r¿¾ïdàr¿Á.ãp"¸àÀ
á5E2@¿íÐPê߀ÀxÏnÑ¥tÀ;¬[;¦ì?ÇO¢HÙÎ"¿½°(¬D¿š­Ãf×!ä¿Ä[Hy»?Òû‰ÔØÐT´dGaia EDR3 243112741140767104 _µÀ!€Fñ\&@Ÿ€@I³‰Gõã=Zx°@G²^ϳ=5½q@¤;õ_|G=›lB›Ã)Bøv@7~—xzB=¦ÂwÀ:DÓ'ü®=zŠ<DÖ>€¿Ã>¢g\½È ®½B/¾'>ðð`>Ò°=bb½	%üCB@FRkCÝå>€6¥@ad'F?+¿ÀÀÀÀÀÀÀ%=ïÐ
+;…ÝFCð@?î|>d€>æ¸>…Od>û¨(Âc!úÁ;gúÂ"'BYFk@²ñ–¹ˆqhA»D‡AƒÈë+@ƒá…äÐB‡A+fBm†A'¢ø)@º‡rS=6fB.TCC.æAr°?Ä"@JWh?í Ð?§ÀÀÀÀÀ@b"i×"À,ýÓÍ:¦@NÁ=7‡¶ö@;³¨ùÔkøøøÀ+ZP†$z;À7ÅDœsM7Àf—δ\ÀaË^"	¾ô@V!µ)XÖÀ6ñɯ~ ?ÑsCð(æ ?Ýw¦ÝK¿Ž™"­Î@°
˜Ö@Àp`—ÆœpÀˆLLE@ˆ@ßøӕ©T?úŸéõ®ÚU¿ò	ë¤(Çî?õK½‡ë¤¿ÎÌ
üýl'@µµ)ËXbT´dGaia EDR3 243115769096919040 _¸QXh=Ö@Ÿ€@IãÔW¤(=Á-@G¶bùÎ=‹
?@÷Ò_ã_J=ÓfBhSB;@7í‹Ð­ãÇ=â͓À:ºƒ£ún=Õ½‰>WV=®±M¼·>½~ÎC¾:ð¾"}>Ê'>µÄ伌>1ú33½hOQC¦Ã6F?œ§ÀÀÀÀÀÀÀ#>':+	<bbAO¢ç? >Q –>ªº]>ERR>õ"ðÂÂäÁï÷~Â7±˜B¡Fl@ŸTé	¹8@
ò~Dfç½A‹t¦(@m['z"¹@ã8žBMÙA›JÇ)@¦¾AÌøA6î—CwK6A€ôœ?ÃxÕ@R±X?ýb?¨ ÀÀÀÀÀ@bŠKš0®ÃÀ'>ÑÇfð@Nå™È¶@;¨Ëù¬†øøøÀ+iˆ8r ÆÀ7ìëôôÀå$yW½ÖÀa˜æB{@U·nfÛHÀ6&Žþ=µ¦?Ï›LÈ*€?ӍÐóVlÀ?¼ieËGçÀ@	ß±(e`À	›"îuPÀ.vÂBĸ@ ƒ±º`¨?ð«#´Ñ®4¿äXZ
ùê?ë!')Cn¿›ñ±u¬
@÷=Öô$½T´dGaia EDR3 243729154847915776 aæ`¿¦"@Ÿ€@Ln>	µø>éM@F;–{nŽ‹=éhM@5ùÕ>8€>Aê^ÿBìO@4ò½ü>P5µÀ9ݑv¹i±>5ϊ>uæç>&ë¬>t©=éBÓ½ïõ=½è
?½?=œ &¾ŒÕ>Ó°a^?˜Ï'Cì€f?m@KõÆ_FÀ?—ãg<ý¹<‡£Æ¾
Œ8>J½£¢[¾2²:(>–$3,	<&ç¡C‰?…¾s>">؃™>S«à>Š¬ƒÂµ¥ÁgÃhÂFžfB§ÃF~@Ž@Qz?ÑÈêD—ÔA'Ø&@[¾eˆú}@ÚV¢A'A¡ÍÈ)@–#ÇðMýA	²­C$¤ÕA†ôÃ?ˁ@VÈ(?ÿZÀ?®5ÀÀÀÀÀ@cï»ïKÀ›\4yb°@P/{\89@7ã¢v3hCøøøÀ(GõÎ
ÖÀ9á²ê‹fÀ[ÃÔÌá¡Àdä­Þ5ó.@UReP¬À:GŸëåb?ü寮×Z°¿úhû"±ð¿sç °À4^wÐ{l@À ­Z¨´¸ÀªçÚ!LÀ6"î'RW)@ðg4¿í¿ê›XƒzÌ¿Óm§Ë?Œ"¿Ú£*åKúª@0Œ;ûF´dGaia EDR3 243130681223181568 _ÆNu,wÜä@Ÿ€@Ip¯5mKÙ=0²‹@G—Ò;Ísl=;"@eŽËEL=_~—BÍ;«B'L@6i3•'ý~=†|À7»"ˆ§Š=-Ø>úçºkþ>ô¡>†@þ¾U¦æ>"t?!¥=±¼µ¾"Lx?Ð''@Ô¦™D!&;>ŠÂ€@àÐ
F?žGªÀÀÀÀÀÀÀ,=ø%_0
<5*B¶?Ÿæ
>¸*ì>í{‰>¶ Ò>Ü©4Âo~šÂ
øÉÂáÎB"ÛF @½dËЎ@¨'WD°¾ÐA€Ä.@'k]A
wA$ÈBÔa1Aø/@ÃÏαì	)A'lˆD	Ak·÷?Ár@@à"?ޔ€?£,ˆÀÀÀÀÀ@b~bg{êÀ SÌSp#Ï@N‡ðúYh`@;™žðæÁGøøøÀ+hÆùšvÀ7J}ڇmÀ£}бbÀbºðå"O0@Wt0œIûÀ9\p˹3¾?Ú0;Մß@?!'€?åšaþ›ÛPÀ"€>òb€?ÈQ»HpÎÀî—Z¼@	Ô§hª¿ñ—†€"?õNv}Ê?×3³:ôÜ?ê™Cw@bd@
ÈÇ&ŒYVT´dGaia EDR3 243137072134354048 _ËáKô€¢R;@Ÿ€@Ij‡¹NT<Mé§@Gµ¦–£ß<;|@¬¤ï¤<‹ÄCª²Bèœ@7e¸ßP|<˜'ÚÀ9=B'üŒ<Œ¡é=™S<'/Z>œÓ½$+á½þòï½DÎø?ÃM>ð뽐@@=«µÚIIH>LM°D3>=³¤ÒA"å%F?ÌW;ÀÀÀÀÀÀÀ%<Ù:1,<´\‹A_¸©?€ß©ÀÀÀÀÀÀÀÀF[ADcÝ; HfCÐJØEÈ{rAë³(A7¬,&Í(!CÌe
Em1æAÉ¥)A8ê ]Ô±dCÇړEOÊArò?˜?%k0>w|€>Ï @¿#Ó@ÊÈ|EË @@b€¤ОqÀ]òÝ	ká@N²#…¤NÃ@;À®¤|–À2¸ZøLAÀ4ƒ~¾¿ZrÀzR±SóŸÀ+fÞk[*ÿÀ7¥ÇFÇrÜÀ7Î{ÊêÚÀb1»&c"ÿ@V¸kˆ‡À7¢Ñ?ÏÃ'¥œ@?â«~$ Ù`?Ñï¹KŸ)°?ó'Þá±S€Àó†ÑbÀÀ
ÕX}X@Q¬ÖÞÈ?ÖëXÉå)è¿«{á²8?è®´Q…\?͞exk³P@Ì}ú†eØT´dGaia EDR3 243140709967884800 _Ï0r
Q™@Ÿ€@IŒÓˆ8¬>Oì@GºµÒ¤ðq>W§â@ U(h:9>œ'ÆAoüBM.@6j'8†>žCÖÀ9TÄë_ÎG>—k>D2=hr>ì<"‹ÿ¾£w罤7A?ñ^>º›W¾['>0"ð!!½'¾4C²r²?J¤¬@EH_FÀ?'sÒ=9•Š=ƒª½Œ¼M¹½•øÛ½""'!>ìT%<ËÄAÏ($?~î÷>}jì>½S+>…Ï¥>É^ù†‹MÁË*·Â»ÃB~ßF@'g4!>&X?¾¸˜CŝÓA–@L›ÐŒWP?@ÌÉ[A
{A§ŽË!@ŒéçG¡šSA'ÕBÝÂòAŠ¨y?Պq@g2@­p?·
@ÀÀÀÀÀ@b}€^uùÀj·
z¡K@N§Á;6…S@;Ñ'E8&øøøÀ,¹­'w¯À8Ú_%å|2ÀÖ$Ä»úuÀchŒ<ɵ@XS–JbIÇÀ9F|ݟL¿Úx]}6Çà¿ãç}¿ Q`¿ãúÕ¡¸èÀ òšd@ð@
qÑwå@À–ï¿¡ôÀ
°¥§ö•@É(꼫TÀꟆ-<?å»zQø>¿î˂Ñ(¦@W7äØF´dGaia EDR3 243140920426232960 _Ïa]ü€G3ùÕ@Ÿ€@IŒD¼žÅ><žº@G¼%k72¦>)á@@«
çÍÜ>‹+ìA¦ÉÆB	£,@6ÒáùHšR>'ÓëÀ9À:·òT>fè;="à=ÜÔ¥>,¥Ï½Ñ«¾;3¾Döq>ë£B>ߤ=*êõ=…þÚ?˜ˆÍCÄ«?^ä@^CÄ_FÀ?'|I=#X–=;ñ=³t½=œ¼·îæ=0ñk!>Ðò‰&&<:y?ÍVÌ?†X<>‡y˜>¨>Å>ŸI¹>×v¾Â‹z¥Á¶†ÓÂBCF7@†ÍõWj?Æ •Cã&¹A"‰@PÜ:Í܏@ÛgA¯A¦!>!@ð†|ìYA
¡äBú>ôA‰H?ÑD@fÉ`@ÁX?´ÀÀÀÀÀ@b}/­¢_'Àc";np@N§ ]²@;ÔÒ(í†øøøÀ+å֛^`NÀ8À§tM@Àá'ËF‡ÀbƒDü4:@W7èԓÀ8§ÚÐ,?$
Ga"?¼bt,g¿Ø«‹¬ ¿õ34×J¿èwÒÞwÀ۞ÒaÌtÀ"cu£?šr.BýÅ¿–
!æ$ã_?¿ÝB6H+E¿ØåQC°8}@sè;S£T´dGaia EDR3 243146521062118656 _ÔyG•n?@Ÿ€@IN—°x=ù=ª=@G¬_K·Õ^='˦@%tíÏÓ=é9
BKA7B
Bx@7G¹ýú•=ëƒ]À9Œž_[Þ=Çld>5Ž>M@M>…:½cÖ¾à3½^ü?>ô>Œ"ž¾ûL>­¦Ž@!›™D,½>Ã)á@?¿AF?›ÕÀÀÀÀÀÀÀ.>)…Å3
<†¹¢Bz=©?‹ši>ÆKÞ>¾‰>ÁŽ>ÔôwÂaŒÁÊ­'§)B!jûF¤@—¹VGC?ô¶ØDw¨ÒA‹óŸ.@jÿkcŸ"AG.A°æ‹Aœ-@¥;"ð2ŒA'8KC'LAL¼?ÆB@UÃ@‹ø?ªn0ÀÀÀÀÀ@bv¥f¶½À BZ4þU@Nu}EX3@;Î.&PmøøøÀ+§¢HbtÐÀ7¹Òß]aÂÀŸÂîÀb¿¾[ª
@VÙX"¸7ËÀ8p"¨¥Ðà?¿$.¡¦P?à*bü ¿²>&O^@@GÉr¶çÀÕó}±Z@À=Š
ÁÏD?àYÊ/<!Ò@9j½GXVÀÚÏK›ë@B‡uÙU7¿åÄ wMsq@óè·B+T´dGaia EDR3 244262177467300352 cË(z
x­÷@Ÿ€@MOª?\9_<£Ûµ@Fäñ~	€<…¹\@;¦<ìô`C$JÝAìHÐ@2Crrú'Z<֞˜À76B‰dԈ<Ðæ½>…%>V¼Ø
Ø>aA>'ë>]WŽ>âeƒ=‡ï"½¬µÎ>fŸÑbb]½P¿eD¡R>%§6AÐÀXF?Û¯ÖÀÀÀÀÀÀÀ(=%A,=¤RBå?Y1?AAÀÀÀÀÀÀÀÀFuA`'4«'NêE8úE3´3Aâ*AW²*íZùFŽzCªÕÝA°:&AOÔfúßÞFÓq^C$&A'I*&?œïÂ>"<@¼I>.ÎÀÀÀÀÀ@c#¦È@ÈÀbåÛ~´@P™ðë•…@8á5©çŽøøøÀ(ïkAg§À:¼Û[¹À2óQYà¦ÀgS
û#T@W«A[´À6Y?¯ŸÜ?÷³û!ðÒ°¿üNøO.! ?éµùWæxÀCè°[¢v¸?ðÎg…ÀÀÃüMMÞhÀ,>.áBÌ@Ï°/ÜÀiãyM?Ö*\/o`?ÒGAÔ>¥@(5~
§F´dGaia EDR3 244263590517629056 cÌq]`€Haç¸@Ÿ€@M5÷Ù¯=DÈX@Fá_¯
Ì=HŽ@î€D¹ì=n÷B´vBŠÊ@4ÁµQ»¹=vÑÀ:fçHšŒ=Uþ(>]d‡=nL÷=»¦*>>R¼<#=ñ?>½>—=Ò=á'û>=õlliBáEÒ&»>çÕÂCeËF?×èÝÀÀÀÀÀÀÀ*=ÈÈÄ-	;€f¨Aýx"@u"ÀÀÀÀÀÀÀÀTpA[(ÿ ëkDÙìE€%/Aæ$(AR3l"«ÿ3EßDDõpqA
Ez&AJõm;§$ÅDŒåNECîA	¹&?•MZ>‡x =¯«>7ÀÀÀÀÀÀ@c !N)ƒÀÔMø—w@PœÊM=r@8ã»-¾÷ øøøÀ)<-©"êIÀ:bHD³Ö¤ÀxM
(Àe(¶FÈÈ@UÉ'~ŸÀ4©¬?q1?õMçä¹8À9(fZçè?²"dMô@À6~»úÀƒëá4?à¿éƒ/z~àÀ(móôP@ô-gÝà¿ü7ÈÀØ8¿âm³l29H¿Ó‰¸ëÚ@×3ðÚiF´dGaia EDR3 243157275660475264 _ÞAK[€&¡Q&@Ÿ€@IvTÙÄéŽ=uÌU@GËP» ÆÈ=Yyç@¼ƒÉ
Ü=¸—OBƒ¬ØB ¥@8"B)¨Ã=ª_äÀ:jö4!¬=™ÿ_>CÕé=¾àF="ØؽÒsu½ÇÍ©¾A>ìpƒ>»þI•=œDD?DløC¶¥ö>ñ¹?õF?žÀÀÀÀÀÀÀ%=óa*	;Þý?B±•l?ƒÅØ>kvØ>Î>c<>ÎÉÂZ™JÁÉ~NÂÓ@B,öØFk@¨ˆíËe¿@6|ŠD‰¬¡A‡&@{ŒZÖ\v_@ÖóPBƒ<¢A•Òõ'@°°/HAH9Cª²vAz½†?À›@C¡?ä=`?£ÀÀÀÀÀÀ@bwü¬»ìÀ?§Émæ@Nœ—9ú@;ú6¹^mgøøøÀ,|FÿÁ>À7öNêHÀPùyÐ{.Àa¦KnÞ¤:@VEÀ´[~'À6çégÆâò¿¯'¡YÿÎ?ÑEí¦c×À?wBZщ@Rn¨ü-€À$p¤¤@°À9JŒ/@'½zÌp•?æZÁ}οätàà9l¬?äLŠ(]O¿¶ˆÓ…¡Ê@<ø'švT´dGaia EDR3 243157550538353024 _ށJé€>c@Ÿ€@IÒ¦¶=.Bç@GÏy"ܱ=Ý@¢•í-=‰f"B°$ìB	'Í@7–šñZn=p	`À9¦ ýÌ3=Z"H>e`h>‡"·>€ã½J;"+7¼Úw½?/>Í,3½É†o=éŽÿ((>œÓÙCžº=†¼$>"ÉlF?Ÿ9ÀÀÀÀÀÀÀ#=¯2\(<¤#kC,‡ò?{=>‰'Q>¼új>TDc>¾Ž3ÂJuÖÁÐ@ƒÂ'F~B"#<FR@·<	ô?_Ò@üèD<ÃõA'ï$@Œ*›"®'A;TB¶G˜AœW%@¾åÎbqA¾S•C¦<Ap
*?½œå@<º?ٖ€?ŸÝ ÀÀÀÀÀ@bymXAÀ
©è@N¦8ì˽@;ý+I3íøøøÀ+@"{õ5À71{b{$À—kïå9`Àa¼"/È@VYŸËEÀ6Õmiۄ?Ô¹6 ?ðš}VÕ¸0?åúñý ¨@›ÙJ»ÀÀç¡í¬%€À¥kK£ó¨@	§}Ÿ-@%‹Û²"¿úë¿íÍT°@jpu%r?×Ka¼}_ý@º< ŠÌíT´dGaia EDR3 243165139742030592 _åhû?­ãú@Ÿ€@I›ûyˆ]>@GÊmaš6ý>µ@Ñö'>oћAÅqfB"8@6µ.zÅÇ.>u'æÀ8Óq@Lj>_œ'>`Ñ1=(ÏQ¼ð˜L<ږL¾G»ò½ØÇ>éÄ	>ìÝ@=!ÿ>µ±%%@"ZJCËî€?=%v@Ié£_FÀ?œËj=~n¼žpżê¹!=¥}»¶s;õ2">´Ë&;ŒÀ¶?ÔQf?¢µ>w#>šž|>GJ>ÞÄm¡rÍÁÑ»Â'jBÂ!F>@‡9Ÿ'M[?®íD•mA"Ù"@S›Ç3i@ÐÔwA?3ËA¤Þ6$@'²†Åx@ï"C'ŸAˆç?Ðj@_¹¨@Rè?²Í€ÀÀÀÀÀ@b}paÒq¸ÀÔ®" £@N·á—¦µ@;ê#¾|N«øøøÀ*þ՞ò"0À7.'•nU4ÀÝftCÕCÀb(ƒÿ··š@VÀ¤Ã`À74"p#w¨?Üâ Ög¨?ðÊ
'¢G0?ז9ă ?ø-r7gÀãRç À
›QpÔÈ@OO¿Gã?ímµÔs!°¿ÔˆÂ>NÖÜ?øˆÐó@À?ÏbɶµX'@	8B.­¯T´dGaia EDR3 243171706750419200 _ëaHÁB¨Ò=@Ÿ€@I϶Eó0¼=E=7@Gá
ñS­=/ ü@b€Ðœ1ê=ƒ.3B®¼ŠB	¹@7v¢dND=‹BnÀ9YhúoA=|0ß>'%q>v(¢>*ȇ<™j™½ €‹¼í_$>‰U€>Š¯=ê¸>
ù°~~?´@pCßáÝ>?åS?ΏF?žgSÀÀÀÀÀÀÀ,=É=2</½šB¼²`?†N>X*³>i^G>x³˜?]h®J—ÁÈIƒÂO	_B+"F¯@«ì—r¶2@RµD‡¬A†od,@€/Ù@FPa@èÐBŽØ™A"l/@²Ïˆ''2ANêÐCº1/Ax¨Ü?¿Z@@¼ð?ßʀ?¡¯`ÀÀÀÀÀ@b‡3C¿À¢Î"Ô¼@Nä뛣¾R@<úo߁ñøøøÀ,`!]³³*À8g¥"³OÀò-'§éãÀbËLßA@Wq¸ìuàÀ7
ë}êçN¿Î®|n€¿Åö¶Ô?¹'w<ä€À›~Ƥ€?Ãb[žª†À	QZ¿¬Qø¿ÿiZßYèc?úJÜíýοùñ&N?æóÚEe-¿½Š¼â@	Ÿ:ÕWT´dGaia EDR3 243178509978706688 _ñ'J#/Zù%@Ÿ€@I"Õ•U'$=]¶ì@G×,6ýÛ=^äñ@%O(>£=™âÍB"]*Bmt@5ºÎ1š­ù=' À8¥7œ
ŸŠ=¢1×>êÅ>C~>2š<"‰z½¹µ¸¼ÄT™?kš>~,r»šÁ×=á"@;¾N¿EC¥Ó‰F?qÀÀÀÀÀÀÀ%=ïlL)<ïÊBgñ?}§
>ƒ9ü>‹m€>|Jó>ô"d•;ˆÁÊtÂ*«€B—¸FU@¨ˆÂMm©@I1¤Dy½RA‡.$@yÀëÊä">AсBI—A–hÀ%@°ÝÕ%‰øAO÷ïC¦{AzŽB?Àə@Iø?í™ ?¤€ÐÀÀÀÀÀ@bzwõ»'À˜ut²Q@NµýÀkÔ@<±ž18#øøøÀ+Y¥(À7ˆ§ñŠzÀuÂeºRÀbðáôsá@WÔ`¿êÀ8
†%Lmx?ш°ï¨
?æOhÊýå ¿Ñï…SWQ Àb	'ç`?û@6TÓ@À§ý\A¤¿Ã·WU¦…@AÀtË©ñÀ='ÂH^ç@3në""y™Àû"šº8@
š, ±T´dGaia EDR3 243183870097825792 _öqI T,ø[@Ÿ€@I–¦ÑU˜3>¥Û@Gé­IEȂ>š»@öÁsq[5>B¬ïAüBçª@6@ܧeŸ‹>;'âÀ9¬¢4):>7*D> )W>]õ==°b=¨½öÔ>»žM>×0?>wŸÿ½ãyî>lü°>;AçñD,‹d?p–fA®ÊF?˜H=ÀÀÀÀÀÀÀ%>ÅK,
=š8pBæ¨A?¯Ua>Œ¼÷>¨2§>eÓ1>ç€sÂl¨Áü©ÓÂ(*BÞQFg@"|½É"UÞ@~;eCœûyA"%@\:tß@Ôõ
A‡¼AA¡§G(@žôÈ=ôÆgAsChPUA"l?Öë³@lÞØ@•¸?¸'@ÀÀÀÀÀ@bxL(ˆÞÌÀéð@N½ú~ƒ"×@<("3øøøÀ*Æém>À6nkt?
DÀV™Ø€àÀa~ò
$Õñ@Vùñù˜äÀ5ز¶•ùæ?ì¬ÝëÅC ?üË|:–Æ0¿Ç1'*tm`@=›@5ö À`ÜÊ›¿ÿ)
	Íp?ÔE-[­Ê@9Vmq¹·ÇÀ4Y·é&ôË@.f ‡äcÀú»gðŒ@	"Œµ¥ðT´dGaia EDR3 243185278842565376 _÷¹óWÆ@Ÿ€@I›Ìþq !<™¼@Gõ6à:<'OY@Q5"àŽù<Ð2ªC[‡ªB7
@6¯çOĖw<Ô
À9Gºu}¼<Õ7·>v؟=¸ P>eü=WÊ;½¯‡Ì=F¼š>ȯv=£~ª½=˜š>iaÙHHDÀTÓèDcÐ>%}LA:ÓT?ڗÀÀÀÀÀÀÀ&=$å-
=2sBtª¦?^ʤÀÀÀÀÀÀÀÀFsAp²€"®ÇE¬4E?@óâ )Af3ÿ#Ò*ÚEÖ½.DÓÁ/@õþ(A^·¢§f>Em'
Ef¡@ïus((?•¬j>C`=U¯>
¥ ÀÀÀÀÀ@bwj
T4jÀ¹˜Ó};@NÅiþôA@<<=mׯøøøÀ,<ØûÜÊjÀ8O`h׎ÀŽ4Ëa'gÀbÈñ™a‰2@W¸»k
dÀ7.sxqqÖ¿Å»•Â>€?Çéë¿Ñ€¿«µ]n$ùÀ­NÀã?ô,ë1ÀÀ
mš"à¦8¿ùnÉ*͋@ÚHÔ®÷ÀS³OL\å?õäB/u¿ÕFì@V¸Ü©0T´dGaia EDR3 243190982563599744 _üéH€÷‰@Ÿ€@I¯¼ãU£Ý<Da§@GûÍq'½<AL@û| KRW<wÍ4C½ñBOÛ@5wÈÛ7–y<‡L3À8Õç܌g<‰àz>ØÎ*>.ïQ>‰¨ë>|?Ÿ¼A;@>r&ë?ý>sϤ=s'>ÝZ
uur¾âjîDDîc=­»ÓA5½T?Î{åÀÀÀÀÀÀÀ*<é¿ÿ2
<"ùcBesX?{–ÄÀÀÀÀÀÀÀÀF«ANÊ̅ÿÕDChUE¡X¥AÂï/ABhX?ÌD-ˆÌEY=ªAÌ/ABÁŠI€DÆÒE
ôAð?—Û.?Ô°>V·@>ºMÀÀÀÀÀÀ@byD՞zÀQ¢
L;@NÖ}DÌ<@<AeóVxòøøøÀ*U]|¡ØÀ6™>ý¸§À'ªK=<.ÀbAÑlYùß@WàäÀ³RÀ64fx°ˆz?éØb'ù€?úC¢ý*¿ÊW× ?ç
w̋Ç¿ùɶyCÒÀÀ2•Ù[X?Ù]¤Ò¥z#@´Ñû–¿öÇhêNà@-Z¶óÈÈ¿áBf'ûK"@¡:ãÖÆ4T´dGaia EDR3 243816329802428544 b5©P0€
©R¦@Ÿ€@M6lЕ6<@Ïk@F!M6b'<³@ٍ%<h!C–ɃAÑŒ@/ñ]Â""å<1xÀ4°ý'†<^·L>"IÌ>:Z¥=kh<¹iâ="o8=5›>¼µ^>]sã=^T>•»ˆom?ÞdJCוç=|Ð?~ƒ F?ºî±ÀÀÀÀÀÀÀ*<Ò@</
<0ô6A£E†?ˆA~>¹I>ÜB>Y–>Œ?ÂäæÁÝÂYlëB³Fˆ@ú(a—B݌üDqÉôAQÌà/@æ­qaÑu×C۟C™îrAZ½Z.@õ8ÄQ­Ö~Cm­óC¶Ü:AFf"?ŸV»?¢¶8? ?6dÐAiAoY;	Ez@@@c?y€ü×Àk:ƒÚ@PxCwÞ@7nÃi
À4y"}¯snÀ5…½Æ=ôÀì3¸¥"À'jIÄ'À9Í* ôúÀâ""õ¿Àj;éë(@YyU¸fÀ=ød€ô@ïUo†«x¿ù vŠwµ0?㡯çÿ=°ÀNít*@ ˆ"E®HÀ$.ˆ}WÊÀ>JKZ5@ÉþUŒÊ¿ÿyú€$?ÞUP|RïØ?ˆó?]óêÀ@(åB¤'åQF´dGaia EDR3 242161427362292352 \T‰;"€!nµ'@Ÿ€@Hj{a-ò-=k8ï@FUX2!=Cþž@Ì:oó±=™šBmMAÖüÅ@2"¶ë4­3=¢ÙÀ3ylÿà<w=Ž"j>Ô>>½ê=âŒÔ=Šï¾I#à;ßtb>€@g>`ŽM<"Ý7>9¿Õ¿Àê|Cy›F?Ÿ"»ÀÀÀÀÀÀÀ =ë8å#	<ß`¦C+?o<£>[*>zV¸>Á•?þÂË®YÁÖ©‹Ân¶ÜB
_ÒF.@©¨ÓC•~t@«"D‰A‡+w!@€~LÖS•|A`˜QBeŸA"BX"@±´åáÍjAiC•ŒAzff?¾[º@8y(?Ñn?Ÿ"@ÀÀÀÀÀ@bŒekõvæÀ&ìÔLˆ@MI>ú×w@9!«h@hEøøøÀ*¸7õ:À8^u!`òÀŠçVÈý#ÀgrŽ»Þ%@\Ý=Ð6YœÀFTì¢06Š?âÛ:
"`¿Á¨ô¼<.€¿ª£"×ÀDf¿^Þ!ü@5ÔØFB[üÀ8ÉkÀ=é$ÂúÒË@ŒM'I×Q¿óÝ+ø9âØ?ï¤á½ä¿ß'Ȁ`D@*ªÂŸÖœfF´dGaia EDR3 242188468475722368 \m!0ú€P"Ôk@Ÿ€@HĨdgšÛ=yYa@FJ¶—PÿY=N4é@ü~†Zë;=¤.ÐB'ãøB"ê@6''Šµé"=¾öïÀ7¢À®3?=›T•º(5"¼ø´î¾¦Å=ã¹X½·yÆ=.:>ßâ>¶!­>½kÒÑ@
;CŠ}°>ZÅ?ü°F?5æÀÀÀÀÀÀÀ>˜<ÎB¹K@?Ž>i+@>a±=ÒC(?*›Ã%/ÂAœ¸ÂsŒAþ`yFç@±92‡""@">¿DmðâA"œ›@íqóe¶A1ý¯BNBA"‰'@·èòíg5AHbCô°At~[?ÂXT@JOÌ?îÈÀ?¥ÖØÀÀÀÀÀ@b"5ö0V†À%´ûŸdÚI@MÒö[ó@9_
€1ÅøøøÀ+KFt®$–À8a]hÀúæúz¹Àcøâ%î@@XaÀŠÕ$hÀAñâ;\E?ÓT†ó›@¿ælP¯x ¿ÄxÚ㨀À*4y) @7…ì9`À0PÃ-/À2²1×r¿ü?öžyÜÀ¾o¿ìAášÀ›Z?—/ov|4À¿ÛEÅT^ÄÞ@"àé?Â	»F´dGaia EDR3 244725351039809408 epiB·€Ž;à@Ÿ€@KPD°¦X=Èԝ@F¢Uâ¹#G=–ï@Fô#Ý=øÒxB6óBžØ@5Ï07V§Û>®³À:IÅØî=ÙXh=E¨>rnq>ŸÑ ½D‡J¾*˜½¾	'?¸Ï>­Ïø¼ˆ¿=•$$?áeÁC¾çA>ŸìŸ?íK™F?šKíÀÀÀÀÀÀÀ">VP=&<åOAíEG?‰^¸>Œ¬î>Ì}l>žÓ*>¥òNŠْÁHŒ†Âb€BÊÆFF@¥"Zx­=@;Þ«D!•6A‹ï±%@j/wÙuÔ8A<gAÍãAœI#@¥ÈèERA]HC"`"An?ÊAe@Y¬ð@ÊØ?­Ä0ÀÀÀÀÀ@bæ•vDd]À x¬xÄ@O¢äÂh²@9† pF`øøøÀ)µ§†/3À9ll÷bÀ—˜é"RÀc›;+3ÒM@UasœÀ9çø$||?ñ†oðü'è¿ó
ÓB7Û°?¯;ͬ'€À$%ÄpÔÊpÀªd°›ðÐÀÿH¼}´À6k.dò?ü§KåT¿ÝOMë9í ¿Õ"ãZ™ýP¿É¡UXb?úcZŠZŸ‡F´dGaia EDR3 244811387824869504 e¾©E€?÷üØ@Ÿ€@L"Ss=?žÌ@G	EíÞÙ!=2Á@m­Ÿ¯=l€ßB®/sAôñt@3<Èõu=‰81À8¨ŠÏZ=`,'>2Ԛ>SƒH=°µ‰>Þ̽—§î=ðŸq>È4×=íéi=4õ>WUMVU¿û¤
C—hÛF? ÀÀÀÀÀÀÀ(=Æ=+
;Ö|ÙC#Qö?l•è>6–•>¥š>sµ>Ҋ!¶àgÁ+;ÂsBŸ"Fi@°íñ;ÈéÜ@,²D‡ß±A"Âã'@†ÌíKJ—A'ØðB‹ÍA'rK'@¶KÐE=7AtdC»"_Auµ!?¾ @4½Ô?Êö€?ž…(ÀÀÀÀÀ@bó7t– ŸÀ²J"àà@P+©÷7@9WqÙWøøøÀ)<Õô^/À9Dé˜SÀ©Ðï¹Àe´Ç£îS @Wxò÷»F0À7ùITZl?õH¥Š<¿ê¤à#Հ?´,™¬ûoÀ:ßEþ>kÐ?Ðë9ƒ"Àa|{õtÀN…yH¬•?ÿ3R+·4¿××ÿÀ7h?¶¨=Ÿh¿ÄÄÄîŽ@!ç«qÞ¥F´dGaia EDR3 61042209812695552  Øݑ0ÊZ"A@Ÿ€@IpN
çï?Èn@4î½W;º>ó0g@ÏWª	ªM?2©@Aw•B
‹I@8}‹üDh?1"À8~ŠƒÌ?/÷>M¡>²If¼Âé6>8èY¾y"y>Y<>ŸD<òÜÜ=Èï»>Ø#HÖÓ@§ßCˆWT@kÛB+šÖ_FÀ?œÇj> W€¾ù¿;8zÊ>Ѧ¾@
¾ñs?ŠæÙ+	<î÷B7ãí?P>½e>›úô>Ù˹?(•ÂFôKÁŽfáÂ84BïÅFK@f)½5\h?LGuC^2A †I@?+"˦@™ø@Îà€A¬Ù÷%@qѾWjw@¾B<$A"â	?äHe@?¿p?Å:à?ºDÀÀÀÀÀ@d‰PB[>À=xÖrÒÖÜ@Jí¡'D8
@¶»§øøøÀDIªŒ±¢À:ʪ,\ÂÀr4
$hÀa™o=bÏ@C̸Þ¨dÀT©à™Þ¶4@‡‹ ¾Ñ>À|7£œÈØ@UöËA@íô؍šàÀKVûlÜÖÀOca ½àÀf
Yÿ~Ð@"Ô _¢Ç¿~ü#OŠô¿ÕÜ(ÜÈR¿ÓǦÚm°@+ÌTÃF´dGaia EDR3 68006447742125824  ñ›'@Ÿ€@JÃßË\&=ýAC@7Ñ8ÔP=Ék@ë%T_>ÕMB""AãÑg@3£NŽ¿®>änÀ52$z±¹¶=ûiˆ>i.•>Kj2¾Z1À½v6¾^‡²½«'Ž¼Œl‡>aÁÐ<ýX×>–¯Æÿ&ΩC?ˆá=Â}Œ=³×ÓF?nPÀÀÀÀÀÀÀ>i8G<«‰Bæ:"?wÿ>qט>ŸìJ>´'¹?6B"'àÁÒuÂ'B uFÞ@"þìkŸéj@*X˜CülyAŽîÅ@gåÐ.«îþA%7œA"šAT@œDB´ Ô1AbœBÿv1A"Õ†?¾‰°@Aöp?âXð?¡"ðÀÀÀÀÀ@d‹E©!˜7À9¯lÿ¼ˆ@Ly	ó)@ÜS…×V8øøøÀ®ÒF(§ÞÀ;ƒ(¯ËÀ™­Èíì Àf˃¿L/@IŠ1\騘ÀVÄì6
‰@ ''mÀ
?—q± @
æXÎÊÀAʓl•ú$ÀEEÞ aÜ¢ÀQ̼,ÁEÀL,ÞP³	Ó@$#aP y¿æµkÙ¼°¿ê¬7¡^ñ ¿ñ«Ií=@%ÊÌ?›úF´dGaia EDR3 64145989401512064  ãäp€VZ@Ÿ€@LÇÙµê>—l@6ÏâÑñá>?éü@Á±·.»'>›døA'0›AæŸ6@2‡
6žgÍ>ÔÀ6äÐr:
>~(=dÃ#½'^¼»X=s0<›è8½"U? "Ͻ)%$½CõI½®A‹ŠŠ?ÎbCõõý?{™½@ÃP_FÀ?';S=b,+<˼‰™½§›Ø¼Ïkо3á–-?î¾1<f¹ÉB·õƒ?…C>ˍé?)ÂZ>ã'>šäÀéA?'zþÀÙhèA.ôF¢@vÃî?Ð÷?iE.CÇÞkAšEc@I$ͲxA6ú÷@ŒµÑA¨­Ü*@°îÐ@×ð>B§É<AŽìÐ?؜~@N`?懐?µ‰0ÀÀÀÀÀ@eg¯úlpÀ7ùǽ)öó@N*p¬¬l¶@0¬º½?aøøøÀib73XÀ;):˜Í‰ÀÍ÷fª#¤Àf¡i>5t)@CŒHžÀT'X4æ¹&@#19Š2ÄÀp¶]'Ÿ@ߜº_—FÀA")h;ºÀK̃4Ëç!ÀO2PVÒÃÄÀR%вtR
@& C̄-¿à£ïÜ°¿éÃô¯Üš¿çœw×£h@#¿à²ÄU8F´dGaia EDR3 68203225963356288  òNyà€07D@Ÿ€@KTÆt"$=j(@8	TÐA@¶<éòá@k"k×=7 #BÙ0
Aç¿ñ@2ò-ºV=B¶‰À5ê¡žÀ=
t¼ÑTH>^2•¾;ø=¦€¾¾¤><M¹>^I>›ÀE½oªt=Í/÷ÌË@ª®¢C£.Á>>å˜@Æ_F?©"BÀÀÀÀÀÀÀ=‰]ü	<sßCæ?£w>J£>™‡Ñ>¶2d?/&ùšmÀf³KÂ3ˆÍB¬ˆFí@ÐF¶!%ÖQ@ÜyFE0ôAr­@°ÆéÈ&uNA'ÆC…ñA'œ@ÒÈ¥=êAþ•¬DSöAaGÀ?¯q@Eà?ÌX?†¿hÀÀÀÀÀ@d¢Þ&@À8؁xSYH@MËÙ@͌@¿ÆS/øøøÀ2%ζjÀ;|(üõIÒÀ
¿—9¼qÆÀf'ü'¿n¢@HI¡—ÀU¢ÒÑω´@ Ì㒾f;À
.(fX@íüçMI$À@èuc£ðÀFº€4.ã£ÀPª¢ÈR2pÀJ£2Á3J%@$˜ñz
Áo¿ä&Ôœ ¿ë™ÔV@p¿ó`Ž"²Ý$@MoڙÏüF´dGaia EDR3 64695543352596736  åØAN˜=@Ÿ€@K;5342–=9EÛ@6³ŽòõP´=xL@Þy‰=NˆpC7ÌB"´@9Á"+31]=~NŽÀ?{ۍsÓ=2ØØ=å
3>>c¾²É½™P¼¾_H½kªŸ>›ó=Ø×
½æhì>L#àྀÙ+CaªìT?ŸŽåÀÀÀÀÀÀÀ=³‹\
=4öÀ?Þç‹?|Š6>y²>³J‡>'ç¸?
!HÂA"Á*ˆ"ÂãíB±Fö@»'AŠ´AÞDOÄçA€†¶@'Ex÷nW"A%©-BՄîAÖ"@ÂZ™já³µB-|CY>•Amà?¾}(@:… ?Ôýà? `ÀÀÀÀÀ@d¼2P!§ÿÀ9ù`¥±A@LÂRŠ)ï@	p±ý7µÀøøøÀv÷NXìÀ;õšNÒªŒÀ@H'Á_œÀ`9I¿¼¶@@R¿ºB[«ÀPL̖+…E@"*nþy€zÀ
Ó¸·Q‡(@-†û²@0ü©(>G€ÀN}OÃ	)ÀF©9\\À>¡ýHû|Þ@#&^öÛÿ?ç†Q¹Uà¿ú앥=&¿ú¾…Áe\@+e
èÂä[F´dGaia EDR3 3395353376145916416/·èÂâÛ¨@Ÿ€@SèøD§Ö=¤;â@2[TG½ÀÑ=Pbì@¸woaž=´"áBjþ­AÎ-œ@%"_"ô'=Ù~ŸÀ7g¨ï÷6=ŠO½ÁU4;°l¾<[é>°[½½Ú>Û¿ŒÁ>š°>'øð¼­&B¹¹¾º\ªCßÕqF?¡"ÀÀÀÀÀÀÀ3>ÁI4 =1Bå@¢.É?|§ö>?6¨>{å%>lÿÃ,"¤Á_5BoœkÁßÄF¸@¢šT€5¬Ì@/µÌDXӟA‰ö'0@zŸ.mA`GB-8`A–0@§»¬›¦®¸AÁ¾Cš
9A€Tö?º2N@.P€?‡P?š°ÀÀÀÀÀ@g3Ñ+WÏÀ%ւS-J@Tâdœµ0Àê*×[!øøø@¥üø8xÀ7 ]ÁÀ{‰ÄÙ{°Àg"´T÷™¹À2zÔcknÊÀBH‡ªuŒØ@0ç–qçÇ?ñ¬T…ÜŽ`@
2
\0?:ÀDïUÃDPLÀ\¼×€žPÀ0°O.õ¼¡Àgê/U²¥@1†K!÷G¿Ìa¬g5߀¿âWü›j쿧.™ALž@ ªwW˜BÚF´dGaia EDR3 3392853670818905472/Öp
}€$àEŒ@Ÿ€@R‡ñEèó<Sx@.LxÍ.;ÊT@¾ã,,<kJWC½FôAéŠ@-•MîüL'<c<À9*ãeæ <M€ž¼"ŠZ=!";de÷=l¡=Ri%=E¶ý½õÂ>7>x%Š¾óyž–›¿q¬D
r$=O_¾@f^ÏT?¼³vÀÀÀÀÀÀÀ0<ż?1
<«'C+š?w[°ÀÀÀÀÀÀÀÀFŒA¾Å{Š"!B'€jE—FÓAF¸þ/@öD&ʽŒB	ÓE0ôAO5.AN>—nšBà9E'*QA<Ý?sy?˜À?³p?+'A*í?n£E«à@@g%AŠ­À11
ƒpI@R›wv(±À·$®HDÀÃÁÉôŠÀ:¾+d–ÀØü%"]¬@^,Z<À93ÈÓåæìÀƒÄ/œÀeàl4{GÀ/¢a‰Ñž¤ÀK/.ÏL@0Þ·8^#`¿ï³­¨ @ˆ.|ŧÀ<<j'¦
èÀ[\SïßörÀA>½4 ÄÀE
>²HÒ@2såõp–¿åùΆ4¥ ÀvÈp
E¿æ–ŒòÐ@-šæ<ÍQF´dGaia EDR3 3395494938268305408/8¨ˆG¸F§@Ÿ€@Sžy¶	=Kö@2J½9Œ=;ãŒ@–™p5=¨ûãBž4ÜB({@/XI‡8÷â=Ï¥ñÀ?VÓÚrDp=ƒ$¾
ƒ½õêù¾''>¦É侬¢>"áÔ¾ñ?>jû=øðJ¾Mb&WV¿UÑ^C¦eò'Å£F? OÀÀÀÀÀÀÀ'>úš'<()`B÷¬7?wŽÔ>T$ž?4q>J}>Es6Ã
ºÀv²ÂAØÂÆÂFS@§Í닺YJ@k/D§ŸÇA‡ÒT$@~™)©EíATÊÅB>ÏA"éy&@¯FœÚZmæA7žC®è—A{ޜ?¼½â@7ÑX?ÑrP?ž0`ÀÀÀÀÀ@g š4
Â@À'Ád·8O@SÁqBäùÀÖx£¹øøø@]øƒØÀ9êÀÕ©À
Ö͆»òÀb«cu‡]ñÀ*;—Ù6ÓÌÀ?ˆÓEs¾@0օ>'ñ3¿êü[€@@¦½S'þøÀ¡$X6ÀÀZ¯z¹ÌÀ'P&² -^ÀFZQÝÁk@1bõ5§1\¿¼pR^ÐáÀ§d2ãô?g[Ö¬@(zÃý±AF´dGaia EDR3 511349327277309568 ­¾€\°£@Ÿ€@;ùL½'m¦>7@Nú§M—ÝO>L`#@J9#à>š2¯AaÚÅA´ü¬@4	IßœI>j<‰À%ÉïãÖâ>zþ¾ÏžI=Gâ¾næC=•&<îD­=s;TÚedù>•É¿â*lh@µùhD{ºÛ?Ó1&A©Ä_FÀ?Ýz=T,Ö=¢
Š=Gc=ŒQR½&ˆð¾ªG>ÕxøP=(WYA?•RW=Øcò>Þ1=Ƃ>•w¿ÂÞÛBT þÀz¹£B2WF¦@xOž¹ú~?]Ó´CàsA™³R9@Pƒe£æ[@ב°AâA¦O{G@…oª?"éâA	ÍB˜eAAÙ
?÷v°@Hm?ɐ?ǐÀÀÀÀÀ@`?"ÉìF-¿µŽþ/H‹¿@J{˜^Ðh@GÁòkÚóøøøÀ2»PŽ|À/mäs‡²iÀÖäô¹5KÀb㧸¯L@fˆm«3=¿Ö xȦƒÀ!m*îƒ@!aüI@å?ãÿ(Þ]APÀY'´À@U¨Ó—À{Ý@3ˆ>BÒÃÀ<†€â}ÿÀé%Üoî¿ÁØ<Max @ÑãØ:&?äV/I֜t@Ž½wL¼F´dGaia EDR3 511372588821264768 ©9€B
Ñ@Ÿ€@;
Ö@:@"<xÊÂ@NàØÒǍ<ˆÄ@™üüÕªú<Ó®hC˜ßB'»@Bk%FÚg<—‡À3¯Tùr¼<¨+(¾À›s=tã¾Éx¼3½í¼Ö`Þ½ç@Ç<ÕßÜ=;¿¾ýH!ÈÅ?¢è]DC"F? ifÀÀÀÀÀÀÀR=Éc^!<­hb@"-°?"Mÿ>"©e>Ö÷w=¿ÿe>_cšÀB_&LAéöqB%F@ÉmLM².AU"*DoõÓAv²W@ –ó"g*A_
LCROAˆ*ÚW@ÐOÞôVôB#å›CËÔ9Ac
×?¼#ª@5t?Í8?%°ÀÀÀÀÀ@`3ýðŠ§¿Ø6wßXR@J7as<k–@G"ãíçu¡øøøÀ2"XzŠÀ.ÙÉCμ`ÀÏ
C
{ÀT+Òs>"@Xb"·¼<¿ê¾°£ÍÀ…ŒžÜÅ\@!œ},6î?À÷ù®ú_@@P† õÙÌÈ@Aº¢?3à@3
ʠ܆§À:,ô*Pð7À&g/ªÊy¤@<ފ4?ÆQ‹é:@?Êoš¸–»–@+IxS'G¢F´dGaia EDR3 253663143624740864 …1I\G]WW@Ÿ€@PµxUïF|<^{@FrœŒ/) <
=b@ ^"ý<Š^C†$úAÞ֑@-ðšÀ[õ]<ˆ›À7}}¹nl</ó½ŠPJ>oqb½Üœž>¼uÁ½Ôs&>»ÑÐ>E·}¾![<ú>Þ½Ÿ¸cd	aÀ'8œCàFW=9f@
&8F?»Ë-ÀÀÀÀÀÀÀ*<À&.<áíðCØ­?YPÀÀÀÀÀÀÀÀF{@ÿ·šíõ`¥A´£CE³ÌtANs¡+@ëûl1|9AɔVE#°AWÌ,@ù˜Ä¤AyB4ËE.çACx?Ù°?œöP?
2°?/¹ðAŠyS?žÅEœ@@@@c½êB¢šÀrUô{ó@Rh9Bœ»@6ܐÖ'[çÀ:~ÛmçSÀ4›Õ$À]7\&"À$ð«ê´#%À:":Ç:¹.Àù'3¶p¬ÀiˆtÄp$@T³9¾]À%š¹ç@@ÔúëÆy,Àȼz'ü8?ñtßs9³$ÀL¾W&yÜÀ%§d'9*@"&Ç,yŽÀ7Ù*A*w@›Zf]YÀ¸ö'šJ¿¤d?ÊykÀ?éFÚé@-EëRÁb!F´dGaia EDR3 254952183569956096 ‰Å©e½3/)(@Ÿ€@R7EÀ§ì>»8|@GšWûÅ­û>Zjæ@=œõˆ¡I>»Á¾A\ǟAøÉ8@,·ÑGõ£Â?n"À;•³ÂÄ©J>¹oe¾76>"Ä\½Ú>0Œœ¾x+/<6Ÿ¿
•µ='ú>7¤c=»8= î¤C—
ÿ?'I?†}_FÀ?5j=¢‹z¾@&=!u•¾2_=î7d½Ïgæ?R™""=›þPAMÇ?€G6=Ki?xÌ=™Â=—EÂÎ@KiHÂ?ÏÙA­²XF@vg<
Ú!?–a»C˜$Aši
@GÅsρ&Ž@˜µîAeòA©*¬@€o,,ÍÏ@ëyGBŽïKA®?ÌÅ@LÏð?ì ?­…ÀÀÀÀÀÀ@cßÚPǐº?ý£>ƒ©>X@SR'/ïŒ@8…
¢™¢øøøÀ$Êíµ…—#À:‡c6N³LÀKð•·ilÀgšÓ5@Q³%	é(*@@vð@kóÀ€©4Àaÿó1Í(?èVËÖk HÀBÎ쎲^<À6ӊÒòiÌ@:D'v:ËÀ@ "m®…@¸|+¨×¿ðÂTœ="¿áЪ¶*®?ípKØ;x@
Т^"‰F´dGaia EDR3 254409986895937280 ‡Ø‰>/§Tæ@Ÿ€@Q~&˜Æm«<"æ@G·ç¼'E<Lâ‰@Z!]ž<¾(oC:à†AØ$:@*Ïrò¾~<<ÍAeÀ7u"5ÝjV<ÿ>@^Î=—ÀP>7Kh>ŕ½Þ|>ÄN4>$Âï½àM´=«ÝT<½[ºììèAZSE>j>4³BGŽÄT?Ä>ÓÀÀÀÀÀÀÀ7=£)><öÿDC)àõ?¼§ÀÀÀÀÀÀÀÀFùA:°—ɏ•ãCpioEã\éA!Hì:A+P&!w+»C›LºE4%A'X;A2º·U"ICpïEŸ4[Agþ?›QG?o>Áã`?àÁæà@I«EÒð@@c±¤ñÝÍ?àLøÝ6›Š@RËìÀÜ J@9[ò-A@/,¿¨1=àÀBÙØQøU)À[oµôÀ&*È'×™À:®X~árÀT³ì¾ÝÀj¡mÝ_eª@V%ŽÍ™@e]+êc @ìŠ\K§\À™ª4Ë>X?豸ôÀÀP'òqÀÀ^"ýŠÀ@@5íkËr©ƒÀ9ÙV¶?P@H§ÐÍKÀ©C±'¿Íp€\Ið?鸘¤:²N?ùû¿: ö÷F´dGaia EDR3 509478503946824448 r«]ÐR'@Ÿ€@9ܹ\מ>‰Ë6@MŽÌ6¨>"…_@•6¯ž>ïõ÷A"ˆB([t@B"y
†*þ>®t"À3ÿ'Ͳ.>¤C¾ã/â=>&Ú´¾xS"½Ï¹Û¾n?"½E%a;ÐÀ=ËV¿(n86@JÍ¢D†¾"?âjÍ@_Q$_FÀ?ŠÇÁ=Žšµ¼/W<…(=¬³å=Ì ½''_?=b-;ö ¦BxŽ?Šä>5·I??>Ò>ë/çÂçU·B;â2Áð0ÍB!:ÉF@@fW>WRâÛ?[£C¢ýA t†8@@©Yƒ­,±@iõŠAÙrA¬@âX@sꦝìw÷@'îB‹"ÊA"ê?ü9@B²(?¼ÅÀ?ȞÀÀÀÀÀ@`2P‡WmjÀ¬.%‡Lñ@Hç®BĉŠ@F%†j›YÀøøøÀ2µDü!4À/õºÇçbkÀ«ŸrûÚÀT{hŠ¿F@XȜˆ™õÀ·ªa¾L€À	>¥9M`@ €‹§éã¿â¦«·1(@P6._ÂL@	LŸ4Հ@)å«"ÞÀ@D×ÊCìÞÀ%áå.ƒ?ÿ)(£Ø?ÁqSÉÁäÀ¿r÷†@@+"$­Î4UF´dGaia EDR3 509501357469773952 ɐ°€.J¶¹@Ÿ€@9H)^èW<âW@M¾‡Ž¥Wó<D%¼@_ˆ˜Ç¸ã<ž'OC°ÅWBz"@@Oà@>s<N°—À0£_–J5<_è¿$t>ÀW¾Í>
=Ǿ· =þd¹¾x¯ú½êÑ>=ŸË¿,‹"œ—@ÞóÿDº?i="fô@`&¸F?£ßYÀÀÀÀÀÀÀ‰<Ãòm',<¬Ž@ø™‹?'Õ`>…¹³?ۇ>pvg>‹LÂп¥Bb%¤AšÂg F¦@ÜàDv•"wALLEã(Ah*€@·0>?HÀALÙtCçÔA~yé†@á®%"ÓAø
úD'ú¼AU?¶pç@#sT?²~¨?"hÀÀÀÀÀ@`&´c¾|ÂÀ5½wª'$@H۟Koã@FaŐÄnQøøøÀ2®ÏWÏ<À/[–U¡'Àã'HѶÀW$…ƒžV@\Eö暷FÀO®Ø¾©àÀïh˺@!°/eÌ¿Á˜ç	ˆ @KA2…'Ùì@3w¼ŸÓÒ¤@)™¨ß‹e.À>ÖMP"AÀ$~ÍÒ¯¤ó?ûɴ–çø?ãàu{p9?Ö÷Ŗ3ïì?þ¾&¼b­vF´dGaia EDR3 509352785963230848 •©±¦€:†?ü@Ÿ€@6줤{Ù¤<Î"'@M¬åPÏ£X=!O@ Ùxê=añÂCG7BH©@A\P2í
=SçÀ0Ì*üÓ»=1ê¿
rH>"¾v¼®¾´0¾`.J¾£š>wî=¯ÓܽWò*¿±£¡¿ šYDmr'>,F?©2ÀÀÀÀÀÀÀj=Œ/?s<vÛB|Õ­?xy>؇š?ì—>Üõ>̏ÆÂÒIBtʞ@ÍrûÂZFÖ@°Šíâ?Z@ê±DþäaA"öFl@'P*™ŠPÍ@sC´A"YŸl@¶—óÍ
µ[@Õ¤ýDX•Auz3?Àˆ@Dä,?æ5?£'ÈÀÀÀÀÀ@`  Ñ–¦ÀöRºïۂ@H}."""@F¡|h¸øøøÀ2]i^k•À-¼tZNœÀ–š{h¢ÀTŲaÑç\@Z‰çSÀeÏ¢˜À¨DZ.+t@"¹Ò'W@¿Óüÿh²Ð@OØÌöGà@)ú•j,@)ûäihÒÀ8ßà(¦E4À&eËZC@4V¹èl2?ßÇ€?. ?ÓKECãf2@FE8ÒðÅF´dGaia EDR3 510033692897797760 ñ§f€J|oå@Ÿ€@5b½
z<Àà@M…dµ
†¡<ÿB»@|>íS?ˆ=Dž´C$ãB('@@V'eÁj=ÍTÀ.[:jh6 =,òP¿ɋ=þ.ß½Àn"½"	K½¾Û]½×Я=<)¾d9ì>v£î¿	Ea^@GcDƒŒ0=úþ¶?ÉGF?Ÿy>ÀÀÀÀÀÀÀc=‹…k<NZB4•5?‰³o>ӄV?3•>Áí¼>¸–YÂØÒBp½Ö?ÀMYÂzËFw@µb–šs"@ÂÑE6åA'×>b@Š2ÐÒ~3@°×•C³£A=dc@¼!Æ&ȋ@횻DqjAq¾È?½›E@:ð?Öb`?Ÿ} ÀÀÀÀÀ@_Ô¯à ÀP2}EãÉ@G|ɬ˜@F´¹%û³øøøÀ2L¾F=ú|À-
AÁ†2VÀ¼æËÚÖÆÀV?\@\á"è1Ö0À!÷´Ü="LÀg#ͬg@#i®JÀø¿ã0åگʈ@M\û³#à@5æ4¦0NL@%ÉËo­5ÒÀ8D:¤×é À&Ch)¹Z@â7ßÑr?ëÌu"áa0?¶bÙ$bx@!ªMqàŽáF´dGaia EDR3 509656075069639680 ©€%Lö†@Ÿ€@:Âõ™àj=0G@N-uluf=`&Ÿ@Ï;tÕÑ=ºŠ'BN|Aʅ @6bՊ@\=mznÀ&À­/Y³(=†ø¾öhR=ANY¾>» =Ԙ²½Ma›=¦e%¾NzD¼'‹£="û¿­¥ÒÌ>_ÙD"´ÜF?œðPÀÀÀÀÀÀÀq=ÚË+z(;êç_AG-å?€Wú>™·?éx>ZÁ>fÓÂÔV^Boi@ý†ïÂçõF@˜úq…ã;­?ŒÛéDµ•ŽAlq@j=]·j@@ys§BWkyAœD‡q@¡(›i(1@š_CâfbAƒ/•?¿ìþ@H§?íp?£Ï°ÀÀÀÀÀ@`8TÚ/E¿üo±Ù4&Ø@IžŠ²E#q@F''UTÇîøøøÀ2áY#ö'À/íT§—ÀJd[wHÀ`þGºõq¬@dl¸mNàÀaºŽRîÀ¹@ÔW(@ ˆñÈ¿ë·?àc/‰K1h@%©r"? @Qqi÷ý@*£ÁCÀ>Ѫ!ąÀ 
›<,:
?Ééc{¡@@Öm§¼ýÞ?èXÿEߐ@(|ó…vF´dGaia EDR3 1937745418388813696äA14·€Ғ@Ÿ€@uÅ#Ôt;f>à@Eó%N£=u<x@ ÇÅZk=9³ÑC9CBϑ@B*¸–bH>Q¡ŒÀùŠÉÆ.Û=¥ö±?cíƾÕ8ñ¿U`t¿$ý®¾ó`¿*Ué¾ÚóE>o¹=ƒ'?`ä"ƒ¿†¤àC݋>LÌ­A•¯Ž_FÀ?©ÌÌ<
å¼æ`¶½â't>4+辸¾2æË	>¥07=ŒBŒå8d?n}ð>­?PP>†ðí>ô¶ÂÌÞÁÒG1Â`.ÁôyFž@ó("Xq<Cˆ¶D&oAW5øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@Z5Ä)Á$À.þϧ`5@&Á#'Ðí@Eû>ðôžøøøÀ/©%ôíÇÀö;ðœÀ'7ғºœÅÀ=kï©È©"@[«åO0ØÀ?Ú)÷MÒì¿þ´yb¸@0´å—™}€ÀÛð\@]VÁÝÚàë@1jš¥¸ìÀ'òÓ¢°ëºÀG…Z¾õ;ðÀ1€ãgŒ@ŠÆ¾ ?Ùêö'P£¿¹ õráÎ@¢ÖìÂÄF´dGaia EDR3 1937965453857227520å	P#ƒ_wY@Ÿ€@uÈ*ÍÛX?¡@F?½"ídç>ó93@§Í¯÷~¶?Ee¶AvˆBðX@?ÿó¾È?4³MÀ^?l?%́½6¨Ò=äÁ³¿
p3½·S ½Ê_¾Ië=éé8¾c¼4$¾ 䞈‡@ycCí|¶?Â1?NF"_FÀ?©ŽE>*5¼=›$W>F¿†¾_£½Ÿ
½÷ú.?ˆ‰J1<›@£@ò=?‹Œå>g‹>wq=j_>Ó
}Â^é?BMRÖB4ØëÂ=Fˆ@YÐw"ãu›?- §C>£A¥8t@=kÎ÷êç@À}\@œƒuA­UÍ'@f*ãGôãí@øî³A¶`A™Ì@'(@" ?Õ?Ãj€ÀÀÀÀÀ@ZM=tÄ·÷À-ýÚ3£½@'ú¯"öP@F2.åEãøøøÀ1_'%	-ÛÀ¢` À&ôž
}¶ÀBRΚóT@`Ú6"w®"ÀB¶Vݶ|Àdޑ²i@0R¶PuÿÀ'[+–÷@[ˆV{?'¢@D˜ÊГ5À1‹í•w›À\üqç#ÐEÀ1(ê`ª?í‡^ô3«À?Õ(Pw¬…@¿ÉñŽš@çê˳–-F´dGaia EDR3 1937377563030306688âò¡;¿€ƒ€G@Ÿ€@v•<²'i<Kñ@F¯ "áúV<3ø|@ ¼ne›¨<'8ÖCì^BÏf@BTülJ'¿<q(JÀ#œuÄ…"<aWæ½Ýßo>[2¾¨Ôw½¹½=÷~½²gU>l¥!¾OF
½+"¾<a9íì@'YDb=BÅV?£ŽòF?ª^¥ÀÀÀÀÀÀÀ9<´µ¾><ÐÝFBÏ"Q?'ña>§ZÉ>%V=>¥P>wƒ¡Âã«Aä¡£¿òãŸÁÀŸFó@äcèº,@mA‡þE!1 Ab*ò9@Åõ!©Ð€EA'
ûDõXAsaí:@æ7:
©EBôD¬f¹AQ¥?­ëB@ñx?‰·Ø?"+ÀÀÀÀÀ@[>»6ç'À.ʀþÌO@0ȱO â@E˜BI©=	øøøÀ0×&—Õ•À!š0ºì5hÀ&n­Ðš,ÀB¼wGE@[<ÐRÔ"_À?¹À±׎À'ž'¦è@.Ü´ä½æÀ†'¯:ã@[S':©*@.¦D¡rþÀ'²>ôþÀAÏN^{lZÀ0_¶wÝä@ì˜.œb?àê/ˆ	¿¡¥ÖZÿ€@&r~KõîF´dGaia EDR3 272406037306137600 ÇÇÙMÜ¿¸ @Ÿ€@P¡w'Ïj®<Ž¡@JÄxÑÚ&Ô<S°j@W3Ž4¿<ÇJnC<yøAá²,@-ë˜ôŽØ<½>À7ë9´mà<£Æ=pRÃ>§XE¾?ô9>zò5½Ul">-P½‹dJ¾'l%>P>Y¾.S–"?ÏÌCËåÖF?®¢>ÀÀÀÀÀÀÀ/=å;2<™TÕC%d›?'¶¨>²öÕ>v>98>¤!½Â¥ùÁ§ï@Âd-ÚB	¢@F˜@ڙ«ƒÝø¹AιÓDƒÃ'Ai—&,@À¶"U¡ö—A÷CŠ"!Ax®-@ږ]áB¯´êCšð¨AZ'y?¨$k?ìq¨?hˆ€?pZÐÀÀÀÀÀ@bò˜ÓÞbÜ@pžõG@RyIOðM@?fÆ·ÁŸøøøÀ+¸,ßènÀ8íÀã`ü:Àg"4þ­ÀgñIªÓâ£@Yéf´\ü@'?ACx?¶ßFâ쁿æSµoR`?ç~;â~ö@ÀFa«µsô@$
ò tÒø@?€LƀþËÀ?Á½'¯7¶?üyª/xb¿÷""ìçãÔ?Âó¸š]î?ê‡:öòB@µz0Ê4F´dGaia EDR3 272094222680305408 ƬAK¯#‹œ	@Ÿ€@Q9¾´Hƒ<Œ1p@J^Þðïq<j@§@cE9Üt.<ÀÓ2CXŠA÷Ô@1:ńîæ<ÓPÀ9£-6‰âU<­o¾>¿=€'1=Œu—>'»£¾ŒË> wW½¨¬-½ïY–>¼ƒ)Fƒƒ|Ax¹DÎɒ>(lõB	²T?ʬÀÀÀÀÀÀÀ,=ÜQ/=K÷C^H?¯¡ÀÀÀÀÀÀÀÀF†A<9ýD|øC"&žEÁºCA oR.A/¬çJr½5CŒÕLEfOòA$Å-A1¡´UwÒC@Ò7E»E%At•?˜ÙD?5À>Š·à>ßW A4}?϶@E»€@`@c¤¼X³h@	6ݦÌ*I@R¯Ý€O@>uם¤À71ڝÔ<FÀ3÷º!sPÀOÐÿ²"À*gh'…¶À9 "P¸ÈÀ!90[ÚÚÀeÆQÚÓ@Vh´ˆÃ1Z@%"%/`?çè*Q3» ¿ìMä @k!ÀR6À;i{kº©hÀêf¼R(`@>ªA8Œå¿À)õRLÃp@‰P‹A¿ûFBÆäèN?Ø…ñ˱(@¢À€2@$ì·ôT-àF´dGaia EDR3 271838238331253120 ÅÃp1€êg@Ÿ€@Oöü:"à<Y^0@Iîw"÷Þ"<+—y@"[ä<¬Cw­AAÑ¢P@-03t²Ã<œ¡•À5Ù€Ûz<rxê>‹ø>×¾J>yKO>ôA>qg½âs
=&Ðb=žiû¼²y²²¨
@y¿KD¹=ãçðAƒþÐF?ÁEÀÀÀÀÀÀÀ3<ÚW?7<‰"]Cke?'‡ÏÀÀÀÀÀÀÀÀF±Av‹âmiÊC-E‡ÜA=ût4AîhÓõC)ODsSADÁh3A
Å'k·dèC,6·D±$A4zÀ?›÷?'5@>ؾ€?@@Æ "?x"ýE«à@@bô¬&Y?è_—¢S£@Qî^íX¸@>¢¹ã(ÏÀ2ýP,¢pÀ5ò$9'VÀsZDžû»À+!^«¥À8丣7ïAÀÇ×	å"Ài­þ/M"@[·tÀU@ÓtSph`?Úù(ã¹`¿å2­iî³@?äw˜4úRÈÀMT},œ¸@1=±tiBà@6û.°cjÀ@–*±@—òf|¿û»¬¨¹-^?à`À⠎?å'<·´@=?õ®p1œÔF´dGaia EDR3 271838242630996224 ÅÃqc)Í4€@Ÿ€@Oö¯H+¹ó="Ô@Iîyͅ"=Q™/@Íàâwà[=­ÜáBQ¹A×8@.<"ýI¼f=ÀÓ«À6;eiGïž=]>)ù¦<ñt¾"Í>§rP>ohD>¦¿º¾]"R>2V?½??'¾Fÿ¯®½ÔÝECÝx+F?¡Å˜ÀÀÀÀÀÀÀ2>
¸5;ð»ÂBè'?~ã+>ÀiN>̊]>]â>ÃÌUÁÄaDÁÙèŠÂ1Â3¤ F¡@¢­kÝŨ@Mœ½D:	PA‰í«0@ÚîñL­<A¡ÙAʖA"õ/@ªˆ¹<Ê
BÿâBÇÉcA~¹Ì0/?Ñ!Æ@)˜x?ª$ ?©PÀÀÀÀÀ@bô£1¥Óò?èW%¸`·F@QîD79ò@>¸â}†øøøÀ*¾ðR*k6À8œú"Ñ­EÀ¾1	3×nÀh¶/ÿ~k¦@Z¬L›˜@Ü&ý'`?âo¥7µc ¿ØuÓ:Lç€?ìÄÈ:ˆ08ÀIuDm_˜@*"&ç'û@6ÜE˜ï[À8µž/ˆ'@¨›6_¿üå	¸F'?ìèZ†pœ ?íë,éÝ«@&\æþF´dGaia EDR3 245935123070635136 i¼±j̀1\›ý@Ÿ€@Nœm§±&<NÔà@GǛޢój<¥Ò@bãö oÉ<ˆ«
C˜¿A÷*;@1åKeìUv<"OFÀ9/[ÓncI<RÛ>qè>_»'¾i)>j>8åb>di9>¯'Œ=¨SºÇÀ»>e™ä@Å>D &F?²DÀÀÀÀÀÀÀ><¾ÀNB<ÿøuC*e7?ˆW>‡My>ßñz>˜]¨>jÓVC3E.ÀéÆBlbAÂF4@ë–)M?¥§BP•D‡n|A\ê±>@ÓRûÈÝÙB–/ÛCƒÁ_Ai‡?@éÛeI¤¶CÀ‰C¦É%AO?¤Îr?ÔgÀ?JM`?^' ÀÀÀÀÀ@c)Ò(C%À®d¢=s¥@Q15ôhIò@:88ëúRøøøÀ({ˆÙîºÀ95©C˜õÀoF_IæÀe݇aW¿a@V*Ï =&À(‰ïr?H?ûS]¸:пïP¼ëcéÀ?ÞrÌ¢Y8ðÀ<%Cé‰ÍØÀ]ÎðXWp@o""ðõ¬ÀBB0pؤH@ªŒ<'V%¿ã8¼d?Ç~-恈?Ô,çJTÜ@,–Áõ¶F´dGaia EDR3 245616672715878656 h›$±58ú@Ÿ€@NŸU4´>QP@G-N …&¥>SÆ@îĀš®>…1Aš 2AùÉÅ@2èŒS7"£>ˆ«HÀ8Øß¡œÒ>_}…>˜¯#=íþ€¼{ø\>®‹I>
E>Å>ær½!i¼8î®>¡›
ðî@CD&'?aÇ@G¨_FÀ?–6'=2=	Œ¾?'Û»‰*=ü
d¼Û¬Œ9>̲+<;¼Ê¶Bë†É?‰Þ>¶éÚ?N¦>'là>
«C*H&Á/GBaØAó¨Fü@|xlŒ?Y>DSÓA˜Qý1@IÜ&Ü%ò@"aA2ÖA¨oh6@"öžü¸Ì@Ó7aBËCçAsr?ÊÕ¿@Wß°@ëX?­è°ÀÀÀÀÀ@cCI³#RÀänìME@Q ©åÝ"@9	¬'NføøøÀ(}Õ§Ë8À:5Ó
'»àÀ"Ô`ŒÀfNÖ©þ¶ø@U©i'ñ€À/	ÿâ,H?ûF–ï±À¿ÿªý*"#?ôÒèð'E¸À?¯¾.ÁŠÀéékJÁÐ@oÓ±¬À'¡–a!ç;@AÚ1P×pÀj¢¦Î?€Å´¤Ì'?îA¯4»cþ@$ÒDTaZF´dGaia EDR3 245268956461707008 g^ÑT¯­û\@Ÿ€@L*_¹#T=d'@Gn	Yúі=0Q@>T²'¯6=Œ²tBšœnB¬@4ˆô-¢=²þáÀ9ԉ¨+Ì=izµ¼ˆLͺ¹âƒ>6§½'-=b«B½Ç +>Â8|=Ïz==¾ùé21?1úC¦øK=ú4[?5ßF? 8áÀÀÀÀÀÀÀ$=úé	)
<ø´Aë'?ƒ¬=áéb>ϚÑ>Xð>ªd£Â[Qοê#Áá»0BSµFS@°cË<î_@fVÊD'¹ÒA…
ë#@…9.Õ2»A+­dB}.bA'­%@µl"ðA7×þCî©£AvfŽ?¼	@6ó0?Ðl ?z@ÀÀÀÀÀ@bå±\;LÅÀ2÷×6@P>ÿ¬ˆÐ—@:MF#ÆÌøøøÀ)⍚ÐYÀ9#Ó¤.cøÀ~Èj̟«Àd,8cV@VmNÀ4'RîÐ:–?ðèV­Ð¸¿í
ˆ½J ¿Òå¤|#`À15r@Ží€À Ô³ê©à¿ä2Y[°àÀ%ÁwÔVBÄ@çy­®µ	¿òy§±Þ.?Ò"ܞ±ì¿áë÷nD(B@#C`ÁÖ£F´dGaia EDR3 244827983578806272 eÍÁJ84睩@Ÿ€@K±5@˜=x6N@FéoJµKÇ=Aâ3@ì—AèÝ=¦ÈšB†›•B­M@5åÛf,=±éÀ9õœþ	h=ò"=B›P<åü=ƒkì¾@Ðø=UKº¾5[r>à´u>ˆOc=ü2i<ÇeàNM?£CÁX>;UV?¥‰F?žÂÑÀÀÀÀÀÀÀ&=ø¾*	<°;šBYD?†ID>>º>Á5:>nM>¡*î§øzÁaƒ÷Â)·ÞB
N¯F`@ªaZ{#µ@n˜GDbpA†íÝ(@ÄçsÚ 5@°ÉB¸PäA"•ù#@±"ÁìåfA^oËC¡ÞýAyÕ¼?½á
@=XØ?ځÀ? /ðÀÀÀÀÀ@béo¶ÉžûÀãÅi'ø@Oÿ\ÅÏm'@9uস¯øøøÀ)nÁÇkAÀ9n&¿OwÀüVƒlÕÀcÕNKºN@U¸ªV¤PÀ7º ëˆþ?ó¹FñÔè¿ê©]ÚÚº?¶°n€\(À'Æöy8ڀÀõ։'äÐÀË,–xÀN÷pb'Ub?ùœïpV'»¿Ägî˜x¿²!ïó"p¿¾›%Øö6@Û5æïÕTF´dGaia EDR3 246596891631623168 l'k*ÍÙ´@Ÿ€@My¤ÒDm<6¸3@G…%Òúûs<hk@̾tô´Y<—‹C¬A€B•2@3Á¡¤Þƒô<'nôÀ:E9$Þt<GÒÛ>¨•l¾	îõ¾/Ö>¢K=Æ>¯Tô>Á—l<Áv˜½y>×ö»ÕÕÒÀtÃDY =‡,G@î|T?Ç¢<ÀÀÀÀÀÀÀ5<ŀo:<ö#ÔC÷"?m«ÀÀÀÀÀÀÀÀFæA1x2M߅dC´1ŸEFŒìA(¥¾6A"Üò­µ?DŽ4D'ç¼A-Æ16A'&G·´'Cã—(DÐPRA ÄC?™ê?Pà>¤`>ü/`ÀÀÀÀÀ@c°D
ùÀòSu2Æí@P½ëÞ¢¸@:
˜<Få;øøøÀ(ê@¯§À9#ò	L¼†À‡4"ƛˆÀdBŠ¢ÒkF@U!So©Ã&À/潞ø?÷ÝO´ðÓ@¿íÚ,ˆ[à?Éò½·È= À.š»ê¾ZÀ"5¢wßû¸@mŽ9/HÀ^Wö H¦a?ý8Ýí²vC¿¿+|J€Ÿ¿±oÖG¬ ¸?¦'‡PÈ´¼?û`{'.'±F´dGaia EDR3 244891205498941312 fAa¯€PÚ¦'@Ÿ€@L€˜áÊ"n=‡W@F¥
e¶=g'·@?'•WÖ=ÐúYBcÑÈBÇ@5jªçû,=ÛgiÀ<ð¡W&#=«qD=÷ã>8?í<ü¡Ï=ä¾=žDp=âÁ'>㉤>–y:½påü>6V-]]@1öVCï~\>ºÃ¹@k%äF?›aÁÀÀÀÀÀÀÀ)>o-;§&ÉB!§â?­>	~¥>Å>@F>¬ùԐŠ5Á	£šÂZ¹aB
F)Fo@¤a0À˜·@¥,D†ò-A‰+º'@sÚÉzçAûeB—A™(@­SŒ%'T¨A8¾C¢ŒÊA|üÔ?Ç-@T% ?ýu@?ªÕÀÀÀÀÀ@cᰅÿ2ÀÇ»6ƒù@PD0͗E—@8ªfƒËøøøÀ(…"lSÝ®À9Ÿs´B@ÀÔð¡Y~ÀbîÈ2¾~@S°:6ÕòFÀ5Œ•ý%=?û±Ê¿ö>Ó¼¼‰¿ãñ3èãàHÀ½)Òÿ À-¾l>~'¸¿ú½]rþpÀ!@±#B6­?ü8íƒW3h?ÁW®§Õ`¿â¨ËQ¿ëÚ÷Ð@)€ç¼DžF´dGaia EDR3 245797443598033280 i?y\!€eÓ¯Ñ@Ÿ€@Nl;
ñZ>œ.
@Gs¢("'>[æ&@øVð³;ò>˃Aq7ÖBº@7Ó¬ó>Ê°À=¢²µjM€>±Ø>"¸=Ã[Z¾vj­>šê²¼|üo>ƒ">…Ù$>[×=ãû>3{Ú	ÙA—tÖDë6@/4ðB¢â_FÀ?ƒiÁ="'˜<×{¾rk>¡Ð»"ZÒ<ˆÁX6?fc;=†'˜C!¢?ÖáQÀÀÀÀÀÀÀÀFæ@/Ä0PÍ?àê…CüA—‰…2@V"ù°+}Ÿ@ª,A‡'9A£±4@ŠsOŒùߌA-•B­lèA‹nw?ð:µ@AyÐ?ÁBÀ?Á°àÀÀÀÀÀ@c&Hº«ÙÆÀ,‹0Ýæ5@Pö]«†$@9¹åÝû™1øøøÀ)ó¦øÂøÀ:ðêýF'À.)yÀbE.Œ1z@RÀÕ$þèNÀ*p3
î?ï$:Î#ç€Àm˜¦fØ?ø¢Ø1ocð¿û3%2ÕêÀ2œÊf›i<@¢šƒÅ˜,À«ÂŽ?òe*N[°¿ cátK¿þϚ§>?÷4Gðɶ&@$\'Ôg¶F´dGaia EDR3 245825274986503552 iXÉb€N}%@Ÿ€@M¶é\ôHÐ>Â@GVsù³"\=ÝV`@¾߆>k"fAÑQBÀs@5ž¤oºÁ>Q±6À=ó0ˆÊ>%CÚ>yzƒ¼álܾj3>{†Å>Sð(>]ì>³ñH<Âw$=®ÂU>–¬Ðº¸?ÖùbDOÚ?7ù@€QŠ_FÀ?•´J=%¨=ŸÅ ¾]½­†>HͶ¼k7ƒ3>š¦9;Š1CT`?‡Cô>´=>ÂÁç=ü W>¹÷ C\ŒÁ˜DAËßaB+FÍ@‡/	ôˆ2?œêD¾$A"óã,@S`ŒÄí@ÅÆÛAH¢@A¤ì/@';—ÂS?@ãÚC$tcAˆ¤{?ÓGŠ@b<¸@Áx?´ö€ÀÀÀÀÀ@cHË&À6Î-q&@Pθ.•²@9Ÿ©m_høøøÀ(ŸÅ®m–êÀ9qÃÞËOóÀ~œè}šÀbl&O,
@RÑ• >qÀ-DžßÄØ?ú1'¹ÁT0¿ój
n-dÀ¿£ékü€¿ãGkZ¦gÀ2[¤¤°@ùÂÙ½êŒÀ<?±I—]r?ûi	KŒä(?¾I·†X€¿Ûû¸ø"¼¿ÈK1]€hë@)™é§ SlF´dGaia EDR3 245406807732412160 gÜ1Z_>8
@Ÿ€@L—7Z´Ý$<$	@GÀ"³;ÁT<€†@Î=ꥭ<xC§	©AþÆý@3JuQ'½U<V*À9VüD æ<@Þ>¡H7¼a¾"Åø>q¦¹>>'>Xá>"Ï;=lR>0¦>šh¯ûû?RÇDâT?¶'YÀÀÀÀÀÀÀ;<£æÄ@<'p3BÚ
–?ƒA3ÀÀÀÀÀÀÀÀF@ö/#Ý9"ƒB,ÝDž©¢AT©j;@áw­ç\oBÒ@¢Cª%'A_F5;@ó<µ›"|C vdCõ~âAHÃ;;?¡`?¹S?)Ì°?HÚpÀÀÀÀÀ@bçzV14Àî)Íu @PrH" ¶x@:ÈtAQoøøøÀ)ï¢'•NÀ8ÿ¿æ¡ÀÌKÕ-2Àdù:kf\@W"[K¼bÀ2‡¨ÿ"?ïdˆ÷â ¿è"•× í`¿È Gj	÷ À5ª²'°¿ø9XցŽÀ?ý‡Ï\°À"sÍÂLX¿@o^Öè¿úôFù/?æ@pÎÚ¿Þn<"í¤@&ç}OÝïúF´dGaia EDR3 244961093205959424 fFÑU#aœ˜´@Ÿ€@LhmÌÂã<ß/v@FØ7Ý`N2<¡ÌU@Øiú˜×=ž¨C(¬ÖB¥Ä@4HÕs}Á¦='‰À:<.'d<ãì>>"M<ÁB«>yáe=¿1;‰»ª=h!?¥×=íŸ<´Ó=ñþýgf¿Ý³C+ëF?¤"eÀÀÀÀÀÀÀ)=j´ä.	==;»C*4,?oB:=ñ|'>Ûð©>6Bð>ŠÂÚ÷ÁçLÂuBà±Fy@ˈp°/ÕAKìƒDŠAAuo)@¦úJU·Þ•A‰×ÖC*±ûA…Vˆ+@ЧgàÿBRßCíóÆAb±ù?µŠ@ì\?­%?'³°ÀÀÀÀÀ@cƒ×ÆG'ÀÛëYê¶ï@PAÞ8í€Á@9ÅÃ'ݦøøøÀ( !6ñêXÀ9±ßç\ÀC¸sA8Àd†û¤÷O@U6Ž`OÀ64ÿ¸Ø?ú.Kuž¸À¿ì¯>í¶ ?"jœ=À+êwçÀ!y'+œ¨ÀšÈâÞHÀ$咾›ŸO@Ën¿¿å¾ZÃZ¨?Ö†î' x¿ÓGÿ'Nê@,Vß="¢-F´dGaia EDR3 244964013784236032 fIy]Móq@Ÿ€@LzZ¢NO=¼—@FÜúÙ\=—yý@¡:Raä=ä4¦BBBö@4o´_>"—À:Ž	ç¡ =çÌ>dTÊ>|b>†Î=×¾ =sª¹=·~¿?‹¼>#ªT=¡²`>]ޛGF>Ô…Có®Õ>Û¢@†––_FÀ?—s"<žˆÀ¼"[/½ois¼'¬á>¿;=!|%>Dæ4)<´3B$Ó¦?÷´>)>Ï#>hiD>˜tbÂÆ¥åÁ€¢ÓÂAÒBƒF^@Ÿä<'÷ü@ŸjDO.aA‹MM&@põ‰°á*—AcEoA˜Ò¹Aš	²$@¦ìÊoÊ:A#µÿCdÝA€¡ÿ?É@K=˜?ëÆP?ª´àÀÀÀÀÀ@cc+¦ÎçÀ…Ûj{=@PI6˜Ä@9©:)žøøøÀ)ö¸ŒÌHÀ9¡0öÞöÀàÖô$ÓÀdNƒVþÙ_@Ub"LJÀ6'¶³hJ2?öwŸhÇ©@¿ö`ÛãFTð¿ÁAœsþ²àÀ/ZG-…;À +¡|˲˜À7´k—iÀ2Q9ú" q@P£ÝÍ;·¿æïi¸Lñd¿Ò
Än ¿Û#Ûs$X
@àÂTÖF´dGaia EDR3 245449826121896832 hQ-S€4IAZ@Ÿ€@N	¤ð]zç>¶Æ@@F—'YîûI>sYÄ@'åÂ1½">àAAV·'Btµ@7€y緊þ?ïøÀ=¯ú²öß/>·èÃ>3F=ª~:"Iþ>
ò=Ë5T>ˆ«L?Ž)>Z½"Bš>L1ì»»@–œ˜D .'?Ó@Š1Ð_FÀ?Ÿ÷™=ŽM¢º@Ûl½wá¼·]ß½bM¦;R`µ3?7Ï5
<•¿'CFš?"Α=øÒ?è>O>ùC1^Àé½ÓBeÜüAÕCJFÈ@p…òøw-?<ëÛC®'.AG0 @Buð&þ&n@  @ë{'A«\ß.@y*Ì*8Î@ÔCõBrÒA'âS?ÚbL@KÔ`?áZð?¶MÐÀÀÀÀÀ@cHˆÖôŸÀŽj³¸ú@PÖhj¬Zó@8Ê`føøøÀ)I ï1ÊÀ;JTI'ÇŠÀSÛäÓÀc]®ES@R^•@â ¶À1uŽ¸­²R?öõ%´}0ÀyˆRo?ô»É›âˆÀ¯ÙCÙ®À4%É÷‡œ@Y‹j=UèÀ S(eÓka@-ž+避ã=À\›ÜÀŸ®Y•iÌ?ðPš¨Ë]v@ÿፀFF´dGaia EDR3 246719452817871872 l†	cTIópƒ@Ÿ€@N
ï;0Ü\>a@GÉ(Ð+Ú=Ùa@KS·¾T>TæA×ZóBÙ#@4FßÖ &>Q9aÀ:ïEÁmD>%£>WÛ>¸¾ñH>r
ž='*>k˜>Ÿ°C½'ʎ½ Li>ooæææCŒcGǸ§?á~ÝEGYEF?Ö¿
ÀÀÀÀÀÀÀ7>–û8:</6¨A4,A=ÖÀÀÀÀÀÀÀÀTêA`ÍÁ¸
ûžE:üE8A2ç4AVSûê#wBE.dJETA¸–4AQ<%‰ÛíxE2}EŠ!Aı%4?–®Æ>ž| =Â׀>[€ÀÀÀÀÀ@cg^…,wÀTËzø)E@PûóÄÿØy@:eÏÎ<ƒ-øøøÀ(ôOhv#~À9¿ÜÖäôÀÉÖ(QÀcàõªsV@T…0rrÚÀ)Œlúˆ0?÷ŒÙé|ì"Íi ?ê Òæ1 À(ldÍ€À'ºe~@j&¢ÅUÜÀ*_3>çÂ@&"Á÷R¿ÛÏñ2X?¹Þu֞A¨?åÀ'¿Ç)—@-;o°ÏԌF´dGaia EDR3 257155604870305280 '™©K–Meù@Ÿ€@PÁ¾Ø×n=LÖ@Gèñ›N¨<Ø%v@í"Jqô²=ƒSÑBº‹BÕÛ@2cpL·'="˜À?{™8Ö«¾=?i¾>nu0½¢½Ò'	?7=¾þÙ>Öîo=sŒH¾<Í»ñÿ:¾%u¿!¾m"DßÊ=Uû>¦EF?JÀÀÀÀÀÀÀ>=шÀ@<ŠRC&Œ?}ސ>íRb?8>«Œø>jŸÁœöÁ\Í(ÁœÍÐÁú6)F"@´qgß…@š+‰D‡ÈXAƒ:@…جè",5A#õàBˆp‹A'ÑX9@¼08k?A" CÂý¾Aq¢J?Á˜?@H˜?ë°?¤æ€ÀÀÀÀÀ@cg	]'¨¿ò¦>ø6–	@R=9m'@9üxA¦ÄøøøÀ&9Àô°¢dÀ9Ímö+ ÀK7üŸÀc&›öÝÊ@P·of'}ÔÀ4ÄE¯Ú`@°¦ÃÔ|0¿ù$«ä(Ÿ?´ß½S85€À¤vú€À:Âa`$@0z'?aÃÀVJ
<B¬@	a ¹'‰d¿²K*å ¿Ó]°¬ Œ?'iòr'‡,@-ëÎ'ôÀF´dGaia EDR3 257268682770968960 'eq€Ëòh@Ÿ€@Q£1Ãê‰=½Oç@GOú¨Âák=FûÚ@ۇµ£‰S=â€.BW·ÄBF@1\Çf.=ä¿À?sε?Ïð='`G<Íèm>n¡º¾Ò]?"=®h>ðš
>	ŽÎ¾!zØ>&$=¾d)Q«¨¿²CÔ±CF?›²ÃÀÀÀÀÀÀÀ3>$Ää6
;Þ£B¯?s—Í>êJ?Ì2>Bêe>y7»@á…#@Q…jA™O¼B,ªFÁ@ ÀiÓ4í¡@¬DϕAŠß¤3@o0 À⻝@ºB+˜ÉAšÄL2@§Žl­1¶RACèC·ÃTA€e•?ÂãÀ@Rõ¸?þJ€?§ ðÀÀÀÀÀ@c¬ð²4X8¿ë&:'ž'Ö@Rv^´Þ"@8dR&ÌöøøøÀ%2VÁâOÀ9º=	¦ìÀ–PÓoÀcXÍɏ®a@Pjðw(ÚÀÜWÑ0|°@
Íu;|"¿÷ñ'ÔP?µŒïì[œ@ÀýÜ­%`À=6s8ºg@1e5+ÏMyÀt뢖 I@
Atµ3濚8¬(ïÊ¿·nVdõÐ?žÀ³Œ³P@ú_]˜8[F´dGaia EDR3 256423978664779136 @4݀_ÓÎ@Ÿ€@Rh2Ø>Ó5@HyÖBµsG=¯lÃ@Éé?EB>.¸Að"ØA͆@'Gû쇑">5XÀ6Ô&´ÍX>.•¾L§±¼Xq°¾Ë|Ú>#ß¾8³>‡ÕÑ¿˗=¯³>M4¾@êéFF¾Š"«Cê`t?µ…@búÅ_FÀ?'A+<̀½Œ¼þ¥û»'É<Ü½‹nË%>†p.)<µåMCAP?}c>5×2>פ>K¤P>º¤ÂµQõ¿ÄuÂ&Aöy.FS@–måSHšg?þÛD4=dAŽ[é$@d†&ËM\?AkÉA£§gAžf»$@ ˆÓßùxAWkC[f‡Aƒxž?Ë\@Wpè@V?®4°ÀÀÀÀÀ@c¾ñ"ŒB@
ֆyÇÑV@S†[¬)ZI@:/¿"Ã`-øøøÀ%åFOF	:À:âo ð¬ÀÖ!
ªHÖÀk>ÜÏ6@VN|,éZÔ@+âiº_â€@'Y~àØ¿þ;ó{‡pP?ìH.Ô¤øÀRl¿ñPÿ À˜¹Æ|@@èú'§(À@^ù»¼ÿ@ëÚüÓ|ÀžHsŸP?ÄÔ©e]i`?ó$7äd[@)²/W¤F´dGaia EDR3 512625035644473600 5Á'F'2@Ÿ€@5YŽ:(j=0Û@O½ô±oéÒ=Hå@)ˆMq	Œ=†-GBíÒGB ÿ@BJA7Ga=SÏÌÀ-ú¼Á=§a=‹Žã¾5 È;¬k®¾xŠj½¾aÊ=Ë葽½L¼Ç¥½ø;ñ¥Ž¾Œõæ·¶?Ö¨²DºT>'Ô'@:Á{F?šðÃÀÀÀÀÀÀÀ3=ÈõÂ;<}B7eí?‡CL=Ӎ>‡§>h*=҇Â@›B'Z¡A_õA–@FÖ@©Ž'§«á@X
¿DrÏæA‡/H4@vgø {ãHA	ÅB'põA—ž]2@²Á
Xf>èA.ñPCیQAx¶'?ÉlA@Zà@x¨?­@pÀÀÀÀÀ@_­ŒÚT~?ë"Ïvƈ—@IDrtf@H'm€²ËøøøÀ2´oÃj-¼À+ª«œ0CÖÀvõ:mCîÀS.SG9{@Y¸å2-Ä?þãˑ|9`ÀéÂ]4@$˚Ӡ¯x?æþ¦°¼Ì8@QƒjmÑ@"†êœcY8@5Îüß
 ¥À9Ô/½†úÀ(õ{ퟆ¸@ ³ûV'Ì?ÙA—»3€?àý4Åÿò@ >›"	œìF´dGaia EDR3 512680041282689280 gÈY
n¦@Ÿ€@4íëHa0±=£ˆ @OäzL	xÈ=·R@a=AN5ñ=ÿñB#ZZAѐ@8S}©2'ü=Î-2À#o…÷ü2â>À ¾H«ü¾а¾%?õ¾(.½'1½í´=ƒyƒ¾˜F>T=^¾³™¸	¶?ºMtD	f?À½@ƒÂŠ_FÀ?—@2<ÂN<vÆ =êI/½¾*ǽ&,¾¼ê ø3>G©o9<ç¯(B'?†J0ÀÀÀÀÀÀÀÀFÝ@'ÄðeÇî?±@«DXÜæAè4@b£Y}Ôi@ä8A§AFAŸ=5@šÔNû³@迖ClšA…I'?ÆÚÍ@O›ð?õPp?©çpÀÀÀÀÀ@_Ÿ::H:?ò.c_5_@IHWVƒ@H¿M>ªÜøøøÀ3	{òQÀ+Úíæ·ÞÀ§ùÚ¬œÀ],:دzì@c¸—A£53@#ƒcFw€ÀX8¤}Á"@$›X‰»;p?æ1µQ†È@>¾vA€@P	&Ä §É@7Å0'^+ÿÀ>Ó 0ùàÀ$y9¼/ç?ïÿÓ]–@@™JwÿÔè?ßd	€Ë@!OSPF´dGaia EDR3 513432523850872576  )Cww€ƒ@Ÿ€@AÄƱ$Õg<ÓL'@NaòåaÀ="@­{ruà=cŸZBçóBræ@<ë—þ1ð_=UƒÀ3érVñ؂=Pã¾¾4a½Ii¾òR"½,ÄR»Ø—û½-³¾]1=•nÕ=©$ûI¤í.,@‰FpDŠPR>e3g@‡PF?œØLÀÀÀÀÀÀÀ]=–#h;ŸÇµBh©?Úƒ>½%'>ゥ?¡>m´Â|	vB¡cXBáôA20Fd@²0¯Ù*z	@jÓEàÄA"#,b@'Ö´9 R@Èî$B¿üóA"^@¹JÜFïA"ö$Dî
As"a?‹}@JƤ?ï}?¦¸ÀÀÀÀÀ@`¹"oéé¿Ç'C;2G@Lg¯:ýÛ]@E¹h©&×àøøøÀ2:–V:À1bøî(éÀîįqÛÐÀZò¢Àb@\|Ý"Ò¿ßn'…«MÀ¥»
Ö@`©'¢ø?րV0P@C~6ˆõÔ@2ÕÔyãHÔ@3cßÞ¯ÛÀ8wgQ[ó"À ¶'•cc‡?ùð]2ðj?é÷Øíß?Ø/ýWì/@$h'ôñF´dGaia EDR3 73126873390979072  ́6Ùõ@Ÿ€@Aw?­¡ÿ™>ê8@)6ÂKQœa=Í#]@#¹~H¼˜=÷ùÃBÐ&Bkóï@Fk%ü>AIÀC*VYÉúž>†{½ÀOÆ=ˆ½S¾Ó•ñ>ž/´¾éÃ>¹No=hF^=#¶<–%>=8!ÐÐ?~×
Clß>'ì?+|_FÀ?ÓÉ="é=r-³½Æ V>Ò«¾­²½7~>Š­Î=JÑaB§Úš?†-C>.8ð>tºW>­é>?Yñ†Â¹ŠÀ
ÖÂB]eAқ"Fà@"_é®k2È@EÌwCÒõ\A1‹@'y'"÷®éAý
B
aWA¼½@Š¢wtÞ('A¼áBû×A‹_	?Áo¢>—m¾:g>ô €ÀÀÀÀÀ@cB»­'ÏÀFmÖ±L–@Blõ"h¿¿ô1AO7äøøøÀ!<+šGvÀ;¥¥ˆmßÀÉL)ïýÀP®ê­¦@@6a9R˜‡ÀRtìvJóË@½\ôóôÀT€ÿ¡À@ûÍ+Šð@TÓ5z¦ÀN™®Cøì³ÀJùxٛ9ÀB'`r›ÇC@uSüÖ@B¨.…Ñ¿ü]'*m¿öT$P¶›˜@ªŸE'}F´dGaia EDR3 513558383570041216  †¡¹€#חÙ@Ÿ€@ByÖÎÿ²í<Œ@7@N»£™²<¤@@¶nt[/¤=š¡CØA»6¶@3"_.ýR=«0À*òâðB¤==‰F½Òóx½©²9¾Âœ¾$°Í½	í½thŒ<±L>—¥ã=ËåM>M*6õõóA¨€ÈEnmŒ>zÂÜB"bT?ÃÆwÀÀÀÀÀÀÀ:=IæE<
:@#u?Þ¢ÀÀÀÀÀÀÀÀF4AÍVFä¾CKÿ|DîòDA;[sAØ¡7ZFUÜ·A"í¡A?$AÚϑ"GE‰B…U˜A1Rx?ª¨)?]"P>rJ€? °À·Ûþ?Ö>öE«à@`@`Å«nbTå?æëADcÈY@M
Ûd¢þ¶@EãBˆêæÀ-ŸL(ÚÀ6F÷¦ë:Àµa…§ªÈÀ2‹@ã:%åÀ1èw,¤äÉÀkÖG|ChÀdØæ~QÚ*@etnJ¸P@ïÈC€Àa.A´@J°-Sx?Þ¯<‰ ÐÀ4<ÑZ¤ @S€ÔÖÊÝq@6Þ£þ÷ÅÀB¹¢ºÉã@À¤u¢F-¿ÞÒ²A¿`@­1°³¬Ö?ÙôÔê,¦@ÀCoˆF´dGaia EDR3 506686264105837952 y™%€S›ì @Ÿ€@@05\+,Á<™E•@Lúól¨¾]<Úò@ý}'ç=÷µC7ì½Bþ@;ïÓ¶°'›<dz³À1Ä؇"=ç><ÂÆ<¦ü¾:¼¾my½˜Êô¾'/½è$>ÜÂ='*ã>…HAq€'EIÙ>†˜QB³ÜF?Ø5ÀÀÀÀÀÀÀ-=EXë6<Á­A/®Ð?ʊfÀÀÀÀÀÀÀÀT¼A\P¬–ìYDõPEl«ÞA,ï3ASYh–EH!DÃdðA	pz1AKÚo&f™ŸDŸ:ÈE3'AxŒ31?•EF>}û€=¡Å€>-ÀÀÀÀÀÀ@`¥_QŸEÀ
Òm¥7@J"Cþ$Ë@DÔ½¯ôøøøÀ2'—Ÿ¢žÀ1z~Í0»À'çžúÀ\`Éý$y»@^C|¿f'À#qš˜ÛHÀ|É3˜@"pm#°?ȜNMœ\À@@¡ç–Q#"@;mÔªÔ@$Oå»QÞÖÀ8•¶M­šÀiÁsí?óÙþRXšÄ?ð‰¾,_¢?äهÑ"Y@ÔÜ×òsF´dGaia EDR3 1113760924811558016tß©|€øw@Ÿ€@W€ä°ó,<­u@R-¡´EM<Ꙅ@:ºzMѤ=9>C	{ÕAàž@ED˜%³<ÖàÀ;´+FZV=þ½únI=°WÓ¾+ñ>lÏÁ=çóò>r¾6;
>J' =ÂsX½ÁÞëé?‹D­®=<˜¸>†[
F?¥@ÂÀÀÀÀÀÀÀ8=No@<!áVBÿ'Â?"hL=¦2À>•#
>Ìw>B‰æÃ+ÄßB£Ùé@áx"AÑÉPF-@¾ O°x«@®«pD³ŠlA9<@šSÅф#±A
šC>o´AŠ-8;@ÂD⑪"xAw³<DÆAm z?´8Ù@çØ?©˜?ÉÀÀÀÀÀ@a²5¥Ê¯¹@7?˜Ë%ñ@Vôüè:j	@H¦J_aî!øøøÀ2-E>¼[À4ž¿YT¢À
{z¬ _³Àb·ÂJf@]³ˆÓ®@T†Ý³=lÀé?¯¥é(@ãöY((@2té[7ÀˆJ&ñ0@9,3ŒDD@Y
½
"°ÀTPtpPÀ@ô ¯k¿¦M³tË?ҝ/Ó¨?ó­;"oTÂ@'£®"oF´dGaia EDR3 1118628943823526784†+[€Q]â%@Ÿ€@a3¢$<Ã!½@Q‰¡#B<åø@)¯‰¢¶Å=²C«!³B•xÀ@c¶•(=JÀPÊe‰fÊ=
Ö±>":=G®=›×=·¸h¾3Ôº»Ò7Ù¾Hâ>Ó×þ>2'®>…gçÅÅÅBãE¹è>¶NWC4T?Â6ÀÀÀÀÀÀÀ3=Wšè6<`c¶B±j@ÆîÀÀÀÀÀÀÀÀFÖA<%gc²tòDTBÔEȨA \¨4A+ä<WËߐDÌM†DÌA&úÓ4A47¹U
dbD»@ÝD]*Að?›]r?~n0>ÓÅ`?‹€AUÒ?^ E¤@@aògþ6ú@BGf®¨·,@\(¥,°4š@I*Kû²î­À9ÍTfŸqÀ.Zïe?6@]žŒ" À1*(#Kþ"À5*l4ìs¿õåTùŒºÀI)º–XÏù@B''ŒÏl´@G0wšú'üÀ	¹–ƒÈîà@oÆ]œi @Ýtð†zF@Xà} £PÀL>}ð|†@PkÖú˜ÂÀN"Êò'ŠšÀ¢•­ôPM?ù*Šé/¿ëT%w¼?ðچZ1@@ëtæà¯JF´dGaia EDR3 1112647944167397504pëi*˜€2yg@Ÿ€@Y€ö?F;âÕO@QÓ%¼û<™@«Ÿ–¤<L|øD©B7‹Û@ÝsÀ'È<-ÀF鸔Ô9u<Aòž½‹àƒ>¬¸;è(ó=ýi½–ËC=«"/¾ÀÉ>6ý>Mkv<ãFñ?º×½DÅF?®ð'ÀÀÀÀÀÀÀ=<‡ýE;ÿ¸ÌC'΂?…·E=a+Ð>'8/>'L>=±.Âÿ8B©'ŽAe¦B!ŸÆFI@ôÎÿž7ÿAˆ,2E– oAVo@@ÙtoKF³A·DÂDŽ:AdÆ@@óñE¯-:}BŽ˜E‹9AG{?¨h?êXH?ehÐ?oGÀ@ø'?¨SÿEz@@@aööZÐ#@9RnM	ˆi@WïÞÁï
@H­müÏ[À7JÝRõœOÀ1ZÉóƒ?ÄÐÒ(ö
èÀ1¤Œ—Õ™¢À5€<ì:gôÀ	;©ªM
ˆÀWoô•ë'@Q6•üz¿Ù@K"Êå¡nÀ
Œº(ÇP@×2]p˜@
qêv¼°b@Jƒ"ƒn?"À8ÅǬ@Rº•|NHÀP'ÙK7kÐÀ/¬/é?æ'	2ˆ¨¿ßaêõ¿?ñ³»Z‡wŒ@%L"X	v®F´dGaia EDR3 1110865601457936384j–aØ(&B‡@Ÿ€@]}®¾ð<t-@RŽ/X¦W<\^L@ÏÛ¨KªË<ƒå¶C©VíAþÖ-ÀF/ô<?c–À?~º5Nn<‰zºst¹>€‹÷=8@£>z:¾oi=CvI¾˜³ï>º¹>…¥	="ÃWÞÞØ@ÐЪEMY>À$B
_/T?ÄяÀÀÀÀÀÀÀ7<Äi¥D<''¾B¿Yð?œ/ÀÀÀÀÀÀÀÀFAÄ7²æC\Ö.E
GA7xÓ>AׄñIÄãC'¢ÑDqÁA=PÁ=A]Á%]öCzrŸD¦Š¸A/z?™ãÊ?d"p>ºýÀ?Á¬$?²Â	E«à@@aâq}5È@>XÁ:\~@Y¼'LŠ@HñŠï'$ýÀ:³ÑatÀ@cmÉþŽÀ(yüÍâD¾À1?©Hê@À5Ÿ	녿õÞʜWÀ_¡&q€Z@WÄÀ%Þe@W)½o÷ƏÀ
eŸ­xL@@àÐƌq@ßio¯@4B]Z¾+È?÷.Î(ž@@\!íyuÓÀCÕz9LÀD×ÁJ?א¥¨3¿Â¿Üœ°@@A-Íþ@"ʇÎëºåF´dGaia EDR3 1111201845857864960kÈ1Í>úQ@Ÿ€@\Écî=Z[@R>Ìsí>=ŽBr@&%JO.4ß=¤»'C	©B'Z6À(E3œßçl=‡¾XÀPV'0=¾3Ò<¢ã>çH½Š°©=Ù¾¤¾:Çþ='äݾÐ6=Üø>Nuö= Jü··@›ND8Ò>ÿ[AÃ_FÀ?™³¤<;®¼t¾½þIà=Çœ½æ*<ÓtÛ3>`Œ:<}¥vA€?‰ëÖ>Ùc>JC©=³¹,>fž†Â‡7˜›[BžÁùØFå@£^©õk	@éÈD‡;
A‰Æø5@rBVæ`79A	yB°A™ev3@«@3'§A#ÚCȌ{A~CW?ÆæÄ@RT?ùçà?ªTÈÀÀÀÀÀ@aÃB"/±@=oš"Îð@YR
[ÖÊ«@ICZøõ—øøøÀ2kaRæaÀ4¶IþªÄ,À	±PoÆÉTÀOQ°"uì@H(Նz@F1]ˆ'3Àá°L¾¤@&ÉÉí«Ø@üC±Bñ–@U-"ðPVÀF§þ§ÅsÀ@Pº8A˜]Àqˆ2ãw´À¦"ŠÒ¼?Ñï[Œñ£À¿ÆëüÍ\Ҁ?Ìë¡å¡‰À@@n¡Ðä
F´dGaia EDR3 1121738946822497024'7¡c]ŸƒC@Ÿ€@_²J,Ä»=_-
@QŒ쨑ó="1â@t. X®=¬K™B—GB²·À'¤#áŒ|½='ûãÀAÁ óã=Á¬¨=I¯m=Úø¾_!˜¼ú'¾.Ô½X‰	¾ÉÅÉ=ãR=Eï?=‡zD×Õ¿ƒÏeCæU©F?ŸvƒÀÀÀÀÀÀÀ6>
lå:<T0CÕ¨?w6 =ænÏ>ˆ=ŠòB>P…ù[´Â¢ÕÐB3¾ÁZ.ÍFó@™—#œØ¦›?ÉÏàDØ«A6»4@n¿'h›+ž@ÞB
'Ašãü1@¡a˜n	8A),hCRjpAƒ	?Áý@>Ó`?ÚÔ?¢Ò°ÀÀÀÀÀ@a÷–öf¥@@¡úÉ/TQ@Z㩜C@HêôRÇøøøÀ1ƒ,ÀR
ŽÀ5˜•…2Àl+´OeDÀZ|­Xð @Sn!¼pmä@UŒÀ[fÒÀ»kùN°@S¨@ ´6]*Ó@Dj Þ¹ÕxÀ/Ï0ª¥È@Z"ðdƒ¾ÀQxq}q`À	àmG0d?ß@ä!Ïp¿Õ"3Ùl(?÷ľuah@@$¼SŽ¶ÜhF´dGaia EDR3 1122384978623841408"ƒ1ĀLϺÔ@Ÿ€@`kȽ÷";ây	@R$ô}÷Ô<÷@ù†°<*·
D.}ôB'§À,ðºáVy<MTÀC«ÓAO¤<2"e>pg=ò¾'¼mÝí½2O¾t½¸¾¼	>Y‡º€E>|¦ž££ ¿®ñ3Dôë=c@×ìT?¹Ë6ÀÀÀÀÀÀÀ1<…`8<FÁâC#IÒ?s°‰ÀÀÀÀÀÀÀÀFÒA
/4b¦FBd0^EkcAE½–8@ö'}°fõ8B—¾ÛD•€AOŸ7AlßBÜiMB¾í¼DåїA:1"?žâ"?§HX?А?8À Àzr`?Š3ØEz@@@a¯{©fÈ«@Aä܂@[*Ä	ÂÞ>@Iè0åŽdÀ-xŽÆóê"À7.^0'-ÂÀ{Ò¥)¢DÀ1Dzï<]ÖÀ5*w­æx¿ß"TÈpÀV> p<Œ®@Q³ïL3-@SSîÚ]PÀ
Œ,ãKèð@…]±Ô™x@eçïoî@Lç:° ý<À6ÐaÉÊV@XLãü´"ÀDÞñ!ËïÀ©
jŽ†å?õCg Ð¿ãþ9	ç¨@'C•ýØv@Dņ™BF´dGaia EDR3 248136620225473664 qŽñN,€BÃ^9@Ÿ€@KS={='=ß,@G‹õM((=ûb@s7èK>=Eõ}Bï#tBàÕ@5ØĐÚðz=W…À:VÝo_š=;šd>rOï>uc}=½ÉF=©Íb;KPš=؍>ò?Œ=øÎ%½-‹»>'T÷ƒ'ArD>D>Î>©çA©ñCF?žÒÀÀÀÀÀÀÀ,= 2»0<NÇ9AO­¾?Ì'C>9^>¸>ˆ/>¢ìœÂŠ?fÁ'ÆÛÂP¶BqñFŠ@ÌMcUEçAOúD‹Y"Atà)@¡P1îcwAW2C"uA‡òQ+@Ó!™;Bl‰BÝôCõjA`HÜ?ÀI=@>o?Ú¶?¢( ÀÀÀÀÀ@bÃÃѹÏÀ
NÚ‡@Oçž-ñü›@:Ñ%™³à'øøøÀ)Óÿ™»¿À8
N¥†3ªÀQßUpúÀbŸæiX ¶@UgkWö(`À4`ç‡. ^?ðX_PX?ÈjI1"þ€?ÐZ³öÇ°ÀÁáLfÄÀ ã5|Ñè¿àì'(ià@&cÈRú?ð¾­
CÅ?Æ+(sL?åóMeœY?ÁŸK‡.?ñþ'6T´dGaia EDR3 248145794275336704 q—IIâR£€@Ÿ€@K¿•'¿Á=èœö@Gˆ€Ot=Ç[@»Õ¸(´#>ۃBMùB	ÿ˜@61£€æô>3RÀ:iµXߦ>
Íæ>Is¨>\Ø=Õ5Ð=Ž Ž½Îãm<€ùÓ>ºvÉ><o=Q,>òµSR¿hšvC¯+‡F?™"'ÀÀÀÀÀÀÀ'>aP†*
<™ÂâC$Id?vÉf>JÇ£>–1o>Pì>䄏±(ÍÁ¹ãŒÂ;™BqrFT@ï›kÔ´W?Õ\µD¬YA'ß@!@Z6V}‡'A%ÁA"ŒÄA¢L#!@•Ï©å*-A8½CÒaA‡?ȇŠ@Y±@g?¬"ÐÀÀÀÀÀ@b»sòùEèÀ÷$gü@O¶óz#5Œ@:àr-˜‰ˆøøøÀ*¥Î`âÀ8˜¡ÇãÈÀžîµ…ÀbàÞ}öwÔ@Uì†?è´À5j¢Ãf)6?äÍzà¿×=šwڈ@?³ŠÈ}IüÀÿó9þEÀÀ¸øž¿øž)×ÂpÀUŽÂåås
?çžEäöN™¿|"[P)€?s^KnÄÀ¿‹¦}8µnð@J—	…W-T´dGaia EDR3 248154276832334592 qŸÓ)¹ì@Ÿ€@K2õ¹•×=¶ªm@G˜|&S
="_Ž@<½u	šo=ßDyBU&íB¶_@6eJùÃP=÷æÌÀ9Ñq%L'¤=ÒD'>Zn=¼£Þ>ïe>&óó¼;#.>]>Օ¹><c<†ò§>ƒUslj>摳CΫ>KR-?{úF?›;CÀÀÀÀÀÀÀ)>8a,
<l–‹BŠ¥°?'>3âK>©|)>:ut>ÔHj¬7àÁ»"ÉÂ>¸BVF}@˜z½U_ù?÷þkDFô¶A¼ì*@eJn¶°ã Až1A¿¢Až-'@¡ܓâŸäAJ÷ùC,ÀAƒ+*?ÄV@WP@Â?© ÀÀÀÀÀ@b¼®q^%žÀšU·'@OÔörýD@:þ•y—êøøøÀ*Ñ°+7üÀ7çéJ¾µRÀ)¡p»Àb|WÇa@UoM
£À4>ø*¬À?íQW¨—@?ÔÎ{Jq@?éiE
}пñ¼Pmì€À‹«@+È ¿×ŽÍSì@@<›pZ€?óϑû‹¿Ââ5'vŽh?î#cDÇaÊ?äÀH(WÌ'@n9³×—ôT´dGaia EDR3 247625278600975360 o½ákÜvÖ@Ÿ€@O3úð°,ð<+›@I^ßÑ+J°<Kª@¤9ܶ}<ˆC-C›yBm¤@3vcÃ,¬<£=EÀ:iê*Wüù<erC<µñ$>[òI¾±^Û>pÚ=Žh÷>¤$\?u0½[=<¼ëÙt=™Össl¿ÓDžÄ4=¶ŸAYîíF?ÎÖäÀÀÀÀÀÀÀG<è´¼J<ÒíC x6?së}ÀÀÀÀÀÀÀÀF{AG‡ºiŤDJ©Ež2QAo?HA<"Tæ#§ÉDƒa*DÛHAÉÄIA;¯à"j[DhE1Ú¾A¸?—ØÃ?ÀÀ>V¡@>º0àÀÀÀÀÀ@b÷Ω­ß¿æ¨·F¶@Q˜µø嗀@=*`¤úõøøøÀ+¯²:kʝÀ9âú…­ñ¶ÀÓqHÀeTŒ*yš @Vóp·œˆ^À(¢Þ=NÀ?»5œûi€¿ú}tÜW€ð?ìÆCÎ;0À7Ýj2˜£Ð¿ý%ÁÂNÀ@1{«Ê-³7À'ÿº"|@‡µííßÀÛýlÑ¿ÝÄÑdKdX?ë]ŒæÉÀ@ ¯·
>6¬F´dGaia EDR3 248192111202669952 qÁiJ€8%¸ç@Ÿ€@Jÿ6¨†¨N<Ï
@G‹£WNÓ<²Çv@⮏J=HC-P}B'k@6b³®xԏ=	›öÀ9Â}©;Þä<ý©">#çA>@<ê>!{
¼R	ã=çὂ‰ß>ß-T=ù6ÿ>-S9=4×PPOÀÒqE	H>}šB"²F?áXDÀÀÀÀÀÀÀ&=@·Ê+
;]¬vBXÕZ?kâÀÀÀÀÀÀÀÀFkA€3K ¤F…ËSDö-@ÛÁÒ'AwÂoÚBLÞGg½D*ÙD@ÛL%Ak4Nû'(F€RDY—W@ۘê?"­¥¼u<¼£†;£ ÀÀÀÀÀ@b¸8*£¥®ÀyÎ
ç@O©™½áû@:îH‰ØÜtøøøÀ*;[›D~ÆÀ8…Ü(JÓÀÉÀYfÜhÀb•ùßF?@@U¬kd4À59 "
?ê¨ð¦* ?Ëέàj?ähM¸ðh¿þ}ÜÍÀÀE0…搿õÿÁR?@KFãä߆?ìÿ¤ÓçØË?¬¾s<ÈmÐ?år¡èÙ?àÛ±¦Ý@x5³õ¸êT´dGaia EDR3 248621225678150528 sG°+€1ÔÃq@Ÿ€@K…â7r"`>Zç¨@HOð|z›>2‡¢@D¾×%W>Œ|ýA¢OùB¨ @6ɱ…þw>œSÀ=
!Ÿ>"O>\"μz*Z=@.E=øö­=ÄrU=â¨>Êݒ=…™Ü=óÎý>$cüš—?›bÆD
È?÷­@m_!_FÀ?‰G¯=G­¢=ûÄ뼃&W=("ê<ާܽ‹‹/>ÞÄY1<t©ýCRÐ?…k=·ü¾>¤xY=Fe>Æ1Ã%«ÿÁ¢ª£Á‰${Bö¦F¥@züB§¨,_?¿§CÔùAA˜ËA@KÊfº36@•7íA>³\A§Ïl+@ƒYªý#›@ϒRBÀ_AŽ¢?Éq@MÖP?ðB°?«iðÀÀÀÀÀ@b·u¶94À9ÏÏáC@PÔVèY@;µ¨1<¿®øøøÀ-2';ÁÀ:¤t7âÀ $5	s>òÀcKèb¯z@V"Ûù±rÀ2,$sÌÂæ¿äÁη7¥ÀJ†qUñØ¿óƀ	†¼ÀD ‡…:€Àm<U'%`?ûI»"‰¢¿üÄvWùÙ@ÿê QSÀ	Ϥ0ž°í¿íÊàˆº ¿ø¡£ÄcÀ@·J
T´dGaia EDR3 248626005980299904 sL	aB€?æƒÂ@Ÿ€@K'Qe98<«^@H	Ê~Ï´<¼@…e:ÒÚø<P´CݦÇBè@5-Ü[a<LjÀÀ:?§®²¾ï<9l²>›¾Ô½–åj½ÉO«>3d=X->‡>¼Eè=¨™{=É¿>ªýn½¢»¿±ª"DŸ;=1@ çT?»WAÀÀÀÀÀÀÀ3<žìi8<›WCšƒ?så«ÀÀÀÀÀÀÀÀFÉAž­ßzœÌCQ•²D?¸"AJÁ$5@ñ1‹ÚVcQC¢jýCXÍASö4@ÿ¼ê¿£›×CýRœC€K&A?h¥?Ÿ`? Êˆ?
 ?5‡ðÀÀÀÀÀ@b¹S¿ß&À=¸QM3@P <ùE@;®"W{oÐøøøÀ*'£¨8<"À8&±Ã"e¬À‰
xŸý)ÀcÉ)ù\'@V:MFE4À1á-®Üd?æ4oÖØMÀ?´qtTû¿© 4
ÚÀ½HºZ݀ÀÛ§†è°?ÿù'q"ê°@0ÈÔjn?ÙÔÍHÖd?Ö3$R¿?Ò
®ìÎìØ¿¶öÝL`Úa?ଯ*)ÉT´dGaia EDR3 248208569516755968 qÐaA*x]D@Ÿ€@JíA¹Ä=,U@Gœ@UÖ£â<þ´¡@Ùµ,a3=/ýîCô:Aü'÷@7¦‡¼Ž=J©ZÀ4ê1:t0Ü=D®r>n†®=õÊÝ>+|÷=gV[=SÔi<fþÑ>øä	>BòÑ><<æ>-=YW?¬å²CÂcS=¦>Å?'œF?¥§ÀÀÀÀÀÀÀ'=˜I÷+	;÷næBéÍm?†"*>Àî>—ka>ó>ìïëÂí°}ÁÝÀ0ÂK–óBï…Fw@¾Wm÷<Ÿ¿@ƒõ—DërþAc(@š—5[Q‰îA
¢CDh»AŠ"@ÂÏê>,îA=DhAm\Ü?´U@E8?¦Y0?1@ÀÀÀÀÀ@b³DØ:úŒÀí)é2@O¡G^¸)@;ÄKÅ_øøøÀ)Þߑ–kßÀ6¥û®BÀË/­gjÀb»Ç]¤¸@UúÙDÐåfÀ5G‰î÷d?ð8X z¬ˆ?ùRƒM¶P@q?x®)ÀÀº=ĀÀÒçMÓp¿öe&?™¥P?éÎÙNøé…?å7œŸà»²?܌ù$¥¶?þ¦†aß	ô@¸ŽMo»@ˆ¿B'µóT´dGaia EDR3 248635764146008832 sTéas7äy[@Ÿ€@Kh†äuT}=$W@H©Ð£u=ê6@³!%V°=jGšB½±5B`r@59œÃó±=f=À9dJû,=g¡]>ᐜ>
=/Ý>¸q->>v>¶1ú?›"=
½>4¥N>éXŠ"?ÁáCÚ-^=¦ÿ×>í'eF? 1èÀÀÀÀÀÀÀ.=Ç<@5<ŸþºBÈ\—?…'">Â5>µ¯k>:?
X›BÿÿÂÎ
@j[ÍB
SÍF›@µNWOíwñ@s)ÿD³rA'Û2@‹pPPî'A8õEB—éVAÖ‹0@»ü)ÇʹA'úÕCÚÉkAqÂ|?¼»@7ªh?Ñ/?ž%ÐÀÀÀÀÀ@b±ôëñ¨$ÀU}둼@P¤qTUÿ@;ÓÇ^TˆøøøÀ+Uµª"=ºÀ8™ée&$ÀŽŠÔÃÀcÃW\ðô@W9ҞɟÈÀ2¼=F®´D?ÒŸd0vÀ¿×±‹Ofß@?Ç'p¶L€À&§‡}¶´à¿çîj€?òH-ôjŒ°À;±?"µR?è¹|<ëh~¿Øcüô:?"¨7:J ?º4\ÐëËg@î_¬¼4F´dGaia EDR3 248221901095145344 q܁?€SÝL@Ÿ€@K	‰¶<óq%@GÂ0M@W<ºª¬@1+ÒÃÁ=ÁáCºB¶¼@5ê
ö®=3ñÕÀ8éSµ"Ž3=Óµ><ÿ½1ß>J=Iâ=m#š=Oè>Ϲ=œ¯9=€lw=ʾ¹;;?£«C¦Ú9'$ÓF?£‰·ÀÀÀÀÀÀÀ$=|ÓÒ(
<"C.Àr?'ë=ûP~>§Ç^=ïè>æ±lÃT@Á!‹Â"Ô-B¾"FJ@Æ_Œ8µ'G@Ù®ÞDÒ}ÂAx£O$@¡ˆ¦t¬URA/yACL¤>A‡¯Æ#@ˉ†rßü	A£ŠHD,lPAeÿ­?¶Ÿ9@%|?µáè?•ÀÀÀÀÀ@b±|ðD
À kÏÔ@OÀÖþçŸH@;SÁÀ$WøøøÀ*Õh—è>`À88ŽK>»,ÀWú¼ÿÂÕÀcJ¬‡Ñ6@V¯hJ±èöÀ4äì$2È?á ÛØ1?"§eMóØ?çözœ(ÕÀ9¤)rÀî~{4à¿ðB¿á[@ç‹Ö­(¿ëF"2ô[?ô1hG"Ÿ¸¿ÚÑ"P ?ëå){å¨@ΨØ}WèT´dGaia EDR3 248229528957381248 qãqDj€T"±Í@Ÿ€@KHT:	8L=£çþ@GÉրØ{=‰-@Z5ìÌd(=áÕBSÆkB'æ@5ãAŒ‡=è41À;,ͦ0Db=À>¥=Fvå<µZL=í''¾T3=œMu>ð¤Ô>¡=œ¾ø‡=ðîHHHB¿ƒFq™Ì?VÃQDþâF?ßÜÆÀÀÀÀÀÀÀ%>$øK);£mü@Êð@9ž<ÀÀÀÀÀÀÀÀF`Ar䀔-t†Eì×±E#]²@î>"%Ak'«Úó[Eû5eDà½/@î	#A`Jò59u$E¥.DÊÙ@íhQ?""¢<¡0»ÔH<ÖBÀÀÀÀÀ@b¸ûG"·°À£JJå,@Oñ'¨'	ç@;L"èiéøøøÀ*:ÖÖ
À8`Ŕ:ÀY&ç¬5ÜÀbbÂ÷òH‡@Uk
ÍìÀ3ŒƒÀF?ê¾yLî¶0?Áar|6€¿Ð%Íru†p¿ÓÈ'—…ÂÀϢ݃+?è4Ó.3™ @#JæJ-J?ð_á†{¿*7ÔàÀ?ätñ²cÀ¿×V'þK»{@
·Ëc(/ûT´dGaia EDR3 248238187611328768 qëQB'=çT"@Ÿ€@Kc1ES¾Ÿ< à'@Gßf‹Å-<‹‰Â@u´É| É<΢3Ch"$Bö@5Áƒ=õLP<ä"ÝÀ;'•‹d<Ð3¶>F—Õ=ÛRÀ=Ô¿+=}½Àà='1>ó—>7‹½îÀ>)Ïsp?µÜC½QF?¦GwÀÀÀÀÀÀÀ+=$÷@0
<@[C^;?'Ãc>-à×>¤‹º>ç>º|œÂ´TìÁ‹ñPÂ#˜ìBY¹F…@ÓC'ÙºÛA•DD"Y–Ao2.@±˜ëœ½³AÆ|ÍC5'çA¢u/@֔ÈÝzB2Dß%A]h?³EÌ@sl? 'h?ŽTpÀÀÀÀÀ@b¹e<½ËÀ:á$å@PÄÑmj€@;lËó94øøøÀ*Á;÷À7ä0_2ÊLÀ8@þ†ÀbOÏ©@UR$–øDÀ2bwO*ôˆ?ír˜æ«ç?Õ¼¶-kÖÀ¿ÆÅód" ?Òv!@À ¯=múÈ?÷äl¦ˆp@!RLš#?ñåS÷3I¿¤ÜgŽÇ°ð?ìÅ\§§ƒ¨¿ÒþÏÉôûü?óa?â15T´dGaia EDR3 248246708826521984 qóCÁ€	p×_@Ÿ€@K1†oÈpR=.O³@GÛÿNÞ´t=æ@ª>"s"=q@QBÀg±BŸo@6o£~kº={vÀ9ʁ/·‰=`Ô>DÕ{>"òT=£c@=lE¹½ó
=ª);>ëÃh>œc½¿VM>‰o‹@>¾›8$C¡&+F?ŸÃyÀÀÀÀÀÀÀ&=½1Ä*
;~4>à÷œ?|¢>›œ>š¹å>wkD>¸cšÂW"ôÁ•4žÂ‡ B·¾Fc@´´/5ÝïhA'¡†CüòAƒ\%@Šj	°ÏÞ6A\9"Bu¤¢A+(%@»jT°æóBc'CZ¨Arò?½è
@8áx?Ò|À?ŸF0ÀÀÀÀÀ@b³(aÍpÀwš4e;@Oæ0ô2ÖH@;w•ds8ŠøøøÀ*»Z—|Õ¤À80‹'<>ÀPŽÐÀbèé`õÿ\@V0—‰æ4À3'&¡6?â©⎼À?¥0n®zÒ?Üg˜'œzPÀO™ï6ÀÀwY
Ɛ?Ó¨?Õ	¼@@Žñ…‡Öÿ?Ö%©ý,×4?ÒV€B?˓AùLt?ÙòÞ2RÅ4@çÔBMlñT´dGaia EDR3 248253679557141376 qùh/ã€hT±@Ÿ€@KF©is'í>Ös@Gðgöwá=çû@@BŒ÷\©­>7«ÿB­'B81@5»õ"Æj>WÀ9äW4>æ>2ŽD>†5À=ß½¢L[>£)<,X=àù?Ý5>¢HT¼wD´>mõ×ED?")Cß&6?$œK@b"_FÀ?–££=0½Ì"	½œ…>.ïâ½9Ú'½ Xå%>`Ç)
<…ÙBõùú?…È'=¥#Ž>½éR=‰ò>{w¿fxÁd<Áä¿[BÔFc@Ž÷¥ù
/"?¼Ã¨D'ýA'"î"@\Óv™µÝÒA/\AOšA¡x°$@–Â0#t›A,§%CúùA†·x?Ë~@V	À?þL ?­Ç`ÀÀÀÀÀ@b²ú&ªååÀ°ÊcÐéZ@Oû¥ùS£!@;—–hFVÀøøøÀ)ñtø?å°À7wžT=À|fw&NuÀbn'îôÌ@U¢H£ÄÄÀ2}¯@ÑWB?ïGZÖ]¼?è"S2‡"à?ݦ9•èð¿å´	ùo&À[ñ®=?ö1R@\Ð@Ds\Tܾ?òÇc× Ý*¿›qԓ6€?õµBê*ù?Ւ'QàL¬@	Q7\ÝqT´dGaia EDR3 247709631755922688 p
™A-
'Y@Ÿ€@K4^sï<‡Ë@F±•Ãª¦<`z{@£_–d"<²ÄùCwãšBà°@52é€Gv<ÆÄÀ9@$/¸Gâ<§u¨=¡òj=:èg>n™ñ½ïU½÷Ëa½ À¾>ë:h>!X¤½Jɏ=Êa¦?>?¡2C¥rF?¬'PÀÀÀÀÀÀÀ%=<È+	<ýø@£F?†[œ>=p©>žfš>~ú>û‹¾Âݺ6Á>ƬÂ,½"B1ÃF\@á¶<¬HÅBZ.DhHAd6)@Å #`ò×BZ+ÄCE0~At&à(@âpÿ˜Åå¾BÉÖÉC»ATá¢?«9o?ú)ð?xš ?{¹@ÀÀÀÀÀ@bàY[-xÀ x~ÔåHH@O'馨ž@95(ÌæxøøøÀ)'.¿ÞÈÐÀ9÷†ÿ™ôÀrò¼e¸Àdù<¥Bå@V*ª1q½ßÀ:z¡7†Jþ?òß.7Å¿ê:‰âä	 ?Ìzêƒû À*¥‡ëÓðÀÕØÓ@KàÀg"FC·¼ÀP×Y³S?ù^	;ÒeÙ¿Ê¿°q(NX¿®MÄ!Á_P¿rÖn-¥€@§"HÑF´dGaia EDR3 248273371984642688 rQUB€0 sc@Ÿ€@L{Â]O=JÁ@G|ÐbâÌ=ŠÏ@•Æ²¸Ò$='ØéB™EdAñï®@2¸ŠÎîÊ=ý À7À«"øƒþ=hÁ]>lý¼ºÀ›=ßä9=é$=/·'=«Ñÿ>ñæ@>U»¼þ±v>x;8@9 CÌ>Xcæ@<ÄwF?Ÿ;;ÀÀÀÀÀÀÀ$=Í#U)<ë3B‹I#?»=¬w>Í×ï=ôæK>•""ÂãºÁI˜×Â1B‡FI@¶bÍáåX@º_‹DuþA'Uª$@‹h»ßÈBLAP«¨B†€ëAØò&@½Ä$Çò£òA"ÂdCÎIAp°?½Ê @<@?Ø4€?ŸÚÀÀÀÀÀ@bà"ãäšñÀì2Ÿ…ôH@P9PÃŌ@:póßø¸øøøÀ*6™Œ¼<†À9<1ºê]ñÀêœZäÂõÀf3b¥]úó@X˜ÓèÀ6*ˆÉüæ¬?êõŽ˜N ¿ðè0D ¿ÂzIKü°À>Ô	»ªh@ÿáEÔ$°ÀNE <LèÀ/²[‡V‰@¨;Gì¿üj"Ytû¶?܎ЯŒFè¿Þ'YC{'@ÀÔTF´dGaia EDR3 247764263736291840 p<I	²•zá@Ÿ€@K;'.T=ó\@FøU«¨k+=ú&@@¿¼A½€=ýnB4ßBHÉ@6éR}‡$">0g÷À;‰&¾ÀÆ>Mœ?J9á>!=6é>9i¾ÂÅ>9(•>À2>Y»,¼öAž?Qƒû·¶¿r™"CÀ¯Ð>Ö«A¹è_FÀ?™7<äY½@½úá>"Ðf<pß1<(Ã>´AÛ=ɶBBŠñ3?r³Ñ>˜*?S*>¹>Í=íÂ}¨2Â2¶ÂnÝûB1eœF¸@¶eƒøÎAiç×CÄÂA'TøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@b֛åÑÀ?<Ün@O«[Ö$½@9¼bÛd9øøøÀ+UfEK½À:X«õŠžÀÿ–"ÛÀcj€Ï^@UÉ#Ã…ˆÀ8Iû¼üÕF?ÒŒN¶`ÀìEèà‡¸¿Ò"XYßÚÀ!›€Àî?ºÑPÀ¤î\àÜÀ2Øcõ¢@_w*ÙC¿÷ÇÆ^–dø¿ñø‰¾ƒýE¿â#*8N0f?ñï¦ô? óF´dGaia EDR3 247776598885699200 pG<Ž€3¬pÍ@Ÿ€@Jàôèê3<Ç5Þ@FÙñd1Áä<–
Ë@ʍ$r	<ì­CE3–B
pð@63&J=*XÝÀ:M'…s–ç<ñò¾$lÑ<q>ø
¾±G=KξÁ¬8>ùɽJºH>iY[¾ÏqÏ ?³Cœ$<ý÷³>…—õF?¨#eÀÀÀÀÀÀÀ"=J´'=rAd?‡v=ã	4>¥+>=w~>ï'+Â᪈ÁôîÂ$n\Br¬FG@Öª)WÁš1Aµ"D£3Al_3$@¶]¯'á:»A´±úC}~ïA"$@Ù¥^Zê>\Bq
ACÙäA[1?°jG@£Ü?•Úˆ?‰m0ÀÀÀÀÀ@bÎa"qÀ ~ñÌ+6Ò@O_L#+@9¢.˜
NøøøÀ)ø¤…VÀ8×¥•
BÀeli,Àbãzþtì@Uj×A9À9-ódð–"?îÝ8ÐÁ ¿ãK£²`?Î6tŽ‰ ÀSf:ýèÀÀÓ
6H'àÀ4ÌûìäLÀ0þww…E?ó)Ÿ³*¿±|sq¯¿›ƒñâ©í ?°re(r¬@$¹N—	å{F´dGaia EDR3 248755301674957696 sÁ¡T»€e9Œ$@Ÿ€@Lh;ÛÑr<,û¡@HUD©‡Ô»<¸h@M(e;n‡<ufVCÂvŸB©@5…QrJ<^MÆÀ;žZ]¯"<b½>ÆÍ
>%üܽ½:¶>še¢=ð´|>š	>Ã_A;x|Õ<›–Ž>Ån"­Šª@é@D1b=z—2@'¨]F?º4<ÀÀÀÀÀÀÀ2<º~7>eC­?Š¦=ÀÀÀÀÀÀÀÀF¼AáBɹoäCXáDû—AKl4@ð)S‡'¬CK§'C¢ AT 63@þêâHëVUC‡¤QCégÅA?Ý?Ÿt§?¦¸?AÐ?8ï ÀUi@"ÁÉ
E«à@@b¼˜±d$»ÀÕs,Ì}f@PP`ڙÅÖ@<áà‹¢£À'\ïܲÀ9:–ªF'«ÀˆëIâˆÀ*Ÿ"Ob¢ðÀ8.
ÀņÀB±8ó›«Àb~cMó\@UrC	chÀ-¬ÄWt¡?äeud1è?ª$ZOhB¿Í|å
×ÆÀ¿òÂ4æk0À\KZóP@)wèì1@2ń­Ú-Å?岘Áר%?«"ðÃP?Øô##˜¿Ò~¦© æ?åIÙ©¡+ËT´dGaia EDR3 248366143272879360 r_±…hy÷b@Ÿ€@KßWø€Ð™>J-¾@GØø-…@ž>>D@—~S(³4>dôA'ÍAúåÎ@48Œä>CÀ8$óþ¶">ˆÝ{>Œ"='_½ˆ¹>7¾}ܾ>‡ÖÉ>b"¦="Ò>
">ɶؐŽ>ÚùCþr(?tZl@.Ð__FÀ?‹kK=^´‹½ÜV¾:ݕ=ðªý=¯_½R+{.>å¹ò4<‡¬B´Ä´?€7>Ró">'é£>×?1®ÿÃ!ì¶ÂëNÁ͵ËBj"F@|ˆgzqúº@j4Bù˜A˜OD@pŸDκkbB˜É@ØAš6S!@Ž¤DOs&›B0Þ?A±gZAŠ'g@.¾Ž@w`>s‡€?â}ÐÀÀÀÀÀ@bËöãI6ÀXNäÄï)@P2K$¡"q@;5¿Œæ1øøøÀ*ºã0™ÈæÀ8ËE¬kPÀ'ÕÏv6bÀdþ•)@WæÒ~[À3À­ÀäI?â°wP¿ˆ ¿âNƒ5 ?Ý?Dêq0À5)-†Ý ?ÿ²—¶&€?À	2ˆ‰ÿ€À+|+!s"+@–Ϭ}f¿õrû5Ÿ?àœjÁښt?Íà™À]äD@ô[_ý'F´dGaia EDR3 248782720745804032 sڑOAmd€@Ÿ€@LJ]aø<¼*_@HŠý.ïúm<˜íK@&¸¹}/­<ÿ÷C9Þ>BËû@5!:ÃSÐÂ<þâÀ:ä
TÎ<æ"×>˜ ¯½e­¾Fìn>_ù½mŸN>m$o>¤?¢>Gî<+¡<>Âz«©¿U$CÉùAF?¤4—ÀÀÀÀÀÀÀ1=G"14<
dÎC
@§?x{4=ü»>¯é>);>ÆaÃ03åÁЀøÁC¬BcÉFº@ÊØzŒßàA6?PD–Ö©AuxÞ0@¦T;þêA…ƒcC(û[A…³î2@Ѓ?ǒY¨BCçvvAb×t0 ?·ºZ@"A ?¯wð?•PÀÀÀÀÀ@b·üš¸e³À'Éñæx@Pb#$Ù¡£@<y ¨·løøøÀ*sÊÄÐlhÀ7¾Øµ[À1¸IâSÀb™+
C@U±0-(‰ÊÀ+XmFF‰"?ç!þ
UP€?ßÈÌÝ?°æ¾È€À	æÁ!'@ÀmyӍ0@Ò&Ha4@ "y!üó—?䞌q?éŸ?ł.rø?éäGï=÷-?ŽÂµk[ðä@qLHLÉT´dGaia EDR3 248790653549969280 sáÈH€¼@Ÿ€@L<~B 8>ÿw@Hˆoç^À¿=ââú@8—3æ¿Ä>>XŒAäS4B|ò@4ƒ½>5ˆ>7ÉÀ8·ÈÜ¢àì>#Ãë>¨Vº=1Àf¾ž\­>o&½BÍ>Pw>Œ¥U>ªî½7Å>œRQ@ìùC×Zr?
;]@©F?šò:ÀÀÀÀÀÀÀ'>‹yŒ*<=
C1£+?ŠÀ>"óF>¾í=•Æ¸>½¢›CïÁø"A‰ûßB8RF]@Œ}2è¶Ì½?¡
[D5#ˆA'Mh@_ʕDA{®tAXìA ž÷@"³ÏAËDBPÈÜA‡ŠW?Ë۟@H¥?åð?¬1ÀÀÀÀÀ@b¼lŠ;Y,ÀÓlŽm5@Pm"YX@<joíà½øøøÀ+PÞу§¬À8I,§"Àc$ËFÉnÀdQú¾Äh@W'Ïëf®ŠÀ-JÓÅ 8?Ò¡z"C8€¿Ñ	v^À?ç*)ð 8À/'³yƒì ?ää`uö€@íZnK3ÌÀ#·ºb'?ü¦ÄîŸn¿ô
abX?ä$•3?ã)Q;ؓ@@"dß+_F´dGaia EDR3 248814812740796416 s÷ÁE@f®@Ÿ€@L/3»€¡<³OL@H¹ÙçTZ§<šAa@w«¿%<ëÔiCH)B0G@;ÎG¾jé»<ùœÀ8{0Œ;ñ¼<⥌>¡qæ=³h¦¼î\">™ï8=Œ­~>ŽË6>É;W>B‰Ç=ÉÁ>—ã²²AœDAæK>2ˆ@è˜F?©'ŽÀÀÀÀÀÀÀ3=@Û+5<ÚC±B+?¬ÈÈ>‰>œƒW<ŒŸ«>ÊJ
Ã-Í®ÁÀXºAÑB
|¹Fµ@Õ¶ñM¿×A8\÷DéÉ}Am¨Ç2@¶ p·èÀA'ò~D	òÝA~çI2@×Ɯ}®=£A¥•D"xÍA\'H?³o@	"?‰ô?‰3øÀÀÀÀÀ@b³ÙòbÀÆiÇ"ƒ@PoK·ØÑñ@<Îu'+äøøøÀ.¸â÷²À:N¡å\ñ:¿ýOœÆDs€Àb¨ðh×É%@Uæ²ÅƒBÀ)aõ+|‹t¿õNqêŠ
À›õk£¼˜@âÞóÀ•Àa,PßÀÀ p¾õ°@¿@Ü]T¿ùë¯lÿh›¿âˋÊmèÿêrÓSÉÀû¯Ö!Â@.ޚMå@T0bT´dGaia EDR3 248814812740796928 s÷ÁEB7Ÿ^Ë@Ÿ€@L/#^=±C@H¹½¤«=o¿‰@ò{Uhì=¼ãÝBt vB'Ä@;2ºß"Û]=ÄU¯À7¤÷ð]=®Lö>šž‰=ö‰$½M65>‹ye=JZG>v¬T>Î>.¦Ã=äÓ>‹dm§¥@¯UOD©u>¤².@0ß­F?žô¦ÀÀÀÀÀÀÀ2>Õc4<še'CÅ]?˜õ²=ð÷å>"ã<ñ>É-vÃ$êTÁ´ÖlÂn°ÂB
•'F«@ ›ÃÀŠ@"DzÖFAŠó@uN;¡AÑóB
fA—ú@§9"ªç?AŒ¦—C)A€…?Ǽ	@;«?Ðw?¦àÀÀÀÀÀ@b³-ñ
4ÀÇS»ˆ»@PoA¶±…9@<ÎC5–ñ}øøøÀ.g»ö6¬À:%1ß £0¿úÿ9BÕàÀcîS>¹[@V^ÍæÂÜÀ)ït-½x¿ôƒjƒ©à¿þ ê{'˜@ЊB4'ýÀáíãv À"~;<@¤myùL¿ù…BýY?û|öðŸÆÀÙĦqò¬¿ðÁ-h¬Þ@OÜ.´@'L"¹kT´dGaia EDR3 247893387636884480 p±¹CÄRI{€@Ÿ€@K¥©GµŒ<}æþ@GE0åßÆý<G»S@øHŽ\å<¥ç×CvƒèAôš@33²q <¤z(À7Ë°/˜·P<Œeb>5—>¤Gn=zêV=.‹¬½Ì=ì+>««º>yIó½#>á¿VV@"¤ØCÂþ¥<N|B=œK#F?®yçÀÀÀÀÀÀÀ(<ë9,<ý!BŠ71?Œ™é>|´>¢Ü¦>O.³>ãÚÂXÒÞÁŒgÂ3*BÒFb@âöÔìm²B›9(Cú6(Acmd(@ÇÆ!ò–RBêʉBÏ_%Arx'@ã(I×púìCAæSCJWãAT8=?©k~?îAØ?i1@?sRpÀÀÀÀÀ@bÙÓq°ö­À0†zó@P0ñ9LY@:+"Çù÷-øøøÀ*|šÆBÀ9Ù\Ÿ±)À¥°
€'Àe²…ØïiŒ@X>ÖÖÉÉÀ83dzזl?íöè`¯²à¿éĖæð@¿³¹|!h¬€À:Í7¦G0@
Ùã€ÏàÀL7ˆåtÀ9C–Õ\C@\eÛQú¿î6è)¯ÅÈ?Ñ"϶Ùпնwrh'@½ýýC}®F´dGaia EDR3 248830068465689984 t¡Ue€7€>–@Ÿ€@J\ž)ùò=ÙÅi@GfkðØ=µ‰U@VÐéžî>@:BýZB
ó~@7" ¼.>>)õÀ9ê;05u=þ$l=¦%=Äm>S¾ܱ½ÜAq¾Fô¥><Âi>'õb>¹0=¤Å¿ê§IC©½Þ>Ƌ?ì:y_FÀ?")T<Ò6ö<Úcò¾%ý½Îì±<ŸJ<¾]Á >nE(	=jÞC2åå?küo>dŸò>ˆrD>'Ð?'O•P
Á¾-·Â%ˆ³BÓpFU@"͍/ª@ƒbC¢–rA3!@a±ªOûo@柳A AŸ°¥#@Ÿ
~‹;AE-BÝÜ>A"W?̘k@]Zp@k?¯ÝÀÀÀÀÀÀ@b¦òÑy—óÀˆ_ïjr@O&€×§"@:ᢿ‡0ÈøøøÀ*§"2+PNÀ8Ð?O!žÀXfŒö­™Àb=U.þ7@UºÍꊜ À7.hÉP?ãåg7§ ?Å©|L¬€?ßæ88âýÀ?ëَ÷‡oÀӝA²_ÐÀ
jbSb@$Þ»–?ëâ<*ŽZ¿¾¶ƒˆô°?㎃÷~Œ?Ø[—vÎ\´?êç&ŒqM6T´dGaia EDR3 248830510842404736 t
_€QË;+@Ÿ€@Jgƒ5ÈM>'Z©@Gf4ý.ý¶>;"ÿ@>ðÕu>¸mA†©BØÁ@5/—à">ÂÓ´À9@¿"³a†>»Ï_5;è¾|ò=ÏM¹½·Eƒ=×¼ƒ>XJ£>qÙ<©xÂ={#þý½Õ=ÎC"ÿ"?r?OÁ®_FÀ?Ž "=…5x<âËV½…#½O8½»_[<r"ª?÷$<¶½)B½ýÀ?~tñ=´_÷>–œÎ>O>?ŒÃÀ;?3%ÈÁÛ¤BïgF/@y&C*zÙÑ?˜m­C¨ó¦A™gí@H$•nòç‡AÄ@±ÔhA©.!@ƒ¬Ðœæu®AíJB•QßAŽy?×¢ˆ@X=¨?ú?¶w@ÀÀÀÀÀ@b¨"vàæxÀõ‹[Dý@O.}cvé#@:Ý3R¬ÄÈøøøÀ*E&Þ(À7þm­J0FÀšÅEëDÀcCšÒçŽþ@Vè9ÃmÀ8^Låj¦?êHly–?ÎZÅO$°€¿Ô3{LÜðÀW}Ø!+¿ÿ󋸍LÀö2üd6\@ƒ›Ò}…¿ñŠg†b?ûöµ‡Ѫ¿ÔZH×jø¿ÅH°®@O}`‰\rT´dGaia EDR3 248837490170018432 tab:€J'ßW@Ÿ€@Ju­ÏžÍZ<ˆØá@Gv<õ¸Ã<d—ê@F¾§öì<ʈ\CaAÞBV@5÷|‹lº<Ä»gÀ8ûºpSà<Ÿß–>.ç­=˙=¿Ly½¤þ¾*–ð½Ÿ@>j¢d>‰ºü½`1=ízž  >›ÔÔDÔ=éxA³Z_FÀ?²Š;ƒdø½ï@I¾1û¼eËC¼¸J9=Hà!=Xƒ''=4€ï>Ö!ž?}ô>0">–'ž>p{w?
èÊÂÄY…Á®:ƒÂ4§yB²FI@òºZÀÄAÚy4E/æAWše$@Úã{JU%åB2}DCAcÒk#@ñKr?@ÚB…IJD"ÞÉAIô•?¤$?Îî°?C€`?Z]ÀÀÀÀÀ@b¨-»LžÀ`³l¢@O=ÊÙ,öd@:öڝi¨høøøÀ*­Y)ýOªÀ8l…ªRPÀú€ÆcêÀc ӌ—€@V¿L+ËÀ7º¯>Tv?㉺‡`?¼¶²>'W?ÕĔ¢5ÀÀÈ=ìÂ;@ÀeÏTº@ÀÏwBG»8@)0!M¨Ü#?ÄÐkYI~?Þ4~êi:ï?Èçel=·¬?Ôd?«Ì?Ö½¬Å‡1T´dGaia EDR3 248840238948148608 táSå€`¡Þ@Ÿ€@JŠS&S°ä<SŠ@G‰z¦j§;úÁ@ÈSÇÆ£è<KM´C倓B"‹@6k {m2<EþÀ9"×ð<2Úé>4ÑS>GÙ:=Fp¼'½‹½• 0½
D}>…l@>›&©½5>°><‹NNMÀ-‹CÍÝM=¸ˆ@µßF?¾JiÀÀÀÀÀÀÀ&<ŽK@-<´ÕcC)?X|ÀÀÀÀÀÀÀÀF‡A®®ð¤ŸC¤áDP6jAA‡á*@þíÜHxáDZ
ChGAIN½*A	ŽúWh_D½¦C£×A7!?af?'m>øۀ?&l`ÀÀÀÀÀ@b¨D1hiEÀ¡a\ÎÚA@ORÒ`™ö&@;[¿¬%øøøÀ*ˆýQu À7Þ|Q«ÊøÀŒ|k.£'Àb´ÆŸÀR@V?傣4ŸÀ6¢ÙÈ«#z?åÎÚ%DÅ?×)¹+«À?æRm*±ÏÀ븞N«À'#À(ßàÀÍ®3X@°;u
gî?ښ떔è˜?Ôð´¦Áv?âSÝç–5?ä›^Î
«g?ýp®É…¼ET´dGaia EDR3 248859411682163712 t QSü#ŒAÑ@Ÿ€@J˜ŽP[Ï=÷9ÿ@G'Šyk¹Ç=ß5·@¯qe\˓>(œB
3&BÙ?@6Xú	K>'qQÀ9Ñ¡®Ào>è~>‰à%>qÌ=¾b=˜·¾Ú@:Ýï&>ž¯N>ž)!<T›q>`'Ë&%ÀlðC'ŠF?šÝ±ÀÀÀÀÀÀÀ">zý¶)
<"ʍBr3c?gŠ2>7!½>š³>eü»?®ûÂÃÁéòîÂ`V–BcVFY@Œ'žYôð?¶GZD ƒÙA'Fã@Z<ªIµH@äYtAkOÔA¢Ió @•	ú|T×{AšèNB‹xA‡f*?Ë1U@WH@€?®ÀÀÀÀÀ@b«E¤Ü³ÝÀ¡wî>¨@O[9†Ö)@;ËZö$øøøÀ*žûÀ8&€+F¥ÜÀ0UE!ÒýÀbÍÀ«W¹f@VH††rêÀ6»ÒKl Î?åTÊ{÷P?´£¡ÓË?£:e±…<À
8qÌLðÀøŠ$û0Àؑ+¶ø@*7âÄýÀ?ÜNVþšœ?҃uI8¹?ÓwÐÐFV¿"ï7NÏÐ@	;è² &ÇT´dGaia EDR3 247931114629354368 pÔ	?Ӏ_6Üù@Ÿ€@K3.8³(=g @G>›ù÷‹'<Ìé«@û÷éIýx=*ŒB×õ»AÜW@1×êÁ·x=dØîÀ4û$bÆþ:=?ã<úÇþ<´÷>Äã!½ýjr<ïî¾ta?D>is1<•±½5ä":6@«b^C羐>	v`@RÀ F?£½ÒÀÀÀÀÀÀÀ$=¡®Ã(=
˜Æ@"ƒ?œ–P>dö>ՂÝ>\N½>£2ÂÅý÷ÁjàÂ?'B÷BFU@ͧFê£A^À|DˆQmAs¾|'@§¸8uû†AnË^CKmãA…Þ%@Ò+¨pC2B ]oCèJAa.Š?¶qË@#ÄÈ?³
?"ÀÀÀÀÀ@bÊñÕÓÀfËøO‹{@O¹™aJH@:Gk$‹øøøÀ*†ú½½}À8þÄúõàjÀYHДúÀgöü("ˆ@[I ¶˜À<t'/¬?åîþ~ƒ?0¿èt8a¬Ø`?ӗ{D‡°ÀFtè`sˆ@/
׆«(À!'ñ7¥:À0ðwÙ-†W@
ð³q\¶OÀR_GäY?ñ(äÔI¹u¿ÆwtELŽ@×É/¥F´dGaia EDR3 248877450544720768 t0¹R«€ñ|@Ÿ€@J"ükê'=LH%@G£ÈDT´=64'@ÏÕÄÚ="­!B¥B
pd@7ÒϨÌ=×³À:ÑP²ÈX =Œyë>%òk>>z>#g½¬è¾3^$¾I/>ŽS>Ÿh­>'Õ6>dÊ"!?RxC¥ÚK=("<='ÜTF?xêÀÀÀÀÀÀÀ"=ëGƒ(;ù›?CÝÛ?"Iö>sõ>•1x>Š ?BÁÂÁ6ÁíõþÂBυB…FG@®ÒI°°+@SÏ{D•«A…"ã"@ÙùúòNAYý|B Ï$A"ïÞ"@µ |ñ'ÃA@¨õCà"ßAv¤°?Á?Ë@Dì0?å¿°?¤°ÀÀÀÀÀ@b¥¢x"•FÀڈ›K@Oa&£€ØÉ@;CÝæ.øøøÀ*;³c**À7èãÜÕ­ÀÈHH)—Àaã¢$^@UY3¾;C~À5Êûwgt?åjï$)t`?ԏÖÄÙ>€?ÁÐ@–{À@
O0^RÀ v Søø¿óp­X ¦P@!½5´E?óñÎÊ5Í|¿Ù!°ç6âT?îŽóÉÆO.¿'Å=Rx?ön?9ÃäT´dGaia EDR3 248880233683510528 t3AReBÍï@Ÿ€@JŽÆ¯Ž==»ë†@G¬«‹PÑ=±W@¥|`£o>8B,ÃýB=¹@5ÜßÏòd=û³À9vB|kº=âÞo=y'À>ÓlA>&\:Ï÷˾?Öw½ñÌ¡>0|>¨µç>w'>F¾Â(&?Ä87C³U>Ã¥¬@jªF?œ­
ÀÀÀÀÀÀÀ#>:ôâ)	;Û'dC&Kå?ˆÚ>†ƒ>V5S>œ"?µÂu¿ÁÆÁÈÂP4B'ýFY@›"Ë5ð_Ó?ûrÍD`œ¯AŒv&@n'òâÍA
uýAâ'AšðË'@£EŸÇ"½åA,ÿºCd%XA'#ô?Ä£M@Ff¸?æP?¦È ÀÀÀÀÀ@b£¿à¿)À­í[Ã&ƒ@O`¹n'àW@;Vˆ"²¸tøøøÀ*g]½D¼À7חÁœ±ÀÖ1Q	ÏÀbÍ ã¾Ìq@V}L¾u@ÔÀ6ñOÇ?åˆ4~‡Ë@?ØâݒòÀ?ÀítÀÀ
æ²ÀÀ
W`9 ÀY‰N0H@ː™~	?ÈÚ5èé?à=֒ˆîÞ?ß6é³Á®ÿ?¹ò	™¿ã?ö¼Rÿú'$T´dGaia EDR3 248884563010035328 t71Jž€!N°@Ÿ€@Jˆ¹
'Œæ?	±@G¹H€ø/™>ê›@QYL?=Ö@þ«ªBM5@5-ÀPÍNÒ?V:^À:
žªg?#‰ó=Ȭe»9îû=·õ=ÿEw¾p·£½Ÿm>è5o>¦[;œÃ¾$ÂÞþþ?‹Ã8Cšs?ã÷z?»ý¯_FÀ?@l[>Î<cMã=Ûiœ¾$A›¾E
é=zê–?˜—%<3Œ'C!êc?†&Ø>FÑã>zø>:¼>ôñµÃ¢À&B
ÂٗB%ðF2@d(« z^?QhÇCE&ËA¡Y
@B˜zy8²Í@Ö/T@±ÎæA«L®@pg|⊙@ÿí	BA•ŒW?ï­@.¸?Ÿ:@?¼Ë0ÀÀÀÀÀ@b¡^ÈXtÀn«½ž¶@O`ÿW!@;q]_A®øøøÀ)R&Q·ä®À6×ÚOAÀÀ'D&VöÀb‹'æû@U¸éA%ò`À5È[ʤD?ôž"Ÿnæ?ö@eٓ‰°¿Öœs:˜?ÿ©ÞÅQÀñç×ýпòàƒ]TsP@šæÈ®t"@nù–3Ù¿ìO_uŠ4"@× xï¿åk`h;ÂÛ@-
ttT´dGaia EDR3 248886006119502336 t8Q'FV`N@Ÿ€@J«ã&úú<¸ßN@G¶΍¥ê<§? @r¬vµÑ<ûÐ+C>³ÕBIô@6¾S'7€V<ûåÀ:²¿"¾'Ø<ñÇî>¦Ž¦>s1R>îœ=šç{=·o<Ø(u>µa>¦‹m>{m¦>"ÐIIE>õÓÆDŠA>AF|AÁ'kF?ÙcxÀÀÀÀÀÀÀ%=FÀ+
<¡bœA+?'M…ÀÀÀÀÀÀÀÀTlAbø*€«E:×EP¾ÍAÊ&AYíAÄEƒæDʈ_A '&ARQpX6Ø©Dק	E-özAµ¡?•F>Z¡€=".€>Š@ÀÀÀÀÀ@b¦kýO¶uÀ‡ts<Ì@OxëàxÓ@;]ô:M_'øøøÀ*¿uœò†À8ôi&À.¿3"i®Àb-ÙUÛï@U¬YîÎÊ$À4Ú!+?°?âgXàŒî ?ė"?»@€?¤n±9ã€?õ'Ç'ÔۀÀºÜýo‡¿ï*¿f¼T @'™ûçiü/?éJ'¿^W+¿¹B­9©ƒ(?â2F£—>¿­q˜|ê:?úýl'UT´dGaia EDR3 248892568829466624 t>yP˜g®(@Ÿ€@J¬ñ€£¼b=9ï@GѺ•mÜ=üB@
‹"ÏU=išÉBÉûÝB´Ü@6½q=T
R=€›~À:֑rv…X=aff>2Á>bà>qû´½5B=¶d&½Y¬r>"
>L=ÔW=q‡;UR?·˜øCÄ]>4¹­@=yF?Ÿ‰ÀÀÀÀÀÀÀ'=´åŒ+	;º&îBá?‡Ÿ>(Þ>—Ú`>o¤?=›ÂÂJ0Á´Â¡BkjHB 7Fl@µ¢€…qo™AŸD@¯A'¡(@‹¨'Rù9@öÁ^BàËgAón'@¼Ÿèœê†3AÛKÌC…©'Aq]ü?½b¢@:#€?Õð?Ÿ)ÀÀÀÀÀ@b¢€þžxÀ]á ª]A@O'×Ɯ@;'þJKb	øøøÀ+hĈ±À8"p
ÀdsæÀb|)Œº/ @V%)¼%܆À4®­@4Ì?ÏI¢‡D¿ÒVô=™€¿Çiê}á¿ñ¥TIÔ½À-à'þap¿é½£GØ À(‡8Í2p?Êß&'¨D?°Ì|<
¤¿Æø?&j>¿ÊgUäöa@¿ÚZ5³]T´dGaia EDR3 247969730676194560 p÷(ý¦¶Z@Ÿ€@K~|û‰d>:ßh@Gˆ)è¡:O=ýÝv@7ä(>`eÝAÓßÞB
e@67¦-žRò>€ÿÀ:…Øu)ý2>5÷U={eo>aïé½z‹l=¦
3½»-®=F"8>®Ó÷>qëd<
®˜=Ð8'%?ȾÖC»š‰?%Ì@
îCF?—õHÀÀÀÀÀÀÀ">²Ä¼';ò¶BA^?ˆM´>R¥…>ò3>Gšð>»øVÂPxüÁkôÂdBƒïF>@‡íg		—…?кCú'vA"Ñk"@S´ÄP¹@éŒýA,ÍjA¤Æn"@'õœŸ(s\ANH]B²M©AˆÆ?ÍSz@`à@¨?°µÀÀÀÀÀ@bÊE×t¤À˜qš£Ê@P4l'@:º±Ñ2ôøøøÀ)÷Á'¬ŠšÀ8Gáô
>øÀtoùMÒÀb–&€.µx@U/_ò~¢"À3ó2T\Œ0?îâ—ß"m`¿©}xIŠ¢?Þ%¡oxú0¿þ£ÎéÀ!Å>a9H¿²r.g/!@'"£Ñ<Ëý?ò/u÷¬ç꿐yœùü ?àK\2ï1û?Õ¹'ëô‰n@9f±ØA1T´dGaia EDR3 247971315522875136 pø™:/D^É@Ÿ€@KŸ󟸖<RtY@G…'Dx\<%@®! Ââ5<ƒ÷C¨:åBo@4¿—¥‡:L<–qŸÀ9ª¹'/æ*<y+>—"=Ñ>
<î><L¾.¯­>!çþ?s">a_ƒ¾4Ȗ>…©3ý2¿zCѯè=BÉD@OÙT?¹âÀÀÀÀÀÀÀ$<ޔ®'<s*?Þ:<?u™WÀÀÀÀÀÀÀÀF:Að¹ÿêC>?4D7â‡AM)3$@ìö¼²èÂC…)ÂC^¸AV}[%@ü%ÛÜÆêC×%7C…øÏAA~}?Ÿ¸?§öð?B€?:«`¿z"@Q\=Ez@@@bÏ!uÙÀ=ðÍâªw@PÛè[9@:ªZøDîDÀ(Œd§"À9@Rs÷Q§Àö¥M!mÀ*=šÕ|À8Å¢õ¿SôÀŽzÔt}_Àcâ¤ò@V•QB1¹>À5\a‡¦Ü?ê"ýÔV¿áO÷ºÛI ¿«Øa÷ÏõÀ)k+ÁôÀÀ
Vώ+à¿ó9ù$œÐÀ2'n2ž
?÷ÏÁ;÷Û¿ÝKJ1çüÔ?Èt P,Œ¿Ì¹·½lä@!ê>¼ÝF´dGaia EDR3 248915040098094208 tRéLŒ€1݊7@Ÿ€@J<}Mˎù="CÄ@G°i~
§H=Ž2Ý@Üj½7Ÿ=ړœBV3qBèl@5÷^)þGÃ=Ö²{À:?Š‰­Âø=Ê
>‡yé>E;N=ŽR=¤í‡¾)ýÛ<ªl¶>Œp>¤c=Õõ¨>¯Š^*)¾¼pCÀBc>–"@KM_FÀ?›o<—!­½'OJ»Ý¦j>ò̼«ËÄ=Ûc÷">)}Œ*
<ÉfNC2k?{Ñÿ>.>š7!>°l?˜¾Âš
ÂIjÂ2Q+B†ÔFd@ Y.Çb˜M@
N«Dlð×A‹Ó'@oà.§î€AóîAߣŒAš"Í&@§`@/ˆýA>ÞýCzяA€v¬?Ɵ@Pé?÷ß ?©òpÀÀÀÀÀ@b—¸<–'&À–B²^¢,@O%mþJ†@;{ðe—×%øøøÀ*ÍŸxCGÀ7ë1õE
ªÀx
!î›ÆÀbŠm`šÙ*@V'd<"8½À6†Šó¤1ö?áŽpb×â?ÓüP¨Úÿ@¿á
‹Mòˆ¿øÇ>:)ÂÀ´pBQ<À.Vmv§8?îAÅÀy‰î?ÛÙj_ý¥?ÇEú©~"?á(âåH¿âÕi°@»ÊÅ50T´dGaia EDR3 248921499728852480 tXÉK¶RŒÞ@Ÿ€@JG›y~·=]T@GºË,"…=pá"@a=¾@'Br+mB?Y@6@Rç&ü=°ÖÀÀ:ŪuòJ=ª'>SI·>žc > ÖÀ=€¾b•Þ¼©¹>›%4>ñI=±ÛŽ>­[1:3?á2CÅBg>bú?ÇÅMF?›s£ÀÀÀÀÀÀÀ$>
-
;QèBŸ¤¿?‰>'ÏŸ>  >¦ó?	s%­߶ÂõŠÂIé
B
ÁFx@¦F4_4îo@C"D'ö¯Aˆf(@uôPöL@ò˜0B2MåA˜!¶(@¯¬Hµ%âAS"9C˜ËŽA{¶7?Ċ(@R4Ô?ûº`?¨¯HÀÀÀÀÀ@b—ÆŽ
I‰À/µ¹YrY@O0Èí»`Ö@;‹Î«°O…øøøÀ+°=Ÿ¤À8´TE§GÀ¸	ÒǃeÀbØFãv@VàÄ÷TöRÀ6•
û%°?º­´Ræ¿ÞLCo³V@¿ë	þ/€Àè¯<9ÀÀèXê‰`À¢n©EÀ%£'[ôe?íÜ8%¿åTâÝýÒ¢¿v¤Á/¡€¿î»ÑH…"@ÀÍÍ¥ÂT´dGaia EDR3 248475952702584704 rÐw€Āf@Ÿ€@LYqžM¡´>¢/Ö@GüޝV%Z>"`@™¶@)>ÜGÝAHхB!6@5'½›ŠA>ÏEcÀ:Vž娮>´ëà>¡L¢½á
¾ŠQ>{™=Ï'¥>e͸>©+ý>ƒ¬=¥ù¶>Œò5‹Š?ðµŠCÿ(Ä?®Ÿ\@NV_FÀ?Žy=šˆ¼X÷	½"rW=´êí=Ðð¾E›â.?ýÒ1<µ¬BUÅ?ˆ >DïÅ>§–õ=>ðIúCzKÁÒÚæA<>BA¯F›@m³‡¿æì?>ˆqCŸ eAûL@@:¶ÔÇ/f@šç@֒cA¬{R-@x Ã'¥Í@Ûå B`~\A'BL?á=Ü@QÈ0?è`?»ÀÀÀÀÀ@bÕÓÉ,xÀãÔß#«@Pcø'Ó0Ñ@;RVóDîøøøÀ+>0¨ÎÌÀ9~qn7/À‹
–3˜ÀdƒÏoP@V"GëÉGÇÀ0ڛ

?Ô÷S?žT€¿ô4Ýh[؀?ÉwJ(œÀÀ,
Bڎš À
—ú[ZÀ@1(ß(À$þÙÝ^µO?þ®¨°ûE¿ôÑv4õø¿ÖJu#ìŒ?œïf+x¶¨@$‡Ž˜&"F´dGaia EDR3 248924970062339200 t[ñJ\€9ÔgÀ@Ÿ€@JR%L)'¥<pä¨@GÐdØv}C<O7@!xÆR*<«bC"q\Bۉ@5ÚÓU (<–÷À9âàJ2<3·>*I/>¶ùH>QíÖ½6-ö½JV½P¸™>vîâ>"»g¼òò>*'iJJFÀ"HD>=áëA[%8T?ÔÀÀÀÀÀÀÀ%<ß(€.
<¦{BòÄ?iB¯ÀÀÀÀÀÀÀÀF–AVå-É¢Ò£DÒ)ŒE_OAÝÑ-AMdAÝýÀrE.äD¬A
üÂ-AHwK‹+ÈD¾jE'OA¹W?–Œ[>Èm`>¼@>"@ÀÀÀÀÀ@b–ML#ûÀƒ¨êI@O?'þu•Û@;±}ݸhøøøÀ+Fþ°…RÀ8L²–ášÀ
PZö Àc'e8ƒÊ'@WL¨7'*À6lQçþ6?ÓÝ~¤#À?ÇkB¨Ì€?µ¯ð
yµ@ÀÐʋ¨ ¿Û_‡#½sÀ\†ï•	8@(:Œ=¼Üí¿ÑG¡œÂÑ?áAáŒu³?¦e@
Sbð?¾Cг‰`?ñæ,äÚ)T´dGaia EDR3 247080195710605184 mÎ!]W€g"‡+@Ÿ€@MÇè1€¬>\ª(@H{eÖÿ«Ú=ýiž@-·äÉõ>wG?A¿ø
B@53¡±üd>¡[«À;µg9/:>Q†4=ÀtÚ¾>Ǿ™ùr>­q¤¼'" >½€>¡–>ŠFÙ¾2:Ô>h‰Êzy>ߐ—CÓƉF?™êÀÀÀÀÀÀÀ+>çX!.;×ã¿Csi?ðr>…	C>èœÎ=·Â±>.êÃ2;¯ÀŠÎiÂYN>B´ÍFŽ@'=æ™ò,?É»åC¹(A–- @Q'ˆà` @üd7AŠºA¥Åý+@ŠÁ?"UÞAáBÈøEA‹Š¾?Ʋ!@QÙø?ùŽ?ª%`ÀÀÀÀÀ@bðÒRÿÎÀ
Iz9^@PúDFÙÔ@;Õ8©ÃøøøÀ*ei_(|À8°í2äô±ÀñÛÃ,'Àbîz™xã–@T‰9c§øÀ#—uBSé´?î8SÄi@¿Ýr~¿€?ë'rk=‡ À³vªK¾À&ör×õM(@$*	–ÐjÀ&ñ´‹ƒáº?í˧®WN?ÀHƀ³G4¿'PhÏ ?évyáøU·@)Ã}9Õ4F´dGaia EDR3 248484680076782720 rˀl€ ¶ÅT@Ÿ€@LyzšµÿK=œ>ª@HðÖáü|='G@Lw9Œ=ɤœBUuXBž@4$Ä!=Ïü|À:»!=¼Ã>¬ã=²so½Úû>§p@¼•"Ì>£:?>Ò¤Î>y=ùŒ?>Æ¢tÞÜB:ôÌEyÛL?Tð×B»»F?¡Ç-ÀÀÀÀÀÀÀ7>%sn:<«T·BÑÇç?@7»=ûÃÖ>³Å`=ß?>ߐÝC.ülÁäÕ:Á i;BÚ«Få@Á.ë[™AyD†EA}9ê6@š¥Ÿ±ä—@ðWKCcAŠŒ6@È7cjî˜TA ¼ÔDFAh;.?Í=‹@/§¨?·Yp?§õàÀÀÀÀÀ@b֛#ÎCjÀîR"$(ë@Pr´¶øÖ@;rÍÃçoøøøÀ+"jHpÛ:À9q5uqہÀE+"9¨ÌÀd«|'ßÔÖ@W1R~p)°À0‡ÜPœh?Øp¦œÆÀ¿óa#ؖ ¿ÍÌ.v™jàÀ2"êÊy€¿ëZ Ìv€@
Ç =&8À :Ƽ‹H@—ÛMWÀ$š5º?ÁJs>娿Þ@‹ŸrÊ@¡±¦F´dGaia EDR3 248940019627634304 ti¡H®€.~T@Ÿ€@J—T™…ûK=õ`Æ@G؂^P=Ê(ô@E×v®N§>‡BûEBÁC@6G›¢"‰>:-À9DúKÍQN>ò÷=³âÖ½tt>°9徆n¼"Çc¾í,>ØÌa½dOÝ>8¾CŒ.99¼½"ºC©Ÿ>'¯é?3½úF?›œ2ÀÀÀÀÀÀÀ$>‡©)<VèPC¤o?|>-Àc>Žs‹>44S?Ú¥Â÷5íÁ'-ÂQržB9F_@''ØR?ÞkëD*jsA8 @b›|ÕòPA sA"`AŸ@º#@šÂÂæµÉA[´SBùt+A…OA?É)¯@O‹È?ó˜ ?«pÀÀÀÀÀ@bž‡u€¥Àug"u@OtIܚ×@;§ÞÅ,MøøøÀ+xéŒ1îÛÀ8T©Óå#öÀæ
B|éÀce »è@Vý+›	4À5w+P>p?Ë@F\ô¥@¿¹†›üªO?×Ф&ÀÀðÇ~FÈ@¿ú·,®Z@¿ùf²¤'0Ð@‡ìïŽÓ¿èµ¶¡²}?ëÔËËïG¿ß¯ŠÙ‹¼å?Üó÷×:(C@µ‡ž—³cT´dGaia EDR3 247999421789789952 q)H_:y‹@Ÿ€@J²8ˆF<ˆ'Ó@G×Gtbˆ<s|g@ÑÀG"AZ<¹²'C{ªÙBˆ	@5íš=Ȟš<¶©rÀ:(I"0‹<²/‡>ˆ>ŠèD=åm"=ëýɾLû=v
b>Ç\'>W\l<Þy	>K'Ë43>ÑG4C•¹^F?ª)ºÀÀÀÀÀÀÀ$=
Õ+	;l*QB¬+»?þ">X>ƒÁ>>…S9?*óÂÉMxÁµ)ñÂAÐBÏFh@ß÷ËáŽØAÀkžDªAfe´)@Á,5Ý,]B&Cˆ6Aw§(@ái Ÿž@šBeóDDfAUáj?­Íÿ@X?Š
`?""PÀÀÀÀÀ@b¿¿#¤ïÀ ™ây`@OL&Ýž@:DÆ`CøøøÀ)Ë]s½n¤À8JÐãÒ(À¶Ã»/
ƒÀbÉtš4€Î@U³@ü¼êÀ8›§äª?ðÔiB–`¿¯[WÓ
¿·þjª‹C€À%mƒ~ÊÀLl)`[0À¿kæÊl@"YUU²O"?ìhU®‰…?Қå$z
¼?Ø6ßÇâsô¿Ëë¾\èX@§0KLT´dGaia EDR3 248943180723568000 tlH½€[åÃ@Ÿ€@JŒ¶‹½=Å@GÚÙ4!Ê»=Uz~@@ÎKJ©=ž	6B–«mBÕ¼@6«¾Q«w =½"hÀ:ðE@ðCn=¥Ú[=ylå;€>¶ýg½«'ó½$¥)½ÔJ>êúx¼"²^>ETâ½¼ì‰0-?œÈ5C±÷>Ž¬?{F?cÝÀÀÀÀÀÀÀ#> )<&JyBžu?†YØ>7™S>†Íß>O?	\ÂßöÁº'ÂF±xBâÖF]@©Q>.Ù]y@Dœ'DƒÛæA‡IO'@{P¡(&…—@ü¤'B]lÁA•åß$@±QÀ ÓƒoAYC£eÂAzq?Àc²@FÍ4?éÉ?£ÑhÀÀÀÀÀ@bœ¸"°À‡Hy·æ†@Om:˜È}F@;°:"[å'øøøÀ+<\˜3tÀ8>K±CcNÀšï;pÄ¿ÀbGYþPI7@V£lv²À4œÒ¨\™?Õ1Á¤'¿€¿‰CÊ×M8¿ÔBR®¾t ?á"åÖ<oÀŸ1³"¾°¿ç'PLç @@BÚPß?üAž¢NH¿ò¸®àº{W?ì–pWƒèy¿àæ¹Óx6@ª–RZ"ÊT´dGaia EDR3 248944898710444672 tnH€(+­¼@Ÿ€@J"xðñ"Ø=aÏ@GãL!àӝ<ÎàW@"L›â¶=ÑlCP³B	ª@5¹"'Ië²=I~<À:±O]}QÊ=@ô>h%U½¯–Ê>ðä =gói:­ÿ=‹Š>õBhºÆ'><=ÙÖÓ,+A
ìwD
øÇ>AˆèA¨F?¢?=ÀÀÀÀÀÀÀ"=»(&=LÊïC.ÙN?°N{>)ì>©Å¸>6.?qaÃmÁ¦Ñ³Â:)pB'«F>@Ô&êç6óËAšþ?D…#¥AniÃ$@­ËoØÏÊA¯hC.FAƒÔ$@Ù}ŽñxöœBF–{DpsA[Lš?¹p@+t8?½ÿ(?˜éHÀÀÀÀÀ@bœ9¸Œ,À86kM@Ouz°#	Ó@;½¯Óõ¼øøøÀ+:…ánºÀ8S?ú"µÀ‰\À@¨Àbӆý'@V¸_ÐÒÅ&À4ýuJä?Õl˜'ÊVÀ¿¸ª‹¿é"	Û˜Àª8O7Àôýº_®à¿ñËNê~ÝP¿ÝõmRX?@"du(Àe†í¿@8$Ô#4¿õžãò@›ã=¨)T´dGaia EDR3 248951422763673472 tt('€.0@Ÿ€@JRãlÌ=íÜ@GÕ©Ø°s«=Ãê@¿Ã\;ø>ª>BæIB	=@6_ìê…þ>À"À:——t§>X=ÃÕ >ŒÚ¦> •Œ½´ʾËc¾$ed>…lÜ>|A=íÅd=ç¾ÌIG?Ÿ!ïCąO>ÅAx?µ÷fF?›]4ÀÀÀÀÀÀÀ&>bw;-<Š+ÁB´°ü?†/ß>ˆäª>‡ñ>Í?r'°-¢Áû*ÌÂRÛþB
õFy@'Ö6½"Ÿ?ÊöŒD>"Aà
)@c0š¿¤¯A¹¹A•-RAžü0)@›ÑáÊ?jAMŸpC	‡¦A…	D?ËõÁ@O—`?ñÂ0?­lÀÀÀÀÀ@b•v ê»"À\²à&Jb@OARd@ŸV@;»[ñŸ¢òøøøÀ+U´ŒWÀ8 pÝcDÀûï
"nõÀb¡s=ά@V®k)Ÿ×À5´CÝ9h?ÒÃ)ÕJÀ?º²Z…5'¿Ä¤Ÿ"²0À%iàA€À3' ÔØÀ¿ý8;t:¥@³¸¢O–?­s²A	M?ÍÏâµë³?Á%¬Ào	¿ÅFL-Ë@
ª1gËT´dGaia EDR3 248955481505652608 tw±߀IH,d@Ÿ€@JgÛXW>Ï2$@GòuibÚ >¬ö—@Û@|›x£?
9AA!ë7Aðé~@3;®‡tM?À7,6ìáü>û§¼û¼=þÓ> ¼¾h¾=¼!¾:ßç>µ¬8>¸¸>Y"ª¾'ß?yñCù-?±æ{?Éá>_FÀ?ŽJk=Ði5=?]É<²ˆ=Œ˜Š=AŒð¼i] ?]j&
<%žAŸ£x?ƒ=¥">_I>?"TÂãÑÒ?«EßÂ,PBZXF:@jšÄ·‡ÝÖ?ªø]CXAžð"@Dlr¯œž@ïÙ@¯ž¿Aªm[@u8"²_"ÞAúÆBØWA"]"?äìÄ@8~8?·Ó?¹(àÀÀÀÀÀ@b"2ö«þ]À_f: _¢@OY…\VÚ@;ë"'Q‡øøøÀ(܃¡6ZtÀ5ôEð;ÞÀ$öT·D¼ÀcdÄâW†f@W¥—|–À5ÎhS†¢ö?øK8#{7à@6ê=fÞH?¨éÝæÌ\€À ¾_ã?îÇÞ·éù¿þڂÙ^p?ôNe)ÀÀ¦7ߥ¶@.xÕ¢V¿èì+bŠp?è{¡"Ì;?ï$4ÿ}¢üT´dGaia EDR3 248956885962438400 txø-·IñÐ@Ÿ€@Jƒé¿Rb>k6@GðÐç 'A=é—V@¤‰n¾Ž>DûÌAëiwBX@5<©ð6³>[tÀ8œÇ
xþ>/C5>r"æ½Ýò½`ôE=;*½å^h¼&@ú>‰2þ>»—¥>/Ã>6Y›¾þR´Cš´¾>9s>M÷wF?˜¿ÀÀÀÀÀÀÀ!>×ƒ'<AJÔ>˜t?zZr>J§>£«n>0<Ž>øêà xÁ".©ÂÓ;BkÊFM@‰ŠÐŽŽy\?¬ï@D>aA"@1@Q-ð…£‡À@ý˚A
¡&A¥÷Š@"ø>,"ÔôA}†ûB¡PÕA‡Ú%?Òèô@pë(@ºÈ?¶`ÀÀÀÀÀÀ@b˜N'—"ÀNšEŠ¯@OmG[)Ë@;ݹCb°EøøøÀ*GË/rÀ6þ±ï
`vÀõç×RÀb¿¤æ…"2@V¾Êî«
¡À4ÒQ•5$"?ìÚ8Ý©à?óǍá"?Ö(öÐb0À	±€—ãÀ'™ÿVÿ€¿î2-çøð @ÖÓ7Þ-¿Ùõge
È?ó墳!ò¼?ðoušܬ?ÙjE\ä?»'ð3{'T´dGaia EDR3 248960223149560960 t|€Æô>@Ÿ€@Jq±ÀJm<þðf@Gî_̌k<ÜB@[r5µ=8aóChYBÔ@6cy3F)=V€ZÀ:šcÔÏsX=(松¤¾/ô>éxG¾¯Ò>ê(x¾¾á¨>ë1z¾‰ü>ÌL‰¾¹™ððïÀcòVD¼r®>po™BLÏF?á"­ÀÀÀÀÀÀÀ=¦Ø=!	=¤rFC2ì?V¯ðÀÀÀÀÀÀÀÀFAËÙ´è·ÁFQ/™E.;K@Ø=.AzMŠ9Š;FJ8ÈE0ð@וÈAn;90ȂF>іD¢;c@×î3?"ó£¼0Ö¼§f<öÀÀÀÀÀ@b–&/A<À[µ'Àâ@O_rŽú@;ߦƒþøøøÀ+0¶"åòfÀ8@È¡RvÀÂ(T	'øÀbXCœHü¸@VPÂ)ˆÀ4šFj†-è?Ö¦'ùá@?Ëñ7£"˜€¿Öµä8KH0?"hû±ÀÀx_ÊY'P¿ç0Ȓ @\y'מ‰?çëc!ò í¿Ñî…É $'?ãS—¹jßâ¿ÜhZ§èæ«@
Â+c:ڛT´dGaia EDR3 248022408454552704 q'E<€;ˆ|@Ÿ€@Jë/û,<ÿ<#RŽ@G8ØJó€Á<w
@<Ô5G÷G<[ïVCØb"B	´6@6r¯ÌXÍ4<_m]À:ºa&|Z<Lĺ>`‰Ž=¶®¹<ÉÞC>"ÊF½×"ƒ>Ë>­÷>lC¸àÅç>bR998¾Ù²:C֞n=,¹€@ÊT?»œÀÀÀÀÀÀÀ$<ªG*(
<'BŒß?{WñÀÀÀÀÀÀÀÀFTAš…ÒÀ™C
5 D &tAH²è%@ódÔn#¯
C_m1C±Å=AQjk&Aœ  ~¯C›SaCè7A=™;?žG·?ž‰€?x0?1šÐ?û€,@»ìEœ@@@bÁ¹—š"rÀvʦf_@O'ƒ¾ƒ²Ú@:U­"™À-35ws4À7%þÛÞÀ‡‰yÛ¬=À)Ó3¥ÖÀ8ßœ½À|áYþ.ÀbzÒ|éX@UJÒÓ
À6ÐG£ŠÈ?ð•·þyx?¼D,K¼‰?ݞ'­ôp¿ðùÌai1À é­Æ•ÄÀ|7}qmÈ@'Žì›€Î?ò.mºã!?¯'¹g€?å†_%
´¥?ÓûÜE¬?ï&Ì#T´dGaia EDR3 248023950345697152 q(x$÷€؝÷@Ÿ€@K5F¶>4`L@G;ôª1>ð?@P•'%ï>aÙAÁH—Bܐ@5m%dæGÎ>ŒýÀ9am«¤«>AÑQ>k\½!ói=¯¼(»_o90§¼½j>椙>;E½i_r=¥]<<¾ì/¨C¼*ù?	jt?Å®ý_FÀ?"Á=!l½3ú3¼Ü.@½rϙ=ĉ=?u?$>ÂØ=%;òçB@]ïÕ?zÿ™=±g>ÊKÍ>h>³lCÂù·øÁL´`ÂPB#ÇF2@…žçkï•?°éCõÎA"çÊ@U½ÃñA&'ŽA¢ÉA£ì0@qJíÕøðA'g•Bf=A‰ŠI?×Û@S8?ðF`?µØÀÀÀÀÀ@bÆò¹fÀý@@O›¨bP{@:NçFοøøøÀ*þ¯yòøÀ9_´SŽBÀuYÚðîÀd-ù£,=ø@WóÚNÀ8|_œ+
v?ÜçevvO¿òI»QI°¿žNIVyÀ-Q«ð[… ¿ò,¥:ÀÀn}ØÖÁœÀ%¸¨ ÆÂ@³#B?¿õÙUÏÊ¿½*6™¸Ð¿ÓS^8¹j?õ8È}ˆ5öF´dGaia EDR3 248972725799198336 t‡`ž€\µ@Ÿ€@JÙ'Á9Ä=¤'Ã@GÔîÍQ'å=€8å@Ú¨'óFv=֛Bc¤eB£r@6cR-"ä=Ù=ÊÀ:ÉPDÑ0=©Eó>R@=ÎuJ<X'd<1«¾	½ý½Aú>‹¨ÿ>z¬1½4¨>•È¾ 
C•7´F?›CÀÀÀÀÀÀÀ >0ø%
<ø}ºC"uŒ?|C­>QTE>¨¾!>Q²b>ÓÂÂfpÊÁ'ƒÞB‡ñF%@žð"aˆ@Qà/DòA‹É"@m
5Ü	:A+ÉA­ßA›bà @¥ôfGÉ\'A¶êB÷A(?įì@SÀ?ý!p?¨êÀÀÀÀÀ@b¨ÂA5À¾$î0Ä3@O£Y*æ¬ß@;‰N=lþ›øøøÀ*"²í'y¼À7…Î#ÅLãÀŠ›'›žÀaäUZ¡@UIGï½xûÀ3…¾	LËÐ?ì3{D{@?檢"e˜€?«Ÿº ë€@
"bXù"@À õþwBM?ÖÀ‡*$OÀ@sƒ)†?ý§¸腍¿ælý<ŠÆ?úd €¢¿Ä¶Ú"ë?àa'µÅ!T´dGaia EDR3 248972833178404480 t‡yRF€)hGI@Ÿ€@JÙ¾'í~<.@G×üߐ¥<
¤ü@NS¨=‹<`ÈCÑöÝB	Ñ-@5醉Ušñ<i4À:–¬y%þÚ<=çŽ>_ÿÝ=9º½"2†½1ç½%R©½h	> t'>M÷ç=Po×>G<d**)À7†CûǶ=U_.@f£T?ÀÄÀÀÀÀÀÀÀ"<§r'<i¿½C/½+?aó"ÀÀÀÀÀÀÀÀFDA{Çn jCá1]DCaUA=#
%AÒ5«óóRD7NJChÀAD$$A®eð_ƒDW+
C–ÅðA3f
?œgø?…ð(>à!?Ïоâªe@b:,	E«à@@b§¿äz¹À¨CžyK3@O¤¾·kdµ@;Žõû!%À)çs"oa²À8@9ëøÀÀIWãa¥3À*¨êiǀÀ8§±|­öÀ}ôBØÀbŠœ|Ñ*@V  7zÀ4+bJÊ8?ãÐÉ/Ÿ?Ê=Ã5å؀¿Òr (öV0¿øސ«%ÂÀfqæë¢0¿Ò"[J@@Ž¨Œÿø–?â¬ÇÄ?¿øÚÍX?àzÿ?¿ÖÈ'»<@IwÇêfT´dGaia EDR3 248973692172761600 tˆA_ú7›¢@Ÿ€@Jòúöƀ=aÊ/@Gʒ­™=F=,OB@ËYÂs©=ƒÇ£B±ÏBrê@5»<Ø·À=§ÈÀ9æ1ï2ɂ=uÅ">Ù¾I`g>ÃØ;=}A¼ö5°<ïi×?I°<6Š>2<ù,,@˜«iD{>ÔçBÛ´_FÀ?Ÿý¡<0xã="@5¾J<l½µ´½&ٜ¾õF"=ìø×%%<ß7`B»åˆ?™Ö–>*Ì>»¾>mÎ]>¼UÃ\£Á"õ,ÁöHfBøƒF;@ÎR6PúA€rDo5RAsŠ$@§Šó5§ÄGAƒ+¥C7Ê2A… '#@Ó' ÕÊkBR–´CºCA`Câ?¼"
@'ôˆ?µ·È?š1HÀÀÀÀÀ@b­2i¿'DÀ¯Aà71à@O³9ºF5ú@;lýú2ÑøøøÀ)Þç÷ÓÀ7'Êé?¸@ÀR÷ª1$pÀbÁS'9¨@V,/€.À4bȨ2'?ð8"†Lè?ç	Õ,à¿Ï…³5ˆß`À
·í€À½ƒâi@à¿àAG˜N`@—r'"*?َá!¨X!?僩ll?í€t¶tw5¿ÒºðÀ`Ž?ÿ·T•DðT´dGaia EDR3 248043574053255680 q:QC:ŸA@Ÿ€@KC>¸u<®¦€@G[¡Åž<'õ%@ üj]Z<܋µCR!ÿB=p@6'etƒAû<ÿz§À9Ú'
°¨<Ù=4>²q=å;ž>ˆ]<‹è¼½aÿh¼R‡?ï¶>B6¼îä•='/}ML<%âC¢rwT?¦@ÀÀÀÀÀÀÀ&=4\p); S£BAøÍ?×>@>¹G»>'½>º9ÂÒpIÁ†(,Â0ÚHBãŸFa@ԜLÉUkB<™
CßÏÍAnµ&@²ÍI<i'xBNq+Bº†A<%@بƥMC@hC(ÎìA\D=?²ì‰@hì? Æ?ŽÀÀÀÀÀÀ@b¿®ðuûÑÀM'Þđ@O@,W'N@:É"ÃcDøøøÀ*…Wwµ3…À8†´ÓúÜLÀe4½ùœÀbú2§\íp@UìU"»tÀ6Š
TŒ´?æ	2ßÞ°¿Òäg˜©@?çÞÞ7ÈÀ*xfÌù@ÀÀv'rÀJgbù}(@V:·6}S?à׸?Ïqy󌰿¤$'õC`?ås Ùy@ÿ0a³)T´dGaia EDR3 248994582892625920 t›AOÀ,zõå@Ÿ€@Jêï4*È<֜{@G÷¡ð™…÷<±¢˜@ÃÏ/'a=
ùCžBU@6XV';ø=!žfÀ:Ð@Ë'=n>Ë>KÛ½q‹½b
<•Ú˜½HM§>ˆñ>Жe=Õ¼->–íeQP?ÁњC¾L¦<½Ç?=µMäF?£>àÀÀÀÀÀÀÀ&=p¯Ž*
;önC0¸'?‡yš>:¯ö>§_I>'>¼_Û+UÁº">ÂIË6BýF_@ÇÄÈõSœA@û¡þDÁsAw–<'@¢eø©ïM"A@1}CD
)A‡DÁ%@͆ÃåÍÚ-Añ!ÙCúƚAdÉ?·ÆÏ@'?·š0?–eèÀÀÀÀÀ@b¥Pf8^.À§ÂlÓ·@Oº+封Û@;Æ'¸Šm?øøøÀ+"ãÅi¶À8›9úʜÀjáËúgšÀb½¾ù"!@V_ÄQFà@À3 ÕÔ'5r?Èt0xØ°¸ˆœ@¿ÑA{·X¢PÀ	8W_ÞÀÀ"6Õî%Ð?Ïõ(ç΀Àž'½h´?Ù ï½U+¿ÃHxi§ŒÞ¿Åï×&àü¿Ôe¹d/Ì@ln+*T´dGaia EDR3 248995510605625216 tœP·€RÔ#·@Ÿ€@J×%(Iö<U´¶@Gñ™[op<)z$@µæwߣÞ<ŽøC£2…BÆã@5½$Gƒ<'˜'À:Ýe2 š<jtv>&>V`÷½ î÷=r°=qÍL=[8>‰ÒÐ>«Õá<2ö=Æ58..&?a°°DO=¯ì¿A#?AF?Æ°ÀÀÀÀÀÀÀ"<ϾW)<ØîAcݜ?"'ªÀÀÀÀÀÀÀÀFQA,Òº-^$D³pD$ÊíA+ý'A[qvŒè!Ek'C]aA1Œ¦'A#‹ÆfþEBCŠ¹"A#µc?š1ç?]t0>±äà?À¿^Mš@Ë{·E»€@@b£¡øºF"À
­w#@Oª€ÛëWÈ@;ÁçÝP²À)XcœÄÀ8j'ùœ4À}ƒW0SÆÀ*Ó{±®ýàÀ7ù0™á
´ÀâWNÎtÀbÅ«Yò@Vu/"ôÄ0À3ø«Ó©^Ž?á&ï?l9?Ð|§ÚüÀ¿Áq§°ÞàÀ3
úõÀ[VÍ ¿·ë­´@!›Âë]`?ÉÙ计¢ÿ?×H|)ã3L?×PKºóI¿Ä`¡A
?ú'¬R=zT´dGaia EDR3 249010457091505280 t©±Kü€B1š¿@Ÿ€@K8{èœØ×=&q@HVƒŸ§²=‡@Ϙxlp=½¬@BkB~—@5…wMY†j=Š²À:('Á}Ø=Â|(>»HV>Ój=›¦Û>›Á=…À>a÷a?l<ªö#=Þ?³>Ô{¡ž?¾ü_C÷¥>›Ê@/F?œþ~ÀÀÀÀÀÀÀ0>̵4<.³Bµ¶ÿ?†¡=Ì6>¥·=û…>Ü`HéÁÜ%¨Á®ÇpBdF»@ ßyž#˜a@#æDSùQAŠÏ˜+@r,ÔÏdØ@î
BcÎA™o·-@§X'€àÐAWOfC^¹A€y?ÂV@G±P?êð?¥`°ÀÀÀÀÀ@b¬áõW"`À*IÖ¾/ð@Oùˆ¡lÂ@;ÒwÊ+\JøøøÀ+ÅÕÍ:ŠÀ8÷Ín;–À'=àKñ7ÀcŸr§®zF@W56û'À3M'ËÿÜ?°
l5×ó¿ç•FØ=à¿Ó§<üq< À$i<8J¿évDLㅀ?âs>Ɇ`Àhä½ÖçX?û"xª¢¿öN]"Ã?ÁÏ*YÀˆ¿ß<Óx"@àÃÂÑHF´dGaia EDR3 248087520158674304 qbICí€(oÊ@Ÿ€@JÓïÚ±%a=€ ¶@G\Pv™å%=8VU@CÖïܜ=¨yªBf€B^¦@6€yÛ0®=«"ÝÀ:í³–æ@=€š=æýƒ>…±a¼¶#}=´Æy½¨8=TØ>†z>¥y»=ÔÕ=+2G?"Cƒ/=Ëñ>À¾íF?•ÀÀÀÀÀÀÀ=ñbš$
=P×>xü?ƒ%>*Ö>§k>P|>퐡™ÞÀѐ¶Â2ßGBdF%@­+
}šv@baªDƒðA†z@~ªr°t‰6A%V8B=íA"ä'!@³÷ƒé4'ÑA)Ÿ§Cñ[AwŸÕ?À}@H¥<?ía€?£èøÀÀÀÀÀ@b¹5?ŸkÀÜS&?@O{³ùèˆ@:¢…¿@ŽøøøÀ*TäwÃDÀ8k•µR"lÀÙW[@1wÀbj`[+ð¼@Ur]>ý°äÀ6V½,è͂?éLßâÀ¿È9>µ‿ÀQ©Wj€@¿áwkÀZ§úÀ¯è7›ƒ˜@"(
¶"¢‡?ñbéÖÒ2¿Â¸«F°?֖S4¬"¿Ñ1ð½kÑ@.¤ù T´dGaia EDR3 248097209604796288 qkBo€3kú@Ÿ€@JìÇöѶÇ<Å®È@Gx‰¾8<£†n@¸Õù´²b<ýZpC7¬ÓB	ÎO@6Uæº*ª=þÄÀ:;<ÜV<êY>w"j> ïï=úZº»ù7l<Þ-à½CÑ]>¸>xÉÌ= '=äAžWW@5Í)CÒm:= ?¯N
F?¦ÆÀÀÀÀÀÀÀ'=9À+
<$Ž©Cgç?Ž>'¬>®æ>2Þã>ÆÌ-Œf‹ÁÈqÂl¦B}fFy@Ð2‡ýßÚAG(D¦çAr5D)@­Ë¹h'Ay˜¨CnùAƒKR+@Ӎ%¥B˜_C÷D|A`a?³c@ÖX?£?Ž¡°ÀÀÀÀÀ@b¸
èôÀÕ½mˆ|Ë@O–aˆœ¯¥@:ÐpDžôøøøÀ*°c‹Óî˜À8'ÿ8Oº–À·ˆÃíŽÀb܋kñãW@UüX>¸ÔÞÀ6"4Ìژ?ãXq-€¿Õ÷Ð;À?Ãè)®}üàÀuùk¶ Àº÷þÎÛðÀ³v»ìH@EDÜ6ˆ?åùºf¢ˆ3?LŒ+Ôë@¿!Êó£!à?±ÀËäX¡^@¿ë
Êr®T´dGaia EDR3 248099236828874752 qlñ;(P[x@Ÿ€@JßjºâÁv=®,@G4•^ð€= ö·@MŠÞ,n-=çHÐBE}kBŽµ@5hܬ2=ïùeÀ:—A0ޖ=ïÅJ>"©>‹t>E‡>[T½Ñ6ó=¡ ë?Qå>nÕ3=8h>~}žXWÀMŒ'CÇU‰>Ež4?½_FÀ?'Ïš<Ÿ"½Ò­½!¢è>9ò½‰,f½˜D<'>>,	<z¤YBûbª?`¿ý>>Ö> ³w>[Bn>ÝhÂÐZÖÁ·ƒ'ÂQt+BxŒF@—xü9ã•@ñND0Ï;AöÐ"@aK6ø;f±AGî]A1&MAŸã"&@¡H²Y¸¢A q˜BڎÞAƒ*ó?ƇZ@eĈ@e ?¬½ÐÀÀÀÀÀ@bµ¦3vTÀÕtðó…‰@OŽ}Ý<@:᱌ÐÇøøøÀ*¢<¥4`~À8¨×bBi>À5*'Y+Àc2ÓÂW@Vuc"ºÐÀ6/Jf3¬?ä:à ¿Ûm
–{åÀ¿æóŽ¡¥°À>›¾z+€ÀT"ð`ù Ày#†´èÀlâj#CC@@]‹p$£¿ñ¸($5Q«?âÙ&xÿ¿ï-šu^@DROn¡T´dGaia EDR3 249021589646744704 t³ÑL€A¹àV@Ÿ€@K°7™ÉÐ=³îœ@H¤]ƒ
==œÅ¬@Ú§zϔØ>Q2B30ˆBoï@6ró1ÎíF=ð%óÀ:«'¯†±¾=áG©>')á½FdS¾}?F¼'ÑÁ>n<"‰¸>yéX>f>~ðÌ>žÁEE8
À¯ŠöGD?mt=D¨€²F?åî¸ÀÀÀÀÀÀÀ%><zÔ(<–TŸB¿~'?I6æÀÀÀÀÀÀÀÀF5A¹,³ì/ÒÂH˜ÁD"y@ƒðí(A²rÈx?³Há+ãD'Ë@ƒ"A'A¥'nÇǚH~ÀoD,ëL@ƒmS?"{›;›¸¼9X<ƒšÀÀÀÀÀ@b¥‰AKòoÀ[ꕓÖÂ@OßyGK÷@;ø"1ܾøøøÀ*c¼ø3g2À7xø҂BÀ)Ç?"±šÀaå֔hVR@U\€;Í
À1ÊÀk4¸?è"Ú×%£à?èEL¬Í ?ÒÐ-½°@Âï‹ÕÀ \<Ŭ@µ»,QB¸@("k*ˆ?ÿÓ,6ð¿î6pý#Gð?üZ…è˜f?µ;։´â@iÝoZ­OT´dGaia EDR3 249021830165042816 t´	N€Oð¬<@Ÿ€@J÷Àõ¯
ô<ï¼
@H}坞<»íÊ@"yž+¢=%'WC3ßB¼@7QB=*ÿ[À;2…#õ=	¦G>(ÚP>¸´æ>6Ën¼óT½\±w½qB>šõ>Íà"<#ºˆ>2ëRQ?•¾	C»&Q'ô¤F?¢!ÀÀÀÀÀÀÀ'=wCX*	<gòAB@(}?…¹v>[Ñ8>›g>]˜ˆ>ÍR®Â†5¥Á¥µŒÂL[B·ÊF]@ÅtKÑìbA:nÀDfáaAy¹R(@žÏÛw
¥ÖAxæ%Bý‡)AˆÏt&@ʔê™à×BãÃC"ZAfœº?¹X@,¸?¿,°?˜äÀÀÀÀÀÀ@b¤¯.ÅÜlÀ¢2ëò
@OÉ3Áònã@;áÎüd[føøøÀ+Vå–c_ À8Qç"úÔòÀÛü8àÉÓÀbHÄöëÃ@UžŒL=—ØÀ2ƒ:püÏL?Ñà¡èL:¿¶Ãë[K?¾³uéè€@%‡ËæxÀÀ—·&'¬P?õØ[OˆÜ0@5á^øÍ?ábo)}ò-¿Ç•æ4nWþ?Èáˈ¼?¯û}¢Ëé@ÕwS(!T´dGaia EDR3 249026709247699200 t¸yK))&·@Ÿ€@K áê÷«<'¢U@H|þæ;Q<dS"@‰÷5Š.r<³ÓØC†	îB
@@7drø;<³Ô(À:¾W§Ô5'<©Ô*>·Næ<áýϾx%=ÀÈÏ=w27=‰D$>Œ3s>9s>‡9Í>¬,ú®­@,J¥Cöb'¨?F?§—šÀÀÀÀÀÀÀ1=
ÜO5<'ÍñBé,?‹èì>*">¹kí>p>ö9C."jÂ)ŽÀ•.B	ÏFº@ۋÄà>èA[ãhEGmAhûË/@ºÅšoÜA³'¾C˜ªA{úÜ1@ß}¾
3EB'÷DW®AW t?±nò@i ?—øˆ?ŠÚ¸ÀÀÀÀÀ@b§IÓeßoÀê_'aÐ@Oí#/ÛHÈ@;ùå¾_5øøøÀ+.Â_b À8"o3Àr›}a¶ŠÀb&´•5g@U£%ÈeCÀ1ÌÃnST?ÖåÈd+€?¸´$ZÜt?ÞBé22n°?ù/—Ȩ€À¦IÕÕ @Ÿå½Gˆ@¥û0T@€8•ˆ"i¿ø/Ezàé'?óZp¥5?Ï1("¬L@…€·ÐâT´dGaia EDR3 249030213940870528 t»©Hý€>г±@Ÿ€@K6ҊT^r=UÇ@H0²kNv=2Üp@íJØ»-ž="-ÙB—†ùBX+@5@Úìfj=›÷ÕÀ9®¸Ì†Q=ƒPE>¶áA½®÷—½û®=£mY=V¯K=È1^>œÆW=ñ">bôL>¶È;­«¿ÂäCÛH¯F?±"ÀÀÀÀÀÀÀ0=ìÑð8;ú½BßÊt?z†Z>
ªº>Ç)_>:ѧ>àìŸC&M²ÁðztÁ2§B;FÁ@§Qo¥Í@#ãäD'±ˆAˆ91@yjC †O@ú/xBPÌA–†,-@¯·›ƒ¼ÃA&ZñCÃ<BA{ J?¿‹L@E°8?è_0?£@ÀÀÀÀÀ@b§SËÝægÀI—êÑn×@PuzGã×@<·ykøøøÀ+hûÎ:ÆÀ8eÊ)êôÀ¶C[̏•Àc}áy#¢@W6JêÊ=\À2Ü%©`?Ï;µÚÌ*€¿ÅSy=;€¿·ÞRÑìˆÀ"P)MÉßÀ¿èÞií €?õúœû:ð@$©ŠžÕc9¿Ùÿårb8?âëCQ@¿×åbvM°‡¿ª£w_SC@oìzü'ëT´dGaia EDR3 249032477384977024 t½¸*€(lã@Ÿ€@K£'+
v<3@H3fXÿY<)™ø@¸6cÈÚø<…hñC®bÝBŒK@5ÅÙIß <x'öÀ9÷|úî«<lÔÃ>Ë$«>Ø?½Wò>;.h>ƒv;=ʖ÷>¸w½¹A>Q<1>Š8Ÿ¾¾²@V'§Dk"=Á@"AX¡T?½ÀÀÀÀÀÀÀ3<¿p¹6<¥;C©œ?ŽÑ¹ÀÀÀÀÀÀÀÀFËAõ T‹rKC¡SÓDWE4AA?4@ÿ1N!
»CéC‰
¯AI)4A
˜~ s3§DjoC¶EA6p3?Ÿ<ÿ?•Æˆ>ý< ?,îÀÁŸO¢Aa¤E»€@`@b£Zšb8ÀˆSè«<Ë@OðÎ:Êü}@<'
+"É]@ãy;þòèÀAkÜ×AÀ¡¾P!þÀ+<2´ÂfÀ7ìú
xôUÀË8pr^°ÀbÉÞÁŠ¡@V{6ez`À2ÊJ–ãX?ÛõÎ^á@?ӊK[áT€?Ár4OØ À
~¦Á>ÀÀ
š+%hg ?ýO]µç›p@!B2›"I?ÀLé'-ý?ÕÕ!bá?׳ü¨ßØ?¿Œö:â"±@Oqã™ûT´dGaia EDR3 249033787353638400 t¾éH¦\S"«@Ÿ€@K/-Š•¢=^šƒ@H:|5†n=@Ÿâ@ó02ß5;=™ÑÇB‹w"B«"@5X%Ž'æv="p}À8fõÖwÄ=ˆð>¼ºc=Q‰:¾bæ>}?÷=˜ b>cm*>ÈZX=c"Á=æÂq>¯{cÒϽTM'C÷"~F?‰¹ÀÀÀÀÀÀÀ5=çý=;Ô{C%ú{?`"=õ
¿>»Xì>X¾>óÂ^CèC¿ØthBÊÀFè@¥¥Ô‡ò@ÊD¦9òAˆÞ7@w‰¿J:7¥@Ù±ÀB]pWA—0Æ5@¬öË9ÀA8#CÁúA}4‹?Á€@D´?å+€?¤<ˆÀÀÀÀÀ@b¤¿0ò®pÀ‹>Ú¬=@P<ëö@<.È
ãvøøøÀ,Jpýà¼À8ì2ÿnÖ À1õ3¡ž™Àdb•T×æH@XZÕaPjÀ3:Y(Õcl¿É
òÖÓ¿æ!øðˏ ?á&¦çöàÀ0M³…‹@Q×q¹ ?äÌߣÿ4`À¥b#yœ€@÷ú¯&›ÀTP%ÌeÀ?泫ì[?КZè÷ál?ômŒqà!F´dGaia EDR3 249033787353638912 t¾éH¨â(™@Ÿ€@K/$q,ô˜=gñù@H:V±ˆ•(=H3@tÔ´	üä= 3B‰D9B¶'@5KhL±'=™Œ[À8°o²ª=ŽÔH>š¹šíq¾€">w7ž=Æ®™>\‡>Éž=¦*l=Ûa>°µ×ÙÖ?i9)DäÍ>U0»?ÈUöF?œ³ñÀÀÀÀÀÀÀ6=ñøù=;¾£ÝB΢v?ƒÀ>#Y>Â$t>&Ïu>çʵC
©^Áüb®>Ü.¯B#OFâ@¥@(Nä•
@$V¦D"iÚAˆÎ¬9@w>7ŒV­A\®B5QcA—\04@­Wa¨A7?C¤àêA|áÈ?ä@GZ`?èØ@?¥Ü€ÀÀÀÀÀ@b¤Ã†'À˜;÷ð8@P3Fkˆe@<.'°/ TøøøÀ+z¥px¶oÀ8JTQ0À/–fÀcçnÙÜ´»@WÇNC˜¨À2ÇI"à?ÊÑMKBÀ@¿­Ú8Ñ?Óù§ŸWuàÀ(èÿ[bñP?÷Ñ¡<¹_?ñ›­Æ%bðÀ¼Ì
×@æ.¨¥ÙÀ¼›"*ä?÷tmçd?†ø¹ü2@Ѐ¿çʅF´dGaia EDR3 249043957836661504 tÈ)OÃ	~[@Ÿ€@JÓ>‹'œ=…@@Gþþnãû4=s$6@~Ëç¤@=µáÔB"GlBº@6«r×îìž=¹¥À:_ ÊXËU=­÷®>Œiw>sR=>c)=þ™½´=+=ÕxÃ>ð—>{ĽR"ô>"-©LJ?{CÁD>VC§?Ÿ›ÚF?ÉÀÀÀÀÀÀÀ&>Ÿ*
<túAÚsd?…tÇ>Cp´>œê>TX>Ômvª®1ÁÅw€ÂOªQBjÖFk@£ñÍÜnp@mD†ßeA‰[·"@u¡cü™±@ÇÐþB]²ýA—ìµ'@«cÅ`•A]xÌC}GkA~,§?Á"]@F³?éà?¤V8ÀÀÀÀÀ@b¡°öšÀ¿¾FÐû@O«¸›‡
s@;Ü{H5¾±øøøÀ*Òv
rCÀ7ÇWÃM†À
x;óÀb"HQEp@U½BÜÌCÀ3Sþüzl?á7Iƒ;âÐ?ÜòÝ&ÜH@?ԕVlÈ ?ûnMê ÀT§¼e ?éM"ßT`@ê.oª;C?ñ¢Q<2[t¿Ù«‹³˜0?ð@Å©ç?ÉY?™¾›¶@4ªO¨˜ÖT´dGaia EDR3 249044331494743296 tȀ*¾l'@Ÿ€@JՋwN9<•G@HÈ|}žœ<
ãµ@Y¡5'<M®!CÜ[B[ô@5ríÜnì<OzÀ9†èf™¡n<LóD>'!T>zÿb>äe=øc·½sý>O>ÑC¡>NÑƽ·~ä>'ÿ==<ÀEC±u'$<T?¼áÓÀÀÀÀÀÀÀ$<¤•*(
<§­~AHón?`·=ÀÀÀÀÀÀÀÀF]A¦ƒ¿›BC3£<DƒcÜAGô´(@ôÈ7͊Ô÷CŒz…C—}AP6÷(AO¹=H'CµacCËc-A=5?¼G?˜?$0?+ùð?ž}¾?'€)E«à@@b¡)¤Þ~ÎÀ¬íñ"¡®@O­ðb¶þ@;ßd§4À-ODÔõœÀ75n¤
0ÀTFãSªŒÀ+3T²ý}À8/E¢}}8ÀƆì´ÔŽÀcF°í(@W!›¶SýÀ4;`ãԖ8?Ö[ŠX~`?§»*ÕøÞ¿»ï7ýÆ@ÀºAïP@¿ñ›¬(¿Ö¨/wÎJ@@/{ÁÃîW»¿¹^¡b?ÛÃeQ)o¿q®¶·Ÿ»È¿¹#«–ÁÜ@uiÜçT´dGaia EDR3 249050447528991232 tÎC~	@Ÿ€@JÑWÃ]ÙÒ>»%@H^T:Ý=Õ%-@uu™z»ý>.süB	²°B,@4æ.%~šÝ>EŠÀ9EOƒqö$>‡=ªo=Àß彑Rª>ø¶¾yWѼ(û>Ø´Å>Ìüýé'ñ½#
--À$XCž_FÀ?'a7=R
½Zv
= q⽇¨Ç¾f)¤=Ö¾#>‹n®%
<©~ÅB±4?e/Þ>dNð>ŒÎ»>6ç•>Ô¾úÃ
B»À…¦†Â#Ž·B
Ô&F3@‹¾åœÑg?·~TDÖIA'ˆ3#@Uê'Þ«Ö@æ!—AC	ýA£Ú$@"xŽnv€°A#²^C$A‡£?Ʉ?@a¸H@
Žà?®RÐÀÀÀÀÀ@bµÇnÀ4'}Èì@O±§ÒA@<Iã¿ûøøøÀ)8hë".À6X±8JŒØÀšÝs€Àb%Aôî@UÞâz,°ŽÀ2¶ù°³ÉJ?õl­Ñê?þ'ùÞÌð?Ǖ`"í> ?ùéыH\À'TG' ð?òœgT<P?ý'$»ËŸ@CWó;HͿ폱8ffl@	üRyHw&¿»ƒfq—d€?ïA´‡6r…T´dGaia EDR3 249055296545713536 tÒy	m€fx՞@Ÿ€@J«ߜmn=ŒŽ»@H°$ÌË=€y
@ï‡ÊÈR÷=Æ XBl|GB<À@5T'T±ó=ÇÑÀ9茟"e=°Œ}>pʵ>H°=Ul?=ãI¾5$ó<¾>>•îù>ž¿ =z5½>Œ´@Q}DÄâ>ᵕ@úso_FÀ?›•ü<—Pv½—À{;´F>B½•x=Kž×!>x%
<>¸B¬L?Œõl>Ž›>š\ª>‹A{>ñð±Â•1ÁÿAÅÂ.ÞB¸`F&@ªœ8 6ôAàiC·®A†Ú@†Ð¥©W³C<_m@xÞA'pà@»ðÓCbgD
;AH ©Ar_N@ª»@B	È?©e?Ú®ÀÀÀÀÀ@b™	4­Û™ÀÉà°Ûº¶@O"×sìÁ@<ñuÄނøøøÀ*ge¡Ïa²À7VË–Ø[Àƒà;IœÊÀb†'DRé@Vtd
²¬hÀ3•7ès‰ö?çèP=eûà?ì'MŠ4)€¿ÒÑb¬KõP¿öÙ/öf¡€ÀtvbÆ ?Òâ`tÆ@@	¨óËê;Ñ?ØOîǬ5?Û'§‡Å?ñj€p֊	¿ÕŒ?áyÚ?ë vÆ88T´dGaia EDR3 249057839170377728 tÔÉFØ} @Ÿ€@J–»9BÁò<Sg¯@HÄãŽe<ED¡@Ðu2zK<"ªCžÔ–B	—@6"¸,¥Ñi<¦àÀ:$@š£µ®<™ñ>†¹<=†­<Ë«v=÷B½ ¦Ô=è4›>£0Ë>ô6»ìZ>žá+KKA
@-§DKÃ
=Ó`åAWkT?Í^ùÀÀÀÀÀÀÀ%<ÿÝ
+<zGC*¬¼?ŠFNÀÀÀÀÀÀÀÀF_AFDn`·DŠvEÀ·Ad	(A:QûˆrD!Ä×E$ûçA²(A:݀¼uHC¶ö9E–[üA#¶?˜ z?ŸÀ>nj@>È
`ÀÀÀÀÀ@b–ù`V¾À
LNX€@O…QºPOì@<]§Ð×øøøÀ+O,î•m4À7ûôkpÀþ' â^Àbšó6'&i@V¢Ïðƒ1À3Úëàó"?Ò׶â
‡€?ϗf<5O€¿Ä뢰À…š¨0ÀÀ¿}Ö§í€?—RTQ¦,@ B)ðwÚ?µçÓwg]9?ÌcAqæ‹:?ҟ</µþ¿Æ)$O!ŧ?ù_£—6©T´dGaia EDR3 249061893619443200 tØyEæ>µâù@Ÿ€@JºéU=OuÌ@H®-±ÃÊ=5ã'@Ê·@昧= 	B£ïB±7@5ÓHwFV="Þ²À9¤q}Øp=€Ì>}ù">K1=1Õ=Åx¾Ú§<ã)‡>ª">¦@Å=eMé>…å10¿u7C™6ÉF?ž{íÀÀÀÀÀÀÀ#=ÞX8%	<	ýôB˜Ÿ®?yþ>_ŸÉ>¢Ó}>cì>ØÒtÂ̟Áäí~ÂHg\B]yF7@­ó|QÖVZ@"¥æDg6ƒA…Ó" @(­Ž#ûAðŸBaZ1A"êa @´–r³Ü.A<'CڙšAw‰5?½Ýy@A.4?álÐ? ï˜ÀÀÀÀÀ@b™v08èƒÀTáL@O¢
rO®‹@<Äá¥1ìøøøÀ*å\s‰Ê¤À7£Ý[ýÀÝüsUˁÀb¦<sҝ.@V—¾¹ÇïïÀ3[-(ïs'?àã!¿lÀ?â軜o'à?¾3gKÄ}ÀWcëâÀ
	 ›ºUÀ?à²_ ½1 @ár?‡•?²E×ùá7f?Ü/›}#q?äÔÞ¾»?¼/{¿?ñ
ÐYˆT´dGaia EDR3 249070964590780544 tà¹L €©J¡@Ÿ€@JøÀ®Ð|=‹ð@H 6~<k<=eÈ@j^TTÈ=¸GIB'B‹ö@6™7 ¥4=²hRÀ:"õµ;v=¥êÍ>‰Õ>>'&Z¼væ=µu\:b<9Û¢>†{‰=ˆÏè>(>6ûVWV>­äXCºSe>ù>Î}¦F?þåÀÀÀÀÀÀÀ(>ÃT,;õÝWBÌ
?>½g>¢³n=½O¢>곶˜…YÁð¯Â_)HByFn@¢~á}K¥@ò*DlÒîAŠk'@u&Ó£†xA: ·Aè´ZA˜Ç#@©]í¦´LéAX÷*CorAÚ?ÁÙ,@BîÐ?áµÀ?¤'àÀÀÀÀÀ@b¡Hג~!ÀsZÃUÊ@OÐéƒÌ9ã@<Eô,Ó3øøøÀ+
b¨÷À7é;OžHÚÀjŽ.6ä¨Àb4þÖh
@UØTˆŒPÀ20çŠì‰*?Û{ˆ_™M@?ÔyúŒ3@?͇|I¿ ?ñðo῭Àû;ÑÓdÐ?úý‰°>P@Ÿ>QŽ¾2?ê3dŒöDK¿Ñ2œw>`ª?ç£ç!Úb?Â^ueQ‡@åü®ˆ$nT´dGaia EDR3 249077557363306368 tæ¸)o€,u·@Ÿ€@Jý±Ê§u7=—Z@H8ñ8sd<ü»—@ÖjïK-?=N,ÎBâÚDBý@7^öiA=CϒÀ9ü§´^=D@å>º‰½ ,Ú½¶½
>8¦Ÿ½4€í>E,>§ '½¯‡=ã->¿Iˆ‡?‰»#CÚ¤={E=å3F? 6^ÀÀÀÀÀÀÀ-= IÉ2<³$ÈBŒ?‰?"à>= —>¶þ*>Cƒœ?r!C!úÂ#Àì'ËB
[úF@ºgâ7›LÙ@â>•Do"A€æp-@'¹o ŽÛA."¥BÇӅAõW+@Á[§Ä'.LA©·CÑ»?Anù?¼í@7šÔ?Ðîp?žG8ÀÀÀÀÀ@bžQû~VÛÀÓcdà½@OÜ<:,@@<=&{x¿øøøÀ,f̸À8~ì˜þ}ÔÀy'÷*‹øÀb§Ð¢ißW@Vwu§?À2 õúâ¿­Á&OH¿ÐòXE@?æé¸ÊҋèÀ¼oÖl@ÀIÐs`?ûü¢µ…'ÐÀ­¨˜f?Ä_£?€Y¿È¡µ¯žøh¿Çqö1–Ì?æbÆsi@ÿ.
0zTT´dGaia EDR3 249087285466247040 tï'H/€=o'ï@Ÿ€@K¡klÜ<1é²@HSǯ}Á<'^"@§zº©Œ¢<‡
C« ÎB¶@5ËPñ<mñÍÀ:L!-4€ä<v5Ä>ÏнHµE¾
¡>yk	=ñ,>€>¿}<@fK½óø>æ?FÓÓÊ	¿âŒ€DfÌ=®ežA,÷"T?ʊéÀÀÀÀÀÀÀ5<̏;<<1x£B'Û?pé%ÀÀÀÀÀÀÀÀFçA= "žªC¯¢3E©Ò:AÄF;A0cbƒÉ}CòÑåE
8ØA$-9A2qC¾ªRC¡'­EiÃÕA¬¦?™I?8`>À>âôÀÀÀÀÀ@bœñ(ðhÓÀÙڍuéB@Oò-¾"ö@<jU<íòøøøÀ+nÁA¦M\À8»°ÀåÅÈvÀbÎ>šO¦@V¯B9í¢VÀ1"c€ÐL?ÍÊXÿÝ?Á´ä³û€¿Áß.§Õ` À
Wí|2€À°—à@jå)*f@1LVx4ü?¡%‹ŽV'?Ê#P§ÅðH?ÃèÒ ~È¿ÂLjÕþb@?҇~j¤v+T´dGaia EDR3 249087525984410752 tïÉH€__™"@Ÿ€@KÐQÚì+='ýX@HWž¦hu=nQ@QVbߐS=`úáBÔCBщ@6WB©®5=_ô´À:âìH-ú=f˜>×ý¼ÚÓ ¾+Û>±¹â=lwq>°Šv>å–ã=çÃ÷=d>ç±CÙØ?H˜Dõá=é?cŠÞF?žØÒÀÀÀÀÀÀÀ7=ÁØ«>;4ÌA"Ói?"[>c¨y>ÒéM>\Œ,?ú¥C(—÷?p+BòýFõ@²¢)ñ
@ŽYDD$Aƒí±6@†`\9wàÈA?k2BohA'œ
8@¸è´"S'ZAÀÁËC"S†AsÈQ?¾Sß@=¿?Úå? ˜ˆÀÀÀÀÀ@bœim~À»o¢b@Oô¤›eµ@<pâóJîøøøÀ+OGIwDÀ7õ`ÒãžÀ'tþ÷ÀbDþjºëÚ@VøÎ"1¨À0ü³™µ¼Æ?ÒÔdˉE€?Ñp™xå'@¿­Õ"Á?ãàyk™ÌÀÀï9P@ daýH@'ú(uñÚ?Ùãùé"îN¿©Õ}F%ºà?޿遺œ¿¹+Ú$öN?ûï?«cÊT´dGaia EDR3 249088728575008512 tðáD_+ªžÙ@Ÿ€@J߁7‡w¼=€Ü@H9iâ'=g¸j@¼uãÿ­=ªÈnBŽQòB:@6jÙ®½=¸ªvÀ:ç‡WÃë=¨_×>¥µÇ<ö%Ñ=n)
>;ÖX½€B">ˆU>Ò¡k=©šè>&'Ù>Žx'zy@,àCÿ¥>ªïï@jK1F?š­´ÀÀÀÀÀÀÀ+>òÑ.
;¦ÉoB°ÅÐ?‹Ä>u!>¦k> zô>ô3"Â÷sÁ÷_ÏÁ֎hB	#F@¦hí#æ@H˜yDd˲AˆX)@tIïÈ­RáAd®BôZA˜{&@°\Œ¯©…ALjxC£ì3A{s?Édb@W'ä@0?¬ÝhÀÀÀÀÀ@bš<.mGÀ!0œŸ±@OÆ1l\\@<Gó_]ÀCøøøÀ*Ñ?¸"›"À7x;§'ÀÓC|›Àa쀾k"@U°ì1uv&À1µ¸þ´0:?áJ®Òdà?åU_ˆ.¢ ¿­Æ_O"@3XÚ"ÀÀq¸ÓÇp@X9:	f¨@Tu'žy(?÷NσHJ¿æ^ƒ""È`?öªÇ̞3ú¿ÊÙ¨¯0DÌ?òoó¥ÿèT´dGaia EDR3 249094363572077056 töD%@Ÿ€@JÜ¥Qœ
`=ê"5@HELÛ=ÙÌ@Èâ?w‰R>+ÆBþ½B«¶@6H é ,p>$~—À9'|†t>ñ>·Ý¸ºú&r=d|>'×佟†²>'˜'>Ïû½©þl>´õ>¦·]ŽŠB=AE" C?žï>B²žF?œ¹yÀÀÀÀÀÀÀ.>'Û¯1>‹á@à7f@FýÆ> 1>­'O>1•?oCýç­"Á?iZB
–¯F¤@´ÄëiȅSA·å*CgM]A'üY,@‡@Õɒ*ZA-œB¦NAA'F'*@¿Í'ðސcAX+RD¦ÜAo‰º?Õê@L
¨?䣐?³wÀÀÀÀÀÀ@b˜
l˜¾ÀÀÚi€ýø[@OÇÙcDª|@<`£·±øøøÀ+cpNÀåÀ7ÙaJŠëÀp•i3v!Àb¨Í…a½m@V¤úÛdúÝÀ2= µ…B?ÐOJÜ´q`?Øp{W–o?ÞcJuu@Àû¨NÍñÀÀaœhø?ú9÷lÐ@
ŝ×N5¿¸Ÿ Ž‡?Ջ+®³'?ÕCvç˜æ5?ßGÆ0@Ågh[ÖT´dGaia EDR3 249095252632551424 töÐf@&Åj÷@Ÿ€@JßñÚ5ZÒ>d(B@HPÕeæî…>DwC@R'pü±>˜cÚAžBŸBj~@5®[si—>§ïWÀ:S<ËÄ?ä>–,$=æ«Ù»¿â$=Ë@î;@0p;¶vY½"à>Í;K=Ñù'>.Úù»ÀÝkQN@ŽlCí·†?™Ä†@'«_FÀ?Ž{=`Sp=Cº½cű=>VŸ=à.ë½D£I'>èÌ®,
<~†íC/Ž?‹f=ö(>y1>‰p>ïXjÂçjÁ?;– ïyB
ÀãFd@yà'…L ?Ž4'CºVA™("!@F€Ž,5Q_@°s(A–"A©¤¬'@…íOÕø¡@ñVàBºÔA¡?æÓ
@d¨X@á@?ÁŽ0ÀÀÀÀÀ@b–É'f3¸À…_ś™Ï@OÍ¿É%8¦@<u³™×=øøøÀ*^ûÄ]ºÈÀ7 NzVaÀ­@c¡æÀbó ðp@UïEô¾ß~À1fS&šù`?ènî€j€?ò˜.–â4`¿µ"Ç
œ@@:ðͅdÀÀŒžn1ð@ÓgúÓx@æ‹øâ…Ü?ÿ&'sá@?¿ì†GÅv»0@WÖª¼Hd¿Ò+1ç,?û7% T´dGaia EDR3 249109894176123136 u!g).;£@Ÿ€@J-Z÷e"=/£@G¾á~8›="*¿@2&…˜=°E§B†:'BŠV@6[]Õü=­6aÀ9v0é5(=»vï>¢½†>Ffá>mÍÚ>¡´(¾¡Pm>C9?">±½õH3>ЫÓEB¿µ.¯C™ÚµF?KÀÀÀÀÀÀÀ%>ÿ—,<§´ƒC,[à?qzõ>šû8>'I">µgQ?
G̼ÊÁÒÔÂ<ªWB¼{F|@¥!iq°Hæ@9
PDiÚÓAˆÛF(@usPà¶ÍAcB
ªËA—ÿI(@­:——ÍâAf"—CÎA}¢?ÁL~@KËÀ?ò@0?¥WPÀÀÀÀÀ@bŽI^F¶Ààæ¼÷'@O‰³o¨x@;©ÿ©ÏàøøøÀ*¶_¥Z&ðÀ7pnÏËï.Àøï杏&ÀbH‹Dv87@Vt…²$ߍÀ6=̕.ˆ?âø°¹¨?éV'O ?·vŠyӓÀ?àSŸ°MoÀpAbÀí4þ‹È@	S­D¤µH?ç©æž*¿ Qk_D|ð?òΧÁèT¿rN,ÃH™0@c£y)T´dGaia EDR3 249110748869524224 uè{@[¶@Ÿ€@J—<녌>
ñ@GÉ+Ÿ|ÿ>	'd@USæD"a>;±Aó™ÒBåÛ@7ºÚU¢i>9ýÀÀ:ª"<&¦R>?¨>‹£>0Á'>oŠü>r'A¾jtÞ>F3¶>år}>'®f;*D}>«ß¸OM@pCù­?K@|@¡_FÀ?"U£=T«½»?š½'Ô=þçt½Š¼îcñ&>›¼*-	;öw›BJåÇ?Š'Ã>yû>ƒ1º>°!!?ŒÅ°¬ÆÁäWÂ4"rB
å-F€@‹>.ìµ?ÅR¥Dù«A'—Ú&@U߈Pj.¤@óՖA7·JA£Þp(@•»ÍÏ"bA@>nBà´A‡`~?бS@cï@
4°?³uÀÀÀÀÀÀ@btǖ	>À‡!£L]ù@O	øjÞôö@;½U>ÍDÙøøøÀ,¨`üfÞHÀ9)VŠÊÀï½|¥ÝôÀbê&]üo6@WA\ÛâÀ7<\Þ¿ØNÊØ#›¿íÆjEd`¿äǛaøÀ(ï:½2¿ã~0äð€À	‡Â7þxÀ	pe¨hÁÁ?ôŽê…,‹¿÷rE	i¿Ð×؝KmŽ¿ê€"4P?ã0d*êZT´dGaia EDR3 249111302925370368 uifÄ^ö'@Ÿ€@JH¢Œ³)<éB@Gʅîs<Ýø3@ü°‰Ì†<="ACÂB	Y<@7
èú?î=%–âÀ9r^.dŽè='Ú.>Š&>¦'=p݀=«'Ž¾Y©¸=F>>u—>7v¸=\|Ö>·Æ;@=¿ž¿¹C'&ŸF?¡mrÀÀÀÀÀÀÀ&=‡$a-<¹¬C-Œ»?s u>€xV>œ¥>‰i‰?æÂËÄnÂ
Ö2Â:ðBÁ#Fs@ÂÕ
C¤×@Ø×ÊD«-yA|Kí+@™gˆ6ѵASC.6<AŠ|'@Ç ª"_‰IA¬ùïDé«AiÂ?¹Âì@/Åp?Åiˆ?š!XÀÀÀÀÀ@b‹‰ôbǟÀ£âXAyX@O`yݨU@;ą⫱»øøøÀ+|6»c¶À7èZL«¼BÀßÖñßGÀb]ÂçË@V¡4¯§9uÀ6q,Hs¹?Êm&z—n€?Ô²:Ï/Y@?×o1öoâà¿À÷ztˆ"ÀÚaßÑ%Àƒaòà@q\×bV?Ëc¿8cg›?šk" X h?ÛÑóØŸ¦?Õ«q>÷H?ÃCâ"èvT´dGaia EDR3 249111577799138816 u©'žOÆ/¢@Ÿ€@J®û'bð=¿Ÿµ@GÍ	B5L=×ñ!@x[NÃ=ΫîBhB	iT@8öG[D>
4dÀ8'I±Ã~7>[?=*ã=˜wÑ?ù¼?©å¾N±/?
\,?7"">oJJ=Öàä?Bè8ûù@S§åD60>î8QAlLõ_FÀ?žR<rˆµ½Ú—ã¾ôó>'\¿=²#°=QõN>Ž**;œÐùAW±ã?"}u>­A?
>Ç Æ>÷ÁÏ¡ÊZÂ&YGÂ5¼ÈBܘF=@¹ü2WäÊAØ+ACv/^A
&øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@bŒÆª[ÛÀprÝÑ0Œ@O
ƒÎû@;ÅÛøkøøøÀ+aãÁb¶*À7Ž»¹á¦À&óüBs;ÀaÿGçŒ@V$¬ ÿ1ìÀ5ÕC^u$F?Ѐ܈ahÀ?åŒïÀÚtà?ø¿XQ	¨è@vçG§†€À5¹Úi¿ÿH3‡üsp@.•«I•~@âÝ¿ˆÍ¿ûÇÖæ '?þg¢iA?óè¦ñ´†?ø®7ȃT´dGaia EDR3 249111577803259264 u©f}€#V@Ÿ€@Jµìgß=;˜É@GÍE¨=4¶m@Ž Éγ¯=~ö1B½9€B
|S@79ÏÈ¥ÖV=‹:À:­{ÿג=ƒ&,>"='=˜—.>UXl=°Èû¾`0t<î>Œa>/Ÿ»>'GŽ>Ÿá:8½mô#DIBC>āŒAš«Š_FÀ?sl<6ñɽCS[½¯W=õ#Z=¼2‰=lrœ$=Ù,+	<¨b@AX"²?×>‡pÞ>­ë>œ‹m?|N­äºÂ
²ˆÂ2\†BlöFk@Çv*OrÁA-_úDf°eAzÿï'@£Î¨JlÒB@ÿ¡BR/*A† ®'@Ó¾ƒ÷®­àC@n§BÒ!»A_¼›''@£+@6?'h?Ú ÀÀÀÀÀ@bŒÈì%ZzÀp˜Îìão@O
…aQ@;Å6辎øøøÀ+\[_ĤºÀ7÷
Zk¨ÀYÏ>´ÀaíɌ
yœ@VjŸÛIÀ5Àu"׍Þ?Ñ1è¼#–À?Ñ7sÀ¿Æ'÷×'Çà@
ÅV€À‰Ñì¬%@¿ýûVÞ#ð@	ÄÌsv7?û6VP2Á¥¿ò°#8»?òeÊ]eº|¿Ù:šþ›Ì@µQ}òÂdT´dGaia EDR3 249113055272003456 ufg€Bÿ@Ÿ€@J®ö穳<0÷õ@GΏ	Áä…<,JÒ@G/ôŽ‰l<rXCÄ·{B
I@6"°­9—^<{*ÝÀ:TÕÀ­Þ<vÔû>Â=èŠF=U¶Å=ßQê¾T"Ä=PÖ>pN›>€1>œ->Æ Ø22¿0àIC،'=bš½@XxF?·"GÀÀÀÀÀÀÀ#<̲+
<–HÆAîˆP?x‹SÀÀÀÀÀÀÀÀFuAÎ=¦úcÀC5leD=µãAMq¯)@êîӘŸvèC‡¢õCKUAWÀŒ(@ü¨ƒ7bCÅ;ðC•QqAAÂ? Ïo?µP?$íÐ?E.п€ËT@/VÃE«à@@bŒ²¶Û€Àc[ð}í§@O¸>©™@;ǧù"«)À)GÊ¡ëÏØÀ8,R›wˆÀ‡)q¯¤À*úö×ÖkÒÀ7¦r-
Ã6À
ìðÞ*Àb$Ï®
OR@VS¹Àþ£‹À5ù_EâWö?Ý^y¹ê³À?â–![¶Î ¿Æ"A-€ ?ú›*ÀDßÚqñ ÀÄøÿg×8@Ô
¨I·Ã?ô8Y[ü}T¿ãy½ƒìÛÔ?óÍ_"™Ü¿Õ™èNSJ4@	HBcVÎT´dGaia EDR3 249126524289405184 uAeÑ
kö8@Ÿ€@IýÅø("<²c#@GÞ/{< èó@6"6õù_<ò;úCDBFBþ"@7ýe"T€Q<ùdÀ:€ø™ýÄT<Ød>Z°c>"ó>vÎ<75½¡Ÿ"½Pkm>rÞÆ>lÊý=éK>Ú/DDCÀ$Ñ2D³3É>QԁB«$F?Þ/ÀÀÀÀÀÀÀ%=3ñ-	=@»A;â¥?f¥ÀÀÀÀÀÀÀÀT€AvªáÔÏÊ$F.àOE»0@çê[*Ap:ðññ'šF´òþD7²@è[ÿ)AdI¨s´}ÜF9N5D`8i@åÉÔ*)?"î:=¤ŠÀ<cH=ˆ!ÀÀÀÀÀÀ@bˆa\¾ÅÀ)ìâœãÔ@O²-kVK@;ë>'‰øøøÀ,n°\̍À8œÒвåtÀɵĖØÀb+ŽòÔ@@VzXy]ÁøÀ5ÞC[…³Z¿Ñ¶äÙt@¿Økæ2šó@?Á¢‰}Û3 ?ö ª™Ø³À
µè© ¿ÿØ3Yd°À
6ÁîÉ_¿ëÄ{XUµ€?ÝÀ€›v¿ê³#¼ãl?Ï»D^}'@Ä"'€pT´dGaia EDR3 249131369012404992 u©d#?2WQ@Ÿ€@Jy?Ý>Œ@Gó2«1l=éY>@Ùk…ØÊ>0KÆB
†ËB
v>@6än·z?Á>1]'À9öÿ"ÛH'>$½Ý>8À¨>œÙÔ>ZC†=¤B¨=1û]=mÌ>'ç™>}N¦=ôžv>1©"..?ªÍJC˒¥?$Ñ|@W÷æ_FÀ?™¯k=1÷½':Þ½%䡽3Øl¼Q)="¸x#>ƒÐ.
<°VBAVL?†ïÝ>í >v">£º"?(äm†ÂWÂYô9Bn§Fe@)•¸"œú?âÙøDéÙA'4ˆ'@W覢c£@¿ðpA™A£"*@˜ÆÀ!ٔìA@ҝC"¬A…ú"?Ð
–@hð@ X?³ŸPÀÀÀÀÀ@b†Pꕖ=ÀŠúÎ:ZÝ@O1sÕà/@< —±‡løøøÀ*¸¤:å@°À7 i&±À•ŸÿÂC|Àa­òk¦F@UìüQ·Æ^À4Ս]ö9"?âÔf¬?ñ±Ì술?È%BS? @]¬À°¶ÎßÃð¿î™§Ž ?þÁÞ¦X¨ž@
ú'ý֒À'Âàõ¬Ë@†Õ1¯¨¿Ñ¸Œ"}Î?ø bp.¼*T´dGaia EDR3 249134083431685760 u!c^€ÊÆ @Ÿ€@J(I	>)=¬@Gò2äuNå=ÄÚ@÷¤§Aå=KÐïBðԜBvY@7W"þϙh=[sÀ:æmžÅ=;#=ôN=S¾">VÛ<¾á'¾^¶¼½ê!>Àíý>Y¯ï=¾s¤>C'h:7¿À"0CŽWzF?ŸÃSÀÀÀÀÀÀÀ$=Ÿ¸ *	<Šæ'C1öÃ?pQ>Ž¬>v‰h>˜¥›?|ÂèDÉÁ›ÁÂ3øB
¡/Fm@»ÏáauAOìtDôYA€sV)@'Oàc€üA£(öBeÚ©AT|(@ÂVÛ(QjBAÁ
CAÙAml?½æ*@6f0?Î`?žºÀÀÀÀÀ@b‹oÇÙË!À$h6%¢ô@O+B£Ê@<ïSmk¹øøøÀ+1åŸ ~À7±¿ÓŒÀ¦Eñk˜¼Àa iíÆM8@U¹]¬EVzÀ4q'y¹\?ր Ò"@?áB5Ã`¿³Þø9®ÑÀ@žÌ
ÀÀê¡&Â0¿âêxv) @
Ÿ#þa8@Z¡—Î#w¿÷³=:}?ú³b#= ¿Õøþò×ìe?þ´AI֍T´dGaia EDR3 249136694771821184 ucª€iNj@Ÿ€@J¹Ø+&M=B€D@GõxkµŠ=+wÚ@ñ	閦Ö="B±è^B
/¿@7ójÖFÐf="5À9íO»Xâ=eIT>\ô:>Ž$Ó>pý½R=ú=YPV½L¶Í>5=>AÒ&<À{<>º³@"¨C°Øl>SՊ@'3]F?ŸaDÀÀÀÀÀÀÀ!=ºh *	;› ÂBÚg?Œ»>esã>‹Úý>†óÙ?"˜Ây¦AÂ]ëÂ[¦…BozFS@µ÷j™-ª‡AX­TCϟ¶A'º)@ŠÖìáËúXAq ZBcöA£)@½+j4ÆB*÷/C.¶)Aq
?½…Â@< ?Ø~?Ÿª°ÀÀÀÀÀ@b‡ùE7ïÏÀP©åuE™@OOèº@<30¨9ÈøøøÀ,ª¾ìªzÀ8žhœnßàÀdæ]BOšÀbd>µW‹Í@VÃI˜6ÊÀ5|¬çÒØ¿Öø(Ý!@¿ØÑY!™Ž@?ß;4(Ý°¿Ö¿¢bNÀ—ÄÍôZ`¿ù¼øo'\¿ç8‡b뽿óØ5zà?ä¯ÕÃÂóÚ¿ð(ªO®ƒÜ?äAÖé¨NË@å·GYT´dGaia EDR3 249136729131553792 u‰c"!¼O@Ÿ€@J[÷Q‹¬=Z»_@Gö8®¨=2'°@£Íú|Á='(
Bž˜íBLa@6²fÉ¥=–ç;À9"N'¯â=€Ei=ƄU>›k(>ŸW½·­<½Æ
L½äÛý>€
{>Š¬9ÉæÐ=f^*'@.k	C¿Ùl>XØ@OŠF?ŸÀÀÀÀÀÀÀÀ#=×`'+<‰¼ÞC,È?Žš>D+P>‹E;>Žew?ޕž[uÁé'yÂc5'B1F^@²‡÷¼@®3´DYÒ	AƒúK$@†ÞtmùšAP9"BYeA'º¸$@¸ä
ƒ|AÐØûCt—Asˏ?¿Ø@>§"?ÜÐ?¡H8ÀÀÀÀÀ@bˆÐÐ9`ÀF¼§X£w@O¼¤ô¼i@<
WU´øøøÀ+ªÂqv À7ߤ)/¢ÀÅ&¦ŒFµÀb£ïtÆá@WA¹cÛNÀ5¿^$[2?½æqš%¨?ÖßîZÁ@?Ù6Ÿ‰lÀÄ#øNÀ¿õ±PyÓÀ¿ý䃂ïâ0@©
O‰R¿Ô½K¸kÞ?Øú3°Ýq?ÈÏTýõÐ?Û§›@‹-€?ãêì¬'oT´dGaia EDR3 249142948244106368 u"1b,€gZÁ@Ÿ€@JYi¨~Z?<ˆÀ@GñЩxm¤<b?¥@¼­Ÿ½\<¥žC"9`BÑ@7¥®Ÿµït<ÉÏcÀ;v@ÌD< Û(>
¿É=A±>é=å<Qú¼0F‹¹ð´œ>åpì½rtª>xCs½rt  @†{sD[U½=ó&eAsðT?Ħ.ÀÀÀÀÀÀÀ!=õ+<î=XCùù?—PÖÀÀÀÀÀÀÀÀF^A*(~BFøD‰ïùDB0wA-¬ó%AüÀñÉÿD÷LC_A3—ï%A"=_ÎµE"ÂCŒªrA%§?šyÕ?ht€>½_€?	ÄÀÀÀÀÀÀ@b'Kþ:sIÀ)Ó@ONƇsx@;ï"³úÆÇøøøÀ+҆}rbçÀ8h6R~+ÀT3Õ0øÖÀaØ3ã2@UÎëW¸À47¼J¬´?£d(3^‰¿Ær5B¿Ï­8•ƒl @6jr@À'ÊV®P¿Õ¿	-ª)@À ÷ÊzÎL¿å¥xÔK$?㌛ù#Õn¿àÑ>$«Ã¿ÅIÒf"ø~@õE5ҋÿT´dGaia EDR3 249146556016627200 u%ybp1@Ÿ€@J:­ÁÐÎè<ò×@Gýê·|<²NÊ@‹Ê¢¿Ùõ=ø"C˜çAñ²¨@3ÚºV9'<=8v4À6Å»/úE&=ᬽò쑾ÏÚ_?eë¾Ä#=éM;¾…ø>þ{=¾²/Ì>ü<k¾²Bv¿ž'ŽDh>;QÂAŸåIF?Û+¨ÀÀÀÀÀÀÀ=' '<€Ý3Aµîv?r$¨ÀÀÀÀÀÀÀÀFIAo6Æ°•ÑEҎµEÍc@ôáÚ$Ae´/DÍFäJD¨æ@öXFA]|ºV@½E{¶óDïéð@ðàö?•v>.ê=;6>€ÀÀÀÀÀ@bŒn'yþÀ¥M€Ö–@O;Ѹi
U@<ö¯qEÄøøøÀ'‡xºc<–À4x̹1ýÀzÛÊ%þÀaó癎@Ve3:À4qWî2@yÇ­
h@¸éz=P?îßr3Í»¸@	=ÒÆÀê(¹t0¿â
æ? à?åà*t9@©$òçsÀwÚLºÃ@'ݧ2HN?‰Còm"²?âÃ	·ß|ÀT´dGaia EDR3 249148033485297152 u&Ñ`Öc»à@Ÿ€@JPm"S—=Ÿë@HyŽH=lÖF@;`Ê.¾=Ä-–Br‡ŸBI@6¹g쳌_=ýÓWÀ8ô€ 8Kä=»÷´=Xá¾²Î_?Áo¾XNI<äÁ½Üï€>ôw侪#y>¨Ó¤¾¥-Söõ@%MCž´>†
¼@(¸¦F? ÅÆÀÀÀÀÀÀÀ>@Ó@"<¹RæB¡ ×?2­>Oïî>ˆÒë>8	?&Eê$Á›©rÂ*6B°F@®Tܘ£àl@¢Ä¶D>ÑäA…·"@ƒ¨lڛÐA{-ÝB HA'¼@´G{ŘóA¡DC€Ä¨AwZÌ?¿åÁ@8u@?ÐH ? ¡àÀÀÀÀÀ@bŽ-hvÀ'ï¡C\¡@ON:`¦@<ð" øøøÀ*éZû#0îÀ7F=u°wÀ
'ÕëôLÀb5͟¯@¬@V_àþp˜À4Z"d]Œ ?ߑõPR@?î¢?NY&?êMÔÇIH?ñˆ¢;¢}À=Úu P¿ÞqšÄ@@zÄឧ?÷;UÕUN¿ç‡G`@LÚ?ûdyD-†?äÎö1ë½Ä?ò9˜e+È8T´dGaia EDR3 249149029917670016 u'¹`:€bÑõ@Ÿ€@JS¹×	a`=¢{æ@H
>ùöHÈ=šB¦@v–Ž°ë=ôÃB<fB	g@5HöFèix=áÂÀ:ÛÒôc\=ã?=ÿ`Ä>8°Õ>_=˜»x¾.cѽ°'>>Òj6>+>-;ä>z{A'ÀF–z?K	·DGÃòF?â<àÀÀÀÀÀÀÀ>+~z$=w
GAáì?ñ; ÀÀÀÀÀÀÀÀF6A•\]ð¡Ò×G`gDÂòÀ@¹ÐD$A—SmðÚVG€ìIDzëj@¹#D!AÛY­p†_G+ËÇDTߘ@ºÓ
?"'/¼ë¼­»ú<ÀÀÀÀÀ@bŒ^~)Àííƒb}@OSâYË<@<%ý8̄øøøÀ+at—mtÀ8¸OеXÀ j(4ëÈCÀbÕ
ú¤ãÁ@W&qš3èÀ4à×|?ЎÁÇ€?»jèÄO¿õöeJÌDÀş—†À¿ðeª'ã­@¿ïê.ü5í ¿À±$[ؘ@5€‡|sêÀ1î÷Eè–ô@&"ÙP©@À%{ìv@Í7‹5ý	T´dGaia EDR3 249150438666984064 u)`ڀ50	~@Ÿ€@JaLˆŽ¼™=oÄV@HP…ÓC=Nö5@Š½5.©5=›*-B›]BJ¼@7"ˆ£O¡=µ^¸À:°¡©%ME= s+=º@†½øœ>в"½	,µ=F''½#*8?0I½˜a¼>ZJS¾(ÿ

¿ÑCƒ´ÒF?Ÿ;ºÀÀÀÀÀÀÀ>vu%<ÞüðC$.Æ?y9>>•>TlK>FäÎ?ݽêÁYsõÂ;ǶBoF*@­‡EL¬Îœ@w ?Dt7=A…ó/!@€årô+©ADÆ°B/ÕÐA"å @³Û‰)8pA~sZCŸÓíAw¸>! ?¾w[@A†0?á›`?¡qÀÀÀÀÀ@b'I£œ˜XÀñy3ÍT@OY[Ž‰ô@<'!»þ¦øøøÀ+ºÜ¿iaŽÀ8,îþ³fÀœƒ»#sôÀaý¡dùD@VŸYý"À4
Ýé8Ì?µ†ó/ñ?¬hrjì'?ÇHʬ-0 @×P°c€ÀFŠD¼P¿Åá¡·€@%Ðc'ÈÓ?á5ibõ6¿×Å{ð»¾Ç?ÕcQ8IM?¾TL£R@=[ñ´`T´dGaia EDR3 249161227624791168 u2Ñ`<€&Ïw@Ÿ€@JEò6д<óu@H'ØgNö<@ÝMx=4"C@Bêù@7'ה±¦¹=/%UÀ;‰¶×ʺR=1>9ô¼¬üå=âbD<ýÀ ¾=1żá—(>ÉJ÷>sg=>QU>$˜;:@ú¼ãD
¿x>K®ð@㻬F? 
(ÀÀÀÀÀÀÀ%=…Ã,	<… C+aµ?ª>C>Šl>[†è>…úç?³hÂð\1Á¯ØÊÂ,.‰B	""Fq@ËÛ½AdçMAp7ÛDm'<AtÔ0*@¢6)²8AŽ€÷CÝAA‡[q(@ÒgÔA<B3_
CÒ&A`ôÓ?¾
ä@7<?ϐ?žúèÀÀÀÀÀ@b‹üöä¿Àü òÄ}@OJiWم@<3<;.‰øøøÀ,³(üzӄÀ9ڕD=CÀ¼–ÎÂæ4Àb|S3^é†@VËAÿ«‹À4cÔcB¿Ù§ÊÚ¢B€¿èÖë«xs€¿ë.eñðEø¿ñº'œ1ðÀ˜·ñââ@¿å‰Ç»àÆ`¿þې_Ê[¿ÅMDôºÅI¿Ð¦ãöˆb¿ëqy‹LÆ¿êŽ?-9Ñ5?õ¹	¯ÝŒT´dGaia EDR3 249161571222190720 u3!`z€4‹ê@Ÿ€@J?›FödO>4UQ@HÁéñ–>&€¤@m®î¹Ñ<>yöNA·ÂÿB@8,€­vQ+>‹û*À>%Ž3>{Ž=î§ù;›ér=»«<m_ª½Ê֏¼ÎØ>ãQ+>óF>
¹â=L¬E@&ÞZCÁý
?bÝX@hïK_FÀ?œ`=3äÑ=ߞȽšg¼†/½Äî÷½»´¬!>ÃZ•)<#tBÉÑ?Žv™>sÂ>jMµ>C—™?ÃJÁk֝Â!%-BiŸFS@"÷bNZ]@+CÂ]A"÷*@cBÈÉԛA^Y{A1açAžôG@^ÿåó'óAX¥B›)VA‰"ù?åHê@+p?ŸÑÐ?¶3ÀÀÀÀÀ@bŠE )}sÀo,áä±@OEG°u@<4ßOÜøøøÀ/˜:~ÏáÀ;=ƒ™/`åÀ"Qòï¡|ÀbÖ×µSiý@W@mŸûç<À5ÿN`¿ùUl¦ÈsˆÀ
79ðÀš7zSÀ~4K9À¿ãÍTí°€¿òU͑/¿ã—ù÷‡(@ácðþÀ">ŒÕÙl¿Ú¶M½ÈHÀJ ú–?ꞳD«@T´dGaia EDR3 249164148203137920 u5yi+€WÙ~=@Ÿ€@J$nLjtÄ<96þ@H \î<0k@i¡±Gn<…Ê–C³1~BbÜ@7sº_­¸<z†À:ÇöK‡ r<}/&>†!Ô>F¹=þ¾ë=]1o=쯒=<B\>•½ø>aÕ>"+>>v C..+¿ý2D,Ï=™?@Ô¬ØT?Ë@ÐÀÀÀÀÀÀÀ"<Å$+
=¡yA…ZG?tÌÀÀÀÀÀÀÀÀFhA>þŠ¯Âi•C†ÌEëÛ@A¯ù&A1¯FñS>zCÈg¾E4¹"A"څ&A3N
Åõ_C"©JE"ùšAác?˜Âa?/' >…Q€>ÙÒÀ>Ó6"?ûêME»€@`@b…›PÔ3À=TãR‰@O3ÄÉ(-Ö@<JX·n;À,Å/R9þÀ7û×÷ΡÀÊècÀ,ý"ÕD"À82`›¾ALÀäv«D€ÀbvO²Í@V]9§œ€À4B%‰ÆÍB¿¶‰w—ÁY?¡…8Tp¶¿Áµ"Wè`@%Ct¶@À¬ë¯âaпØYXô\ÀÀ"8-uXŸ¿âvLq?ل(‹=›¿Ñ$ŠwÂI¿±ç÷5²Àl@öÅT´dGaia EDR3 249164423080454912 u5¹`+´"=@Ÿ€@J.̪ߏ<ŽÂY@H?hU«<˜>@–¶ÕµÍ`<ÓA$Cd®#B	}œ@6Îi3¿›<Å@À9·ÍT°]z<Ö¢¡>¢'.> Ù>'|Ü=ð>½½µ&à<ä§Æ>úã7>•>>">ƒÌBýýú@_–qD.mÄ>oAˆPT?È
4ÀÀÀÀÀÀÀ=&>%<È´B	"ü?"ŠjÀÀÀÀÀÀÀÀF2A@‡#7Ӊ8D¯Eyw†A'œ#A1ø®§ù*ïD[÷½D§RtA"'þ"A5¸"þÈ×DJ€ŽDÛ¬ÊAÔù?™²ç?KàP> ,@>÷"`ÀÀÀÀÀ@b†"/5£öÀ
O
äö@O;¤ïõa@<LWå~èøøøÀ*û¦;W"8À79#½»Àõ"§õûOÀaãáo®%
@V.|ç sÓÀ3ø$Ê'
?ÝHIÓç?ð '¯žÀ?Övˆî"`@
?]&@À˜­pTì ¿·d¤1¥û@都1-@>]»@¬'¿ü‰ôÉKÂ@-Œ«¦)v? ·ÅA§/Ø?À	Ѭ۲T´dGaia EDR3 249167000060800384 u8_­€¼à-@Ÿ€@JPò—S	Ü>
Ó!@H虚Jà>!ñ@¦áL^>A—›Aï¡ÿBú¬@6ùNõŸ\>O2VÀ9Ðø#ŒU+>Fʳ=¥ïÛ¾(Í{¾5àÜ=æËཟ|?=¶ý6>Àèj>±;¦=¥Ú¹=ÇQõûù@'çC¥"	? 7z@4?þF?
ÀÀÀÀÀÀÀ>–Ì+"	<ƒS:C2—ö?=">¢íÍ>!ˆp>d…\?'âšÃú?E)Âà BBÅF@ŽÚñæ¿Ñr?Ð<ØDº»A'›ÿ@]ÂÅTÉWA‡¥@ንA¡1º@– k\ãAGX%Bèq^A†ÄŒ?Ë%ø@Sip?ù[°?­w0ÀÀÀÀÀ@bŒR¿ ¹ÀÄ6À9"Û@OSzKðÐ@<5¾{÷½JøøøÀ+}ù»›þÀ7æm ¢ŸÀ.9)'…Àbªë!ù÷@VýW+Fó¦À4"¤´Ÿ"?Éü:'p×?Õ-e÷5¿ÊíãTñÀÀƒ=@¿ú¬$׳½À¿æ\'ĈN @QnõEŽL¿ÓƒQJ½?Ý~º#ã†À?Æj—\'¿Æa¹p'}È?ü˜J¦$pT´dGaia EDR3 249168580608693632 u9^•€)y½8@Ÿ€@JS|DŽ%T=ðq@H!®‡'.<íJë@8Ö½z¦j=4ÐCBB\@6°	ž˜çù=R«À:­Pg2óä=0ѐ>R'ؼ"Õ2=³$|=Ï_–¾@¤U<ºi
>¶‹>"
=Ìø<>b;:?NwWC¬ '<¤"=)ùF? tÀÀÀÀÀÀÀ$=•_€*
<¡C@"zt?"	>}¹->|€â>tç5?
ƌÃWàÁ›à'Â%ßB7Fe@¿ä¥ËÅJ@¹xD°A~…7&@""F¿ÕA$­-Bÿâ}AŒQ]%@Ä÷B?Lá4A—Ú,D
aAj¼+?¼îÖ@7š<?Ðì?žH`ÀÀÀÀÀ@bŠ©+â	Àm
D"{l@OY¢"6@<LњýcøøøÀ+¢¸Ÿš$lÀ7ü%8úTÀ³¡Ûö"«Àb43pú@VtóVÙJÀ3Ñ>÷×?À́'çA?Ï~ÿê¿©€¿ÕÍ|·s`?òUºÅĀÀbŒù–J`?¯;û@
*-ÖövS?êy—ù—²`¿â/¤…•t?å®84K4ö¿Ûå&"´Ö@©³'Z¡T´dGaia EDR3 249172562040165248 u= -"€
ÁŠÑ@Ÿ€@JC΍,ç>!'@H)pq:3~>°•@Êi!¾êº>II€AçâVB¤@5·Zœ~÷1>rÀ8߄ˆ)OÎ>Up®>(ƒL=¢p•¾:O>MŸŸ½>>N'W>º"£>vKs<º'à>Qðþ½Í\C‡-i>7Óu> fF?šÓ‡ÀÀÀÀÀÀÀ>±ý
%	<Å1¡B¯4b?~'£>÷¤>9€>Œ?
.OÂíûµÁ~Æ¢Â'=~B
¶/F<@"â%™x4?°;§Cò¯tA"ÿû@VÎÜÑÛ@÷V¯A<Ú¤A£`@ Uý0ãïA/€tBµœ×AŠ'?ÐA@Kæð?èP?¯·ÀÀÀÀÀ@b‡K"ÍQ¸Àe¥ò—ã@OPR:ob@<bUÞß øøøÀ*Æ(6YzØÀ7yrVÀd}'¸íäÀb‡ôb‡~@VóEÔ¢À4+¡µg€?áü&ôÄi€?òªšwf%?ÎI¹}ò ¿÷ì¿ý0©´k¾À¿Ò¸cÄœ@?û¦:÷è¿ÑÅ®ã9?é}°.ƒ?ðWˆk‰ ?Ñ/'ý4Ž?È£ú˜ˆ\ST´dGaia EDR3 249173558472628480 u>.YÍ°'@Ÿ€@JVž¤l>ä>B³$@H-®2®5˜>'š@TÌY»@f>h{†A͇öB
–D@6Ì£¥MºÅ>þÀ:‰G
ÛV>}"m>^+|=-f?¾¢Á>‡Za½Ý"->Sï>Ö+(>~‹¾<*r>-ÙÏ65?£òCÂ/Ê?HñI@)Ð_FÀ?"š=K¡¤½?5í¾4ÂÂ<Ššn¾8½â(L#>Ò^ü'<HzC=?ƒ
€>RÆÍ>zٝ>w">÷}ÃÎúÁ|)Â64æBhFS@€Þìí§‰?º=ÍC¹zîA–Úå@KÒ²²d1@'ÊAC¶A§Ìë#@‹7äò¹A*'JB£ÍvA‹.Õ?Û¿	@dð°@0?ºÁÀÀÀÀÀ@b‰Cp¾¢°À‰+ÊÏ¥@O_P;óÚ@<cR?n.·øøøÀ+pªÆ4÷GÀ7©$wj
ÀÈ)‡N4vÀb†–:@Vb%"jUÀ3t½7©ðÌ?ÍO÷Ü2Š@?âA¢n!ó ?ÁÔ&Õà?ýé®Çô6À^"£º´€?Û»'ÛÀ@hÛêÈïv?ì(<¾åA3¿àx‹ñé"î?ð{K£p?¤0
ғv?ãMŽœT´dGaia EDR3 249176208471080576 u@qe¾€̈́ž@Ÿ€@Iáðú][\=A]"@Gè«[I=)$‡@àÌ´­=†ã6B¯1°B4@6ÏÖ¡öN=‹
À:78ÿî=u(í>…Á>£ß>ZÍ=˯¤<zåW=jâ×>œ;>¬·"=ò–">|1#][?5&šCÃïÉ>
Wf?e÷ÐF?ÐÍÀÀÀÀÀÀÀ)=ѓ1	;îyÿB~ÇX?ƒZ[>F—.>"¨)>`0?ñÂ^›2ÂÁ%ÂVŠBƒFŠ@°‹€"Tù@|é×D…ù†A"õú.@'^ô¯•A<ˆB|A"Rž+@¶‹J¿¸b:AHVóCæu×Auƒò?À-»@D…(?åÊ@?£@ÀÀÀÀÀ@bƒ.zƒÀ=&øI¶Ï@Nôwå¼	@<¤¨MVøøøÀ+¢cw×À7ï£'êäHÀ±>÷$b·Àb>\¸WŽ@V¶êóȳ À6
'JKþ˜?Àáâzš?ÒàÿeWÀ¿Õ§NiøT ?ê'+Î÷ˆÀ#™[¡ï Àf'"µH¿ìHžþ¹êÀAcÖ*«?ÿ+u½wF¯¿ê¾TÚõà¿°\	;(ل@‡¾Òª°T´dGaia EDR3 249180400358488576 uDA[z1?ºª@Ÿ€@IÔꐐ»?<\¿á@Gðë¯ÁD<|>v@!ýSÍ@­<¨¸C–?}B.@7EP6B4Ñ<¤–"À9т§lž<·W$>ÚÄÔ½•Jï>]ê'>~Y[¾›G¹>E¨!?uŸ>N0`=¨þ>îLŒRRL@"_
DNX=ÚìAoW…F?ÊHÀÀÀÀÀÀÀ&=‰-	;ìê‰BÁ Þ?ŒÅ}ÀÀÀÀÀÀÀÀFsAF3c
Å΄D…UE*€ÍAqZ)A8ò‰TcCPDÒó	Dr3¢Aà`(A<L@f†9DšGºD»ÒA<«?™~«?:;P>àÀ>æ•àÀÀÀÀÀ@b€ªL=9À*Í¿'@NíÁ¶È˜+@<"ä"øøøÀ+Þí?ÌÀ7ì›ú³/ŒÀâ~\—.Àb.^ËîÆ@V¸íšîÂÀ5ñ',ø?‹öFV?Ó¡ÏMR†À?½ìûsQÀ?õ(­KpÀãDvà ÀˆTµ>H@ kîþmÞÊ?ÁŽœ¾Çd¿º
ãC"gç?Ø?'WVÕ?¸žKè_?ö«Sö¬ÊQT´dGaia EDR3 249180572157175808 uDi[h]eÐ@Ÿ€@IÚÒà­ï<˜å;@Gõ?#Œ«<'Œ@Rï¬»A<ÝSVCN'=BTã@6—KnY|H<ÜY À8+.±ý<ÜÓ0>A=àŒî>.oẕžv–ö½Bň>«Õ…>o—G=->MCCAÀ{{ÉDZµ$>:'ArÁÕF?Ûl&ÀÀÀÀÀÀÀ%=(˜ß,	<Úv?Û`þ?XʳÀÀÀÀÀÀÀÀTqAm‹¶4çÖE…ŸˆEbZ@öIJ*Ad–~#
æEçðD¶"Ñ@ø-Ê&A[ψÔA=QE#îWE-¸c@òéœ*&?•V–>(…À=4Œ=öŀÀÀÀÀÀ@b€7ϬÇÅÀû•ý	¨@NópâžÕ@<$œMÒmDøøøÀ+º»þ16	À7©¸4+íjÀ|/·ÈõYÀbØ©ç´@W‹,
Ù;pÀ6™R

†?µ—SºE³€?â-`w'‡ ?æÔÒÅß@àÀɱ7ƒ€?á''™¼i€Àď8ÁH(@ö@LË4¿ööŽ¹ž9?ô«Oåï@d¿ÇØ
†I¢¤?쟮QýK"?ºE§I+œ7T´dGaia EDR3 249182461943340032 uF!cÜ:	|\@Ÿ€@Iêâ¢2åz<;q@Gþ¾ÕÞ%t<a{@8kÞ#þ'<…JC²c¨B9@7LÄÏ#ÇÐ<'9ÁÀ:1"Ç°<_+>">'¢>a1¼'0¾	êؽµ‹>'Žá>š*>Ñ>Q$ÿ75?¸—CÉ<=#¬þ?·WðF?·7ÀÀÀÀÀÀÀ$<¿V0*
<ö	­A½>¢?‡jdÀÀÀÀÀÀÀÀF`@û"¥–£dÔCLgìD
+KAPá&@åþ¦\iYC˜C#EA[Eº&@÷ù6÷ÕÜiCäbCVú×ADH]?¢Jì?·êè?&J?I‹ÀÀ…òÒ@ˆ•gEz@@@bïð¨ÀŒN˜åµ'@O*c§ÃÄ@<0Ø7NZ$À$çüÚ£6À:8GٓªÀh#--HçÀ+ó0"ÉsÀ8"_iÄþÀ|¯Y*Àb NÞK¹@VŸ^†âёÀ5fþ"uм¿š‹ÜGcJ?Ël?ZT€¿¢ò¤…¦M€?üHíav€À	&ø^!€¿øcåè:Ð@!g&6‰!?ÈÍ9Þæ"r¿È2;$ÿ½?ÔÙ`*c¿¯Fƒù@ÍÝéУYT´dGaia EDR3 249186099774312320 uIpO€$u ™@Ÿ€@Iú¡>|jü="Á@H
õO¶ý=Uù@µBöxä=¤puBhtBš'@7)wj=ÅABÀ:èHø\=™Ïµ½•áÕ>"˜š>ϙ
¾0ø»Ì>"¾GV÷>"ÖÃ=¸ëÎ=Þoì½Ü×+*?­ßAC²‰0>uy?ñù<F?QÕÀÀÀÀÀÀÀ#>
Ž-	<òýC"rõ?‡ß>IVþ>&Ð>p0?/ÃF"à˜Ázó=ÂC¯$B
ÖFl@ªN¯U™"5@ZzyDvšmA†ô)@|ÁÞOM@یÌB'©®A•­ )@²>օûyA_Ž!C¥VKAya6?À©ø@Gè(?ë™À?¤6ÀÀÀÀÀ@b­´Ù¤;Àœ'àÔö@O=$ºÍ?@<@Ö-PøøøÀ,wL…[¬À8sˆUð»À÷ @o±ÚÀb‹(x=s~@W  Ì6óÀ5…âRp¿Ò4´ÛóG€¿Ì/(6»Š¿Ä
ÅýZŒ ¿ù$Êvì¿ñÙ¼£"ꀿúD{ÀïVÀ溝(??…g¶2+¿ÒÄçc«ÿê¿Ë{P ç0¿Ä4›º\ë\?ç°~ŠKð¦T´dGaia EDR3 249187409745500800 uJ¡aZ€-:u@Ÿ€@J¼ÄiòR=A²Õ@H?n"R=$'ý@Àۃžd='›B³(•BG@6Oï5¯(=‹®zÀ9WbG^9~=ri=Ðõ¹<Ü£¬>[*½§"=«콨€þ>¶'>-©ñ>: ý=&=#87¾ÍÿCžJÛF?ž°×ÀÀÀÀÀÀÀ#=ÃÆÑ'	<€ü—A2'î?{–ª=èã´>SŒ>;K?:íÂõ°ýÁ¹üÂW+üBFR@°ñ•í	6@güDD•"ÊA"Á$@"a¸öä¼A>uB[*"A'k§#@¶ºQ@µ@AŠJÈC¨JhAu_Û?¾ñ>@=ÝÌ?Úª ?¡xÀÀÀÀÀ@b…@£=ú}ÀˆOl›@O*"8Ç6@<@³¨BùøøøÀ+jT‡©œÀ7Ÿ˜	o¾°À	m»nGúÀbˆÏ {»L@W
i¿uªÀ5IЪ"?ÎóÔG…õ?ãqeÏ^à?³WE¥^À¿÷ø^*šÓ¿øÿU9"<À¿óš¡$×P@ßÌÓn¿Ñ—`µc•Z?ÞP>›–Å?ݬpOQ?»ÅÎõÛL¹?ê"r»i
ZT´dGaia EDR3 249188367519516800 uK€)€HóÄè@Ÿ€@JüÀê~=Õïk@Hi€öË1=»~\@É¢"Î>ÄhB'B-M@7ša²å>ì¶À:"{HÛÀ>Tƒ=âs=–ú>"H›½ŒQZ>;«*½6Ǒ>œNŠ>`eŒ>´µ<µ#"?Ë=ÄCº^~>Ѐ¯?ùPJF?™ÀÊÀÀÀÀÀÀÀ!>Ww,)
<D‹B¥ Í?ˆt=Ԉi>wÝ>CÝÖ?MõÃ0@=Á¬ÌâB@ËSB"ÜFc@•ªíEsGì@#)RDü{AŽ¨º%@bÝ
Ø%:@îRôA¢AŸ"U$@ŸJè«A>ZC)oœAƒäñ?Çþ@Yë @ÌØ?¬<ÀÀÀÀÀ@bƒP
G"À"Æ;ÿvÚ@O#¸;Ǻ@<JÂ&xJøøøÀ+±ö-LÒÀ7É·#oàéÀá—þ±XÀa·jã*@V
Qð¨¥/À4/[q(?¹ú<,w«?Ü[&/€?½L"tá9@@.™ÈksÀ«\ßÑÖà¿Ó¦ÙÞò½À@™•ÝZ?õ:Ìâh¿ðl«èý?ò"-šØÒ¿¦GB%~ˆ?␨V›:T´dGaia EDR3 249189226510517120 uLHƒ€9øŽä@Ÿ€@IôZ¢÷Y>!Ԋ@HžeŒÿ>±Î@y'EÏ>ï>Vü]AߜvBs@7TŒH'ô£>x_oÀ8ã/Lˆ7>7?ó½4i=Ù1>ÁÉP¾mVø¾A¾–X>RVý>løÏ=ߺ¼Î¿WãC£/v>åŸ)?"\ª_FÀ?'ó¦=^ _½ùâs<:5=ƒÃ='þU >±m‹(;²øC…Û?vwê>ŒÝ7>JºU>§ÊN?"'D §¼Á«u¥Â1­êBÊÿFD@‰¨Øп?ÑCûZ¤A"6$@U¾g±Œ£@⻲ADgTA£ë¢%@"QBð€iAփBùrAˆ#ý?ÎHÂ@^=(@­?± @ÀÀÀÀÀ@b€š þÏ(À$`\ó@O
gyxÎ@<EêI‰…	øøøÀ+E7ëúÅ<À75'‹uÀ–æëppÀaî¡Òž@VdâÃb¿À4Øxôé"?ÔW5_†€?ðY	¥ÐJp?íÿ(¦H(@
Db¢À2O¹åýà¿î÷ބ'`?ùhýà¤Þ]@f֔ßoõÀYò2…Ï@óë@ô?ãö1'ýš?»T¨€îPT´dGaia EDR3 249191361115395584 uN9aZa$@Ÿ€@JFj©5=\Ô@Hó¥`*=;['@NÏÚù&_=›AõB"!™BFÐ@6{%ÅåcŒ=¤‡pÀ9Cí¢ŽJ='2ž=›cà½*E=äŸp¾.¬o=‹3Ⱦð>‰0Ê>qùç>`ãv=Ջ÷@@½PÙÄC§ÇŽF?ž›–ÀÀÀÀÀÀÀ$=ê
÷,
<ì*YC+1}?5Ÿ>>ƒðæ>·‰?]ÝÃM×Á¨×!Âj™ BŠ-F@ª¬4Ão1J@,ùDçA†ÕZ'@~Žº'"AìöBP°¹A"ì¤&@²ûri%EA@
éCÀåAyj#?¿3˜@A¼"?át ?¢ˆÀÀÀÀÀ@btŒ»ýÀ†—©‡Cá@OÛ:@<XA·¸ïeøøøÀ,&›°A À8®®ßÒÀEa»öèàÀbáXšQ"@WÁ"	`«À5{ãàœ£Ä¿À,7 ?¼t‰÷Õ?'hTô•À5nyo€?âÜê1Ï¿ù²;ªtkP@DÊâ-ê"0¿Ð"¸Z«ºP?·…Ö0¬¿™'ñO½r¨?¨˜ÒGyÓ¼?缩CmåT´dGaia EDR3 249197408428902144 uS¹ZG5n@Ÿ€@IâÆÀ5)<ô;ê@HJjµÐ<çÒ@Ê£—4¤ú=èC°¤B	Ô@7ƒE¨+à±=,¨yÀ90,n-tª=)Á<¹]š½!>ÂbH¾P)¼5¾dG>ðlü=%C>ŠÍ½I¬Úïïí¿ÚÔDË·V>'*×Bl¿F?àm
ÀÀÀÀÀÀÀ={áÅ#<ÛåéACQô?k˜{ÀÀÀÀÀÀÀÀT!A€ŸŒdÛOFE`†E,v]@ڜËAx`t–¨ÜF¦œD•Ò{@Ú:-Alš÷øzÇãFwDØϒ@ÙÙî?"ï"<@~¼E<<ÂÝÀÀÀÀÀ@b|'*ÃàÀî¶<"@OÿÔ	ús@<hÄ|þ€ÓøøøÀ,qÙ؍ËqÀ8°€(QÀXnDPÀbq_d?@W(Dê–À5VQ iЬ¿Ñ}æ]@ ?Á¹[ò¨«?⥝À´É(¿è1{=•™¿ïájÕʀ¿÷Y§G9Ð@z¿¾{s¿×AÏመ?žqVûd¿ª"·Æ/t?ä¥úGÝ?ôö?Q]IkT´dGaia EDR3 249198645379514880 uTÙZÂWˆ@Ÿ€@IÆÃù!¹<(?Õ@Hùa×<¸@­ùu^f‹<m…2C͏BÄ{@6Ֆ§ÙÙ
<{:cÀ9Õf}yœ<d;B>Paë=´z>n¹ë=JOy¾'YÙ<~%>£ª">J¼
nï>¦¤çGGG>wS~Cìb=I»ã@C¼‹T?»)ÀÀÀÀÀÀÀ&<Á',	<¹ZAcK?XÀÀÀÀÀÀÀÀFuA¶k·"g6Bö¹ŽD´;	AHþk+@òÜÚ5$¦æC63CÔjAQåë*Av8"B£C'N×D	8ZA=¿G?žŠ\?¡5 ?x?3ò@ÀÄ?ªl#EŒ @@@by#í"©ÀoäGCy@Nîs¾V^™@<f5·'À'ВòîÕÀ9˜Â
tÀHy9;fíÀ,¤Ô¯"øÀ7ƼGë"À"Õ@CÑÀb'Qm+>­@WS%¶ÇXÀ5Ó¼Q¼Õö¿«º/	ӈ?Ý(Þè#¡@?Ê>¡H"4€¿ô¹D'\ƒ€¿Ôô˜îûE¿ÿ/¼wŽp@Á\³BC¿áhÒ¬?Ù;†aWh?Æ'‹ƒü©ž?ÑZK†ˆ\?ï(.ŽÇDXT´dGaia EDR3 249199882330077312 uUùZx€kb@Ÿ€@IÅ®¼î<—³È@H^{¾0<ƒÁ8@M»Ü~'µ<Çd°CoZþBúª@7tc'ü2¿<ÐÝÀ9ø¯X?$ò<¾V>€ÒN>WxÛ>"ó[<×T‹½Óª¼<"Ûœ>šü¤=è#È<xqD>{8.@@==×ÓDz	µ>¦|A—,ET?×áÀÀÀÀÀÀÀ%=¯±,
=ÞAe«5?€
ŸÀÀÀÀÀÀÀÀTkA]Q‡^EDøªBEonÅA·±)AS‹z®?yE5K'DÜɾA	§(AL½õB"-DÐREO‰ãAìÜ?•T<>ƒy`=¨{>2µ@ÀÀÀÀÀ@bw¼`xUÀ8|J@NðÓÙ¯•@<w£žŽœZøøøÀ,;øÿŽÀ7Ô
NɘÀù÷ÞW+Àb¾'ê+@Vºê:À5יCw¿º(©<Ÿ?ÙÅzG×CÀ?µ4)¡'€@ȃ¦ÞÀÀ£°"öà¿óAw4á P@Ák4>Ú?ß×[›‰Ë¿à¡—{Ü¥?åQ›!
´H?–=æc
–˜?óVoÿÁÈT´dGaia EDR3 249201183699677184 uW(°SÈBž@Ÿ€@IЁÉÅ(Ä>¬ë@HcDo˜=ìá¤@æxlm¸>75AôÌB%i@5"õî>3hDÀ9ü°/á>-I=šÅÀ>ί>díl¼Âˆœ¾ƒU̽¼Tn>¨¨N>'£A¼S¤³=G
$$>¾?@Cࢢ?®²@>S¹_FÀ?ŒÁ=Y=¡Ÿ·=E#o=V"}ºl¹=Jk">~ù*<£"ÞBi‡?Ø>‰Ð>uç>§Ç<?)Ÿÿ¶ÁÈ4-Â4K$BæTF_@ç{_"?èÛÎD_xA'Æ(@W›"˜Ã»'@çF\AQ
yA£4À)@˜ÞÛ°>	'AN[C/D{A…ò$?Ù|Ó@jà@
Ð?¹ê ÀÀÀÀÀ@bxô˜sÇÀ
^i·	@Nù¶õ-µ@<wuLÜvÍøøøÀ+ëè\ÚÅâÀ7ÚsB¯4¸ÀÜŠä-Àc,		R@X*K¡q
À6Jä¨3äò¿‡öÜÔÈ?Ø+ýNQ;À¿áX"ÒùÝÀÀddœ_5€@H|YiM ÀQ$ô?¿ôÒ½¼Ìp@Bm]‰¹ÀåãJãnÚ@	…¢$2°8¿ó
*ÝVõà?ù¿Ëlóy3T´dGaia EDR3 249202012633822464 uWéYõ5
@Ÿ€@IÕhÚÅñ=h»Œ@H(ß95'µ=eŀ@÷"ÿç"Ç=¤UtB1BG@6vbÂWv=¥°*À9ŠT¸Ÿh3=£ûÖ>e{!½‡kr>j±>="O¾³»ö>¹? ¦=ˆf¾YëO>ƒG¯@0C½¼ä>'"ô@5üSF?›J6ÀÀÀÀÀÀÀ>á^&<ÙMC.sÀ?ˆQ>^bò>o_ž>‰?Âà'Á­uæÂ!͹BGšFJ@° g;M @€`D"`A"ë. @~8^òrùAê{BJ^‡A•!@·àBL¾AuCÇ~At"Ú?Æ[T@Vˆ@π?ªŒÀÀÀÀÀ@bx&õ$Q±À¶P~ï!@Nÿî°åÃ@<‰¿úê}øøøÀ+"¹'¢ëLÀ7rÛþWpÀäwÉí]­ÀbG•(K@WV2OÄÀ5mµæl´?ÄLDÀµ‰?éç2Fà¿Áµ·-?áIáþw[¿õûܶ@¿òØÿúP?ì¼áG¤ìä?êÞ)ÜJ_¿á{¼êK_?ó¡îLø‡Þ¿Î¬QÏ­gà?õÿEΊT´dGaia EDR3 249203180864918656 uXùYԀkÇX@Ÿ€@IôBdã4<¿Ná@H"ì`K5<º.@ÐýÕ©<þ¢]C9¼4BÓ@6E/ӈT=3]À9ö™?Ρ=0:>ƒy$={>+V¹>1T¼¼ñ­=üì]>ü]Ó>ƒ¼!>}¤>M™ªIIG?¬ÏmD£XC>Xk AÔ`ƒT?ÛW^ÀÀÀÀÀÀÀ%=M¶-	=vïÐC-ái?†¼"ÀÀÀÀÀÀÀÀF…AgÜpœ¯ÖE–ï:E!߈@þ7'*A` ß¨-–EðQÕDµ@ÿ™†(AV<îö«zEŸˆE_Ø@ú®‰?"Ûe>_ =0ú=âB@ÀÀÀÀÀ@b}=g¦ÇÀ¹$ß*Û@OQôþÏ@<rèeÈeÉøøøÀ+YD\"—`À7rÎIP"ÀÜ!D¼˜Àb6Y,÷ú@VÖAãò À4½<á—¢?єÉ$%B?é
Ë$`¿ØUvëýò0?ñBۗE"€À8Óø: ¿ë—t6R`?ì,oú¨0·@vh1s¿ö†Q‰ydQ?ýf8¨¿ãÔ§þ¡\j?øþ¢.e®T´dGaia EDR3 249205036290763136 uZ©Yi€7õp@Ÿ€@JåOeß¹=<˜@H*â,Ýé<øŒV@eR"Ø©Ü=B&ÃBöÊ.B	_N@6¹Ð•"=PñÀ9¿š˜û?l==d$>]|ܼ#à=š×=6佫a$;´ê>ŸÓ¶>•—>¥¥>>Y|ýý>øÁtC†ƒpF?¡åÀÀÀÀÀÀÀ=™¬&=þ4C,\?'¡>Zýý>Ž¢Å>?ä?ÆÃˤÁÉ´òÂPçZBÔbF>@ÁG*æ("AîîD`
kA} ™#@—jߒÔöAy:hBÀnA‹1¦!@Æ>íøyÜåB…kC¨úAi´¢?º}@2º¨?ʘ?›_¸ÀÀÀÀÀ@b~Á°ðñÀµõjtæ@O$jó¼@<z•|ÜËNøøøÀ+KîLWZÀ7OvvM=¼Ààª"Þ>ÀaýfƒúwÉ@V"AB9/*À4)D?r¿\?ÓYöë-BÀ?íu˜3g}`?½‡ûi§Ö€@Þw@Àxύ'n`¿Ò!_X"@?úUžµÜÿÚ@sâŽ>f¿ú:cȇÎW@é呾ò¿ÄÊò¦¬ø?â~
æHæT´dGaia EDR3 249208987660681216 u^AY€Îáï@Ÿ€@Iìu
0Mð<C`H@H/Ë-
D<>è@AÚЀ-<†C¬ZéB…f@7-("Ä
<‰¹óÀ6ø$æoc<'…ø>§«S=;ß0=Í»e=ˆ@Ñ=ðð=üí>¤Á8>'.ý=¬Ž&>™Ì
à
?¦…"C×fý=ˆ@@Ž…UT?¹yÀÀÀÀÀÀÀ <ãŠ)	=©Z×C-í1?‡&yÀÀÀÀÀÀÀÀFGA`ák4|DùC‰úŒALÜ¢%@ìþR¸QÚ­DCü´B—|fAVx³'@ýD¢ æ\AD‰*]BÚÅA@Ðï?¡,}?­> ?Á?@»0ÀÀÀÀÀ@bz[óŸÐÀC'3!Ùh@OáN¼=m@<Žsy"ù^øøøÀ+»·<6î¶À7%"º&s°À±="ÚÀb }Íxý@Wp>¾h=2À5‹2"?µ´·i]?ñ`Ü _p?þ–4/ÃlÀçºTØ€?Àmÿ"õ*¿ò¤†SÓ`°?⽅Y$`åÀ\Bˆ"@	õxù‡­"¿ìëD@P\@ݳB|Õx?â ¼ÄDæ˜T´dGaia EDR3 249209331258050816 u^'YIEß'@Ÿ€@Iôœ²s2<ŸÙ@H5Iâð™<–B8@È5;RMù<֋ÁCYxÁB
¼N@6 Mt–@ä<âÖÍÀ:I"öj¡Ê<ã	Í>Dv·=Ò±=öÌ)½NEº='û¨>ÍP»>'ï|<ŽeÁ>=kr(&@œ•ƒCÌ«6=¸
@.òZF?¤UžÀÀÀÀÀÀÀ#=-š&+<ÀA?=F?šÂr>,;/>–¯ÿ>Þ¶?zÍÃèÈÁðhÙBg'ŠBI¢Fe@Ün¯æ¸[LAò'D¸TðAhnð)@·Ãµ²îŸAZZC§*ÅA~2.(@á?B&0C
BE°˜D2¬—AVc?µÏñ@ ›,?®ð?"hÀÀÀÀÀ@bz´:DãìÀÔÁmŸ4@OŒž™@<•ù'o6ÅøøøÀ,9D7î'FÀ8úh€À~:‹/ÙÀbswº$@W4›èŒò@À4¨9×$⌿ÄÖd'3õ€?ÃQžÀ:"€¿á;ƒÕV ¿ê2""žw¿éµëh.€¿èï6%周óëÍáoÓ5¿R2ªš¯ð¿Ä·Ì+'·?Ã>`ö²$Ì¿á:qǾæ?òÁR2Ã!T´dGaia EDR3 249211633360951296 u`©_ØIâ0ª@Ÿ€@J+ß5sÂ"=Nfã@H]®)†Å=;©H@Óbïù!=•…ÿB£(áB¯r@7/…ÿV…="Ô®À:á¾|=‹üƒ>Òj=òöÛ<Œ¥y<¶Ä±<yR\¼½^'>±Êï>cñ>E-j=Ékq?š›C¥œŽ<'íà<TodF?´ÙÀÀÀÀÀÀÀ!=×Ð%	<]e¡BM}Ÿ?†t>)m>L]E>ƒû?¹ÜÂÕërÁ:ÂP=ÊB"òF<@¬?%äQy@³/ÞD!kyA†Uá"@~÷vÍî"óAc=ðBŠÒA"ÎÜ#@³U©r>AªÛ¾CgÁMAx.í?ÀŹ@E»,?珰?£æ¨ÀÀÀÀÀ@b…˜>gæÅÀ÷ MŠSí@O;t2ÏË"@<U…·øøøÀ+,µéþ¢'À7ZÓVâ"ÀÎ'Å¥Àaµ]&삏@UûÅå$À3µo>3Ԃ?×&—tãÛà?ìL'2â`?Ô?¾—'}@p7§@bàÀÎŒ	èÐ?ŨsàÄF€@Èä–bßÄ@πò¶~À
}°¥ØÌ@À$ªHÜ¿¨gqzgX?ÅV±[ÐzT´dGaia EDR3 249212801592026240 ua¹_d€ý!¥@Ÿ€@J$¶/Oœ<¶›¶@H&Á¶Y¶,<¨Qr@¬•ú0=ƒC-;B	/o@6Û× øvµ=ÇÀ9'^Ð_Ԑ<ñ›'=æ‡Æ>+{ì>5ÔÕ¼WñļiË㽧G®>È[t>—ƒ>)Ûo<¢ü$$#ÀW28Dž±>M…ºAüIùF?ßݟÀÀÀÀÀÀÀ!=9Q…)	=TJ?ˆÜƒ?\"ñÀÀÀÀÀÀÀÀT^At_c#"4Eê"E1ڜ@ë C$Am¼þœ¬ÁF'ºDÚ-é@ëg$Aašt[ǦE‹ú–EÆx@ê¸/?"»<®Ü»äà<èÀÀÀÀÀ@bƒR(WÚÀ׆U•~d@O8oÉEmÃ@<h'ÍõVøøøÀ+ ÜøpçTÀ7¦ø6h	ÈÀ%vß·c)ÀbAxR®fÊ@V¹:غlÀ4=Sè<?ÁCkM6‡?â…`0
ûà?Ó3פÀ?çf'xÜÀÝ°y¡ ¿×$ð"¯‹@@ñ›½X§?ങϠi¿Òhb¿Âï?êï_Ŋë?ΫÒpgrò?ÛÅSóqT´dGaia EDR3 249216168846376448 udÉ_>2>È­@Ÿ€@J³Q8M<ëóÆ@H+ˆÌö͈<å>ú@
µk™cŒ=4x¥CÎ~B)3@71䋞͜=1'À9î
ê¡Âx=5[>7Då¼ï×¼óÚ<BªÞ½ª7¼£Œ4> åó>HZ>S›>/ 2?ýQÆCœØOF?¢Ÿ¶ÀÀÀÀÀÀÀ=ˆñ'
<4™GC-E?‹)é>mGÉ>3|$>FFJ?¤ŸÂÿiÁÉʸÂ2ËýB
F?@ÄU¤fBA­D"ÿýAzLÀ!@ž…kƊoœA@!_C"«NAˆä‰"@ÉzM)aÂAŸÚ±D#4ÉAgY^?¸iš@)¾Ð?»â?—›ÀÀÀÀÀ@b?ÙÄÀ֑‡L°@O2žo\×1@<ug¡@ҘøøøÀ,TãclìÀ8뢺ŒÀªïF–‰òÀbFYåð31@VÍÚÆÆÖÄÀ4E©p³@0¿¼5ÞÕ¾?˛ʗ0€?Å{Y=Êp`?â"þ6RuÀEžûÝ{ ¿Ù:R¯xÈ@@àʏ߲?´÷x¹Ån¿Æïß3¶If?ЏVC¹à)?ÄAʞ^ë¶?ò׌§Y&T´dGaia EDR3 249218191771215104 uf ¥SÚ÷	@Ÿ€@J,¶d›h>Ið@H5w±9"=ÏÎð@迱2H¡>!w,B¡?B	ò@7ƒ»'J>=º"À8ìӞÉêŠ>^=©\>'§\¾c˜l>†ƒ½réØ=¡Eµ>{\D>n	Û=wÓe=/ÕØ

¿çbÞC¨Ä©>Õñ?Ŗð_FÀ?‹å=MÛ;Z£½©"2½šW¾!O¯;½G}!>…$*<%5"BØL?kÆ=´Š>W»à=†âX>ü²çÃ
kÀ}*
ÂjU©BõSF\@Ð،¶÷?Ç7ðDAzA'è1'@YHۄAÈA+±ÅA¢œn'@–]«¬%$A*è#CÁA†Þ+?͙ÿ@]ò@¡è?° `ÀÀÀÀÀ@b'ežã$jÀ\´‰Žžù@OCRDJÕF@<žYê³ÏøøøÀ+'L"µƒÀ6èmܐÀU%ééϾÀa¡Èqd/ý@Uø§¹¼LÀ33•{¹`B?Ûë+$!} ?õ+b€Æ'p?ôšl6Ü@âÎXJµ ÀöÞÀe?å¥UG™ ?é6%ڎ
"@#HÇB"CŸÀÆ "È@"h?ŒåLéØ?ñǐ•PæBT´dGaia EDR3 249220601252500864 uhÑ]U€Sén±@Ÿ€@J>ãÇ+Ï\=~°@H7ô£w¨™=]%‡@½–ºÍ=«íyBŒ¡B
¾i@6í2éð=©Á¬À;pü¨¬=šH|>0ÔÄ> QØ=¡Þ3=«ùÚ½ì"È»{‡>‡Ç>|;r=Ô.>û"""¾à>C—œF?œ¾#ÀÀÀÀÀÀÀ!=õò)
<IBfÉR?{â>A1>[ÕO>U ›?Üß"NDÁÜK•Â[SÑB(…F\@¥U

E«@G&´D[_hAˆÆ'&@wÀ=…ݸASïMAåƒA—Á'@­……ss˜ùAYÜ÷CŠÁÙA|ßS?Âóú@Eh¼?åi ?¥gØÀÀÀÀÀ@b"ˆ[¼M:ÀLqdÌÑ@OQKÁ/ü@<½ÙLð¸øøøÀ+ÁªíÚZÀ7èW¾"uÀ˳÷¼¡ÀaóÑíÝ@VOôéÕâÀ3S

ˆ`?²ÜKs‹?Ô²ÞryŒ€¿Ü7-òÀ@	v"Ž`ò@Àü›¾Ë°?á¶C}Z•à@Û)Ílùe@lì'íT¿ú–¿S#z?öfäü÷â¿å~)ŸõC?ú¡{t¿jyT´dGaia EDR3 249236647249997696 uwiXo€jäI@Ÿ€@J	üž¶œ<¼Ÿ@HTæ®±<ß@
þÃÎu<EºÓCîÊTBzV@7^ØþåÌ<OÚÀ9àèà	'<U"Ñ>!/=²5Q=©pm=깁¾	,¡=Ã>&> ÷ö>IÉ=oú>KfÞ***À8oC«¾á<ÕýË?eÑT?»ŽÀÀÀÀÀÀÀ#<¡ŒÁ)
<·©JB˜jþ?f/8ÀÀÀÀÀÀÀÀFVA+"jǘCH½jDb/¯AH¡¨(@ó'ÙĤÖCª*úCjÈ[AQPQ(A³s¸RcxCÆe…C¶¹A='Æ?žƒ?žlX?
ê?1î ?%œ?]—Ê
E«à@@by$xÎbçÀö@ŽÆ@O4i¦¼Ï@<ÊÇu"ÀÀ-ƒƒúÀ7©\ñý8(À¾VA¼"hÀ,x ¶äÀ8Ý丹Àsº(ÍÃÀb;<šÄ^@Vù|;ú®À3œ¸y¢¿ÒF­¢$T?Í/Ìüj€?ÌaüöøÖ@?í¢IbqH¿û¢àªê{À?Ñ^î¾@?҆¼¿ø¨h@ñJU•È À–…¬D,…@	–4c5¿Ù~}ÆøPð?îøújΐT´dGaia EDR3 249241663772002048 u{ù[‡?+f}@Ÿ€@J8R´V>{Ÿ@Hhe˜0&¶=ì¥s@<Њ>;äjAð¨™B{@6dxš}"À>oTéÀ8—(vk²>58:>Axc»«"!=vL>£"¾J
=8Î>³°(>˜æ½›g=»:r=Âv%C®U¢?"2?@MÚ|_FÀ?•ˆ)=)œ='Ÿo¼Èš=îçB=˜e>9!>§'š'<™ìôB—	Ÿ?€]®>4¬ã>‡H…=îQù>å–ÃÝÉÁI']Â4(BöžF>@[(LÅ/•?ðC`Cú;A'
¿ @Zñeª'åÙ@êðAk¸ÝA¢è%@•ÏxìÄ{êA/Bÿ(˜A‡?Ìâ@WƐ@!H?¯JÀÀÀÀÀ@b|£ïiUÀëâµ
V@O['sù¾@<ß]{|ð.øøøÀ,lx:OÀ7óµá<rÀ[všP'ÀcÉ>õ@WíⱫ¾À3©O¿3mX¿ÐÄ«zOà?ÑÛU«çÀ?ß»iž¨ÔàÀK=­ì@»^`¿n ?˸3`÷ۀ¿ñè‰	XßÍ@†±9ì6ºÀ}ŒlÄ%`@ÝaÏ;[=¿¡c8µÀ?÷­ì"¨T´dGaia EDR3 249248295202517504 u'jò"ƒk@Ÿ€@J"òX–$=XÞH@H <óqC=6-´@†—Y׆¦="çÈB¡ÈtBD@6ùöo23´=–EÀ;&oÀÀ=àÿ>7Nl>'˜;<+›=þz7<œG}=¿'ÿ>l'->šñÕ=´28>-_øIG?Õ"—CÄHÎ>A«º?ÀX¥F?ž~¦ÀÀÀÀÀÀÀ&=Úu+;ê\ëAz¥þ?ˆZÃ>F»Ý>f"*>Iæ¶?üãÂqDÁ³^ÂHQBgVFe@­@ÉÑ× @OŠµDU'A†&@¾äði²Ab{BkhA"Ÿ#@³H7%Ë\Aš{CšCAwý;?¾ƒñ@=ü?Ùy€? –xÀÀÀÀÀ@b"™'|À¬M+•©+@O‡ºí7@<3:Â
žøøøÀ+'øÓ\³À8õ~0ÀCåÏÂÿÀb‹ñ™="@Uÿë \À¶À3«ÑO>?Äüt¤/@?¼./jI‰¿Í£oé\±@@T¼£R€ÀÁäp?ë⊔Ãß @bš
½L?ç|¬V]2¿Ü¨"Dçà?Þî~loà¿Óúv¯Ù۔@à|W|fúT´dGaia EDR3 249265062749872768 u'A"€D!f{@Ÿ€@Jh¤/þÚ=ÍHá@H5»'± -=ààË@šÄSW#=»]þBw½B
?™@6íÖ8Ï1>ÚyÀ:ۜŸÜˆý>+¥\?Pb=‰>~f>»Ã"½›ßT>±V[?ÔT>HҌ<æ4°?JÔÇÔÓÀ9CªÓ>ªŠ@É#]_FÀ?™¢t<Ü¾1D›¾T›>p(˼üÜ>½È‡u>"Õˆ=ٚëB¹Ý?[îo>=`?Mv¡>†ü>¨Ô‹ŠSÂ.ÒBX¿¼Â-jvFý@µÌHÁ•ú>AFmŸCàú¿A'ÙøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@bŠ‰ŠÀ¤Ï«¶í@Onç›Q@<lB"Ìã>øøøÀ,¹Ñ¼æOÀ8ٟ'|ÌzÀJ`µHìÀbµ5~û…@WÊÒM•ÑÀ3Â6)ÍB¿Ú|âèµ€¿ãÏ}òŠZ`¿ß9jL2—pÀ¦µ?݀¿ôÏ;3?¾‰üâÍÀç^>½?å×\	=,Ÿ¿ï·k¸þim¿ÐԀârï¿â
A˜6?û/ŽKOcT´dGaia EDR3 249265062754562048 u'Af°
eq²@Ÿ€@Jhšá°ez>=™q@H5Áoˆ>9úê@d–2f>…]EA±k©B£	@4ð•(Ñƒ>ˆf‡À:ý¹ö9k>'é&>×Câ=/<¡>jVP>tއ¾KÍ=ª??ºƒ>áÔ0>"s>±ðýD-BÆÈFÝvµ?âXÚDG¢æ_FÀ?ªõ=Û¾±¾$çã>y=:wã½Y™1%>ߓ++
=-5BTë@åMº>d}E>¸Ú­>hy,>Ý0LÂîÈxÁô;ÂLÇ
BCÑFI@Ò# ɼA‹ŒuD…æAp><*@°!'<øL¡BxRBæCÀA'cï*@Ý@a'mJC^,"CÑìAXèŽ**?êåÑ@/}@?¤M?º­pÀÀÀÀÀ@bŠŽhhV¤À¤ÅC§Pð@Onâ±ÂÜt@<lPìõêFøøøÀ*'=+&ë8À7I–QLºÀ ]QíÛgÀbMë
¯¤@V"ZM4
µÀ3T1Ÿ7à?å:קíc€?î1–Ò坠¿õd­[ed?ןò7¬À
u®.6ý?á'ÐÛ¥à?ñ)Þ·ôd?ýNæ™1—ã¿ìX'7nI?þcd˜$
¾¿øÕ'7˙Ù?ü™–y*%ÊT´dGaia EDR3 249266677662158592 u'¹eX¶@Ÿ€@J‰Âþ	±=l±ª@HEø¦u©å=`Kð@ö5ǎûÎ=©)¹BŠþÅBv@6Oíå.?b=£éÀ9άþ¨'v=–27>#¤¯>¶'>b" =M%ô¾ÿ»¼xz>¹º>»€»
ïþ>h†k;;?o²¤C³$>:?›îF?ž\^ÀÀÀÀÀÀÀ%=õé!*<uÈõC'½?"´7>¨ù">'í>¦{L?	l™Â«€ÂÿÂAG°BŸ
Fe@¨Hàí¡¾ @Oæ©Do9}A‡¥é(@{É03Ý%AȺBW<ÂA•ùñ'@°|ï'þ_A89C·_{Azô?¿œw@Cÿ@?å@€?¢¾ÀÀÀÀÀ@bŒ¸'YJ^ÀÕg¼ûV@O‹÷@‡ÿ˜@<ˆëmãaøøøÀ+mRøž?ÿÀ7®|"½ÀÍ8ÁÝöõÀbo÷öœ@V°ŽR"À2ÖÔj‡¸4?Î%ëAà\@?á£WxÌ@?Á2)ÔÜпçÚ|öÀÿfî`?𞻶ÚM°@6TOëùç?Åy=íòþÉ?·îµ©_ò?äoI©ð~þ?½¿S—ayW?ù0$k+T´dGaia EDR3 249267124338789248 u"!e‹€+óJ#@Ÿ€@J|ï6'9<XIõ@HC|º´ø<V»˜@˜@ϒÂ<«Î†CŒ¡B>ì@6Ëãݑ@$<•øŒÀ:OùLí¼<
Ø>²D>%Ú>EÁ9=·Ÿ¾"÷5½ "Æ>©¿æ>¤<=³¸ >:^<..+¾)ÙD7áë=ϜAS°VT?ȾôÀÀÀÀÀÀÀ#<áËU+
<†~Í@¼¨¬?}øÀÀÀÀÀÀÀÀFYA5L¬µüTÑD‰ú#Dž%A%42'A'M¿ÞúgDâàCÒ\ÈA*'A+¡'íöv8DÐØDyA±ƒ?™
Õ?Fˆ@>œº >ðUàÀcŽõ?ÝEÒð@@b‹V•±;ÍÀâÓX9l@OåU"@Ž@<_›ýûOÀ%=KoéÀ9\i7$~À¨¯ƒô`À+AÓ.u0ˆÀ7±~ÚÇÄÀ¤Ô¾FÉìÀaÍF@V"ªÅÀ2~? ̚?Ԃîæ?ç.7!¶<`?Æ>ªGÂq @
ˆVÄ.À×3¯Ø?ö(=IP@¿ Jª6?ünÌì¿òþ ZÖç?útöÙÜ¿•
W±ôÐX?õôW'=?T´dGaia EDR3 201781652383689728 ÌßX…lUÁºú@Ÿ€@R¿¦.`‰¦<DlÃ@EÛ7՘<<³^@sì¨Àó<XœüC˜o•AÇ@%åxGä<•ÅîÀ6iŒíÔ×
<hœ½ž—¾IAf¾¹–'=æ§Ò<"ª=µŸ=¿#
-=˜Í= '"»o¸Ó€ÀæÑCè8ê<ìlø?ˆdÓT?ºÇ{ÀÀÀÀÀÀÀ.<Óc.<hççA	7E?l·sÀÀÀÀÀÀÀÀFtAsç¸ÉPýB?Ý¿Edý-AI3õ,@ò'Rw›m×B"K'D¹AR:*AE·¸ÈQvB"îDàz‰A=ïË?žFu?¢RX?b?4B ÀÀÀÀÀ@d}%p‡n¿ÄD¤'§U-@Sž…o†@3IRhŸöøøøÀžß?ÁéºÀ;xP™BÂrÀÙWd{þÀmÌQ÷ˆ@Q0R+½ká¿åðÊ …Œ€@,ö‰™&À	ék
ÒFX?â'…ɸÀVæZÚ²ãÄÀ8ÞÖK¡Zð@319Ðñ0«À@Õ0Ӂ†ò@")/o:8ÀKѕƏ¿çK«wô|?áZc4O$¦@(@£þijF´dGaia EDR3 442017972317245056 "]N΀f
0«@Ÿ€@JxÔMˬ=•×ä@IQÖ(˜(?="Î`@äݍT}=Ý°%B\¼SB"æ@5è䉱¿U=ލøÀ93Ä<\þ=Ót'>Z´@½Xt½Y`›>'¼—w>"i¥>Þr`½<¹	=ù6>M\°c`¿ÉçCø+Â>Ä*@Jº•_FÀ?'ف<ŸÊ ½so½Én»û'e>>Ü®¾ò)>(ד,<¸ÓHBŸ
Þ?pþ=ø^o>{
>Wó§?
LâCÈÁÖu›Á'ÈüB¬Fx@û»a@
DBAzA‹Ö¥)@kòÂ߯^Ñ@ݤoBfA›¸-(@¥¨ŒÏ:>@àŽ<CҚA ^?ÇÚ
@T¾x?þ€?«dpÀÀÀÀÀ@bc²"—-¢À0í$¬î@OԃùH$»@>ˆ£R%ž§øøøÀ+Ÿâ-À5à"•Øx²Àe_GC(Àa"€±nÔ(@V¦Þ¥=ãÀ*Œ1ˆÔt?Ùú¼`»è`@Ôõ€¨?߬—9¤Ð@‹ÆVö/ÀÀ%#,ûñ @j†-KT¿ñ^U	—bÀ_F=‹@âÕkÃ:¿þAh1(?ñ¸ádW-F@BÕb~@£T´dGaia EDR3 441603044118983040  ã¡qq€NîJA@Ÿ€@JVõÕ$£=–@HøJ3¶Ô='‡Þ@fz{o†6=Ԑ§BatsBTg@7

ÏgëV=Çq<À9䁛®=ʙ¬>ÀÿÃ>9¼zŽ(>«ŠÏ¾Ç#>²ôÕ>Ãü›½:ï;ÄÝ_>çHvqq?Ù‹Cܯb>^Á?垭F?›ÇÕÀÀÀÀÀÀÀ*>+Öð0<š¤¤BÏS
?…Iz=ȇ·>ªÄ>¯ø?ì'C!àHÂ*oÆÁ=ˆ¾B™¶F™@Ÿî–£
u.@
,mDl¥¢A‹Js+@q"õ£,ÏA[øAÜ:ÜA™ò'@¦­ƒÇÉBA""eCŽÕ»A€º?ÆûS@IØ?ꁠ?©ÀÀÀÀÀ@bl"Çw¥êÀ߃Ž-@OŸ OpAê@=è¨Å9çÿøøøÀ,&©Z–À7?#?)KÀÞíÍ×ZzÀaì59ä@Vñ7‡2"À/E» ¿ÀWæI€?ó®AJ•À?ë¾âlØ@3k»\p€¿ý½¡Ç¤€@Tv\_oüÀ)ã.OÈÀØÆ1%ß@žÓûRu¿Çk¬±½˜?ñ±ÄºÅª=@[øôTŠT´dGaia EDR3 441609194512096768  é9pži&Å'@Ÿ€@J^Q8O<"ª=@IÉÃp«%<ž…
@§öਁ<ۄECS_>Bê¬@6wöiÑðp<ÅçÙÀ9}x6ôW*<ãâ×>ñÛ&=±Ž½èÁ0>Z»C½ì(>L=b>jmJ="p¥>ms?hd¡ž@+ƒaCôŽ<µ—>uF?¦ÚÀÀÀÀÀÀÀ0=8W;6<z';Cé#?ŒO=ö>q>òhH=҃??dIC!–%ÂG¬øÁP£BûSF¶@Ô$]¨;mAOä¹DÆlcAnkö3@²;DÁxAƒVàCŽ$ÊAS¼3@ז½ƒKwáB?.^Cü±!A\¥e?²ÞU@L?¡Ü?Ž4ˆÀÀÀÀÀ@bk¾ƒ‹ªûÀ‹àáœd@O§ë-ÝF@=øF_c

øøøÀ,Ëž• ®À7˜È˜@jÀ½ji6›
Àb'¾ a"@W´ÌF^"À/›ßËì0"¿Ü¢¿ëçÀ?äKSõòà?Ã+ôéÈM¿ôï—üíö€?ó1h&ùÀ@K@ÿý4Às"¦ŸYM¿à ½dæ¬(¿‡¿iŠ¦`?Öº$Ä*PØ?É '›g3W@	ÎIõîUT´dGaia EDR3 441615413624665088  îáot?ÀÁL@Ÿ€@JlýÞ%ã$<Gã¸@IEÄ*¶<FsM@ä)—K6&<ŽŒQC¤pµBð@69'gðz<…Ž!À:
dÝ<'!>È¿R½^Z¾R¥>Z͈½‰þa>NÝJ>w[+=یf=Ñד>ÚnY@)§kCØ`WF?¯"ÀÀÀÀÀÀÀ-<éík3<LLÎAÇ/?Œc+>'"c>Öfì=Ü3.?'Cú¦Â9YÂÀÇÙÞB"F¡@ë(Îúv,ÄBO;‰D†3ùA]00@ц«ZB'|C‰‰oAkAß1@êÓlÂC¥ŽC¿8¿AN_/?§¸ª?ç€?ap?mÀÀÀÀÀ@bj»À½‹cVµc@OºPåàt@>"¢ßˆ¢øøøÀ, uMþ5À7p['åºRÀBÙUM؅ÀbPÕùñGX@W€¦*IAŽÀ.4pÁÄ¿×QUø ?éXö W꠿́è™b?ÐÔj|œ?؞k£~ñ@aâ.óð´@é=YU¿â[êÉr¤?½ãE&ÿ'T?ÞðËPy¤O¿Ç0ŸäØKÍ@Њš&¬T´dGaia EDR3 442480690613749888 $؈€DÒD_@Ÿ€@Hþȝoq_<BŽ@Hï)v¹P<&Ÿ@÷L"A
D<qŒmC¸_B@7'»Ýµ$<Q!VÀ8óë^<f">_ýi=¥‹a<öWe½F;Ǽ½R¼»>ŠéP>a7>Fº	>_A4rro¾ù‡bD'¡4=''@æ>¥T?¾æóÀÀÀÀÀÀÀ*<«_ý0
<šfVAé\?{$—ÀÀÀÀÀÀÀÀF‰AÅù9"ú$CŸ\YDqC;A?z»,A—ùù'›ÅDòÆCˆ‰ŸAG*AŸîýD&'HC¯ó{A5)¼?;?;>òÌ ?%ð¿ëì|@ª²E«à@@b?#iQ<EÀö†×ïÆ
@N§	a³@>V‹§ýbjÀ*%KªþÀ7îÊÿ.°ŒÀ…˜D^QÀ-!žÝ—þ
À6èQvÀRÄ (N˜ÀaïÃÕ¹_å@X8¦˜=Y¼À2îõ㟋 ¿ã»C#ÉÐ?õ-"¼c?pÁr;t@
FÛIp@@
Û2òãà?î9HJº-àÀœ—³¨A¿ö‰û–/…Ù?áh­â?áFݸá'?ĝ%Mí?¸@üLãîT´dGaia EDR3 442484921162268032 $±Wý€'Ì¢´@Ÿ€@H÷ihíJ%<X®[@H÷Ꚗ"ê<X?õ@©ªºc<¢KâCŽýEAíØ@4˜ý¹|<ŽfÐÀ5pÜÚ­õ+<žŒ'>£ëË=¡ZÓ½À<=ÆôDºœóÙ>€å¬>4>}rö>•±zhh?h#CµÆÐF?¯e‹ÀÀÀÀÀÀÀ)<ñšÑ.<|þ¿BmÐÊ?"DU=ÆOì>¯Žœ=¨\®?Â««JÂ2fÈÁìuñBðFu@äuHëxAGvÛERíAbS*@ÊL>TJL+A©$ÉD5*Ap?Ä+@ä4Ë$·°™B;å¡D\=SASK1?§d?礘?b7?m ÀÀÀÀÀ@b<ñÃ؛ÀÐÎc×;@N¤àˆŠ@>jLÆ)ªøøøÀ*ÇØü‡°À4aõô¢£þÀ5o¤›<Àb)Ç
jž@X—4@ð2SÀ3e¡(µv?í,ʓœ@Éj.­H?ñRƒä?÷‹í	
"@òÈ$¦û`?éËP™"ó ¿óXR!ÚÊ¿É1³¤,R?ñ ΋"@
èÄE¸r'?ñeph½?âƒÔS»°OT´dGaia EDR3 442034701212553600 "l8+'€8Œrd@Ÿ€@JÚ6FgÖ=ÓG~@Ij³L¾õ=·e'@¾úÇlO >ÈBë®B	‹z@6™×Rv©Ù>	±ŠÀ9êX€ùrE=ò¤¶>œ<t<ä Z¾4‰…>mcÁ½C¸>MÌ>ŸÇa>†û⻤½>•¦õ\\>¥CƐ>a·Ý?	D&F?™h‹ÀÀÀÀÀÀÀ(>QF…*<.Å)BäH?€ü<ßRµ>Ÿç¦>¥¹>¾ƒ(Ã2 Áù¬¸Á@ŒcB´+Fe@'4gÔ£<?ÂTuD5QA©'%@`T\³†wˆA1èéA;ú	A c&@˜üÊ<¿ÜÍA0C)c¤A…ç¶?É¢@SÛ?û˜@?¬ÀÀÀÀÀÀ@bl®V~‡Àq/óá@P££ §$@>–l݉®—øøøÀ,èp"nÀ6Ã^úÄÀ	>æMÀa±DäSq@V¢ÞkÙÀ(&0dC˜¿³~å:é?÷‡î0?â~¢/¹@@óLHFF ÀÀÜUx€@6ŸÏOUÀ	S!´rhÀ
3yfh@g˜ñö'ù¿Ò g8ÎwT?ê›;6@‰™`q¡íT´dGaia EDR3 441622869687432576  õ©hu€Û@Ÿ€@J&ïPâÊ»<¨…ž@I<qç]*<¯ŽŠ@¬"'Åp˜=SC+".BéC@5ÚCSnCª<àMÀ9ïRH<ûø;>²ß=º×¡¼ÛÍ©>šêc½y‰'>'½>›æ	¼&š1>> >ººÔ¬«?K)Cã"F?£÷BÀÀÀÀÀÀÀ1=FM7<Š‹kC,HŠ?ƒjÚ>'ã>¢=éêR?%%¹CªiÂ8¯9Á	¼KBÜbFÇ@Êo±‰ÍbcA#~D¦DAu½24@¥[´fîA‰_ðC3A…ù!6@Ð,¡Ž†B›wC÷í©Ac3‡?¶z—@"úì?±¨€?"MXÀÀÀÀÀ@bb4/ßôøÀÇ»C}ëâ@O…zÊ{&Ë@>)Ñ¢³e©øøøÀ,<‰…ßÀ6ðz®^{ÄÀOm.ð
äÀbn°ãÀtB@Wà—•
U_À/òs®¿s¿Å§›™qÀ?ôªˆ˜ŸÞ0?}s†S>D¿åÑÿ™îœ?þ#õ™$°€@<2t­¿øEà©Vi鿦	ÌÜ<#¿Áj…"…ï?ôJ½JÏÇ©?†¼yr×»ô@V
&TáT´dGaia EDR3 442036938892925824 "nAP[€:Q˜@Ÿ€@Jâ²éBÎ@<^ÝN@ItÊuµkÍ<PVÇ@ñkj#d<–w¶Cœ#BB9=@6KE[LžÊ<ø¯À9¾™*§Ž<>U>¿€ß=¦œ»'þÇ>€ëÆ=³ü>lÇ>ÐUM=Šå·=+z>®ø¶œœ–@€DÛÁ>i¬B¤ÛT?Ä)¤ÀÀÀÀÀÀÀ/<êÜ4<§CÀó?"bÅÀÀÀÀÀÀÀÀF²A%SêŸ!¢CÒ\D̀A1| .AŠºO—,åD4Côò'A7'.,A1¦ÉßHóD+ìùD-áˆA(Ç?š•Ü?k°ð>À±À?XÀ6Þ?/ý!EÒð@@blK=ü+nÀ£!ÖnT@P<3{¸C@>¦è¯³QpÀ'ó™f̖:À8ÙFÞbŽöÀ$"ÑÌZÀ,ÀÎîqXÀ7OûœWžÀñ\'ÌÈÀbOªºåP¾@WolK?ÚôÀ(u#d—P¿Û\lÉý?ídór,A ?ÖVØæÑ
Ð?ÒhR'iÐ?½'2ha\@˜ºuEœÀehp‹Ž¿íÆv}ET°?Ö¬Î,îÎ4?ÚÅ!l+º?ڄ%ªÚ¤@Â"ÊT´dGaia EDR3 442041989774502272 "rÙPé€01ß@Ÿ€@J¿rÁ¶±<-d@Ipéϓ–<&a@‰È_¹™< ÜC²äBÊå@5ÌE<Ü<p´žÀ:†õ¸–ö<q¹ï>¢‡T»žR¼Ø>eŽ¾	>x{>~AϽ¤ß=ŒW>ÃÖ⊊'¿^ÃD@°ã=©¨lA!â<T?Ê0(ÀÀÀÀÀÀÀ-<ÆC
1;î ½BfãC?w£ÀÀÀÀÀÀÀÀF‰AA]*J"á´C¢ÓCEÚfÛA¶(0A3&GæjOCÄ÷EK£­A!(¸0A6êEŽåJCƒÎÖE«}FAN?™8Œ?9¶ >ŽR>å@ÀÀÀÀÀ@bhTæFØQÀ—}düÙ@@P0s»ù@>«¤·­ˆøøøÀ-	Μç×.À7Š,‡ƒFÀ"5öªÀb\áíÞ@Wï"Þ?Õ¶À)­tK%È¿â>?t![à?æ!lÌ ¿ÓÆ°7SPÀ
Þ.Ú@ñƒóBc @(a?(¬@'Ar±e]¿ñ<ŒÕ«'Ý?ÕZÙ¯'â?¼E'ŒŠ0¿Í"fÁQY@,ò-ESET´dGaia EDR3 442496019357616640 $ÉUÊK–«d@Ÿ€@I!¶ÿ·[>!E-@IñªÇr>…@nó(½>'OnA°AºB
Wè@8näüL>\àÀ8ӆ¤Aâ7>Sêr>ŸȽ§>¾žºÐ=Ðå¼'çš=àõ>Egî>"©A>` C>Î[›™B6ÑE…ö?ænÏBøZ¹F?š_IÀÀÀÀÀÀÀ0>´È¾8=¥±#A‰½6@>Ë>6>ÙU>††?YƒBý•øÂAvfÀ×î£BL-FÇ@©8ì˜îm[A-LnC•	-A‡Q«2@xÝ|B°6A=?B¶ˆA–¶Ð5@´.5ÃÙ§hA:CG²Awp€?ܙš@Wô€?öRP?¹–°ÀÀÀÀÀ@b=I'Õ'ÀU­íÓ°'@NÏùZ5U»@>¤ÇGm5"øøøÀ.Õ"
êÀ7øà»KÉÀÃý'ÏqÀb]ÞèØ"@XÛ*¬!XÀ2 GÓìÔ>¿÷y£ãAE?АŸ3‹w€?Óàa0 à@¿ÄÆx@2.×eë°?ü… ˆ@
Ùz†±´À_†'ŠL?Ù> §haT¿ð"™b?áIƒ 2@æÚ~{"WT´dGaia EDR3 442497153229117312 $ÑW׀P>"É@Ÿ€@HëõK"=]{ž@IWˆ—=\)æ@šáúÙxn= TÉB–B	×@8ïoK=š=TÀ8lFÅ%£=t,>€ƒ…=DµO¼-7›:ßì=øR»§äà>³æÝ>x)>Om2>dÀurp?«†¥CÚiT>GÝ?œÚF?;tÀÀÀÀÀÀÀ*=ñì,<pBPá2?†Lˆ>SÂN>™ð/>8žE>ð¶Âv,ÈÂ`¶ÁñvyBôÂFy@¦'8S¥&Ž@;,GDv÷ÙAˆHž%@vŽ¯Û=ÓA¸ZBA'A—g%@¯}¸åÎAX?\C•ËA{À?" @MzÌ?ôl?¦‰ÀÀÀÀÀ@b:(@7À»©\=ȑ@NžÜõrŽ@>~Vp‡è)øøøÀ-g›KÀ6Ó*ÛFÀk#ÝwÝtÀak¼¦‹@W©¶(zsÀ2@{ 4"Ú¿âgÏW•]°?ú°¦KÙæ?ç]1˜h@¤GÃÿQ`?ðkšu5€?úP\ƒPÀ	§zƋK‹ÀGdߝ?ÿÞ;Ôc(¿¥ìíÕÉ?ðõù1*«š@e57ˆCT´dGaia EDR3 442049377118210688 "y'PJ€kà"@Ÿ€@JÉÕjä»<ÁZ^@I~Ø`K¼+<·‰¶@U[ptkÄ=¢ÉC'ƒrB,ò@6‹öÛB$=icÀ:€ÄKëè=e>¦¼2x½ÊU•>0N‹¾-.>C™a>˜ñ=
|Ì;,ù>»­%wm
?¡Z¶CÉn	=¿.>?ÌRlF?¤#ŠÀÀÀÀÀÀÀ+=X¡/=+°Cr?…ð˜=úÕ(>'üô>1Ü>çëîêãÂ
ñ@Á¸×õBƛF{@Ê¿K»ÜA3ЧD"0íAv]*@¥0ƒôt*MAD¦˜C\­A†
®+@ÏÐc@€"/B;Cï"™Ac}¤?¶‹j@"^à?°ø?"-ÈÀÀÀÀÀ@bg¢£j¡GÀ_4IÙÿ@P±ZûÓ@>ÂÕoWbøøøÀ,á–cÝ]¤À7Tx:~æÀS|C£ÇðÀaù¯¼à<@W"e''
À(ìëG¸`¿ßuwÆó†€?ìÕ_«_X ?jng¬(@ËÉåiZ€¿ñh‹.@S&ÁF|À
ç½`ù–f¿ÿFnŽ×í?ò^Ùx~¿Ã¹»°àv?ÁþÍõùná@»Ï.Cõ%T´dGaia EDR3 442499902004554368 $Q j€1b·ï@Ÿ€@HëÃQ;Â>¾ÁÜ@I¾!h>¶Ÿ»@;OZ™"?sA1
B{@6†‰LÁ?m'À9KHf?‹+?¡O>%¾IôÇ<\
æ=€dp=ÞÃë=‡I¦>â³Ñ>àø='>O'?<>"åNC¶0ô?m?/Y_FÀ?ŠÍÑ=Ç´H=¥ѽ'x|ºœ R¼×††¼1,\$?I†'(= w%Bª4?\=¸â@>}z>D´U>þ_T­ó`ÁýžÀÁÃÐBð~FK@iÊH¦ÐÙ?tÃCXw7AŸ5C@@öo¸Æ_@»ÈS@¸ÿ™A¬@uHM÷'€iAޖBfõA"W ?èMQ@Fp?Î<°?½â0ÀÀÀÀÀ@b8´ïC×Àl`Bš¾y@N£XVŸXZ@>"ñ•K
|øøøÀ,k"HÔÀ6rÇ%AKÀÑy.ÓcyÀa±y‡3d®@Xˆ–À2P0Õ¿ÖðÔbT ?ü…Á*ré ¿ãÕxòt0 @쫞d@\ÝÀ¸¿ ?ùõ
¥°°À	4q`àm¡À>Y\z¬?øCˆ¾e3?à;¡åJô¿Ø$֟UŒ(@é>¸Ë+T´dGaia EDR3 442500859780507136 $0¦Tâô¿@Ÿ€@HÞ1U
;æ=!ÿ&@ISÁ®U»=*Ëx@rÿ|҅"=iòlBÍFùBѕ@7€d£;=UǾÀ8Ñ@ =j¯G>¡Qg=A1<ÄF>:—鼂 ">ê?
<q>#A=Ñ
+>Œþévu@ìª|D¨Ð>|ø\@¢Á»F? ð~ÀÀÀÀÀÀÀ+=¶î'/
:àû9Cßÿ?¤O> ºs>™6>B7q>êj–óÂn)Áì¦RB
ýdF‰@¹Ê˜/5A¨DJ\÷Aû+@'ò÷¤íÒBkqBéAq+@Áæ-k#áBq»C¥CAm{u?É0à@2U´?¾×`?¥ÔÀÀÀÀÀ@b7ŽÃ7X¹À´É(î'n@N—å+	m@>@nEc}øøøÀ,á¤Ä‹öÀ6p"—}†Àß³~K‹bÀa…Dø±ù@WÞÂ;À2Zp	<b¿ßdÿãÙPÀ?ü¨ó%Â?×qi#•!0@x³åºu ?ý®'%U@?øeˏ¯PÀMÁbZ¯‡À
w¢†-:?ù¤§ï!¢?Øس£ÉjÄ?äYþôGˆ?ò¨è°Ó¼T´dGaia EDR3 442501619995081088 $áWy€	(Š@Ÿ€@Hä.ÕÆp=ˆy"@I$e{	=­o@µyž+æ=¶¼îB:SB—~@6ÁtN=¸KÀ8r%yŒšÀ=ìþ±?2ý¾qzÑ>ÀP.?B>¾s<?À¶?F¡.¾{£w¾#°?$ʇ‡}
¿Þz5FÄÜd?!CLD:z$F?ãïµÀÀÀÀÀÀÀ,>NÀ±3=ñQBdú?o¹ˆÀÀÀÀÀÀÀÀFŠA¦BH¶ðx‹GìGWDÀï2@ LÛ/A "¬uÊVQGî¬KDŽ>@Ÿ`Ä"A';·…ø†)H%ýÙCàö,@¡@.?"À½oµ¼ì¼óSÀÀÀÀÀ@b7"4sŸµÀ}DðTî@Nž7Ñ(´@>˜'݁øøøÀ,¸M{ìÀ6b;)FMqÀc@tK%âÀaÑïp*@XFŒ¸,öÀ2®£ä²\¿ÚDtú§ï€?ýŽ€ê"Ã`¿ˆìnjÚ@ûæ⯀@ÁyÂMK ?ö!
«0ÀL¸XÔ¿üþPñ'š?ðå×€ÓÎ?ë$ó˜Þ?ÆÎ/띁?å=RÄÅj$T´dGaia EDR3 441640221355365760 !qiU€V¢ˆ5@Ÿ€@IKµÚ B<n½ú@H'	êíøÍ<iëî@>±þ/û<¤îœCŠ/Bl>@6—½¾ÎCá<±_¾À8Š"2Þ4<´`b>±6>D3]><=ÎA¤¾r=Åd¥>Ç°Ï>Žíè¼±`>àP)33.¾×ÿDxÞÀ=ôwûA¯ûF?ÁÍýÀÀÀÀÀÀÀ#=¸*<ÞÛÖBW­?{KÆÀÀÀÀÀÀÀÀFYA'`vy˜pCܺ³D‰+šA7–™'A
d8ŠêD#IC¦A>QÙ'A|D$ÏêÌD0ýCøA.'?œÂ?º@>×h?À€ÁHsª@ZXçE«à@@bVoUÊ3TÀãå
ö@N¾¸2q÷ú@=‡0"åWiÀEQՙ.4À>QÅ¥ù‰òÀÀ•€þ›üÀ,ð
I…À7|Évü¶À‹­ûçêƒÀb©'ܱ«V@Xƒ¿Ë¯À4É­©­×Ø¿à¡ÖwˆP?çË8-ž ¿ªqõ±†‡À>"Él@»€ÆžÇà¿í°wY ÀýÍFú¿Ã0$vƒÂ¹¿ÙLœ|û{þ?å-Š/ÙÖ1¿¡'y/É5?æiÉ 3)T´dGaia EDR3 441640668027534720 !Ù%½€JŠPÏ@Ÿ€@IQWÑé?=­‡}@H˜^ů=ž"-@*T-R"=ÛÏÉBWÕEB
Â¥@7±éÌ|h>·´À9äÙ\rg®=èm¸>4Yc=¢	÷>'ÛS¼¸?½ŽÔͽÓ\>½Ø[=ì7ë>š"=°¢88¿`™+Cž»iF?›¹ÙÀÀÀÀÀÀÀ$><ñÔ*<.ì×CH?v·
>y>Õ>œ]x>d'>ùǓ£¡Ð¶¢Â'LuBFÖFa@™ZTj–Å@`D0(yAKx@g2k<_%Á@È{»AìöÐAV'@¢"x‡§z}AmjæC F
A'uD?Ê@@W	ð@XP?­c@ÀÀÀÀÀ@bVbs«ÝÀU¼!›–Þ@NÄÃÓçF6@=~žÑ¸¹øøøÀ,µ4"lÀ7c¤,\À2؉ wÀaëÄ¢"9»@W‹O¬±0À3Ì48÷wv¿ÙöQÎ€?ëfˆ‰©`¿ÝÀ瑻  @FúÀ?á£÷¶±€?´‹ìýå™À	{+œW1¿úO6Ûfq?îSfNÔò¿§ÙÑ»¿Ñ˹R:?ôS'®UT´dGaia EDR3 441640668031763584 !ÙfD€|…@Ÿ€@IQ~¼›A=%R\@H˜¢÷xú=ñP@zGàɁÜ=T#BÙ¢B	o@6ÿ-míf=}/ªÀ9‡
‰JXÿ=h!â>N¦=Á
À>'ü†<ϙҽÞK¼CÑ>Ä·&=ä²ó=ØDæ>-і87¾ˆUJC†—'%',F?ŸørÀÀÀÀÀÀÀ$=¹k±*<Û.B"1?|ø¿>€Å¢>š"P>k"q>û]¡4'ÂýVÂ'¸ýBÿùFa@µ˜‡7çÌOA#keDR6A'¥')@‹±GžAcÚ5Bs¹×AðÚ(@¼ŠD»¢2ÅBûûC@JCAqk#?½?Ê@9ÚD?Ô´?žÿøÀÀÀÀÀ@bVf̚
¶ÀUÚm×½@NÄâ=*1¹@=}ş•|øøøÀ-`õÊç²À7å:€f?–À9Ÿ +	ƒÀbx)òp@XC¡ë6;qÀ4fÇqøab¿ç¡eRd ?Õz-àŽ"@¿Þ-PúbÀà¿ïJœólÊ@sE'€¿àÀé€`Š`?õjÙÉ(,À؀MûM?úˆztÀ×$¿óÒO>c·¿Áþya1ëh@<"¢^_ŽT´dGaia EDR3 441641698824102528 !Éi"€T32]@Ÿ€@IgÁž?þ=†à±@H›HÒw̛={Æ+@ºÙæ®î=«>B‡ç
B>@6xHdŒ=ÖoöÀ8õl±" =·þ7>¢L¾,ës>ܓ¬>4£J¾7É>7âÍ?
h±½©ÞE¼xY>ŒèïïéÀVŒÐF
`ï?
ŚCˈ©F?äW‡ÀÀÀÀÀÀÀ>#,i!
<$'A'0À?X‡ÀÀÀÀÀÀÀÀTA¡À!‹Gó¢D‡Œ@©ƒFA™­e6›ŸHÓaD< @¨A¯A‹¢Š66ZHvCÅÈ3@ªãK
?"Ô½¨g½ ˀ½0€ÀÀÀÀÀ@bXê4}UÀ~1£ü@NÕw=¨8Y@=Žˆ v/ÚøøøÀ,'É.|À6å\ÖȸÐÀÈaìÕØÔÀbII¹@Wó²2‹ß>À3í¶í"¿°ÌÄ*?õ\fü
p¿×}ŵð?ß*U,
@uN|Ô ¿©íŽDN¿üaÞ~·¿ØÈÍ'ý3?ÐffÑf§%?ñüüÝߘ¿ÔKù"Dz?áw‰b'T´dGaia EDR3 441217940170117504 …a^'€H‹@Ÿ€@Fjsx‹Â"<f6A@J'
¤Tx³<‰;ê@fꙅÞ<»¹ COB8ú@9–š¯ç ù<šŽCÀ7ö,Ëf&<µÑr>Än-=›‡½˜Àý=
©>…d;ù ª>™jn=3x>)ß>¡²Þ""'A_ˆEÿ¢>,úB\.T?Á^ƒÀÀÀÀÀÀÀ/=	hd2<½º°Bq†Q?ÄfMÀÀÀÀÀÀÀÀFŸA'Z2\ÀN˜C2€E…÷A/¥Œ-A×(þ²YCX"D×û©A6}ß.A![]Ê*CpXCEþ°A&1?›Ý»?ƒp>Û
`?…°À;¦K@—&
E³°@@a²»ÐÊ#ŒÀ¤š]ÿÈ@MqŠób²'@A,)q•èÀ,'¨þÛ²VÀ7»R§EßfÀ1©Ô æÀ0‹ýéÊÀ5êÔÔwçÀB'm²À`¬CvðÊ@Zqpf®À.¿ãó¤@´ÀÀÝX±`@'s""Ø¿ÛwˆJp@*ɶÓfÀ@(KÊ.U ˆ@8°ŒòÔÀL9sxÜmÀkökg>?Æͅp»h?½€®ï࿼º,½@)š-zfF´dGaia EDR3 441645237877148672 !
i`Z&™@Ÿ€@IŠ@<»éR=î+@HœN›ŠÖ²<ïØy@£µ‹|=%º>ChsBΘ@7BäØ'Š|=U¡À8»1=+Õö½Œá*½leï>ü7ô¾¢v>xᓾœjë?ŽV¾CFB>ÁÕ+¾—'"AŒ>6Ee®>'èBª–T?ÑúðÀÀÀÀÀÀÀ =£^ÿ(<ÍõpBóc?éðÀÀÀÀÀÀÀÀF\AS]IZ®†D¥¥Ep@sAÆd'AHA,ôBQÓDñŒ'DÍ¥…AS$AEc¸	ÐD‰'ñE0ÈA
N?–Öp>èxÀ>#,>–âÀÀÀÀÀÀ@b]—ù¶d¾À•ÁE½@Nï
c"@=ƒ?pÍëCøøøÀ-Ãë÷MÀ83˜þ²ÀI Ä© ÀbÜ2C¢"u@X÷ôRMhÀ4.ÊžÔ°¿íàȹP?žV{©ƒÔ?ÐҔ½¼PÀjkïÙà@ZȬ°¿Ó'wj]è@?ýgâ,"¬@Àƒ³}G}@Æ4Ç\-óÀÚ½»Þš?æsøöÐd?ô;ôãPT´dGaia EDR3 442507736028401792 $qUЀd`©@Ÿ€@I	YÂX<Ž-g@I!¿_#"<'`V@Iü'u•ô<Þ@·CVšB=@8»l
v<ÈÖÆÀ9"r@'<Äo=>ř»½—½&¾ á>+êQ>7ö†>b$4>´>­F—>W(g>Ù#嗏Auu‹Dgž^>îZA'*QF?ª€ÀÀÀÀÀÀÀ0=(+7<SB†ÊÊ?ËÛ*>–;m>ç>‡ý?7áCž‹ÂH1?g»´B5F¼@ð¿E5ù¥›B¤DtDPËrAY‹¼4@Ñý|/­jkBžÀChEAjÍ¢3@ò5ô"-IÙCaã«C¥AI?­Ê@úP?Š0?ƒåpÀÀÀÀÀ@b;F
lÀdi†a(U@NÈ[‰U©@>®´½œQkøøøÀ-Ȍ…ñ%ËÀ7')Fÿí=À?Þ8u–Àa¬è¥wE@Wú-Ë».ºÀ1€
Ä|ú¿î*¶E°?ñ?ŸˆÆ ?Ñn½€üíð@~ÇàáÌ @DÁ¢­ƒ @ˆÙ‡¨À!–ÂÈê&¿ûØ!Cž ?ß]»<ʉH?»3ž&TÀ?ÜÇæþW|&@¬e:5t T´dGaia EDR3 442507869167562624 $/€,¢'…@Ÿ€@I%¹#Ó=pƒU@I ‹ï¢w»=d°`@,ûM2w=¼9ÓB|*BӚ@7ÒòDz=¤s‰À8ì‹Üïx=™'>¿7¸½Z,¾³ØÝ=±<a=o~=¾O>f>WPS=ÖT¸>½:}|z?¼›OCäw>:ã?BpF?œ²JÀÀÀÀÀÀÀ->‹»4<¥ÕB©¡?†ÙÇ>Ds>Ѹ€>yCß?a}Bü¡iÂ;mÀ…›òB¾°F¡@¥EGX¡'u@+0îD~w(AˆÌ"-@uû$†µA(œB}‡A—Èõ,@­¨´÷'oàAP6C'Ý.A|ʪ?Ã[@K?ïÆ?¦sðÀÀÀÀÀ@b<CÐËLÀ["Ÿ'.@NÌGû–ë£@>ªÖßè øøøÀ-'G´PÀ6­/<}€°ÀeÐ_
ØÀaÄÃSýR@Xas¦gRÀ1LR]Í¿â*j än?øß?¶¯p¿Ž
pÆ@ƒr±
€@k6 – @‹žœ¼€HÀ*tÈyCj¿ýNÅ̪}?î&Š4?á	Ôí¬L?ÅùÝxE9$?÷L¡kˆxT´dGaia EDR3 442061540465390464 ""¡M3€¡Yª@Ÿ€@K.§<ì²}=,ù@IUlÖ=­€@‡ÊpÕ=jfBÍÓ3B	mS@6"+P^ã.=ZÀ9ó5%́=EÛÄ>#[=p(q¾XG¹>FàÙ¼€'<>6yé>{¯œ=¾žz= ¼Y>$¿wu@xDE%>J5
@'zF?žRØÀÀÀÀÀÀÀ,=žû‰.;e"çAtVp?'˜S=kå>Ym>
fL>à%zÃ*fŸÁµ\Á"ÞÐB©Fq@³Ôз¤9@™|MD"N¬Aƒc'@‡^2æ_¬>A2¯,B…ê©A';¡)@º«Á¢YCaA]`HCö½Ar˜`?¾ÿÐ@?{ˆ?݈€?¡nÀÀÀÀÀ@bz±ó¼ÍÀÛâ':@P+4ð£@>Oêø^àçøøøÀ,ÿÃ&'À7ž-ÐÔ'À~¯'ë¯æÀaò+àÅ~@V'‹é×°†À'ºÙv"è¿°
Ž´2[€?òXP¡zX?æÀ×DÉlx@	¬Á0
À
¯z™ÂBà@ ¦ÕȚ6À	®ÓfÐÍÀ.Zên?üóàÈWÆ?xv^\®?댱ežÉ
@¸GÙÉõT´dGaia EDR3 442511790477510912 $!U‰@é½k@Ÿ€@IRdˬõ=XEâ@I) ¬%va=_Òz@ÐW_=©'°B‹l3Bû@6É)Â.9`='¢ŽÀ9:'×Æ=™'Æ>Æ}=¤ÆÙ¾Dh]>MØ=Çi>R¦´>ƒ=£8=OŠÄ>̪ÁÀ?š¨D?=ôþ>é'WF?‡íÀÀÀÀÀÀÀ5=÷=;Ÿ›õB¡¨?…š><Äj>Å(9><>ù? mZC
–«ÂAᲿ9ÍB¦Fë@£Õ4Õ/h@&+ÞDtlöA‰hC9@uý6á¢ä@Ì@–BSžÆA˜#X6@«*WÍNûA*š/C£ßA~Qn?ÀY@GÕ?ë±P?£øÀÀÀÀÀÀ@b9ÉÉfÀJèk`ß$@NÄ·²'5é@>ÀôøøøÀ-(nIºSÀ6 ½Ã܈ÀÑ·ÏÓ6ÀaÜÊ>P@XJ"Î#À1žöp|žŠ¿ä(:AI"Ð?÷'¢IÑð¿Ûðzt¯\@4†‰Հ@?¸Å€@M«Åô(À¿3ÿQ¿ûV¬Å´æ—?èÒÍÒ-ÔÖ?àŠ½@Æ¿ÐØ/qWR@
\~N;T´dGaia EDR3 441648398972798080 !ádĀ¨þ"@Ÿ€@Ixfó^=†@Hªd];ƒï=il@//‰"=AàBêXBÚ
@6+½Çç‰=Un9À8|™ÞÍĄ=Wj©=ۖ¾
š|>ˆ"½S° =EŽ
N?V—=þëæ>"¬V=KlÚ('@!*«C·xj>)Õ©@>øF?¢BDÀÀÀÀÀÀÀ"=œcŸ(;"ëð@ßUY?vo>ŒgÎ>]?>,4?ÏÃqqÁΎ'ÂH€SB
ÀcFQ@•S+§µA¡¿D'˃A{ܶ&@›™÷0qàA\¿àCÖA‰Äk%@NjJψV0A¸ÚD÷£Ah¸b?¹îQ@+AÐ?½a?™" ÀÀÀÀÀ@bY1~
FZÀj¾zMÒÕ@Næñiˉõ@=¤í¥²J[øøøÀ,–TÇR'ÊÀ7@º¹ÓÚÀò³[t–Àb½£æ³ùb@XŠãrÀ3ô õËV¿Ö
D5š@?ïM"ó ¿Ã})Q²ä À	1@£\ï@ÄMÂ
P¿³àÏnGÀÜ)"BM&?芋X*'Ú¿ïn–}c
?öT–¡b—¿ÎZs7¾ˆ?æ$õ‹ƒK\T´dGaia EDR3 441650460557051904 !Ád©:@Ÿ€@I'½|÷&)=¼;I@H³Âû
æ3=½ê±@ÅqFÙ³%>^/B6"B7Ô@6þàk2>›_À8oñsóE>ÞÅ>SÝýeì=ol=(&[»'ß=(՟>槣>†ƒY>}Tq>có°99¿Ì-C–36F?›;ÀÀÀÀÀÀÀ$>U"µ,<yuBGgw?ot>~¶¯>k¨µ>A¬â?	ÇôÂîٜÁíðsÂ.e B	 Fu@"õfÝA¡@?î#ÅD+¤ÒA_k&@aâ"rñAà¿A`z<AŸþv'@œ}`iº,@þâCe¨A"Ä?ÄhÊ@YÓX@øX?©¶ÀÀÀÀÀ@bYM=»À'lî'@Nñxl×Ûì@=²ýԊÎøøøÀ+p7B˜vÀ6+¾?ßïÀ6ËGL¶Àa~N³3&î@Vç 4$–À2\Eà_$Z?ÍlåÊ>€@{'ÃDÍÀ?èÿöIÁ:ø@Rk×ÀñAÀà?øG¤Yc‹P¿ð±VJò÷¿Àh[ޏñ@`–-Š+¿ÿS_¶P?ùU½Ià•Ô?ÎÒd¸'EýT´dGaia EDR3 441650563636259968 !Ùcì€äön@Ÿ€@Iƒ™%èNØ<žEc@Hµô‡Òn< M¦@è
™ï"í<àÞ¤CGƒ8BÎ@6¼•‹Ä¹z<å-ŒÀ81¿%†äÞ<ñb>v#<©­==óÜÏ=£¤s½©Ç‰=ž4í>ÐàÉ>†ýé>×]>§˜-,>¥FuC–;@F?§o[ÀÀÀÀÀÀÀ#=>Äg+	<s²ÞBP|Æ?A>µ³>y­¾>Z_î?ÃsÂ';ÂÈðÂ1ÍåB
Fi@ÔڜgãG8Aòû«D/ÄÜAmÑ$@´¦Ûuq…B:õZBە²A€€Ñ&@×÷ÆÉ*+BÓ-ªChpˆA\^€?±ß^@Œˆ?™?‹—øÀÀÀÀÀ@bY=÷QU À".SO@NòÂ½	'@=µ峜øøøÀ-tê"÷þÀ7Í+ïQ­ÜÀ.FbSÀbûˆF7J@XÚ° 3pÀ3ã½¥–õŽ¿èï÷Õˆà?Û}Ò%²òÀ?ÔY¼¢(¦@ÀU,BT€@*†ç
0¿‡ëýÃø¿ðþ™W?¨@Ë>~'¦íÀçô½½Y=@
X²‰,¸¿ÕSü‡œ@X\!ɶT´dGaia EDR3 441652242962083456 !`n€Yûß%@Ÿ€@IF»¿Kº>QBÞ@H–½µK.ï>@J@	~jƒ>…¡«A°‡°BC˜@7ai8P>˜´2À9Ëó®ò2|>†°>YÓ>['È>0®¨¼±h"<¸BJ½ˆ÷±>qà†>7Þ=ìŒê=Eòc?{'*C§c·>ÿí‹?'ßF?šAðÀÀÀÀÀÀÀ!>Õع)
;´øB^Ë£?…-ñ>_…£>¯@>(æ>úÂCÂiN	ÂÍKÂXþBZëFF@~šdȤ{?"ÞCÒóOA—³"@GÙK2@ÀnÜ@ýГA©#o"@‡2P¬ŒðcA ÆuB"½÷AŒ'[?΂þ@dˆ @X?²ÀÀÀÀÀ@bUá™ÌÀ|±.€}@N¼µ‰7¬©@='G€6ðøøøÀ-Ú{xÀ7 :©ÈæÀ°¶µÀûáÀbՉ™1@W²Ü2®_¤À4½ "ä¿ãýVëjð?ã]Ãòbà¿ÕžÊSÁæÀ@'VÈû@?òµ'AÀ¿Â~½O\ê€À2'˜ZA¿ò4WF±j?Ö/wF€#Ò¿qR¸‹à ¿ÊrVºK¢\?üx>Û
'ëT´dGaia EDR3 442520174253644032 $%ÁUAÅ-Â@Ÿ€@I.(µ_âU=+%@I(Š½Ë'm=0J?@pïI×N=Šw=B­ZäB
4›@8;û‹²X=mMÀ9¬HøÞ=v>º0T<YäY¾öæ>q—½6Ác>1ñ'>NÏ=Ro•>yGÇ>ÍÜÊÇ?£Dµ>?ÿ@rIF?žS¤ÀÀÀÀÀÀÀ5=Ç´D<<Ü!ŸB‰'m?…`²>T­>èT>ŸÙ®?4bCëƒÂOG‹À¢­ÇB²‰Fä@°¬Òtñ@baD–Ó§A"äú6@'¦}ýyìA­HBwhøA";>6@¶¡/k
\AtƒÙC½ŠYAus?¿Žá@D
"?åd@?¢¶ÈÀÀÀÀÀ@b=»_ŒqÀðÿþ"I@N܅ÁÄkÛ@>²2ŒSàøøøÀ-ù ¸ˆÂÀ7\ǖb5À×´¯yÕÕÀa"…¥"GI@WÇ~¶ŽŽœÀ1
}2XÒ¬¿ð™«–:?ëËt0ȑ ?¿ÅXBÁè@‹'ÒgË ?÷ݽú2ÿÀ@šœäSÀ,Í4¨­u¿ú ¨z¢/?Ó¼tˆHè¿¥Sâô×Nà?ÒcDè8@ô)%FT´dGaia EDR3 441652487781760384 !™f=€{+²@Ÿ€@IMÀÝ/È=¬ì:@H™Ñ<šÔ½=žMW@íNBÍ=Ԗ²B\Þ¶BtØ@8ý:7T>$›À9Gô©x'=ßÞã>r´¢>C{Ú>fY)½†8y=O\½ô)J> Â<=ˆHD>Ø«>û22?ƒ£©C²1ý>E=£?³'F?4ÀÀÀÀÀÀÀ#>6A…*	:#ˆC3¸?…BC>ˆÞª>ÁÞÿ>!ˆ)>Ý6úÂG'¨¬ÂD:'BñÚF[@›Æ<ôL48@÷4D;'bAŒ€¡%@lÄçÆü\A!ZÄA²HîA›¬´$@¤0íãºAc¬C5 A¼[?ÊI¤@O'È?òÁ0?¬D`ÀÀÀÀÀ@bU¤m3¯ÀSþ6Ň@NÂșe*.@=•MQpL&øøøÀ-"@G~ŜÀ7ÞÓÅ$LüÀ3IϐÀb?òÙaâ@WÍÀ8é8úÀ3ÿ"®}ö¿êåZBÀ?×ܱ*À?Ò8¦€ÞP?ÿOx¦'â?ùnÝ—@¿¾Ôˆ‡¯ç@Ö(«xx.¿â¦—x–i³¿ÖÔ/‰°À?¥Ã`Â͂p?Ö~¤n3Í@I©! T´dGaia EDR3 441652968818106880 !	fbDÁ»t@Ÿ€@IB¡ºj=H×â@H™cã=<­u@Ƒ?*{Î=……ÐB®«?BÁ5@8y|¬>='%GÀ9c°tD,q=Œâ©>~‹—>Rrþ>á'9¯þ—=‡€¼¯L>žZ…>PO=¨–y>DŽ¤55¿…~ºC•ÕF?žbSÀÀÀÀÀÀÀ#=ÚÒ|*	<SC+ï?tøß>tÒ_>¤(è>*…•>òr«Ây³8 ÂI×íBF@@®N) 
©@l¦D'?A…ʨ$@€íä''@üôPB‰
@A"¾%@´d¼øU­mA*FïCõH2AwAÎ?¿Ÿ\@C>¸?ãá`?¢œÀÀÀÀÀ@bT)ŽEn7ÀvåÞûÅg@Nº˜Ú¯¶Ù@=˜»VÃñ»øøøÀ-Ó¡MÕÀ8¤ 5 *ÀÒÁ(Ï­Àb6=ڐßû@WýX#î=–À4<*†¸¿îÛj'õª ?Æ?‹Ùl¾€?Àþá¹?ñP"ÊÒՀ@ª©_ ¿Öڙä)ª@@ZƒÕ#~¿î»¹ª•aI¿År0øöp¿ÖuÀÐÅ&?ΫaIª"?ð¾9`9ÐT´dGaia EDR3 441653243696011392 !IfX€e·®W@Ÿ€@I?HŒGkÕ<N
u@H›}):©<H²p@âñ²+<‡xýC¬÷B¯±@6üSp<'æHÀ8òTÓ~¾	<Œ=q>°jà>k½µ>‹bœ=«I>C¥=§Ò0>ËXo=†G¼J±ú>fêw--,¿ñ{Dk=£‡*@óÓT?юñÀÀÀÀÀÀÀ"<ànY+	<+'öBïa?l<ÀÀÀÀÀÀÀÀF>AP[›sbaDrsEŠ^Aµ%ADV¼BÕDµß"DåàAb"AB2B¾·ê"D'"ÿDþ;ÓAÝØ?–ÄÈ>ðˆ >+CÀ>šæÀÀÀÀÀÀ@bSkð.™Àr:ýæ @N¸ð¶×Ì¥@=þáÒÎðøøøÀ,­o°æÀ70»ƒ;²ˆÀYàÆÙ?ÞÀb6£û\@WäbÜ"€À4 ^GC€ ¿ØãyAd"?ð¦{JÌqð¿hµ²£H?üÔ ·%?ÿÇ]ôxÀ¿Ïϧˆ€À
úšÄàœX¿ïè32?Ü	Œ®$?߶©çL`?¼èTB:ù?æO¥…_8T´dGaia EDR3 441654549366020352 !ye™Ig9@Ÿ€@ITëÝX><èœ@H¦cj}	s>mû@ÂðˆÃ >cŽ±AÕÚB#2@8e-Bß^Š>ŸE¾À9ÖW—~\ú>\ƒn>d#{¼Ô'¼+¨A½6—=›ö½ì@=>ÅKâ>9Ÿå>(X[<UÍ¿Õ¹›C¢ëU?
Ëà?œ<y_FÀ?ˆ
Ô=(à>Zü=–=ž:½ë³½<Sý>Üà'&<èhÆBÃr?ms;=ր*>¹g =Ž#O>³.ƒÂ0K´ÁҝÁßôøB'tF:@ƒLUUxV?¤ÏCðØA•¯"@U¹¤zÕAïHA,Š˜A£í‰#@Ï±Z²A"ԘB»yÏAŠd~?×¾>@LHX?ãàP?´°`ÀÀÀÀÀ@bTãô…Àëbrïú¡@NÌ!Ps%™@=ª¥…ßøøøÀ-¸ßþ'èÀ7tX~ªdÀ§þE_âÀaw3gÐlÜ@VüšäՋ/À2ÿqr,¿ã<㥍€?èÙW+è`?ÕB!#÷Ù0@5oŠÃ@¿úÛ6t
ۀ?ì)á0f àÀrˆÀLKÀ
<}͆@÷–U³Ý¿ð<h"‡¯ó?æxÿgstM?ÿ	šâfûïT´dGaia EDR3 442524915898369920 $*aǀPV©×@Ÿ€@Ih¹}
>¸T@I5gk#>û¯@úW0¼¬>L{Aݙ{B
Ý©@7ýþ!ÔðÐ>8žÍÀ:®s}<">YnQ>äxþ½—õS¾v¡>§f®¼aè>f>»Ä>==¬§>Üslóñ?¿Æ¡D(‹ñ?4ÿô@a&7_FÀ?"m=þÃ=h|½ŸN;>(>ñ@½…|R9>«ïBB<'—CŸÏ?†>–²]?!&>{þÛ?$[ÒCFÂNë¤=8o•B4ÛF@"^"ŠG"ô?–óD
-ìA•7i7@Kiù¥Ə@‹N?AIƒUA§í¥=@¡™JÊt"AÎBÜ¢¨A‰àº?щ"@pgX@±à?µjðÀÀÀÀÀ@bC»Ô¿'`Àùt뎣@O	ÿ'/	@>µ XåøøøÀ/Á™@YÀ8êMÑ/UfÀzX{™.YÀbµ<5GÓ@Y k!¥¿]À1Vjô§z¿þÝsÖ_H¿ååS(Ûwà¿ásX¢‡ ÀTH$‹@@†6/ÿÌ@R©Šrܨ@ä:ÎÖ¤nÀ)æq†ù?ìÛ?}ðäÀŒY§ñˆ:¿ÊÖÊÉ+J\@='H6?´T´dGaia EDR3 442528042633598464 $,éSPkÉ=@Ÿ€@IYl`UµÜ=LV@I?²þE.Ò=_÷v@aéñÅìÇ=žâBŠRBŠè@6Êñ(ñ‡=…•ýÀ7ÁŒÊ~d®=ŸQ±>ê[½hu¾=;>Puþ3¶Å>9ô
>v¡ã=œJç=òåê>ò¸ááÀ,ÎlCÞcGF?›éìÀÀÀÀÀÀÀ7=û:=A<4'ýC)6&?iÀÙ>RS?>ëÕx>`P?!´ÒCPãÂLÀà.B–âF@¤.yŽÙj:@ÂYDš€5A‰Ar9@rÃE‰æD@ÆÖBAAsA™(õ<@¬`œ­NPìA(ΖC¬#ÝA}?ÂÛV@S4?þx0?§ž8ÀÀÀÀÀ@b@Z"mð'ÀÝMŕ¦(@Ov¬\—@>Î<pAjÇøøøÀ.GªE†vÀ7{"¬òÊFÀƒébÎþÀcLÞ[?RC@Z‹$¿ŽèÀ1ÑÔïø¿ñjè$þ(0?è^µì ¿¦©$D€Àîã" @$ô0ÎbX@wY³²Ð¸ÀFËk"÷͋¿ñ+¨Ç¿ÊçªG#€à?Ä1'ÝSä?­X´«ëâ@äþ#oãF´dGaia EDR3 441658260217759744 !ÙeˆâôL@Ÿ€@I8{÷')Ü="'Ô@H¯ë6'ê£=}ï@¢3où³5=² :BÀ#B@5¦ÞÑû¾=è®À8Dü¼)˜Ç=·‡‡=Ñ͝=ÅÀ>¶6ž½îi=•Îq¾	—>§7½ÂO>󆽼ó64@mPÛCálÂ>È}û@"£êF?œËÀÀÀÀÀÀÀ#>$%(	;þCˆ@pOµ?"›ð>>%?>†\>ª8>ü¾¡ÂjÁâh]Â3(UB©CF`@§Ò*¼U0@BêêDqædAˆ'%@uþ¬€ü²}@¯ÁrB€%ÕA—Ǐ%@°VèOɒAhC0|A{q?Äø»@Qδ?ú¯Ð?¨í˜ÀÀÀÀÀ@bO­8ÑôGÀüÄï:÷û@Nºé£_)ç@=Ǫ­®×;øøøÀ+²|<^U À6_ÏՎ™fÀL"Aˆ¢àÀbMë\y@X<O¯Tž~À3ÿT2pô?¹·4£µè?ýµ6%ž¿Î·F x­`?×£ñ•
Z@
ˆþÛ| ¿¾^.=å¿ü»˜
̘X¿ÀÆûÜ"?ÊÁˆº´?üŽ»"bA¿ÌÑSç'Íà?Ӈcîà,ÈT´dGaia EDR3 442084561489950720 "™'Jøkdæ@Ÿ€@K9ž›]ï-<èë@I4Óv¸<1@Q±¡û<^NwC͝qB'r@6"…ëÿÞF<g1%À9P¤ë2F<^q°>Ž•c=ZxR¼ž5>']ù=§Ô>BD>Öÿª=c<!{>©Ú«y$y¿¶(òCèíF?·¤ãÀÀÀÀÀÀÀ+<·iµ.<ì%3@¥6§?rˆîÀÀÀÀÀÀÀÀFƒ@ü@òô>¨C÷«DC‡,APuá+@æ¶I¢^p'CXñDCVh"AZ¶•+@øEŽϒ¿C£üÄC—ÒADc?¡h>?µ)?$@?FGàÀÀÀÀÀ@buÛ+À
£@ø9Ö<@P5€©ýÓ^@>FƳ¥&øøøÀ-$%»H'À7ÈZçÄ|áÀ¿©/J:Àb䈂†æB@WçcZÀ')l3(¿ãã±Z$q ?ܲÿ1€?ä¹	Ö¹ØÀu3Ì€?ÿÃ0/v¯@@ ˜}F~†öÀ'èɄ›ÑC¿Ø,O•«nÝ¿Ód©óÌ9?ϙf^&ƒ?å€ôZþ»¯?óäFtCx£T´dGaia EDR3 441660867257921280 !8o ùnë@Ÿ€@IhÉðc¬A>¯ø(@H¯Ýhóeë>¦ôv@‹‰ô•Î>ë0vADQÝBܓ@6pfaÖ>íÑRÀ8Ô<&Ď
>ïp>îH½S`>rü½fÉ=Ž½bœË>ả<íN>¸[¿<ï?Ó?·Y¹C¾$®?¹ä—@ƒþ_FÀ?|ǜ=·kº>"†{¼¨£	½vЊ>/¦ã¾—!?-ã+(<hKC.þ?‡¨>Eˆµ>†u> M—?

$Âë1^Á÷ºÂA]+B	]FP@nJöÁÜ?e9žC†
Aä¬@CÖ£Špü7@úÕ°@¡ùÃAª¼Ó @wE§¼ˆnAMÊB °A'f?Û¶b@Ach?͂p?µD`ÀÀÀÀÀ@bVLˑuÒÀsjÅ@NݎA¬ú±@=µH9²éøøøÀ,ŸþÚ¯,À74¯™HªÀöÊé<*Àbké·iw@X4IIJUÀ3©PYÊÛê¿×Bl&·€?ðg9ì³пÄö6 ¿ã
ÒÝãÑ@	ˆ@Á'L`?Ë·æ@'€À#(Ù#âb¿ÎÚæ5à8¿ÄãÈÌ¥ñK?ì˜ß#lr ¿À"Æ\ő?å @±k´T´dGaia EDR3 441662349026548224 !'dZ'À7z@Ÿ€@Ibï«a¼d<\l]@H·V…
ˆŠ<\ö@í]êMë<‰yC«EóB
¾@7(ƒ4K-º<žýÛÀ9Òz:Kd<¥[Ü>?Ë=Ýë>ŽªÁ½©ÏJ=Ô»½ÏoÊ>鄝=>ã>5./>8[?e	‡D"¡,=´µLA76*T?Á®XÀÀÀÀÀÀÀ<ó³y'<¹zC./Ò?"ùÀÀÀÀÀÀÀÀF-A7xy†©D
L|D(@©A;Ê"AÝN"ŸÏ¥DƒeéC2/wABƒ¿"AˤîϐDŒäCu"@A2a¿?› "?>×7à?"¾•š[?–Ü›	E«à@@bTw!ËßIÀQ÷JÒâ˜@NÛق"W¼@=ÅËq}wxÀ,¯+là!À7Æ7¦ðÀÞͶ' À-+\>UX6À7U¡rüÀÿÊ8\–ŒÀb/y¤ð@WÖ¬TM#:À3<Z'î¿äWŠùl`?㹲ί± ¿Ú}{'p?ÿ(ÚVp[?û©%iØ'@?äŒÃ¬hd ¿ý÷ïEŠÈ¿ôôñ6ZZ?Üå…Ê	Op¿¹n÷F,à¿ÑRR¡^üÂ@ìc光T´dGaia EDR3 441663998293948544 !c¸€
N¸$@Ÿ€@Il#¢¤ <ë,@H¿BL)M<ø!c@%Zém«–="†£CÔåB	Ön@7t*‹±ýà=ä{À9?…þ˜ñ=)K'>§ï="ÿ+<3ì;¹œ¸>¡þ<ýËË>Ÿ=í>1•Ç>Fà>½ýÊ@0̔C´Dø>Ô@3ؔF?¢‰dÀÀÀÀÀÀÀ!=† ð*<š'ÈB9Ï?I=Ö÷r>°‰¼=ªíV?
w'@Â2'µBiO B
ëFT@ǎ¶DTAŠ¼ÅD-ßÊAw½ï%@¡Ä¡Ð*žA˜çBï?£A‡'B#@ͦ"|'0Bgb•Cƒ8EAd¶Ò?¹>T@)¶È?»4¨?˜8èÀÀÀÀÀ@bTŸÉtáïÀ¸²R4ì@Nå*ï¹­@=Ñ~íE"øøøÀ,óUOÿ¿ÑÀ7Oċq³–À‡0óØåÀaï´Zéc:@Wﻏ7À2ÒmÑ²¿àÖª¥Ÿæ?íkՎØ ?Éó#•˜²@
J¢OH›?ꊘŠæM?ðå1W8µÐÀ2³|t¿÷9,üüs ?å¹÷Þ¸Db?À$èUà?טÉѬö?åp'1ý^T´dGaia EDR3 441665883780455424 !È$œÅ @Ÿ€@I^p
e_=¸Ë@HÀ¯Ø	-=Œ…½@uY4¦÷@=ȏ»BoŠŸBŽ@7;…Gã=ÀxCÀ8¬gó,ÉÐ=ÇæÑ>W‹=†Ÿ†=qËĽr=Öï×½$ÕÌ>ÂGÞ=ã=ç>E;þ=û¢æ-->à1²C¬¿Ü>.:^?ž!F?›TIÀÀÀÀÀÀÀ">Ã*	;ÞGôAwBM?'*^=êÏ]>l%=èÝÿ?(B®Î-Áô'Bj¥‹Bµ–FN@Ÿw8T÷<í@Ÿ€D]C"A‹k((@m»›üät3A$}¶A¹DA›.‹'@¦ƒb®µ¹—@ÿ
OC´È–A€ÊK?ÆHl@S"?ü60?ª
ÐÀÀÀÀÀ@bRŽØ'^¢À ]bݏ1@NÛÀ®ÛF@=ÙbwEŸŠøøøÀ,2Ü*]3•À6 m§ZÀ2>z:$Àa®í/Ìë@WVwEV—À2¨*'›o¿Ã<a-܉@?ù°±×­$Ð?á%ŽUˆ@>6‹3Q€¿ÑyO+'?ó‰Z5žßð¿þ.S
'PtÀaqÛïã@4³0½ÿ¨¿Ï¯~§´`?ì÷µé×›?ãOy¥VhÛT´dGaia EDR3 441668843016998912 !ybЁ@Ÿ€@Icvc\D.<ø7¿@HÑ=iË=²@z];°*"=2§¶C'°BHi@7Ô㑰¿t=#ŒšÀ9cB˜¡~V=:q>ÇÆì>7a'<ĶŒ>g8¥>_Ä
>mG>àYÛ>*ÛÙ>UÔ%>Ñ;,ba@›ÛCÔë>´ê?âžF?¢;þÀÀÀÀÀÀÀ(=•¶w/;;À´Bv?Š®!=Jq>°ðÀ=r‰9?fÞCUÂ:'kAÛý^BRÕF@Àã ïõ=@²XÃDÁñOA}…Ò@™'Ãü,ñ[A']BÈàªAŠmÓ@Źú˜¤ÍkAÂ,ñCå'Aj¯?¼ãT@*÷Ü?º® ?›AÀÀÀÀÀ@bPôÍ­LÀ£mßÇÚ@NääÇf9@=÷,Mä¥vøøøÀ-'µÀÀ74+UšîÞÀýZBîÏnÀa©•×ûþ@WZÈzܱÀÀ2GÙO¿á4¿á£Ðõ¿ê ?ðo~$ج?ՖüÙ`àp@é,IÑ5¿Ê~‡'!º?ùŽmcW½°Àð	{™DÃÀUh#¥Ó?óîz—
ïn¿Ä•êßžh?â;ÿpº'Ö?î[ڜ–,T´dGaia EDR3 441669594633163008 ! (3QU"e@Ÿ€@Iž³ä?¿>ü@H®f."=é±@÷€èNŒõ>:âÖAð¹nB5ê@6wumŽD>-´À9Ÿ*ë›l>%¦<>_™_=ãÛa½ÄDÜ>1c½š™="â>¡E|>¯Ž>m>
B¯ôô?3ÕÒCŠyM>V¶z>©•|F?œcÀÀÀÀÀÀÀÀ>€ñï#
;ó»ÚBLÏ?ƒôM=Ém©>iÂ=‰¾?>éնü•ÁÇEˆBP~'BÉF%@Ž£¯Üa"@Î'Cê{A'«› @a¤Ç'3×A^ÕA"­·AŸ¶ú @–咳Ǔ«A:ÿÕBúÃlA†ª?ѼJ@HgÈ?àµð?° ÀÀÀÀÀ@b]Ɣ2Y Àã<Ž'`9@OR_Mî\@=ž}
›"øøøÀ-Co¥«žÆÀ8¡d§öÀf)S—˜ÀböK{Ä@X±–§i® À3¼2-;ø¿åØP]Õ`?ÊÀéèè؀¿í¬àÆuÑÀ­†ª§ÎÀ@˜îŒ>¸0?ÂFük‹€?öJTÈ;*Ào8Ãýuø@ê÷¾MN^Àª«ð.'¿Ôr˜Ñhê?öI+ûc™‰T´dGaia EDR3 441671969753560832 !"Qhw.úm‰@Ÿ€@I¤5ÉêdÄ=l[s@H»ÜQX˜~=S-Î@È,Bé֞=¢Q-B¹B@6ãj3â=žÀ8)(èáM`=Ž¡Y>Có>`"¶½þ,>!«…½€åe=åâ>ï>7)š=öiÂ>nYÍ86¿è\ÎCŒxòF?žtÀÀÀÀÀÀÀÀ$=Ýþl,:×w[BµÃ]?m$º=QÃÐ>m"%=9î?ÐzÂÚý­ÂûôÂW0B	îðFq@¦gÚíä¶g@=©Dqñ AˆXú)@zÿ#ÚY@®¼B™{A–Kˆ&@­ñ"ÀÛDAGI•C™ÜA| /?½²ƒ@?ۄ?ß(à? Ž(ÀÀÀÀÀ@b\¹Îb8ÂÀx
`º@O&®¦3/@=¶—V9øøøÀ,m­
˜ÌÀ6ÇÞ¡ËÀ¦Ø:çÀbGÊ@»"N@WÕù%ƒ¤À2µÂàÌØÞ¿¹Áƒ²k®?÷Aœ}À?â'ÂO²È?á£jñX?û|Y½ðAÀ?ò¯ÔRˆC¿ø‹>Sҿ≴|YŒß?ØqE_K	U?ò8<{,?äŠÐ'uQÏ?ȅaí×qÛT´dGaia EDR3 442549586189395968 $@P¨jeJ¨@Ÿ€@H׉'N…­=%+‰@I¯ hå=,@–1ž—¦=pÀcBÈ¥BrÏ@7×µh¡CJ=m92À9o%â
hf=~č>Ÿ9»Å5¾÷ >?† =-†>@ÉQ>ß
=À›{=Ûê—>¢ëÚÆÆ?ԕšD =+ÿÖ=¶FF?Ÿ"žÀÀÀÀÀÀÀ4=Çôª7<«y¶B³@*?‡ú=&-¢>—ße>TR!?IûËÒÂ){Á{¿[Bb*FÙ@­¥Ú—,U+@(?0D´rA…ê54@'ËÓG@÷RÃB–"A"p®2@³èкO
A ÞICýwAw¬¤?¿yK@<Òà?Øg?¡>0ÀÀÀÀÀ@b4ÙPÇiRÀlø™‹@N—Ì›> š@>«Kýg>øøøÀ-h=们À6ԅ9°+À»¨žÿqÞÀag¿…É6@WÉÆ ~À2
7@!Âb¿è%3æ¿£À?öißã"ê@¿¹7£ž¥@@:D"Ž?øEÈ7x@?ýhŽ]9ªÐÀÙ?zæþbÀ$"кrÒ?ðʀ¯¡a?Én]c ?À'xT¢®?ëä¯`T´T´dGaia EDR3 442550685701011072 $APv€,Ó@Ÿ€@HÐKÅ} <ã™î@I»÷ÈÎ(<òH
@GAÏWÛ=+‡C
÷­Bw£@8/ÛìÞÌ(=Û0À9
°ªìt=0™M>Å? =ÔAM½í±>`Œ>"«>U¹>ê&ð=·%ä>c->Â"Œ½¼@QÝZD
%=ö[£?é¦(F?¡ÒÀÀÀÀÀÀÀ3=‹•î5<"ú=B¯hì?ŽR—<W%>³Ža>!Ä3?³/™ÓßÂ2[LÁI¨"BÛrFÌ@ÀÌâ
r>A
ÌúDwãfA}G/@˜[5c7AE˜ÞBøØAŠú)/@ņh~ñBÀC¬ûAjG?ºÜÌ@.´Ô?¸X?š±PÀÀÀÀÀ@b3£1þØÀWÿ†j_H@N"Ã
pQ;@>¹žjàwøøøÀ.taS!ÂÀ7+®Ją˜À¸‡q\ÁQÀaŸ48QÞÉ@X"ÜK´ÛHÀ27ÀÐnñ°¿ðäMÝk?ð÷NÒ?@ð?ÃÈSå"€@5Uz"Û @Z'¡ã`?úõXfµðÀ&w—|Fôƒ¿û¸äsÅ?×e†M?¶F¡àwè?Õ¥p9$œ×@
ˁõ»½T´dGaia EDR3 442550823139950080 $A¡P>AhŒ@Ÿ€@HÔ&<|¿à=M"Î@Il¶îŽV=yPÝ@!`ª§wT=¥À†Bˆ¸'B?ï@7dL܌=`óÀ8oSdä"W=²gî>ýµk½'56=…Üá>Ê«½htu>݉X?.kÖ½×\½@>?Ûh‡‡{À³&ËF~й?#âD߉F?ãWåÀÀÀÀÀÀÀ,>ù0=3]aB°‹¶?M7ÀÀÀÀÀÀÀÀF‡A¤"0‹»GьÜDüÓ@£øO,Aú<ðÕ[EG²
D¬j®@¢à%AuZpšH.wüCÁ2j@¤Ï?"cŽ½wH€½è¼ÖÁÀÀÀÀÀ@b35Ö$À;A
…C@N˜oÖ@6S@>½F@uiøøøÀ.?¥>Ø\À7j}ÐDÀCX)Å:Àb‰¾ä¥ðX@Yb᧜À3"+HG¿òÍÔ÷`?ê¬ûì`¿Í‰hôœø ¿øp?µY@­žkæ?鳿U¢À`@#iô"íÀr˨¯Ó?Þv)'=Ù¸¿Ô2U'*GT¿'ÑínQÂè@*=àYzT´dGaia EDR3 441681075084155136 !*™gYï^¥@Ÿ€@IÏ-"éè•=lg3@HØ}ÑO=kl@"'Á=°ÒÅBˆˆ-Bþ%@7¹¢­G=ŸŒÀ:ù1ƒp
=£È>¯œÝ<ÇÉ1¾fÚY>€Š=Ìò¡>mŠÖ>S±>WQ­>02> #IÀÀBÄE0›Æ?)UDB"
¥F?Ÿ<ÀÀÀÀÀÀÀ5>òU@<´rA­¤@Ò&>t®«>ТÔ>ÖO?-ršC2~ÂBÞI@¦NÒB
Fó@Ãìbh[A3?±Dc¢:Az§;@˜ÕJ .sPA7zJC
˜jAŠ¯!9@Ë8œ K.ÏAêþCî:*Af3?ÂÔ@<¬ø?Õ¹ ?£ PÀÀÀÀÀ@b^"úazŒÀ=Žÿ]õ7@O4Vn[c#@=Üö¥:`#øøøÀ,éŒeÕ&À7vUYì†tÀšp•	ºäÀa¯‹‹›@WØ}¾EÀ1,Þâ<†¿à:÷';`?虻¿~f`?Nj/odR @*k$}Qà¿ùKÐ9ïV@Ÿ
IHÀ¸Ÿ'nâ=¿ý\Ã?ð*9X"»´¿Ëô,–Ç7?׏‰ùꈟ?ê'>'æT´dGaia EDR3 442555358625377024 $EÁO«D»óV@Ÿ€@HÂgÉzS<ö5Ã@I*>`7"¹=-ÿ@ôeåm…n=@ RBô
ÌB¢Ú@6ûoׁZ´=/ïýÀ9EŽ³·Ú=<ãÂ>Öpˆ< 2¾¹©>	÷m>dE'>.o–>ÌkO>@®£>U>š>æâ`«§@&JDÛå=Ó]R?ž±F? »ÞÀÀÀÀÀÀÀ2=›Q¨5=!ú§B¥Eÿ?‹¦=éË>ßZÏ>‹s£?BºBÜ/³ÂAR'ÀÞÏlByFÁ@ÀµkûmA2DXˆA~_"/@•·SyŸ£$AFòhBߌÖA‹Ù^.@Ä˂/IPÆAÝ'âCÀ'Ajà'?»é@3H¬?ʙÀ?›÷˜ÀÀÀÀÀ@b.ñFÀ}úÀmï<"@N«ð=xø@>Þr"¯ÍøøøÀ-‹Ü%¶À6Ú´Ø+ ÀØ*'
#pÀaØd'LœÐ@XL†2ï À2AãYûSº¿êZSgÿJà?öåûÖxp¿äB/Ø@W›=À@tLxÒÈ0?ùíÌ¿ •PÀŽØ†Cêk¿û?sº-?áæá}Ì* ?Û3¥Ë`Kà¿ÜÄSOt`@ºøO‰ºT´dGaia EDR3 441683961302193792 !-9g–€fÐ#t@Ÿ€@IªíJV1+<íhµ@HÛÕkÀ¼=´@@±3'º=3R'CIŸB<@8$þ‰aº=)fÀ:q»ã
õŠ=Fu1>ܯ·½vNÚ¾!f	>[÷q¾@Ih>N˜8>a}•>$×£>'¬¡?ªEª§A'öDO[‡>]õÈA
eˆF?ž´ºÀÀÀÀÀÀÀ2=Ÿ(Y=<–RC}í?®)N>:*¿>Ù¯>øj?-ïŒC*ùçÂJܺÁ`X2BøFÎ@ÈóCÿœ÷Aº£D±Â'Av¾|5@cî:‡>%A/hØC+'óA‰8|8@Ðè_gˆA¨cZDMžÍAbn´?ÀP
@@	?ݓà?¢~@ÀÀÀÀÀ@bY)¡ð\;À89Êß@O…Ïô!@=ðÅÙíìøøøÀ-RŽ9qœVÀ7«üûF»¸À'ãö.e¨ÀaHf®K@Vÿ¢bÝuÀ1S÷ÊwdR¿æÊ9<½®`?áäǔ7½à?§s
+;æ€@ϯË`¿úW!yJ@fBÛïÅèÀ0'
ŠsÔ¿ôQ!#ÖÑ&?Ö
f›	Ñ@¿Àüi` ?Ƌ)CD/?ì#û¢±ÔT´dGaia EDR3 442556561216146048 $FÙNŠ€
J@Ÿ€@H×SBú2<,כ@I1mW_È<?¡7@?ÀêÅò1<'ê¼C¢GBÿ@8'êÆ6ÁF<lå=À8ëò+SrD<†ØU>쥾¼©ŸÕ¾‹Þ:>:vg>—}>]Ù_>¢­$=¹'»=­«=?÷&´´°¿ø¡PD]±o=™bA
(¬T?Çb>ÀÀÀÀÀÀÀ1<ÛçÆ6<áB¯9{?nú‹ÀÀÀÀÀÀÀÀFÃA8Õ _³Cåò>E]+KA"‰°4A*¬§<o4D0!âD›~A'Á?3A0L"¨òuD"Då¼A|Ù?šc?TF`>¦ñà?ÍpÀÀÀÀÀ@b0ÏXE
À¤º…%c
@N¢+‹äÐ@>ä!Å3Þ/øøøÀ.g+ŠcÉ´À7N9eêÀOÅæèÀa¢¤tÜ@X7«}•«¶À1·ÊNhË¿ô
%ðB ?í Ðl÷ ?Ýw¯‹ïhÐ@ÉùB@@	ôwÝý# @G®¼dÀ
È;]^¼MÀsÌ"Ö†?äqßÀ6"–¿×Ü7êê 8?æU±;\@ÜP'jÖT´dGaia EDR3 441685301331964032 !.qg0€ë	?@Ÿ€@I¹šÝ€œL={Ÿó@HãZ¬­7=sò§@ÛÁ¶13=¹v!Bƒ»%Bþ@7s›GBڔ=²~RÀ:P"opj=ÁE&>°gv½oL¾u­Ü>u?¾
0>U@·>O^æ>;&T>k>҃u ž?ÙßCåpÆ>Jìâ?ŠçF?°ÀÀÀÀÀÀÀ1>zà;<˜óC3vÏ?'=ÿ>u*§>Ñßø=ç†?(96C(1]Â;2ÌÀblBä³FÏ@¢Í5	l@œD¤€A‰Þð6@rzN¹É@ÒÄB/VÖA™·9@ª@ ×°½A"=1C6TA~é•?ÂT@PWd?úp?¦¢XÀÀÀÀÀ@bZšXuÀ3ÜcåGâ@O(gv@=ù¾öœSÿøøøÀ,‡"ÖokÌÀ7‹í¥@À­Âj)Àas*ôõÔ@VÒޖsŒæÀ0ñÍVcM$¿Ô5&5K€?ò)t­½Fp¿µ½ü¤c-@»W&1ú@À¥%F¶à@w–|XÀ\µ¹%_À¢¡ìe©ì@ûS–F@€¿îg†¡€sh?ÓU•ëzý²@eÐb4ÿT´dGaia EDR3 442558932038098688 $INŸ=Í»"@Ÿ€@HçÔ˜[Ó=Hݼ@I,ë‡Uc=J@\]ò²=–ƒB˜‡KBEh@7¨ïβ¸ð=ŽlÑÀ8'ý@'Ÿt=´z>nvÊ=â¾ˆÙl>‹Ej»§©^>œ©ª>¯n=µXq>	*Ü>Qꆅ@n›MDùL>V›;?ý©OF?ž$'ÀÀÀÀÀÀÀ.=æî54<n)ÜB¨ø:?'|>öK>ˆt>v¼?'ÄCÐlÂ@^ƒÁ3¹\B?aF˜@¬"V-"'0@(~ßD­NiA†@¯.@€›'!.ÖjAlÁB©pA"2û,@³pÝ9®–A8¶CØFËAx?Á(Ä@A=¤?ß$À?£VˆÀÀÀÀÀ@b3¢ã¿À›i<ì—;@N«Ýy4›X@>Ó¬bÞKøøøÀ.–z@p1bÀ7"™3F'8ÀÈÕù¶'+Àb[&8ÜV@Yî€_îHÀ2d»ˆés¸¿õ"|ÖS?äñ@"JMà?Á¾'ÙËi@¿²:¥®ƒP@nl¢º°?÷ÀIо•p@S|¸ÎËïÀq¤µRÈ?Ü}>ˆ'»T¿â@Š³žâ?×8¡‰×ü†@wíBµòT´dGaia EDR3 441688840384671232 !1©aî[HÓË@Ÿ€@I‰`º©¬<–|Þ@HÓ2Ž[A<¤âL@}wñÔº†<ðï—C?+ŽB¥@7\úÍwä<Ï×À9ðü‹D=µ<îß%>½ÞY;TOl¾$¶>'y‹¾Š^>(5X>9Êó>/5‡>dë«>ù¨?''y	A{ȦEWŸÀ>Q°EB‹Ð¼F?ÄydÀÀÀÀÀÀÀ,=?½—7;¨ªªC,ý?Ði¡ÀÀÀÀÀÀÀÀF¿A#]!ȗÏ{DDºDI•˜A2æw3A3|²Î±DŒ+%C'XA8ÅX3Aô2ÊYaQDC‹CÃb|A**(?›K'?i³>»Ü ?ÄðÀ£r?´òïE³°@>€@bU˔ÄqÀ*·ae@O{õîè@=ìÍ­q?ˆÀ)ädätïÀÀ9œZ}Ò,NÀ¿Âp"À.	¦¯è!¸À8?‹‹ÐùÀ–*+Àbyub–ðE@XIÐz½ºÀ2¸C'âô¿ñàR@¿'¡O¡ýp¿ÛÌÁ™û`¿ðK?85O€@9oc ?ò‡ÉV'¡°@˜:\B¿ùNŖ0l ?ÏOG
=¸¿ì3УÝ~¿Ñ% ÷W¯ ?½ì†I%`‹T´dGaia EDR3 441690936328665728 !3'a:€7tGë@Ÿ€@I'áþý#Ž<lÒÃ@HÜ6ÿEð<@z4y1<¼0jCBbÓ@7Œ6gAÿm<§•zÀ:±ä­<ƬI>Å/p="ˆ¾sa>Ke9½yý
>Pb>"ö–>ªU>g>ûPñ¥¥žA<ydDùÞY>ï×BÆ<T?À^8ÀÀÀÀÀÀÀ0=KÙ8<ˈC<?¸»ÀÀÀÀÀÀÀÀFÈA'|@~nCÜBaDV A;ãÁ2AGº-LùDèCÑABöÞ1A5‡zŸ D/Ù«CÈkþA1õ?4a?ˆ
x>âc ?ã >\"pA*q4E«à@@bU¹Ö%•BÀՍÓØè@O	¿Sюà@=úÍ/Õ¥À-˜Ž[u`^À7"´á™ËÀ‰³<ÙÀ-<å'(öÀ7¢ÕÌ š°Àr/à·kÀa³(¬U¤@WE™ÄØÐêÀ1¯Ç—™P¿åo®Æ¦x`?ã	­hûÞà¿àÛ."m@¶Ç&@¿á6üæxـ@‡Äràh@YqÝT"L?õô_xNä¿üöáԝ²¿?õƒ™ÉU¿åj+™7å@DyúŠX=T´dGaia EDR3 441691451724818944 !4	bjƒM;@Ÿ€@Ixõõu<=:dÞ@HÐsÛËÛ=>á.@°Ûr3"ë=Œ+«B¥ÃðB
@6ç "b·='ðÀ8r»â¿ª=‹
>³J=j£Ì¾4Wè=tŠ&½À–¨=j¹Æ>	–=Dí	>@ª>˒aHB@T± Cٚ>"@Ó@­6F?žðíÀÀÀÀÀÀÀ&=Ý[
.;€9>BÝì"?'Á=êù]>·Â×=¼Œ¾?$XC'ÂCÈ÷ÀnÌB,Fr@µ|ÃÅr¤XA¿D!£ËA'°Ã-@DlóÒäAñö£BSAŽ´,@¾ÜùýÀKSB°'Cb>vAp!  ?Ï"S@5dT?À5€?ª"(ÀÀÀÀÀ@bSûû+¢
ÀkP)ä`@NôÐCa{@=í—°›wøøøÀ,Ѳˆê¢\À7¶gxÀ¹'ÅýyÀbL8]_@XWƒw7÷À2¿FûÞ±'¿Ýxühœ€?ñ¶ÑøP?ÙÚ0ûíÿÀ?Ù±W'M@iøš.«@?ò'¡j¸ÐÀ
wC¶Å׿ãÛÉÔa7?¬
mv	?èÉ⢟?Þ|n°aý?áˆÛ¿»ŽT´dGaia EDR3 441691554804027264 !4!bO€2c€@Ÿ€@IyÊی"ß=1‹S@Hѵ.ÃÕ=2ì¨@»¢"
Ç=ïßB³'Bצ@6¯ LüŸ‰=gGTÀ9›W€§¦=u8>©ñš>45¾$
i=ú
J;¡¦ö=èßï>^9z=¯U~=½Sz>·ï*on@Cà¾>A0]?ù÷kF?Ÿ¼ ÀÀÀÀÀÀÀ+=Áß¾4<U™‰CÈ(?Šš=‹e>¸.=\T?'»ClÝÂASæA‹A¡B F¨@±~Á"Y¢@ŠØ2DA"yå.@…ls0X‰A9B¤êmA'üË/@·=x¾±"BA'ˆ÷C£…Atü¹?½¢	@;ót?Ø.`?Ÿ¸ˆÀÀÀÀÀ@bSì-èÝÀ`‹
—ä@Nõ—'ì@=ï¯Ý™?qøøøÀ-î5ԄxÀ7síÜTþaÀDßFÿ?øÀbCVxÔü@XY9^RÀ2®*݈&¿â 9ì0€?èæ«rohÀ¿ÞáSg¦(0?åˆkR"ª@
/Wv ?ó)T†Óp0¿ö]­ñÂ¥¿Úëô!T¿ËË|'KƄ?ቒèd§5¿Ü¤'ˆŽ@3ǾðPT´dGaia EDR3 441696330807527808 !8y`I€W'³@Ÿ€@I¢X½á…N<˜—@HåËùú‹°<žÚ@ù)WÓø<åCMXGB
8@6Ùå=Vyî<ß7CÀ9ܜn-û½<û,>Çñb½ƒ¾@‰´>[ÿ!¾
au>xÏ>'ki>ä+=
?3}}zACDAE'~>=ÀgB>ŸF?ÑjÛÀÀÀÀÀÀÀ+=M,·8<,'C(Úì?½!ÃÀÀÀÀÀÀÀÀF¢AR^Y­õ•ŒDh×bE¡iA±z5AFÖ͍.w<DƒÂ-E1€'A^€3AD}…1Ù¢‰D@a%EZ!ÚA
ÍÒ?–ø
>òÀ>+A€>œuÀÀÀÀÀ@bVœµvêJÀfˆ‹LÃm@O±õ%¥@>
8ë'KøøøÀ-jNŠÖÀ7mè€èÀåIt<ð‰Àbõ-Ո@WÅÀ¤5ÒÀ1¿;h–›ä¿á§ú†Ì–`?é§Vû'2`¿Øçö;1@?ÿôÛ1x?÷@@œÍ@@%êö	X¿ñ‹+ù
–׿þsßÛF׶?ð~jÜ5\¿Îk6ïc¶8¿ÈûÃo@?‹òßT´dGaia EDR3 442570923586691200 $SéM €P1N¢@Ÿ€@HËRù¿r$=$®@IFmI_¶ =.Lí@ ýÎcפ=Š #B§Â›B@7É|á§ëµ=["\À9¯p†ìÚ=p->®Ù='Kv¾A¹>8Â;ñu>;|Ý>kØ=£¬>¡ú>»Þìë?Gn¥D
 ;=ÛoÛ?ú4F?¾*ÀÀÀÀÀÀÀ9=¼ÏÏ@<û‡ÆBŠr[?ƒˆ>'È¢>Ƨ1>'WT?%¥?BÿZõÂTñ·ÁUAû?­F@¬K#hΟ@DøçD"~nA†=<@ûªèŠ@ߏBŽ™ƒA"ÈF8@³'&ììkAbÞêC°«yAwøè?ÀÌõ@F^?è³ ?¤	€ÀÀÀÀÀ@b,\·:ü°À7—Iî@N áò2¿Œ@?ÇìrøøøÀ.õíD&À7ÄlKÛ؟ÀìzÞ	
áÀbmÀa6@XùHQ ŸŒÀ1à\o n ¿ø€óR-°?Ý­»(B¿ä­†l!k`@\Hñ]œ@	'­Îð@²§sx@!Ù«#ö3¿ü\÷Ú𮿴o-ÆÀ¿á7â}As¿ÝáҖÍ@xïî "T´dGaia EDR3 441697739556772736 !9Á_ۀ"`<@Ÿ€@IŸq{ª[5>	ÃF@Hë1fn>S@ªk'†×†>?öÙAç$ÕB
øò@7z€Á>3ëKÀ:4èï3>:4>·G'=Ÿ[ä¾D¸ú>¥'D<á…ì>Ä5>°k±>:…Ô>Zug>«'H¡¡C-¢vG@ž•?̚&D¿÷F?­.	ÀÀÀÀÀÀÀ0>–‡3<=?ªJBʺEA4›]>!4M>·=îs4?!Ù_C"Â8ŒW¿žg·B
CHFÐ@éáßZï«BÂgÑDT·A^I4@Ð?c¹Fò´B¢
'CMU´Al'¶5@삱4ˆèAC.C¹½ AMP/3?µ,w?úÐ?hÆÐ?…±hÀÀÀÀÀ@bUw¨^DÝÀJú³¼­@Oj,é>|@>s{Ôv"øøøÀ/¸š.¬FÀ9Ž¿Ñ
c²Àwø¹&TÀc.Éö7À¸@Y:¹v'´À2»X†µ¨¿þ'¤GV°¿õ9ɒ °¿í¥oA¢FøÀ½bB'b@@+}Ïp?òVyô¶p?ôiÞ'R´ˆÀ \·ðÚÃH@.ž'À1¨¶œ¼¿¸­ZHÅS?ñà?QçIT´dGaia EDR3 442572985170633984 $UÉG¥
ç@Ÿ€@Hª¹nYû=;Œ@IC¦'Kâž=Hz´@Ô‰®"%=®¨B§ëßB
¯S@8j&Þ –=…íiÀ9©·èpx=ŠáH>ɉx½…õ½ÆW>É¹½8ь>£«Œ>û~•<Õs¦<=én>Îg ž¿¥ÄCÛv=F?œk&ÀÀÀÀÀÀÀ1=æmì5<µÎÀB•ðÅ?zìõ=˜½ù>¯£x>™BS?ÚÞC11Â2÷NÁeœÿBã¢F©@ªÝPa¯@RànD't'A†Å[2@|­¡¸]ÈÄAAè+BrOA•y'3@²Æ×Ø­IÁA^'C­ÈAx±"?Ä@I?ëCp?¦Ì ÀÀÀÀÀ@b(T•G'zÀ¢ÎÀûƒ@Nˆ×7Kú"@?þIλøøøÀ.J›×'À7ÆýÈõÀ[VxÀaXrSwTC@X†Fƒ¾À1z(Hýà¿ó%ƒÁ‹-?ñåâÛ ¿ÅG	Z& `@ É
ó0@ÏÐû¨Ä @4¾ï¢ùxÀ;¬Z2G¿ýܐ®?Ò{äGØ?¶¦Ü½©Ö?•]$Ó琀?ý?ÛA•ÞOT´dGaia EDR3 441700728853991936 !<y_'R³~@Ÿ€@I—7
'å¨=&ÿk@HñƒPcQ=#6¥@¿7ÁÁ—p=x‹B³‡'Bde@6èÏê2ò=eóÐÀ7ö9Þe§P=mæù>vÿ8½£h˾"¼)>ƒq½hu.>"«>S>='=æAž>±Ð'ÁÁÀB§®ÌFyR?§áC±·¸T?¼GÜÀÀÀÀÀÀÀ4=¾'D=<Â,ÓC"·'@œ.ZÀÀÀÀÀÀÀÀFæA
Þ}Ÿð³JC†\æDLÆAEJÊ<@÷Õ[0oàCêÉ×COä•AMÕ·:Aa+ãø¨ÁDˆêC¥/5A:;?žž8?œÕ?®Ð?0û`Á'®.@ÄÆ	E«à@@bSzÀdäÀ8xo½ù)@O¥ä@_@>!Ó	_?ßFeÃÒÀ@´)ÞdüÀEΙóßÀ-FgVðØÉÀ7oÁÚ[ìÀ£á¾aoÀcØÿSŒ@Y-l-r;XÀ2š§R°9T¿æ˱u?él+±­`?Æ]πÀÀ~›¼À@VFìNj°?ôa4R;°À ¯fžDêŒ?¢¸ý"Ê¿æ÷Q<éG`?ê
HDð%?Åèsû<§?Ԙ`±Èa§T´dGaia EDR3 442576799101946240 $YAM	€*6Ž@Ÿ€@HÌÆ!°ª<†@IG…¶y%<ŒZò@ÖÚ|¯'#<áï
CXñBá\@9@O+gÂ<°‹UÀ9ÐÒÜuk.<À??>·|€»ÆzÓ¾Ÿ¾>¢§=-MG>ùj>iè¾=±Z>C>»Eøøõ¾"|SD¿ë>1z3A×N½T?×ÑÉÀÀÀÀÀÀÀ:=sB<îjgB(?}ºfÀÀÀÀÀÀÀÀTAf`ž>Î+·E1i!E)A9<A^1øaq°E>àkE!-AŸ;AVj¼µyµADðò\E>Š%@úgB<;?–	÷>‹ŸÀ=«Ï>AXÀÀÀÀÀ@b,wK4.À.ÿk@N¢&[JS'@?ŠVøøøÀ.}Á`JÀ7GyΊuõÀšÚݟ£éÀa,'ö—hÔ@W´E_0ÆÀ0ñ¾níÞ¿ô½#xÜöÐ?îu-+Àv@?Ç}æ\§1€@"žØñÍ ?óh"–Š@@x
¸B±ˆÀ!¢‹?%ÀV'Z¬›?åÜR"cp¿ÚËØ9V@?Û^jGA"`@ÓՅ2ÁÄT´dGaia EDR3 441705436138537344 !@Áe€'­™Œ@Ÿ€@I3wìhm‡={ö@H±¹3'§=\@óˆÿƒ=œHìBZ:B
"Ä@7ÒØÑ`ú =ǬÀ:-UÑë6=Ÿ´Õ¼cí=¡ê˜>ÄCp½ÿÉj>"b¾#"q>¼¸õ½kHC>B7½áIE¾2õC­¨=»É¼>Ü‰F?œé	ÀÀÀÀÀÀÀ%>>Æ*	;ïçÓBLY?~6,>5#e>e>U½?¢ÂnuRÁ°
ˆÂ/»BÔ¹FY@§ª–@žDD+eAˆq$@x•q¾O#A"ÁŠB©JA–ÐF%@¯Õ±ÏÇRA¤¥ÎCEýµA{×?Áͤ@HBÔ?ëmP?¥XÀÀÀÀÀ@bN½‰´ž¹Àþð†ÿk'@N·ëÚ9C™@=͝>ÈÍøøøÀ,N2ÿÀ6ûê±"ÀRù…‡Àa=ölή!@VÛÍVtʑÀ2Ú"@äÀò¿Ôìn±§³€?ôª܂0¿ÅÑ 2 @!®‡u}xPÀ‡M€?ðiÞQ	ÁÐÀ›œ–-ÄÀek\Å@œd¨ˆ-¿ä&þ'͘?ËËïÖô?Ôv€±§æ†T´dGaia EDR3 441714438389835264 !Hñc&ôÂ@Ÿ€@ISÊ{I<"Ó@HÑ5[ƒ?<"Ð@ÕZÏU,ñ<ňjCw5Bij@72o,8²<°ŽÀ;ªÖßÉ(<»c>owž>ÓS=:
Á=€áJ>8=>«ø¶>6Úê>-'T>Ž"
ii@vÁëCâ˜ç=Û@–F?¥ýÀÀÀÀÀÀÀ)=E/<#ˆÏB'ªp?'Îì=‹y>e='R/?òDÂóÂ;ÞBYÿOB	¬ÒF˜@ÝŒN¾ÑFA¼|Dž
Ahò,@º^lÐ$sB/CÒCíA|>Q+@á#9×tB†®DLóAV'·?³ÏT@Zh?¡ªø?	ØÀÀÀÀÀ@bN»+OÇÀÒ6®)¸ì@NÙ,ØT§u@=ýEíEâøøøÀ,æÛô—XÀ7ko~¢"MÀ u¹5µé½Àab22Ô‹@Wç:8†žÀ2$ú'"Ü¿àí^€?éöw(¾«@¿öR¡k›Ø@Ֆ*M#`¿÷!NÿÀ?ûʶ-ƒ0?[zþ—7h@°Å›h8ˆÀ«Ë­▵@¢mÎE˜0—À}~2º@	¥2ò™eVT´dGaia EDR3 441715915858562944 !JIbπåLg@Ÿ€@IYÓ_¬ë><ºiÅ@HÔÉì.<·.
@NÏJó=ñC)SB"L@6'¨b}¸"=Í;À7Ÿ)¢ìø=	&>…î³=ÿë='NŒ=3ã‹>äÙ=V>¥Ý= )Ü>Ÿ(>{cba@ICÒç=*'>k¾BT?£Ž|ÀÀÀÀÀÀÀ(=IÑ.;°«x@ƒÖµ?‹sj=Iµ'>Œ á=€ÿ?
C*$ÂøzBKuB%˜F~@ÊɤDX¯ A•UbD7¯ÅAu'z'@¥ 7JJÚDA¾å'B⥆A†_&@ЅÍӄ$B]MpC˜çÛAbÔÅ?·#9@%7ä?µ ?•m¨ÀÀÀÀÀ@bOBm¿€[À¬X-ÿ®@NÞív÷3J@>RÜrøøøÀ-$yyðœÀ78'-À1ËËÀbÕ4!\ÒÂ@Xóůܷ¸À3ˆNÂf¿ãèç-BòÀ?ð0ºm4Êp?âœÇÎ…PÀOM"G@»ßoQ°?Ö(5ÌÖª@Àñ'M¼13?ò>è:¿]Û¿ùތHñï?ú5iº®U?Ýb±˜»?ý?£âT´dGaia EDR3 441716774852012032 !Kb¨@}c@Ÿ€@IU霗‹v=,ø°@HÖñ²ê=ð2@(nö±®E=|¿|B»¥³B@8>Jòõ®Þ=ošÂÀ9pS—D$=iE{>‡–=ðž/½[å<=ŠU>ž¡=[®¶>ˆŒ¹=a".>ˆ0û>'ï-b^?´m¨CÉ|>í~?žßäF? I«ÀÀÀÀÀÀÀ(=»('.<Ck€@1% ?†ÍÔ=Ùq¿>
¶=4S'?wÃ('eÂ'5AÁÓBÔ½F–@²·@a1zv@—Ä2D|.AƒãÔ*@ŠËo­SëA¢'ÆB(ÓæAy'@ºŸ…0A܈ŽCqß\Asë?Ƀ@4T?ÂzP?¦-èÀÀÀÀÀ@bNR€‡‹ À£Ú¬ˆc@N݁ÏEM@>0ˆ›6,øøøÀ-Ð4Oã‰&À7¾´[úÆÀ왈%Àaã¶þOgÀ@WºŽ~΂À2ˆØP@ʿ£Ü{`?ßEàã¸@?Ö£…ýÆ @
IùuÇy€?ô¡'¶Bù@?õ~}[SôP¿á2~7#ÀÃ\ <@çŸWþžDÀWZ_«¢?îB©×jÃõ@
-g2xà³T´dGaia EDR3 441716774852013568 !Kb®DJ+¶@Ÿ€@IU֗Þ+·<iŒ@HÖÉ⑕¦<À×@™Þcpk<L¼ãCìB§À@7í'Ë5O–<DôÀ9Äb-Ÿ¬Ã<[ú<>¥EV=O/½Aˆ="{>SÁ=ÕóR>™<>7Ò>ZŠZ>Òõq¿Pè@CÿE"=r?©ûLF?»ÏÀÀÀÀÀÀÀ+<®kÝ1<t	BgX?x7cÀÀÀÀÀÀÀÀF¤A[G-U¸ÄCtDŒOvAJ6/@ñ¥È©öÀµCfXúCœç8AS-Apþ–hüšC£ûCÍW?A>Ë?žÝn?¢à?
P?5"pÀ­´A*L}Ez@@@bNUh«¥cÀ¥âÊ«!@NÝ…
³ú@>ë‡y˜¹À$†!žAÀ:>»'Ù7À‰«Á…r€À-Sð˜îÀ7C![žïhÀÞ?#Ø,šÀa½Jh-Ù@WHo¼'À20®U4¿ãv"¦]wà?ï;‰1Gà?¾"»+,6À@d37Êù ¿ß˜'º?ûB‡ðÀS1]̺ó¿ÿ݇l<X?ðßuL8ƒ¿¹1—«iÞ0?ÔßÂÚ"ä?ÙÌòGÀ‰T´dGaia EDR3 441722478569771520 !PAtÒèÆ+@Ÿ€@Içñ<O>)@HÄx}8»Q>ÏQ@í/
ª4Ÿ>Zø4AÍ‹BÈO@8:ÝËc6Ç>‡$ÙÀ9†ús'ú!>Uz¹>l0¾l)â¾
¶[=#[õ¾ö»r_·>Ð$C>®C	=2Ç=®ë®¾à‰C²?ŒÓ?ɐ_FÀ?©ä=!U=f¼B¾jB¼j½‡­]¼ÁÜ!>¾{T&&<'BùÛn?zò×>,Ö>˜pp>˜*>Ó®'ÂçÎÁ1	ÁÖÄCBí²F;@†}ÍqNÇ?ÑÖ	CÛ}:A"[O @R•Sò'/­AÄÇArDA¥Hà$@'FW($c'A(óªBÑf¹A‰?Ñރ@ac@lˆ?³íÀÀÀÀÀ@bGúëìs{À× "Ø¿a@N¨Zÿ('@=ü…;ƘÀøøøÀ/‡Pú¡šTÀ91ɪ3À{¢`*J;ÀbÖÿ©ÚQ@Y-f}CžÀ4†ÓŸë@¨¿ý2§ÞÇ ¿êÒ811€¿ÒM"úVÌ`Àˆ1lòڀ@UëéÝ·¿äÂo>¼s @ÑÙqÀ•K~Õ¡R?ýaüÕ÷àÀ	êX$)h?Ê´må¨ö?ÐBrwÂP×T´dGaia EDR3 442601194515899264 $oqH£€FÈ	‡@Ÿ€@I&†ó¶<ïðÿ@I~$ÊtÍ¿=ɪ@)Ô;Øp=/+C‡…B
ð@7¦æé=(÷À9)yĤ=BXt>ĉu<hlj¾UP>8Ÿ6¼Tòe>0n7>›ý–>°'>j9³>ϕðÆÄ?©!þDgF?Ÿ"%ÀÀÀÀÀÀÀ4=˜‰*:;ƒ2A{Îh?…™í>¢ñ>ºQA="û0?ÊjC.ë"ÂC{ýÁ
¦ÁB[çFî@¹[Ô#wØ@¡ŸD ªäA@h9@¥$ÅwÄeAê¨Bܐ{AŽ™f8@ÀÑùʛ…úAʾõC©èAnñ?½Äà@:‹l?Տà?Ÿ†øÀÀÀÀÀ@b1½ëL§ÀÇh¶W¶4@Nô¹w'ý@?X"îó2ÙøøøÀ.
SlÓÀ6ù†ŠÁdÀýDÔ-¨ôÀa¹Wú@XU 4.ƒÌÀ/E8×Àtd¿ñ;CV8?ô!ۄ0?¶aOÍ @@ø1¢q@@
£±%à@øŽèT‹tÀ,…c<Ø鈿ûþ…IF}£?×]3Å,"?ÑgI<3ì?Ïw'údÎ?è	Q:-T´dGaia EDR3 441724918111172736 !Rytx€iLÆÒ@Ÿ€@I'é‡}5ý=ˆ…×@H×?gùò=†Iñ@J(qoÔ=·lByUåBˆ»@6"Ú
é*Ø=¹žBÀ8?0}Lp=Ê$><\ë½'"e=éøü;jö½Ê€$¼0&~>Ú1º>!t2>
¿Î>#ØO:9?ŽCô8>Ôâk@°«ù_FÀ?šrž<†‰?½Þ'?¾38<ÂæK¼Äþ½¤z¹$>a((;o>YC~à?…¢•>vwÌ>m@º>oÕ>ú·âÂÌ¢ÁÑ1‹Âl«B¦UFW@¦Ö±•Æšk@m÷áDDÀAˆ.l#@{wΒN@ASBHÕA•Ùr#@¯ñ…ü¼ýANàüCžÁA{€®?ÆEx@@ÈØ?Ú°`?¦áPÀÀÀÀÀ@bH<u8!À#û¶DQ@N¼TnRþ¤@>-"º~røøøÀ-#
§²©À7&ÙÜLÓÆÀ3úˆÜ·ÀbŠâ~µ[@XÆa³®ÄöÀ3¥i!5ˆ¿ãÒ Îz€?ñD•¹º^?¡hþ_¿øœ,ڀ@åŸP%?Í«'x"ÀÀƒfQÈYæ¿ÜȐØiU¿Ï´¨·þÜ?ꖝ¦%?µN¿X+Åg?Ö
[Vü[;T´dGaia EDR3 442602500186073472 $p¡Ji€_òÍ@Ÿ€@HÿÔÂàXC=P¶@I`YÒjÄ=aB6@ïÍ5ï7×= 'þB˜¥±B9x@8-¡KþÞí=ŒiÀ:òW7=ŸÈ/>àQ;'UA¾Š$ë> vú<ìò>?Òf>y>!i>\æç?³PÕÕ?Ó²YDþ">.O©?F?œrdÀÀÀÀÀÀÀ7>C=<ŒºzBÝm›?†ë>B§×>÷	¥>‹¬a?%S˜BøÿÂTìÀÀ¶µB;ÞFé@¥¦Ðwø{À@@õ›DeÍdAˆ¥6@t­³ÃÀò@Æ ˆBU62A˜PÈ6@®:cSýÏAŒÔC\9®A|v%?Áû³@P­¬?úºà?¦ xÀÀÀÀÀ@b/êXø9¹Àù'çÐ^@NÏ-‡E@?.DöEB‹øøøÀ-ȈËûØÀ6Û*™0E
À
=ãO2Àa""­ÛÄ,@WŽ7¨ÊqÀ/ÿ'wù˜¿î)âeai€?õÿ‰ëƒI ¿ÆÎ`KÎ7 @#d³d¬ ?ãõW>@	†éËÀ#²-Î|À¯…—â?ðA8T/›.?`íßlö@?©ÎLHŒz\@Q÷(©çXF´dGaia EDR3 441726842254931712 !T9\7W`²/@Ÿ€@Iòíü®B=híË@HÕO…=hª3@PÖ¥zV=—h©B˜…ÇB¿™@7OtE8=–»"À8ª2¥¥¾X=¢²w>kÂ9=é >ûp>¤™¼Ó¥X=ø`S>ïê	>n·=¸@6>k!w43?×tóC·[>@öŒ? ùF?Ÿ)uÀÀÀÀÀÀÀ#=ù20&<ˆÞËCæ?ˆ¸Á>sx>zÐÛ>g!f?ûØAÁúŽ@Â#îŸB
{PFB@¨Å1+ªž-@ZDSDhkuA‡yã#@|MÎh*`K@ÜÖ.Bƒ>*A•–É$@°®$°·ŽCA>ª'C³*ÏAz¿¦?¾¬@A·°?áÎ`?¡¡ÀÀÀÀÀ@bE#Η5Àq›Bäè@N«@©'"«@>6«{‡:øøøÀ-†îíŠÀ7p7îúß>À—@—ÓÀbMGì#Ԓ@XŠ`£@/À3¦NF²¿ëyĔ€ ?é]i³M ?µ³ûB@?×-ðb(@%…O×Ù ?Íkí.€À$×\Jg´¿íÜx‹†Q¿¶šÃÊP?Ñ­U˜b?ÇÂø¬'@ I¥l¤±T´dGaia EDR3 441729419235245696 !V'[>€(ÀÊ®@Ÿ€@I!D Ur;<þ¿.@Hä`œ}†=z@Ôvø<,¬=7hhBóÂàB'
@6Áº1úÞA=(ðåÀ8ɦúb=D+>±¾b=cÜâ=ÇPò>Bm:="r>óX>÷…É=®3>-Rµ>‹	Ð_	^@ÉÉ8D
m>Zˆ@ƒF?Ÿ¹ÀÀÀÀÀÀÀ(=–
­,;—ŠÌCö¢?ŸÊîÀÀÀÀÀÀÀÀF|@ÄûZâNÈA-§cDwp%AyÁ%@šdRÒk£AuÑ BÛá1AŠ'Ä)@Ëß%ìBˆCÆÍ?AeÊ?¾)þ@:à?Ôs˜?Ÿ¸(ÀÀÀÀÀ@bEO;·Ü©Àގ÷NT@N¼e$sâ@>4ÍÁ¤$øøøÀ-é`ǁÍÀ7¢€s冐À
ÈÄP˜¤Àbéåµ>@Y[z[9À3Ø&ÄÄnÖ¿ð±à\°?ãX€^bà?³S
4@À Ä|ó@0»»Wf?¡2ÂaÜr?ú¥¶3cY-À‡Œ°]·Í@ÎB"ù'|ÀG)tËi?æÂÚ{$b@-Ê` YáT´dGaia EDR3 441732339814641408 !Y9t/VËë4@Ÿ€@I4vío"'=('q@Hè_/ÏM=4L"@ðH¸æÄ=lèBˑ$B
s´@8@†²	‹	=^ÏÀ9¼šT/=tÎ¥>½ÉÅ<l¾k<¬±b>xÔd¼¯y»>[~&>í
R>ŒH>©@>¯Y††@"f¶D{û/>ÊïÛAž3_FÀ?ô0<&K½£'"¾à¯=[4¼¹½Ø½º•",=¼­22;Á§zC!Á?‹Èo=̑J>=¾×"?
ËÃÃV@Â&³ØÁÐ6éBÔF£@ÁÝuþÛ6ä@÷³ˆD"µ{A|Œ-@™‰mDWø>AuèCCï'AŠq0@Ç]XCAânCÓ¬ÉAhژ?¾Dk@0 ?°?‹@ÀÀÀÀÀ@bG`1y–ÕÀÂÝ®§@NËÆ°`¸@>5'ô"Z"øøøÀ-žü§ÁmfÀ7qu-O#5ÀÀ…§"ÎÀa"j6
-@W'˜a|úÔÀ21÷SËÊP¿ë' !º¿`?é5ÁS*Î@?Âȍ!ëà@Ž™þ ?ڐ¢×87?úì"™+ðÀ"[¤ûu?¼¿ú«õ2l¥?à…®Ä`eê¿Á¢'k¬?Ô̶o€"@#ü{´xET´dGaia EDR3 442609131615494784 $v©I"€7"Ÿ"@Ÿ€@I\o\rý<®<@I{ü¦4¢Ž<Ï @ãÄ®"ª=C#Û¯BÚó@6Ì­d	M<êžÝÀ9'˜ÙV'*=З>ýÈå="G"=§uÙ>ÃR‰º¾}Ç>±2]>î`½gvq>,N@>ãA4«««@ofêEKm3>xªB€AF?ÞYÀÀÀÀÀÀÀ0=oÒ¬7=­C>BŽÃ?¹|ÀÀÀÀÀÀÀÀTÌA{)-ÚÁ	üEü•VE\9ß@á¡Ü3AstÂ!ÂÓÆF1|óDàý@â˜3AhUk5ÏÍEÌnsDóÆ@ßxp?•9=¥Ê<[x=Š[ÀÀÀÀÀ@b,£¼¡Ú'À5ئË&@NÛ9f+}@?a­§Å üøøøÀ-Üó{ÂvÒÀ6àK¡À8Ýÿ|ÂÀaç9|zî@X´l!í zÀ0&Ripä¿ïpaËV ?õ±>Å­‰0¿çŸt¼úh@uꪂ®@ÆF4uÝÐ@
Ómä#È8À–ßC­ê¿ü—ò""+?Þۏ=vМ?Ö±D¢<¤¿áÇ«‰"Læ@f[x$5T´dGaia EDR3 441733508044053248 !ZIZ[VüY@Ÿ€@IDØ9Šp=Ùu@H솧,2=*@éxYïd¯=T'BÓ¦BSj@5ו*0=>ã'À7Öó5€¡=OÅw>Æèľ	ß4¾#{X>#¹'½Äf0>7ž9>»<>e|û>pÕ>åŒ{¡¡?×bCàóŽF? "EÀÀÀÀÀÀÀ0=©56;ÎòåC?f?'ƒ¼>b
­>º,ì>:Ú? ›C)¶nÂ=FQÁ
B´™FÓ@¶áò¾«µ@ƓlDkÿ—A'$ß2@Ž2§ó-ë:A1ä×B­ÓƒA}3@½Æˆ!Ÿ´A¨ElCµ2EAp®¯?»¬@5Q,?ÍÉà?œØxÀÀÀÀÀ@bI¼ïÃJÀC¿Ëâ~ @NØ4èmôÁ@>6èײÇÞøøøÀ,à&…HT©À6ô
¿Î±?ÀâÔB=Àb߯×ï@Y1>?äŽÀ3J‡Î9ÎÜ¿ßG{ôRg ?ôqWœ†€¿­aޯ̀ÀÚ^­+À@§ù¢?âÇ
÷qÆ`À5Øf>º?ÝÕ5óäàP¿ëú3äÛ|ä?øDFõC¿»"~ÁÝfª?ñ¢:´äÂT´dGaia EDR3 442612391493743616 $y +´^óA"@Ÿ€@I5K‹bø>?Œ!@IC.›šN>B>X@}Ä9Æ>‹èêA«îÀBœï@7]}†0>'F£À8éfví>Š]>µØ=©À½	Gû=0®±½cê¼o8>PNn>M³Z>`*«>D™£lk?1©ûCÖ7?@¹?¼Ý_FÀ?™â)=X.<='‰–="ð>'=Üá ½*"j*>ÙÆ«0
<£ŠC'9)?ƒ7á>.ó×>šþú=Ècî?À?ÂōíÂ;ÁÍÂh´Bw;F"@xÅ·/â³Ð?€BÄCÅƐA™‰†@I!Æú²½@ÙêL@ì1›A¨®ç,@'êÞ¬Ae5BŽDAŽX'?Ó±ô@R¶?òV?³ðÀÀÀÀÀ@b.ÕPyÇ}Àé¼]þWt@NêVx4`ê@?`v:Ä løøøÀ-Rµ#‰w	À6`­ÕÀž¬¯tÀauâзç¬@XƒÊ°òÀ/IDŽ>|¿æ̧Þ;Y?ý§V.uù`?ÇÌz¸€ @_'mÓ¿@@J* @rn¸÷DÀ;?nùöÀa"'?ôeëáÔ¹¯?ßE£ù#h?Ù¬KâõãT@Ÿ:¢»6T´dGaia EDR3 441737455113305088 !]à|@†ˆû@Ÿ€@I+ÚB<$¾Ì@Hù´œOrù<<5â@—xœg3Á<uÈ6C¼?DBr@7TYëTÍ<VÌëÀ8Š¶«£Ì¦<{`Õ>øGd=†­¼òÎÖ>'f=Ý'î>ˆbß>øRÙ=üR;="¸Ù>åX«©	©?ž¤'Cܖ¤F?´ -ÀÀÀÀÀÀÀ1<Ë.6<ÎuÙB‡]?…hÖÀÀÀÀÀÀÀÀFÑ@óãÄ¥¦UCÅVDsAVŽï2@Ýp7Ã?©C6<C%,KAb?†2@ò2#žXõC–½õCw6AI²?¤v6?Éf ?;	p?WÃÐÀÀÀÀÀ@bCԛÖÙ¶À1³ÄϨ@NÊܨ§@@>Yì-@!øøøÀ-©6>fuƒÀ7Vês»ôÀLkµ"H
ÀbE•ÝY
š@X‰¾Äâ˜äÀ2¨úš¡´¿ì4¹ŒA0?ì¢I®—¶`?Ð¥å¯	V€?ãIÍx@pcÍdp?󊢵«µ°Àñ›°«•¿î#¦9-Œú¿º–'K@H?×Ú#|U
r?ÖÿèGûåó@J›!c¥xT´dGaia EDR3 441307649146835712 ÖøS.Ó@Ÿ€@F.ç)sÃ}>Mà˜@JÛT¤Ûu>bËþ@w¸HÆe>¢­²AƹB;ñj@A=Œ#ä>–cÀ?êç–Ì.ˆ>¹ÿ>–jC½Ðæ¾BT<´Nr¼}É=!j~>…^{>š«e>RH >¯w=ššAºd¹E-þ@­iB@ݚ_FÀ?ª'=IS‡<­5M¼ê*Ñ=´FQ>šé»¼'g0>ûfu1>>ýB-œ?öJ=¢Õ¥>¨[>"(>È <ÂÂê	ÂLm‰Á†ûAü¸hF@‹ ‹*nÂ@€$¡C\Å,A''¹$@RK<¢ÞGE@«"\AZ[ØA¥kÈ-@™À|ÔÏ­A
º¸C>ûA…¤´?ù7ï@~8 @Ðx?ÎÐPÀÀÀÀÀ@a U»'À³¨Y½)@Mne
UtÜ@AŒ9ìa²«øøøÀ0¾è]þZºÀ5¢rrLÀ(ÜÅp<¦ÀXž=3kñ=@SíŒ"XìÀ$¸û°–ÕXÀ_˜Y[Ð@ņ,ãŒH¿Ý!+Nµó@H')Â4À+ÓÝìMˆ@#"›SäÆÀG¾m`HÀ18˜çK?írâkT¿Úb£R¶¿°fc7þ¹¸@-
Œ$xUF´dGaia EDR3 442619366521168768 $ø3ã€"ÆÁ@Ÿ€@Ixvc;T=œ˜ª@Iž稟'=íw@\öÀv¿=ô±HBKérB
 à@7Èi£ïH=ÛUòÀ:¿Lsh=܍S>®¢¡9]˜Æ¾FV>þN=¼}5=Êcy>¦ü޼ýî>J‹>XÌÞ"ƒ?¥ACçÍ>¾c@ èF?›ô–ÀÀÀÀÀÀÀ->)—÷2<
½]A\nº?…é^>$eÂ>¥±›>,¹8>ø©CÏÂ-h6À ÕuB
uÈF­@™¢²Ç=Ýô@x/DI3ÜA2Ð,@e©¿èªàA%QA™äAî *@¡éèŠßù¶Ak¯¹C©OA'Æw?ÀhË@YAH@ހ?¦ÅÀÀÀÀÀ@b*Íå®ãýÀÖS¼Å@Nö6Ȓt@?šá]ÜT?øøøÀ-/»ëRœèÀ6/zl{ÀøÖIŸõLÀ`ÐÈÐF·Ñ@WA/xØÀÀ,¿¹[R@¿äZÍ·€@]HËßõ¿ÄA‡#búà@(a=üÝP¿ãl"恀@ñ%ϼÀ ‹|AÖ<À`ñæ4ð'@Žš^ÐsпƝ<èÜ_ ?Dz/†Wö@B…>gMF´dGaia EDR3 441743880385865728 !c¸(\¼'Y@Ÿ€@I÷%*ª<TK@HûÈ=ë~<s'
@Žü7Ž1X<©[Cˆf*BÉý@6¢ýDå``<~³À8Ÿ‡*<£Èî=ø´+<M~¾®>— å=Ö"ë>¬êS½áJ>EÖà>)
ž>wæ^Ô™;@®ÃaD	'÷=¼Ð@Ò\šF?±héÀÀÀÀÀÀÀ0<óI?<Õ>úBúf–4?™@{>xÁí>ÃFR>mVõ?fóÉC¤ÂuÖÀA"'Aø'µFé@ñ9eÌ\åCÖlCõ8ðAY3:@Ù÷)6'ñC["ÑBêªqAeç;@ñƒ°p5qCÍC.îpAI¼r:;?°Ò?Ú3¨??;@?u,ÀÀÀÀÀ@bNê‰ï	žÀ6WÁ¤É@Okã¸Y@>=íxd$¿øøøÀ-Zãz®ùÀ7 ×wþdÀÑÞPøi#Àba{˟›û@X\üž=üÀ1íªÄ'¦¿á÷ÝNؐ?ñ¤¼×´0?ÀwñŽŠ@¿Ñ9Îò,ª@ž›òù«à?ÿ1VEÀ®ÏŽÖˆ¿å"6£tû¿aÚa³kT?çm^<"'?ÉW«×Þá4?í‹oi›d:T´dGaia EDR3 441746496025526144 !f_ÿ€5X.E@Ÿ€@Im¿[Lq=Mo·@H÷ë_'¾.=L[Å@upçX=¥ØûBÕ6B?Å@6Š,êÉ.€=–‰UÀ8‡f¤
Å=êŒ>‹\E¼Ld,¾'¢¼>M:½iç>Yó=ç >'ó>ag>´søif?"TpCÇï=´H0>›™F?ž;ZÀÀÀÀÀÀÀ+=ïó:4<²f:Bž—+?'ñë>èŒ>¡&.>=ãú?0¸CÂFûÁGÞÈB¥FŒ@¨ÐÝLás@%h6D™œuA‡v0@{´nTšéQA1ÍBGƒrA•Æ\-@°õׂŽ%ABïÝC²'0Azvb?ÀÑH@DYX?å°?£®ÀÀÀÀÀ@bLþ IÀƒØa@Að@Nù98·çî@>=V®øøøÀ+̀VØøÒÀ6"AZÃRÀêÏ·'ƒÀa©t|x6Â@Wv¶ ]átÀ1w3Q@Aà?¨jNÌȞ@Çï5²¨?Ö¿¥%¥Ð@íLõÉ܀?Í\Ãp=®@Lf¥¨Ùx¿þӃò#¢À) ´@7Å&5ë?É¿!äŒÉX?æªI3Å5µ?ñ &PT´dGaia EDR3 442912906063820288 %Šñ^¶Fk=@Ÿ€@IN	=
_»<W¯@Iԗòœ".<k;p@Rø¥ñ<škOC€õAæG@3'¤¨¥0¢<Š^À5"GLÅt<«6>çƶ=‹=¯ä>–}»L+C>‡1">²z,<ð¦="î±>Þ1Ìrrl@™¹D£µ	=óP§A¥äHF?Ó©ÀÀÀÀÀÀÀ*=Üñ1<íáXC2ù$?—z@ÀÀÀÀÀÀÀÀTŸAP|'C>¹'Dˆ˜'Ew0KA'./ADä´ÝêxîD²<ÝDðAêz0AAÝÑÒóDzKES3A
/ö	?–s˜>×P€>>ŒGÀÀÀÀÀ@b*d·B"Àß~,ş@O.Ÿa''@?îö·'ÔøøøÀ.L@¨™ÖÀ6Ø┱YÌÀMr¢0ÙÀe7f¼'X@]ZΫ~"¾À0SÛtfÁÜ¿ó2°š0?ö$
3qý°?'®Ü©©8À6ô<ì°e@7˳a€"@g%Œt٘À0}Û©±‰T?ÀÓv'&œ¿ôìH³É0?÷Ui¯¨©u¿Tc''Yà @øxníF´dGaia EDR3 441750928431655040 !j!^(€
[¶a@Ÿ€@IÐ1º£î<E9T@Ió©Mgì<Yi@
€x"ó<"Ù…CŸ¦B¡·@7Q́Uf<­‹À:OªP­ú<½U¨?E:½¨pü½Wšˆ>zJܽ‰¿â>Ÿƒ>Ì"=­¨¿=Ÿý4?.ZüÓÓÆ
@­q/D—=B=ÖHàA—(+T?¾´TÀÀÀÀÀÀÀ5=˜w><¹&0C¤o?—¼9ÀÀÀÀÀÀÀÀFþAÂÎÐÊÖC"ÈD…C€A?~d=A=•Q>žDoÈC…ǼAGÁ=A­óqó`KDnC¹ÖŠA5 ¼?Æµ?À(>óK ?%ڀ¿A¿õ?n¶™E«à@@bQË	çmÈÀªé̍X@O€zÏo;@>Bz.ŠÃ»À,\ô×OvƒÀ8'¾3›æÀö4&`×À-ž·5ä0ÇÀ7½|50°¦ÀB»$àb6Àbßë_W¢@WÊÇÿ#CkÀ1"›|ãt¿ëŒÉæõp?ßiÀ­ò@@¿Þ¿E¸L@¾1ˁ?ø°`3€@ñ%#ÃÌØ@=#&{À¿ê<Îc ·œ¿Ç.ÍT?¥ÏU²P¿Ù±^S@Zj0SYT´dGaia EDR3 441756971445920384 !o "€bÝ\µ@Ÿ€@I' ½‹Ã=¨°t@I—#ü=° ø@SéÅ8å>æÇB3½TBÿ@6É@Åi=æ™NÀ9•¿J˜ã>ƒö>òH	=%X¾ƒâ"=Ö²ä¼ËÂÜ=®6N=˜¾s>˜@>«p€?9Óæã?‰&:DŠ±>£?‰?ÄázF?˜_ŠÀÀÀÀÀÀÀ8>ZÊE?<6äC#·û?"^ø>m'?">I#¿?'r‡CƒòÂIï-¿¿aÄBIF@"›=0~"ë?¿U%D\'~Ae3@Z­:@¿@‹ÂAÄa·A¢%4@Ÿ*ˎe³ç@èÒºC‰>AƒüQ?ËôÌ@qEø@eX?±Á@ÀÀÀÀÀ@bL©P8À egÑ@O G$Co@>x>Q—EøøøÀ,|òžrWöÀ6š0'´°À°ƒbÑ@ÀaÄÄw<-r@Wa"W'À0"ók8–¿Òàÿ'ÐÀ?ú3<Op?Ä×±¤A† @ƒMK€?ꬫoJr€@
ÞeÕæ7ˆÀ"ÉΈF[ÀnÃÂF@?ù׃&ìB?×Ù讨?Ø °‡ñÎÅ@¾SŒT´dGaia EDR3 441757315043333760 !oð–€iì~@Ÿ€@IŽ¹µ¤~=ìÈ@I"ŒŸÄcc=ÿãœ@ˆt	¨Çó>@fAïÚBp@7x"…Ã2>+ÜÉÀ:ôN'¯>FN3>ð{k½×LѾ?X}>oF¾e>vJ>Š"Ô½'hñ=Fwú?gâ	?"¸D<˜¬?13Ú@"N^_FÀ?üÑ<êÀ°;m¾
ýÈ=å¥ø>"#½ß`Y=>Ÿ\D!<@ž(BÊYœ?"Žl>ª–"?•í>"ª?(`#C
K³ÂLB˜À>÷2B"¥F:@Šˆ"iñÔ;?Š–
DD
½A'ëˆ4@[˜w¢¾€¸AÃ3A4BVA¡Ù°8@"ÏV"ϖ@ïÄC)5_A‡ì?ÏÅ@Omp?îâ€?¯ø`ÀÀÀÀÀ@bK'È]áÀ
tÅè@Oÿø+@>'¦/D®ÊøøøÀ.{ºmà7À8*Æ9ôÀ*ðÜKÀbcdãP`@Xx¶H›(À1lE'í&¿ô©˜¦@ö8?°]6¯m³¿ÚævဿÕ
Gy•t@
èŸVWP@ªŸH@C´WTí+¿ø§-ÿ\ó)¿Îºñµ€¿é$‰ÕT…i¿Ñn#ælú"?õcýöÔwT´dGaia EDR3 442921805235699456 %"	Y?3Â@Ÿ€@I¥5…͈<¾…@IÏ"˜é]­<ÊMô@½E¿Âb™="C+»EBR@8û¬)¶ªj=rJÀ: ³%=$\Å>­:9îA½ú¸=ùÙ½®'2>a>?•<Ìiä>f>è²Y''€@9ðêE4ä•>ŒDöB"æbF?ßæÀÀÀÀÀÀÀ,=†í2<OcpC+œ? 2ÀÀÀÀÀÀÀÀT¡AvHÇ#pEʘE`
u@èÉ9.Ap̞²èF
Õ÷DèŠ@è¡-Ac)¤npEV&æE6ÊË@çÛí.-?"•"<Å%» œ<íLÀÀÀÀÀ@b"—ë ©ÀìùìÌ@Nÿ
æ¼û?@?üӏ—¸²øøøÀ-ë@nãfÀ6[;ŒûþšÀ«Ù JÀ`ƒûÕ'Ú@WÞiÑÆÀ*¬^óº0¿ð)"ÖI°?ýþz®Ç°Ð?Ú¯NI.P@-N0ðß<À¿ö9øü5À@*B°aQÜÀš°iëA<À¢ü¿¹??ý±CõêÔX¿À#mëKRÀ?æ™_€Ÿ;?ðo‹·}ÁGF´dGaia EDR3 442927508952649344 %˜9_€Ey&@Ÿ€@I#oO5[ö=:–}@IØê@ÝÀó=J(ä@^Á¼#š¨=‡fB±$NBD'@7Ì£«ñ,V=†W÷À9Áí+1]="î–>«¹
»·P{½'Ï
>`,
¾@P">w<˜>x"¾<2›Ò=ã6˜>ßÅéRP?—ŽCIJý=Þ§?‹ÎF?°ÀÀÀÀÀÀÀ'=îfz0<Þ:¡C<?…Èf> g^>£¹=Ϲò?cC3ŒùÂ@;ÈÁSHEB®»Fz@¬=í>Z@J²'DŽ§óA†V…-@€7`lµA¿`BgìA"h/)@³*§_ðèA<ßåCÏÓ³AxU½?À"E@Aê"?á ?¢ºhÀÀÀÀÀ@b$? ÀmôàþãA@OkÊÝGX@@~Ìy_øøøÀ."bÁÍoÀ6ïy'°À7ìýY`RÀaLxõs@Xb=c2nÀ+VM.Ԍ¿õk¾àà_ø?ô¹;îop¿Ì$]š[ @2Mf"R@@?/×­ú @"SýwË$À1¯}¡»¢ÀpÂþ[á?ÖA]ËYõŒ?¾¿!Eœ@¿«Àúé)ü@Xÿ>I6'T´dGaia EDR3 442644449127465600 $–È
'€p!¸@Ÿ€@Ijá,ÄÙ>0E@IzsÇ/B>véù@–m7ü>Á*<Ajz
Bñ²@6³ÜR^Þ>Â_HÀ8F러¬°>¬­>Pxþ>r %=⒍>1î*½%R¤>[Ï>SjB>W=±ƒ>$¾'11@!,€C҆=?«Z"@eó_FÀ?–?À=—"J½ág˾$®U¾;¢Œ½O×¼*k#?
Yó);ÿBÁi>?B
=ëu/>-Õr=‹cÜ?@€ÂèÉÂÏBdaÛB	D‹Fa@v̞ôdþ?Ž­ìC£ ÿAšB@D<ëBÆÇ@Õ?@ÁWLAªž $@'*Ç=®'B@ìY}Bk›AŽ±È?Úƒ@_bÀ@àh?¹°ÀÀÀÀÀ@b:'³T)PÀ#õ3ñ@O#ß¶åó@?8²7øøøÀ.$þø6i´À7?£¸{À¦'º§÷Àb¢4x«B@YLA¿—÷ÎÀ/¿‹¹Žì ¿ñø¢"…B ?ïoïë_Ó`?Æñ¹F¯ÀÀUe!/€@C #S@é$·›üÀ1ßÎÖିòP'±Šd¿Çaè°³X?Õäj—{?ÑzI³u»'?þàEÔòÂáT´dGaia EDR3 441766218515240960 !x	^X74¤@Ÿ€@Is¥@ÞUE=ŠO¹@I
ŒñÖZ=›úö@îsè'¨=æxCBT¥B	î5@7@ñß@"`=ÌižÀ9vJ§£ùƒ=è¿>ßk¥½t¢ú½ê>iT½ÿ‰÷>ˆC˜>…'8;F—L>G>þo笨? ­-Cûè	>"?ï²5F?œ@-ÀÀÀÀÀÀÀ2><š:<‡ÓBÎMZ?…|´>e*>ÞQƒ>g{-?:p¤C4€ÂPïXÀÓ'BFÑ@'pE;?ñEDv3ZAŒ C6@l£í)øç'@ó©œAð¹VA›É4@¤?ȕ•+vA']ÀCwÈAµù?…Á@N^€?ö`?¦¤ ÀÀÀÀÀ@bJËQÏЃÀâ»@TÌ@OµnëáT@>d‡=ˆá…øøøÀ,C¾™Â`ÓÀ6kÞAÛXÀ"û_•OÀaMÒpi[p@WPy†ŸÀ0©ôw22"¿Çtý'ØÀ?üôOm™äð?Èi¤©À@ °Ç;Ò£`¿öíÑGì€@	¶]vTXÀW`½ùßÀq1ãŒZÐ@	ĉÂô±í¿ÝGvL-íÀ?ã7:%¬?úpaý0ÙèT´dGaia EDR3 441772197109301888 !}yX€0§Ç@Ÿ€@IaJdp¬[=•3|@I(¢ìùXó=¤.\@*L¦^Š=Þ0ÓBLMÂBòx@7*àY/ß=ÆÁÀ8Ýõ•[ó=åXŸ>âLÔ=ÄÌp½Ëý>¼ß"½ñGÜ>¯Œˆ>¬h½x%>€n>â'yóðÀ3îD2þí>íù@¬"1_FÀ?Ž‡J<•b©=(½A}J>{>é/¼ºâ9>7øþ@<" Cæ`?i0>†>Æ>ûbï>züë?3´~C	HÂRpðÀ–BۆF@›¥«ô$šâ?îjDDm} AŒŠÖ;@dâ/±Ví@¤áBôAž@(=@¤Â£xóÿëA='C‹£´A~Š?ÌQ@fð@
ª?°ÄÀÀÀÀÀÀ@bD•ørfÀa'¿˜¥@OÕÆhf@>Ÿ28.KøøøÀ.[Âsº©|À7Ôàiº¶.Àl\–‰ÓÀb¤¿k7EØ@YÖډmBÀ1˜Y—Áí ¿ó®¾p§@`?ِ³‹pÞ@¿•'…¬^Àø!Ä0€@¼ñ¾:ªP@C4q›{x@ €qܬo¿ýçTgWÇ?Ôé\d¿ä`ˆÛUã?Ä ž¿Å~@sя‡NT´dGaia EDR3 442659292534643712 $¤H
œdÓ±½@Ÿ€@Iªû1^ š=ÀÖK@I­±êŒ¢=¶t@;.ùóÎ>äÐB&K{B
›»@6¶Òý1Ã>äÉÀ:+Y¨){>çD>¡,–¾6Õ©¾j[³>YGY¾*É@>a°ž>™'>	Ý=€>¨ñŒmm¿ú›ˆCóŽè>Ýæ@1/¬_FÀ?Žñ<Âõt½~oz½{©=ç=ä¢þ½;q+>\ŒN4<JåB¹Œ?mJî>"ñÂ>'›?>NV?GoC!^wÂ"—ÿÁ-`EB
c³Fª@"Ì´ÙTÌÊ?˛MDG(%Aq3.@a› 5eñ@àöA â}AŸ»¼0@#[£ßüîA/wUC*òA"'?ʙ1@YMØ@TH?­ó ÀÀÀÀÀ@bBGÂWÀARï9Pj@OS&ˆ%Gu@?.RúÃÔNøøøÀ.¿ØóÏ."À8Ý5?XÀ
ê ŽÏÀb˜©äè@Y*áS×À.2½[ýó¿öÏrqKi ?Ë#ٝ'€¿í¹ô݊пÿ'bÞÈ!@â%c¹ @…ßَ@§\Ñk#àÀãr~\?Ôr#ߠ䨿îË4ã]n¿è
âœ*?ÓH™¦w¶'T´dGaia EDR3 441774911528969088 !ñ]#€Hôú@Ÿ€@Ivb$ÚÊ+<¡ùM@I;;qQÂ<®%X@È¢ÂÂ(<ì^ECH'ªBˆ@7Í:¡tv<×!
À9€:Ï$FŒ=c×>Öx<[ýžÃ->Ÿé˼ϹA>–G+>³'X<Ìä=î†Ò>ã%Žèä?ŸoßDô¾=r>‰bF?¤m"ÀÀÀÀÀÀÀ8=PÝA;ƒzq?ÖNœ?…g>†Üå>ÖËá>8¶ø? weCvÂI‰½'nËB|þF#@˺í‡ D@ÙøtEEïAtè²;@¦Û)ôüØ®AâvC¢©¥A…bT9@иÞˆiA±uÑDAm'Ab•-?µE@ ½ì?®ß°?'œ(ÀÀÀÀÀ@bDÖF-{ÀªóÞ©ø@O‡U'@>ºé]	…äøøøÀ-öŠ6²·À7xÿ'"GÀª–àÊYÀaåE1i´n@XmÄÒYÀ0X(ÁÈ¿ð"üˆçŠ8?èDtØÏ,?ҏ4'c€@æl¯4N@"•ãá÷€@Eø¶dÚ8À*ú⤠ک¿öqüm‹
©?ÀNq
¼Éx¿"`OÔà?Ó=1A'"â@
lØ©¹˜T´dGaia EDR3 441778549361592960 !ƒ@ʀ™R¯@Ÿ€@IÜ2‰ôr>H®@Hñ]ßÌ3>×F@<å¾>hóõAÌCïBÍR@6».0ԙ>MŠÂÀ9]¼þåà>WôÊ>Åԗ=ƒF¾™>‹jR¼­(>…µ{>]Â+½•^A>X¡ƒ>¶‡	ÜÜ¿ˆôCþ+7F?˜ouÀÀÀÀÀÀÀ8>«Þú>!<§BӖB?{A6>­M¬>ìK>¥ì0?2ZC›ÂLÉ?ѺˆBãF@€¦qñsK?cz%Dç3A–÷²+@KMÔWaÍr@ åA-ŦA§ö•5@‰(OgctÚ@åŽOBàqµA‹Ýè?΅@`Åh@÷?±œ ÀÀÀÀÀ@b\Îo¬O/Àu•âð6@OE¶§µ}@>M'G7ÿøøøÀ,8z0áX0À6Ý.³·+·À€=ñæÀaðèÄ؍@Wd6ñ
À0×¥gT[ ¿Ä£âÎå°?õßHCß?°'t¤½Ö@@	ý‡Ó~%€¿¯T=¥t˜@HÕõx¿þ­ËT†ðoÀ]‡i£žÎ?ýµ¸skø?ªTß/ú€?ÓLœn$šF@Û7bížT´dGaia EDR3 441779614513459200 !"8p+\x@Ÿ€@IÍl­,=¶^Â@Hîþ«n=¸g@ÓmÅÉM¤>>jB'¼IBÐj@6Y²j!âK=òÂÀ8äIÛÊBÈ>6º>©3¨=ÝÕ$¾'ÃZ>¥½_ð>fÝ1>7lüáB>hÚZ> Õ7ÑÐ?#RŸDõ>tïÎ?3ŽF?š&hÀÀÀÀÀÀÀ6>HG>@ <uÍBè¢Ø?'œo>K—o>Ö:h>Fï€?,ÙøCöÂK¸ÇÀ5•BcaFþ@'æÄÑ-ì?Å÷D:	8AQM3@^m¶ÏšÆ7@ãüA‰32A¡c1@™¶"R("@þàÖCNœ`A…¨
?ÅtN@Z°@x°?ª"ÀÀÀÀÀ@b[4EìÊãÀ´O¶e¿@O9ú^á@>!¾­£øøøÀ-«p"ªäÀ7üՅ­=JÀèOMž²Àcĵô@Xîo0|>•À2 F9Xô¿ìQÌ®î—@?Ï&Ùž.€¿ÇcÇÙ' À¤§3Æ	À@fwg¿€?ü¡;ÀA°@!/yÝÉ¡¿üæ5S·E?ãÕ¨hPÊÒ¿ç©Á¿ì2¿pÁÒaŽq`?ýEŽ|
vwT´dGaia EDR3 441780168569668864 !"¹hEEåR•@Ÿ€@I×q'ôg¶<&ÞÒ@HôhŽúŒ<1е@ïq.	\<'NC´ÕÛBtç@6'Ö©̙<TGsÀ9"×ЪAy<q_>ß³ù>)i¾\$>¦Û>'>‰¶¸>'
=Mã©>A:>ºG½üüð¿WDn~Ò=£úŒA3G|T?ÅžÀÀÀÀÀÀÀ:<½;æE#<3L}C@R?{DEÀÀÀÀÀÀÀÀF4A-mˆÈGDci¼DƒA+Ñ7@A5ICg¢DÃuoCžB\A1¢Š@A$!‹Ð'zDÈuC͜ÀA#1÷?šêµ?g	0>º*`?	ôÀ'ï@Ê̶	EË @@b[³àƒÞÀl©‹Å @OCk

Æ@>q¹ˆZ­À%ÉxºLFøÀ9dÓµ·¤ÚÀ\éH>ƒìÀ,›]±E¸ÔÀ7+L")ÑÀö7¦ÚanÀb©àvË@W£ÔãTMôÀ0ûcQÀ®¿Ö®asþì€?ñþµDý`¿Ãí²Ê° ?þšè#m€?íæ'WE«€@-ãÀCz¥²4û¿ø%	ʒÅi?ìç/V‡'À?ÎüˆÃýÔ¿€ò/¨¨o`@@?ŒV'T´dGaia EDR3 441780237289151232 !"Éh[OZnÄ@Ÿ€@IÐ÷k¤^=Éx³@HóôRé=҉Î@³W¼
>ȒB^BüË@8:¢ÈЪ>E¹À84núå>*º>°"—=Úi¾sX>"O'½"Ë3>z5>-4¤=ŠcÐ>† w>±šÿþCÁÆFθÖ?¨eÎD*fBF?¤'ÀÀÀÀÀÀÀ;>hóÉD"=|ÖAª@ª@ë–<>ˆ.¼>âÅÞ>ˆ#?5y‡C7ÂNÈÀe3kBS#F4@ÛãâkhsâB]V+D;AhĐ;@¸wfÜVžAZ'+Cå?ÃA}‹U;@áø¥IM|AÆ\D¹Œ)AUTy?Á
@ Ûp?¦6(?›€¸ÀÀÀÀÀ@bZå-9ß}À'_È!…8@O>¦]¸¡@>óùºäóøøøÀ/6àB@<PÀ8çÞp×>ÀŒ3ê¼äÈÀc2,üì@Y~ÛrÁZÀ2nÖ2Ì¿ú‡¬äÓ׿å}Ѳà?ó*X—â´À'©²ˆÀ@×qÌÏëÐ?üÚKqò¤0¿Ç@Lښ@HKpå]ÌÀEÂ:µÕÂ@9ǯìX¼ÀˆŸœ»Þ@
dn1tªôT´dGaia EDR3 441780512167076224 !…	h¡€
àä_@Ÿ€@IÆv‡z=C(3@Hïï²=Oƒ @àÝj˜ç="WúB—(By@5y¿Î)Ü=‰y˜À8áÖ½&^=¢Rg>Ù³'¼†ý¾-ç>ƒøJ¾yj>†t>} ]=G°>H*?nTàÜ?b*D²ä>:Q€?Àm¼F?÷1ÀÀÀÀÀÀÀ6>"¡@ <SùBëù	?ƒñ>i_>ñdl>%Ž"?3ÝCê ÂLÑÑÀÀ2'ByªF@©•Ú`¢@'01Dœ´¿A‡1å;@|¬
á«@äÌÝB€R}A•z:@±Xþä|ï>A
4CûëÎAz.?¿…@C‹¸?䂐?¢"àÀÀÀÀÀ@bZ
#'ÕÀ»M·WœS@O5Õì¡ø@>
{+°øøøÀ,ژèkIÀ7iÒ\sñÀ¿2<ÑÀc;ü«z†@Xå-&ëÀ2±M Á¢¿Þ•ÈM•; ?êA±€¶À¿ãCAba½@À룞œ@ÒV}¢‡°?ü`í…I¶Ð?ðTÖP(8iÀ nNßGFì@t‹Ó"O«À
;ã&΅V?ËW"ŸÀ@	7ùC	Ï,T´dGaia EDR3 441781955276048256 !†Yh€!9g–@Ÿ€@IÕÒ1÷ÿ<í-î@HúÒ3"wo<ê̲@rU›«~=;˜CMHB
@7u&Ë3a=#.À9§»ãOËø=1D>®A ¼•¾´á>G¬½"-à>LÙ\=Ô&.=ÌB>«ˆ'>¼;^îí?7X/DÌE=+?Z>WßåF? \ÏÀÀÀÀÀÀÀ9=ŒA!<—µCa	?'Û'>«#†>èb=>¦Ô?42äC	'ÜÂMj'À€sBJuF/@½Ŏºº'Aý®D=:aA€;<@"l]A5'cB։5A$=@ÂÛ;é†MAèÜC¥×Al"Ã?»_¹@5²?ސ?œµ˜ÀÀÀÀÀ@bZ"DgÀFÜõ4ŠZ@OD`$^Á@>UAà7¦øøøÀ,ÚOÛuÝÀ7;Й.ÜïÀ›ô@	ÀaÄKÙR:Î@W9µ¡z¶À0Ž ›t¿ÞŒ¦¹ø
 ?ïêS×3—?Ô—I	ÖÀ@'aZ‰[¿ç)Q#ó€@
'ªÎdØÀ$¸Ü¿þm1©Ê?ñ¶#Õ,¿£Š	ÎgQà?ßìJcwÕª?ôòmƒ‰T´dGaia EDR3 441783531523878144 !‡È-\?î~@Ÿ€@Iٞˆ>Óê=Ñô¬@I͘l³H=Þp@à÷«´a»>'ØB"ÓBD»@6‡ÅQä>n	À8"™ñ°>-"Õ>ˁ{¼"\#¾'ÿ>bGÔ½ª­~>t>ìs<ÙÁZ>mj|>ü˜LÕϾ˾ÎDA ?€Æ@|'E_FÀ?'¬h<Ü0z="GÒ¾
Îo;…U.>8"ï¼ÝÞ66>‹yŒ><:3`C†ã?|s®>¤V>ÿ/P>›d?6ÃûCE¾ÂTåÑÀ)JBŠF@$ƒ(/?D?£ËeDIÖÀA'7B4@Yœ`{ŸA6!A<bØA¢¨7@˜FRëºt@ãâ"CZ(A†(?Í,Ž@b¼À@
C0?°ó ÀÀÀÀÀ@bY®yy*ÀùȸÿŽX@OJ_¹Òßq@>.E"¯øøøÀ,Áq˜v$À6›E·7ç!À6ÙW•^Àb4SÅ" @WÒY^3ÔêÀ0½ã}¬¤¿¶ëeùZZ?ùýØ	(`?ÑÿŽ÷õ`?òeH0±ƒ?ú"gㄓ@@	"½ƒXÀ
U__ÕK¿ñ­×ÍQó?ê–óßà?ð[6:ðÑ??ØÄD'yf@™4"UtT´dGaia EDR3 442231067115797760 #Ð=[·<@Ÿ€@JcåH­ó»=ýNá@I"†ž4Ó=×΄@+d2ÛGD>?âA÷³‡B
W@7
k܃{>5_êÀ:¯ê@AUó>O>2|.=˜ÔÀ½Ál=ÁÔ»=U¸ð=Ø3">j>ò>»Š¼‰P6>4TT¿…-C¿¬ö>¶"Þ?pYð_FÀ?–¥=³¼~O!¾ëù¼Ÿš×<Ȧ"½Ã&'>"#b*
;Ðý#Bm ?u"ø=²Á¯>fQI=Ze#>Ü×ÌÃ#&€ÁS_òAÓccBŸ8F_@ˆHÇH?£|$Da±A"ÉÚ&@W¢ˆû{A"/A3­wA£gW$@'2c!3A.~Bø%šAˆ¨ß?Ñgû@UóÀ?ù×Ð?²°ÀÀÀÀÀ@bWd
#öÀ¸'2¢Ä@OÛw"|?@?pñPøøøÀ-ÓJ™A
ÙÀ7¬9cP«ÀTFéÉôÈÀaþŞî@T@W
É\_pÀ)+G¾êp¿îÕÿ9´–?áÝ:"€¿Ï¯›(¢ê`@†QNT€?ꁅ[Ni€@,qß\@D kzn—¿ñ´åO¿¿²`C…´;°¿›‡Ä8Á™¿Å´ú i°,?Û_PrlT´dGaia EDR3 442671563260694016 $¯qR@g¿)@Ÿ€@IÓ/
õÒ<•å‡@I°­,Ôº< ôÊ@‹ÏWøޕ<åYìC@ežAÿô%@5FLé$<ËCÈÀ7åbt¤®ø<Ý\7>Ãã_¼ûæú=!éw>`U=¾7ö>_
Ù>~V^=#V>-_F>ÊÂ{`_?½-"CÀµÅF?§:bÀÀÀÀÀÀÀ)=0Ñ`0<VšŠC2.ƒ?‡"=ý"†>«¥X=áàx?¦€Ã…Â9›ŒÁÓBíF†@Ó|ý´=AÅ7D‰ÐgAo\Ú.@±üÞØ}!þA3aCjWðAq©,@Ö7"ËxB-zžD'ÀA]ÅF?²@x0?œ3À?Œ¼ ÀÀÀÀÀ@b@Ä!CHøÀœºe=kÇ@O!Ï@?xŒ~êLïøøøÀ-›!ô¤ƒ³À6ìB§UõÀÀƜÕá|Àc/ò/½Š@YÜSØ ºÀ,VÙê¦x¿ëStïì$0?ôî		(>p¿»ô±WÀÀâg&ü€@#¢`ËÒ è@€Rä'LÀV®
aºÎ?"z¤Ùµ×ù¿ëÔMŠaKÛ?õs5®žá¿¼TfÐå;ß@Í)£'dF´dGaia EDR3 441355825800832512  Éhf8Ÿ*@Ÿ€@I͇9…<ˆgù@H*å@[9<uG@Hþí~Ϫ<·[Cxê&B"Ø@6sΎíVñ<¾)À9¹³Ò<è<®vb>k…Ø>+2¹>Œ×"=†Ôµ¼ðùA=L,C>½Õñ>Dv4=\.>b'@č×Duƒ>ìâAɈBF?À*óÀÀÀÀÀÀÀ =ì­*	=À¤AQÿ(?¢ØaÀÀÀÀÀÀÀÀFYAØ<cÉîCܝ,DJÉÃA<Øå%A!å—5IAD)a6C"ACâ&Ac"&ÑD7£C·WA2ζ?ñù?ˆšð>á%à? ¢ð>£¢?jИE«à@@bvÆ&q
ùÀÀu+ë'@NúÚÎòX'@<"Uã‰9À-
¬evW¾À8&ËÞÀˆ¾ß!)À,[ëò?À8:ˆœˆÃ,À`z•nÏÀbÔ˜.@WËrïêÀ5®|ª/ÀØ¿Ón
ˆÆà?cSköÏ`¿àM"'O0ÐÀÊlú*?øڐ҉Ù@¿üÛÈC¦<Àç'F°"Ù?òBy	Gõò¿ô.="Ó2~?ãpƽªÜï¿ä¶ÐÒ
f?ÓaP׋4T´dGaia EDR3 441356925312452736  ÉhH€/ts@Ÿ€@IÅÏ<'<±¾ø@H1$·¹é<¬£Ð@T9û¼ú=ÖHC6•ËB@7m~8ъÚ<ó­4À9²qûu=Œ<òjx>`GW>;@Ý>D>…=ûb¾%ËÐ=¸À>Í>reF¼pÅ0>‰¹---ÀKtÝDß>JIýAì£mF?Þì]ÀÀÀÀÀÀÀ"=@ýW*
=G²«@®öÐ?_ÀÀÀÀÀÀÀÀFjAqåC½r•éE³;'EL|<@ð Ì&Aiá7·ò,·F$·D²â÷@ð;&A_mô†IEg0°E1j@?"¿"=H?€;R˜=;ÀÀÀÀÀ@btҀÒäWÀ®Ëé}³@N÷@µ/y)@<ŸtïÚH·øøøÀ,
ÔG3RÀ7£0¦hÀR9S"dÀaùokwä–@VÄç>LTdÀ4¨{ðÍ°,¿³ôÐÆ«q?âòÀûúgà?ÐIÃ'@ÛÞ+¨DÀd-Ç ¿è÷y[
c @^í…Xc‹?÷*"?d_Ú¿ô¬ê^Ub?õǎõ*,ô?´{Ç´ÜN?çµUÀ‡~¢T´dGaia EDR3 442673968442584832 $±¡U/PAì5@Ÿ€@I£ÝQtÏ,<ÏË@I˜¿0£Ø<ÎL*@*¶L<t—= žŒC²4B	¸†@6Ÿ%Ù½7=

À9ô»âÚà=ï
>¤*¼=M[†¾&Ž>9#½¯¢`=ô->@Œ>h*>'H0>š?y~|>FÄ(CÅ·'•F?¡OÀÀÀÀÀÀÀ-=dò6;5ÁC¢ÿ?€ËV>wN>œ=8=1ZÁ?
œ'Ã*Â1ÆïÁA*BBä¥F±@Âúyxc^CAÇCö®âA{&1@šË1÷qfA£ãB¨LÑAŠ*2@È0ˆN|œ»BR C/F¡Ah@?¹¼K@/0è?Äip?™ø`ÀÀÀÀÀ@b=Üñ'ÔÑÀ»³–i@OV#ðmî@?]µˆÀføøøÀ-v…ÄCÎÀ6Ý.ȹ¨ ÀXçüÀaÑ©>¼–»@X=îÞv´À,1Ý?ª‰¿é	±æ%à?õßFòíp¿áDv´Põ@æ´­=Ý`@&Æ'à@F€b$¿ô—%¥ò¤ÇÀ
MŽ¢ò$à?þéÝEqî¿Ýý©Äü´¿ÑZ¬º"͹@՘&¬T´dGaia EDR3 441358776436543488  xPM=ðˆ@Ÿ€@I¨¬èd…ú<C?.@H/Ä»­BÀ<&«o@L*-f6£<"ÞÙC³ŒWBN@7o=¢Š[ƒ<ˆÉgÀ:Är"DƒÈ<p32>/
>A">–8H=)_¾-<ÿÀÆ>ºHõ>€&	=ðÆa>'4i330½qÐDÞ=µÒAÂ^T?¿Y¢ÀÀÀÀÀÀÀ#<Ïùx)	<±CB-óU?YÀÀÀÀÀÀÀÀF]AU'4Á‡Cf³ðD¢¾&A?ä_&AU¢CÉ-hC°v«AGS-%A‹Ä3å<¯Cõ/CæÊA5Ô?œ­»?‹øÐ>íÙÀ?!À>ÕdJ?‹¢E³°@@bpù`(7À
¾+™@Nᩈ@<§Áw'ò×À-5;6îÄ·À7ߣŒý!pÀÃöG4b!À,'‹p3SÀ8}uÙ
ÀÙ٘VåÀaøšB}'ò@VÞð]."ØÀ4öÃz
x¿Ó"Q²4€?ÁRá}N€¿áÈ~H›Ë€@(jWmÀ"ì.帠¿ñ`5B:֐ÀrÃÞÆ@¿ù+&¥ò¥;?ð.=S_U9¿æ}ŠÒùÖr¿×F¿ŽÔÚ?¶‡¿Ã"åT´dGaia EDR3 440958249267343232 ™1[¯€9[—@Ÿ€@Fíý
†G=}@JC'Jf= Ü[@o\V+T=oò"BЏ!BÏÆ@9š†;Æ3"==†¤À8(퟇ =d49>ªV½Íy뾇
b=Yá6>½>ü>Ö¶ï>èÈ>Kÿf>Ö	Z'?³òCä´=ñDø?"F?ŸÿzÀÀÀÀÀÀÀ/=³N©2<U'4BÂLM?†Z{=4yg>¼ÌC>rL>ßÒîBØ]ÂV^ Á^pAò$¨F§@¶Ê:ä<Å@‹•ÆD§0A'-ä1@Ž­«!ûAŠ(©Bb¢AŽëq*@¾©øË|'¿AogD(…Ap+î?Á¢ë@6«Ð?ËØÐ?¡~ÐÀÀÀÀÀ@aË·åÀ/	µª3ö@M±¤Î_ÿ¦@@ÖC"‹ÐuøøøÀ/[þÑZÄÀ5Y{Ø ˜äÀ·™Ø©9À`"¸5ý(@XáôBÄ_À.8¹¸ÿH¿û°¡["Ê @
:þ??Ãæ
&‡€@1±5qKCð@žÈAéƐ@é$cu¬À'Çp¬aûÀì¨d=T~?ö¨o'‹'?Ý!€Ë˸?àÂÙ½)|'?üîƒÝ5\F´dGaia EDR3 440958249267344128 ™1[³@šH@Ÿ€@Fìþ
§à`="ò@JC#àž¡= ;@ã¥Â8>¬=êcöBP»ÐB	©#@8å/˜ëE=¹EÒÀ7ÃÑùùª=ãeV>«q½­ÁN¾in´="þ>l>7Œ>àŽ5>
Þ>gÜY>×zhˆˆA°
ÀD·‹q?5ééBnNF?ŸÀÀÀÀÀÀÀ.>2[E1<÷SBč?ñw)=ŒÈº>»ó">g¡@>îCBôåJÂ\v–ÁJb2Aìí´F¡@³Z§'@?/@²7D^ QAƒ™B@‡ƒâ÷>TAÉªB'wFA'-ª@ºÏLÓÍNA»—£C'VÜAru?ĽÙ@?g|?ÙF€?¥ˆxÀÀÀÀÀ@a˹ᵶÀ/ºø…@M±–Ñ™D»@@Ö/8Ô¦nøøøÀ/IÈ%ŠJ4À5S˜¬ÌÀQ›øöuÐÀ`\¯JÒ@Yso™('$À.éÈ岓è¿ûëÿ$F @<T^jþØ?t¸^9ž"@-|hws­@@ [>Ôü8@¯nÌpLlÀ'ÿ7ZýuÀ
kžÄkؙ?óG0¤ºŽØ?ådPñ~ÂX?Öï(U*?Ù¿š'TÅ·F´dGaia EDR3 441360498725246080  	hT€Ãúx@Ÿ€@I·D£çÉ=iéö@H4«l=\ÎA@Kì­ÔS=®³7BˆfBs«@7]#º@M†=­IÀ8Û(ècš=«"ð>RÁƒ>ClZ=Ÿl»ç5I¾v½R8æ>£†	>­Áã=í¥©>–9,)@"NC¹à>‰€@5ì©F?ž(uÀÀÀÀÀÀÀ#>	+$+
<wîAíY3?Šú9>gÀ> 0>n"v?‡²Âš÷}´ÂG±àBvÅFg@¬T
˜QžÖ@Y]?D…tEA†Or)@€Ê4…·¦A*k7BAqfA"xu'@³$çîÉyABÉáCÉGòAxZó?¿/ê@BWÜ?â0?¢ˆÀÀÀÀÀ@brc‰	—ÀŧF'H¥@Ní¦«µ\f@<ª™€ÉûœøøøÀ+Ȥù·¾ÙÀ7A½¹[ÀeÙYÕÀaû¼"$Ñd@VØô´Æ7À4Á_(.÷\?­E«î—?ïDEãÑ ?燇û¬@H˜m€Àâa;ñp ¿ìàG3I ?îd®QS4Ë@	ñçâþ…ÀH+£ÆÂ@ Jeíü?Õ÷ô¥äɝ?çô7âL<T´dGaia EDR3 441790888807915648 !Žyf`€ȍ"@Ÿ€@IøøªIY!<"w¨@I•,Mi#<1·Ô@e"+‡¶<vFCº_Boo@6\ºÅBx<Vb#À8Sz†L<Ú`>ô¤›= ¤¾;™³>Rßt=[bÅ>Hˆ>l=ùOd>'€<?¿˜–?¥ÛDžì=q—@—üF?¸ÝrÀÀÀÀÀÀÀ/<Î6¹6<¸:1B£$É?…ËÀÀÀÀÀÀÀÀF±A¨Td»8Cm\`D2<ÖAIÛð2@ñéºXçŒC²{ÖCCéÂAS¡3A[CÃ%D;)C"hA=Ú-? qo?®6À?QP?@0?4T‡@I×
E«à@@b[YÀ)¸¿­ÔÐ@Of‰Ë=C6@>D¸ªH®ïÀ-À?ã*À6™Xr:0À!LÊmÜÀ,–ÏÈãçJÀ6ûJø&žÀȞ¹\$Àb(ÞbîR@XO£Q\À0x;¤±‡Þ¿Ö¤gÄ»@?óýƒü&?ØâÀœ¸À~+@îü•i·à@D$
©ˆÀyw&j¦?§0«©¾Æ%¿Ø‡T×<¥0?ôb…Kh"?؞S6/š@íù`d&ÜT´dGaia EDR3 442676197527494784 $³¨% €
±@Ÿ€@I¶\ÖCZ=+¾@I§0'¦Ö=º¨@Oé'
˜è=Y¤
BÑõBØï@6b~:QU=AðÊÀ8ß>²vdü=\ÃÑ>²†=h½›'g>…9h¾6Tq>sÜé>MÁ=¨ã>F">É/™<‰4CÌQ‡F?ž|IÀÀÀÀÀÀÀ,=­Ÿ4<w¬vB¬•R?îG>Ø>¤lü=Âà¥?[•Ã%?Â@F¾Á§^ÊBMòFµ@³µõdê‡@ú&ID!_ÈAƒp¨/@†üæ¥ÄA8vÙB4ÏA'`91@ºŽ¯Ýt¨ÅAàfXCr`¯Ar«Y?¿È@@Td?Þù?¡¯¸ÀÀÀÀÀ@b>C"G<À(/4ý@Ogæ¾Ó@Ð@?qõ]À4²øøøÀ-ö;Áâ/²À7&|Á±4æÀÎÜxPÀb'y×?'@YɆûéÌÀ,`Pì2¿¿ð'ˆáãr?ñJgctL¿½Î²üÏvÀ¿ô˜JØ\ö@Ì…brð@Â^¿oöÀ,hܙ,€%¿òˋ()	š¿¯"fÍñ{À?Û1þG³;⿘ñJ¶@4>edT´dGaia EDR3 441361529517032832  ùbŀÏh³@Ÿ€@I¼ËPNWò<-h"@HBoêZTú</Ã@à揞m<uí3C¾†nB
Äè@7])æKM<'ü•À9¥3_ëkF<‹¨Ä>—Sá=¯V>8××>yõ¾‹F>nˆ>Ø×í>aT=Dž>Ûü$!	!¿šCÃye=B4ž@U˜T?¹x¿ÀÀÀÀÀÀÀ!<äÊÏ*<–UúC0Æ»?zÒÀÀÀÀÀÀÀÀF\AÝ跅ÊCˆÈDü;AL8Ä)@î#òDCÔ=ñC@!AUÑI)@þ	fU…\™DPàãC@MA@]§? –?«?ˆP?=±ÐÀ}Â?ëe­EŒ @@@bq"ò!ÛÀV:Û¿6@NöG%Ü@<Ä©UüàÀ&‡‰'ÓÀ:q.‰¤ÀeÑz©À,¢7ÞëŽÀ8²ÔôÀó!ÖzÀbNç2ò…h@WK›ËÏ,À4Îø91ú¿×‰§(¹'à?̋Š/Y€?¸ê›ØÙ?Óïbh|¿Ül0Ùóq¿íªzHz`@~5W5¿ÖÇì£å‡ò¿±ÐPƒz¨?¡
t·~?Áàý@Ê?Ñ9nñÌý%T´dGaia EDR3 441363140123581184  	p[cYŸL@Ÿ€@IÍç܃%=w©+@H:ÇÄäè"=j£*@ÚÙ3+ó=®iMB€PZBg@6"F%@1=«À8ˆÖ)F=¢†I>"
>D¯'=ë=ï¡;/K=âæ#>£í>‹•×=†X->1ãÀ! ¾;/¦C—Î1=¯:#>FíÐF?9ãÀÀÀÀÀÀÀ!=ÿx—*<§cC,æœ?}¼>.¼1>>Ø>A)?7 ï¸Áà'}ÂAÑfB
bFe@¤«[œƒ7r@$`%D€Ã<A‰V%@u·÷l"ßÇ@ìCáB<C
A—ã©&@¬p¬v=÷A'ÏÌC­‹<A}…J?Àï>@I ?íu0?¤›ÀÀÀÀÀ@bt"ÜŠüÀV&ž¥'{@O87öðq@<®ìÍ<·nøøøÀ,`d?L6À7ëÁ%PÏKÀI»Ç¾-nÀc0HÈKˆ@XP{S×%MÀ5ÇzÊÎ6¿Î†/¦b±€?Ó؄¥ê—?Š'`Àí<~¼@@
r¦,V¿þkž­Wp@jév*8¿ú©¡ÈW+?òŒÎåÚ¿âiÛ3…µÄ?ËŠ&fx?æÙ¹tQßT´dGaia EDR3 441796519505164800 !"˜ú|ž@Ÿ€@IÑÁcé'=«^³@Ifí>z=¹9[@ú'ðŸ¡[>
ôˆB!ôºB—"@6— Ohà=öþWÀ9F_"êÃ>
6`>Ï_G=ÅøÞ½i°'>éÚ½œ7>'¨Ã>"Èd<‰¤>‡
v>÷+/°®?¶™D'i#?â@Ų_FÀ?•1y<±o=¤;½É¹!=j`>ƒ-®º{Þ~1>d&9<,ÄÉB¨ñ«?†3Ò>z)>×@§>¼?9ÔC#.ÊÂLŸG=eœ¡B'ÆFì@—'D;°-?ÖvŽDaËAíz4@do¯{@ÍzAÇÕTAžŸ/.@ ä•¸pðAA)Cv«±AƒHî?ÅÒ@Z²@¨?ªHÀÀÀÀÀÀ@bVÿç¥<ÄÀÌ]Á¦@OHœ§øž@>G0dU¡"øøøÀ-ýbnõ~fÀ8ra.rÀ|Ss;Àbï	ÏÐüî@XÛGÜÀӔÀ1BT°M0¿ð»¾J}ç°?ÃXkh%š€¿ÒT<é\`ÀÅ]uNé@4á±p@õƊ(~ø@3DA{Ջ¿ÿb¤Þç>¤?âų[2(οít-E'Þ¿¹²´ÿǤ@áѧ%ŒT´dGaia EDR3 441370600488018048  9c €"‹å@Ÿ€@I¥PXø¾=*åW@H2rpÑÎ=®¤@MFŒÔb=g€ßBÎ#òB
l@74%AÁjÞ={šÕÀ:Šú/àü=Yi>ŒùÞ>YñÆ>{ÞC>8€ƒ½8>>ÉՑ> ¬}>:s›>´O	?ÜØÑC[n=†ÊÕ>¨ßåF?Ÿž"ÀÀÀÀÀÀÀ=ý^%<;5BBF?‰±‹>^§›>ž(T>«?ûÂWÁØÁÓhfÂ&¹ÁB€4FE@ºO(Õ2º"AO'BDÔ2A€î–"@'™VIA/H5BÀáÐAŽ;#@ÁˆLt>óÿBƒ²"CRGAmׄ?¾­K@:z€?ÔÇÀ? -@ÀÀÀÀÀ@bp!¿Ú|Àéc)"ž@Nà󟴦@<®(ž˜2øøøÀ,Aqž°»ˆÀ7Ü 
qöTÀj)3j\Àaöy¢~æ@Vâ,ƒq¬À4ïñCŸ-D¿Æá¾B¾†?× Ë] ÔÀ¿àšù+ôè@™P"A°À»gbÊ ¿ðóڝPÀí­=>¼L¿üênWÊ9?õX™Ë¾lr¿ã÷Ãí#ö¿Ów˜g5Ñ?ç\õÊ4RT´dGaia EDR3 441371528202158592  v<k@Ÿ€@I™"PÙ<¬à²@H4­•hÀÙ<'ô†@—®âó¿Ò<ÙäcCTY®B§ @6;º–ØwÑ<óh½À9ðjì9\<Éýܼô	>˜Î>ãp¾D¾/Xʾ&}¼>âÐR=¾Sr½j¾ ¼Œi¦@·D¤x¨>$ÅAæ¯_FÀ?Ëë^;•µÔ¾•l=-<_ò¾>
q½¹¿‰=.­:&&;³óÜA®?¾ÀÀÀÀÀÀÀÀF@AAž«a­¦D&î&EX+•Au#A4OQ-½sCõ˜áE)\^A s"A5«yˆÙžoCëNÚE<š^Aßw?˜{S?)8>y€>Ò´`¿Ê]?ÌoE»€@`@bn ‰¼°À«ÿ:
@N×÷ùkö@<·1æ¹ÇÀ+ÿ™×½À8"´r=~ÀPl¸7S.À,"Tdcy[À7ÈÉÕUóÀžœ«­ÜÀbƒVž`9@W¤4K=$ÌÀ5¨z̤'¬¿¾4ß^Ûõ€?ܖX¤¡¨@¿ê>"ÙF8¿õ;ÝÙ¯?îFK±€¿ü{ªjòYпûÕ`A8?âê7él¿ã™¬Jà¨?èebﻲô¿ìŽåÅÒ?à—Ÿ}+¥T´dGaia EDR3 441372971309927936  ac
£Ìg@Ÿ€@I±
~øDH<1Õ@H@`–×0<!»s@3V‰5b<|	»C»¹^Bª@7‹è3&–<€€NÀ8Á¬ß\<gß>h<Ž>ï´=*sº<ªÑ
¾Š½ù—>s	 >ª«Œ=—¯è>"D87>°ÛC›6¡F?µ‡ÛÀÀÀÀÀÀÀ$<Ãmá+<þã&C¼Õ?¦¾>bé>"d>gW?½Ð˜*Á뷒Â9[ºBúŠFr@÷ZÚ5˺Bܧ»DXÄjASij(@áâ9ï¼6ìC«]CfÔ»A^Ý})@ôǮ銬gC€&÷C¦
ìAFÄ?¢å'?ÀÊð?1Œ ?P	@ÀƒÄ@âóEz@@@boÌñõ'YÀ†µ
'zˆ@Níõ'[+@<ÄwüPwˆÀ$Ë|È	™À9ÖâƒvåPÀøé¾×-À,3<V–Ö	À7zàŸ´]À€c–ЊÀbàßÄì@WwZ¨,À4¾ÕòPd¿ÃTl<E&@?èSƒ"`?éúMgpgX?üÿ16]¿ôÑÒƜ@¿ë¹‹UJ ?î(‰šUZ)?û¨Ë:Ò}¿ù"YÔ>?úÅè4C :?ãY€QŞ>?á. †0ÿT´dGaia EDR3 441377197558966144  9u§€^ Y@Ÿ€@I©c/0£="À¬@HM+»ö='5¿@žÁqÒÉ=׉£BVçúBH¯@6ûËJ€ñ=ÞÎ`À8x>7¿øk=Ëòè>˜Q=ÜWá=Þ"+>YÖ¾%k=èz¢>èmæ>§Öõ<Ä"û>e7–WW?4¹DL›>ɒ5@rYY_FÀ?–=,<•ñò½
}\¼dƒ=¿½ÛÂ3½=ç"'>(fÈ--<šy'C¿U?ƒ^Œ>/šý>ŒÉ'>V
?xwÂƛ#ÁôÜMÂ("nB-F‰@¡7j'ú(@KŽaD-7zAŠ¢Ç%@q3b4–:ÕA£hAñájA™ê>(@¨ØXéÒþèA€ð¿CEO¬AÞI?ȳÊ@OØÌ?ôwp?«:(ÀÀÀÀÀ@blçtBÀIÕ*C˜œ@Nëi	Ø>@<ßå($!+øøøÀ,LµtÃD{À7ƒÉ׈?ÚÀù´rÃï)Àb~)ĩ́@W¦}`½µ8À5%µþ¿É²³Ç`ÂÀ?æë,9 ?âè¬îr`¿ò¥pA£í€?ï:ÑùM€¿ò/òuŽð?è4–sà¿À·(›%?ÿqìmÖ¿åg€ÿéïT?ìÀmªsØ?ç9•šy:µT´dGaia EDR3 441378159630386816  b†€DÎd@Ÿ€@IŸ›E¥L<_·þ@HOIôã¾<`K@¹­–;:<£mwCŽd;Bf@7߈øeî<£ÎÀ8@%ìXõn<–ÁL>'Wç=ªÇo>
þø>1W‰¾(PÀ=¯f->ÜÏ>´5:ïî'>qOLK½ç‡ÜC˜ß¯F?­?ÀÀÀÀÀÀÀ&<ù»,	<jÑBâ«
?~›(>O»à>ƒ;~>}ñ?#—¶/'Áú.­Â3\™B¸zF@æ"a	6¼B,¾"Dƒ…A`ÁÈ)@Êåûý§±¾BR)'CƒwAoÛY)@æ'MÍ€tBá[)CÍ6AQ_¬?©‰ê?óÝh?q™?v!ÀÀÀÀÀÀ@bkKšFBÀW!—Åîþ@NåKtP‹@<çz8,"øøøÀ,Ü/ÇPÀ7ÈöÉEÿ0ÀºP£ˆ ÀbdçÙd?@W'Ö`DlkÀ4ò¬eJ8¿ÞÄÑ- ¼?܋¨žÀ?òqå³ÝUT¿Øê{rè?äçPÏTç¿ñÃñŽÒ?è¶Ñ^.¿ø~¯§TZ}?钀	°Î¿×ïéhüj?õ\/=ûû?ܧ¦!&T´dGaia EDR3 441805869653399808 !œ_™W@Ÿ€@IÑÿÖsH<9B@I¨<–-)<SJw@S2Ýh¦1<‹fÚC£ýýBõÒ@6.;ÜVψ<k"À9ˆÊK†<¢ý5>Âwú¼=d¼­Ï>¸ Ê½íœÉ>¿Ój>í}_½†²=ì'ô>Þ¼Zºº³@üéD´Þ=àקA¢[NT?¼'ËÀÀÀÀÀÀÀ2<þà|;<œ'A»G(?£å,ÀÀÀÀÀÀÀÀFõAƒô[·ƒD>©‰CÜ]éA=ð8AW\¸èt!DŸçCBAFX8Ad+ïÆéOD¿0"C/"ÚA2Î?Ÿ|j?œO¸?P?2  > M?Ú«BE«à@@bU+­ôÀjüüÚÈ@OM,߶@>`€¨&
À-¯q	T:À73ò"…Ào~a<ÖÀ-*³2¶ÚÀ7_ÎJ ÀQ"+ÒûÀb¡6"ÀÌ@X'X¨0À0¸D¤\-Ò¿äCØÏV ?ëj¦»4`¿ÏY#iô ÀÔɀ@¨‰ %™0@	CÜÉyèÀ'{¢%¶?æ‰÷W$™8¿ó5Å°½À?óßòU†¿ÓáqîšÙ@׍,Yh"T´dGaia EDR3 441380805330173824  a€+͉@Ÿ€@IÀ¸¤>±¬@HS‡Mõ¸R=ë€c@¿ÇµV)¼>4؄AöL³B^@6®‰á|y>:]sÀ7¨ºÎDü>(Í>Ⱥ™Í<Tr=c½Lö<suÒ>'m¸>ššC>'L>dGBÎGEñÙZ?¦
¶CV)SF?¢çÄÀÀÀÀÀÀÀ >†Àž+=‹*FCϓ%@¨½">L">]ìb>8m!?á"ÂÖä­ÁªA£ÂA*B3FQ@Æõ$	eQA±DλAx0À&@¢2-&öA]âiC'óA‡]X#@Íöz$«TA³]HD+!Adˆ@?ÀlÎ@(ÉÀ?´O€?DÀÀÀÀÀ@boE_~û–ÀÙG8ü@Nþ£0@<ãUrÈü'øøøÀ,Ø5¶sݘÀ7í߬€·ºÀòÚb­PÀc@U%lP@XŒæA›Š‡À5Ä.˜¿ÞIbÅ?ÓPâÙð{@?ë}n¼kPÀîÈ(¹M@@Mè/\~ ¿ùå)ã‹ø?äí÷ú-À*æ
,â@%"WwâÝÀ"ŽšÍ£¶@[Kب?Æ®ò¤vŽóT´dGaia EDR3 441382557676778624  `´€HÞ¤@Ÿ€@IǗ
dÜg<½l@HZñ×[ûZ<¹ÀÞ@6"œæ9=¼ªC-±ñB
=8@7Æ%^»vú=	"À9Wfª¡=mß>$
>iCö>Lü‰x†¼3¡Ý½#À1>Áöå>§m¾=z+Í>!Á¾$ôNC…ÞY&°—RF?¥d¼ÀÀÀÀÀÀÀ =IÞ®*
<¨—¡CžŸ?}è`>GÓ>A3>IŠ™?Á©Â΢4ÁóŒÂf÷¾B	_²FX@ψg²Yš»A²vDÙ&yAr­3$@«Š•æ-ÅA\9C€AƒÃ²$@ÒÕ»Ï" Aå·$D'ë–A`ŽI?´Üe@äl?¦Ñˆ?÷PÀÀÀÀÀ@bo+êø‹ÝÀ"Îaëp@Op$E€@<îÿM¼¹øøøÀ,¯ãÆD"µÀ7ÐxGÕ´FÀh"ßØ$™Àb/౟Ùk@W2(ÇxbÀ4ÿ̹8†¿Ù?$Ì( ?Úª¼±X@?çu9…eÆà?ôCV€¿êï{–°€¿ÌŸÓaí»€?Þáy³S@"‰…ÂÏÄÀVÑl"Û?ü•$?ÛìsøŒÚ¶?­{W
×@«T´dGaia EDR3 441383176152457984  ©f£Ycœq@Ÿ€@IÕÂ1Õu<;Ã@Hcmx«<Dj@ì^¸-ô<‹zC¨Å©BÀ¬@7xðÒ3•<"²bÀ8ÛjÀ"Åx<¬ð˜><Œ¶¼6$H=¥õ‹=¦P½ß¢Q=ªÞ>ñi<>Háö¼qý€>oY¿²ª1D¿=•Z'@À"F?̃‰ÀÀÀÀÀÀÀ!<ÿñÜ*	<xE¨C
l]?pªðÀÀÀÀÀÀÀÀFQADLÜf¥Cò¾qE©aA-j&A7:îÁF€Dg«E#˜¯Aˆ(A8™-k┠Có"cENßÍA«À?˜[§?'€>|€>Ð5@¼ÑbŠ@B¼]E»€@`@boëÅGœ<À1³Oóœ@OûdÍ<›@<ùÿ+ÏoÀ,tNc…µ0À7¬¿áî"ÚÀH9QZ-†À,E_I'æÀ7©A¬¶K€ÀK5tQÒÀbF€Êu™6@WI£(ƒtßÀ3æup
f¿Ó+W4x.À?â<1fEÄà?è\¤áž?â^°ìp¿Þd–"M¾¿–Õ(T&Ì?ÂÜ;âÞ3¹@àîÝþ÷ÀÏóóþn@Lûô`õ?б:ؐ[ê?©Owo?¡ŠT´dGaia EDR3 442979289077843456 %ÇQW[¿Š@Ÿ€@HÞÊÛ²r§<´Q@Iöž–u¤ê<À""@%…©*é)=ÄÁC!Bõò@7&%
Åðõ<ì9&À7Ú»X>ƒÚ=
Ò>¶~s<Ś"¾8t=^Žø½Y1=)*x>ÛÖ=½d
>k>¹…¹Œ‹?àÇÈCáÛ =§sZ?š‹<F?£;ŒÀÀÀÀÀÀÀ.=Q¡4<Ì??C,0×?ˆB=oÃ>½==÷ۄ>ý
Ã%ÁDÂL4¶ÁR{|AýýF´@È?Gcó3#AAÞED€vAw=™2@¢àÆH…8.ApòkC ušA‡†/@Íôa-Šd¥BvCî}§Ad‰x?·@&6P?¶Ë˜?•¡ÀÀÀÀÀ@bCðµ}À\ã;jÜ@Ní8==y@@,¡¤ç7øøøÀ/EoCPÀ6ç@Y'šÀhê"KäÀb_rß
TÊ@Yýʁv¤À,éo‹Œš(¿ù¡þL?õ>-åe°Ð?Í»ï¬ò2 ¿ÊOë<@$®Å 8@°!€¼?ìÀ3Ž­'›åοü=<\£ze¿Å/´]¦Ó˜?ÓóÄU±"?×ègöm­@,äD&F´dGaia EDR3 441813566235162240 !£e6€b.o5@Ÿ€@Jdu.É<—ºÓ@I"ÄÇßÛ%<˜(@ø«id»<æ}CLƒøB	»Ñ@6‹m1sR<¿ísÀ:âý)H<ÏÒ>œÅ=ëY¾»Ú>eU´Ýlp>I­ò>/œ=Ü #>?qO>¥Æ4‡ƒ?	£¸CÇi'0&F?¥ÁžÀÀÀÀÀÀÀ.=!"ë6<SϪC¬›?'b®=ïÞ¿>œ&Þ='E?!ºÙC"dÂ9õÀÇrµB&½F³@Ñt/]XCA_T…D 'Apé4@¯'
ÝÖ2ŸA"ΰCp2äA'±¼3@Ԝuà?`B+îCõ"?A^ý?³¶W@—ä?£Ó ?\(ÀÀÀÀÀ@b^džŸU
ÀqPÈ:@O"#	
®å@>OÕq0ÓøøøÀ,ïÊ\ßMüÀ7g¨ìôæ`ÀºËsLqÀb+ù®±/ˆ@W¥¨9ÂÀ/{Ébô¿àûs˜ÈÀ?êoI^rhà¿Ò®æïÀ?öršº«?îÐ#8»'€@x	Œ?ó
VÖgŠ¿¬ÙÉìÙè¿Þ93|wS?ét‰L@,¸¿Ò<Ïêë@%L'3T´dGaia EDR3 441386783924501760  ñ_=MÅæÙ@Ÿ€@IÈÅZ_¤<X\
@Hk©u©I<[õë@"T¾Ã<"1¾CŸÚcB	Ñ0@8–åÀ~<•¶À8"X;¶0<›—Ù>e<ï>/……>}ˆ´=ª†Í<þús;ð'O?íÐ>Q+a>ϸ=ŽÐ>>>@º»nD,ù=Îô~AFZÊF?ºmÀÀÀÀÀÀÀ$<äçu,<²%~C'G‹?žÖ¹ÀÀÀÀÀÀÀÀF|AœÈU¸û'CŠ^DñÒAIú'@ò³+yÿÕCâ ìC)\hARy'A¨
	4wBDÇ8Ck%'A=ú?Ÿò!?£óø?—ð?8PÀSŽ@kßEz@@@blú
õqªÀ!Š%çÂÙ@OB,Ù@= ÒÈ	7À'ju¡ÁÀ9{ύÛ6À¾§g$P	À,óàáã-À7¶ë±S?ÜÀ?ÁxyhÀbFB†ä¯@W"c#Y±À3«î:¯¿àÒóÂÐ?à†ðÒ§9`?ü\"`-Ó @f(gè=À¿ñi š;?Êi]Vù€?—ٖK‡›@Y>|&<ÀUÅ4¤ÊÓ@K)µMnÀ#GÒbs×?É=Ú×2ÔT´dGaia EDR3 441814146049270656 !£ c€&°Zœ@Ÿ€@J(•}e.d>5l@I(\òÿ»>p¬@uC,Βs>=¬rAò}¢Bj·@7ð9"îª>.æ¥À8c¹E³iq>.Sé>ŠÍÔ¼]"ž¾®0…>]Ú@¾2d‡><=ÔÕw>;ìÄ>ÒÎ>Š |	x¿ƒ]¼CåϞ?ø"@!ñÉ_FÀ?(Ž=
î=žR3¾9J>4Z›¼ˆ4u»Ã_.>‰uL3<ºà×C#¥|?v,ÒÀÀÀÀÀÀÀÀF—@‡ùX&A?šï¥DrÊA"Í$@Uåšq
@ïsšA3èYA¤5Y%@'á&ZBM:AôøBí×/AˆÏý?Ìõ³@[*à@B?¯Ñ ÀÀÀÀÀ@b_ ^açÀ*©W'ü@OŽ/ÿ`
@@>U™ø/ÙøøøÀ-e³!=ÉÀ7Ži¤©Àb¶eðÛÀb˜	}j@X,ßGQ=À/Múq7ø¿çò`׷Ő?å¤Èz ?W§dпÿ–'«r3@šñoO`@çµ£LÀÝð"•ƒ¿Ìe¼h¡qê¿â"Z:sž?áÉ\u•£?ð *Xæà*?꥛'H(ÈT´dGaia EDR3 441815146783142400 !¤‰er'vl@Ÿ€@Jkh:@</Ä+@I"%:æ@<7Öª@áp§½Ÿ<'`®CšûB[q@6›P\º<^êXÀ8PŸÜӁ<"G2>ÂI>ýɽò:¼>oìÀºÛԀ>BØ2>e¾<Ö§u>O{>ºÀ¶?ðR'D‡)v=ÊdÑAxNT?É»ÀÀÀÀÀÀÀ4<Ët=<Õ(nC$=&?ˆ&îÀÀÀÀÀÀÀÀFÛA>E¢µœ±C{ÞoEö%ôAÖ9A0½¤TpõCØµE""A#Îs9A3'°í™˜ƒCzÕEŸÏiA¤
?™‹ò?B¦`>–³ >î™ ÀÀÀÀÀ@b]üÜ@uÀ""ߪYm@O|zb°Iù@>Q¤"zøøøÀ-A•™zÀ7…òÏKFÀ³É¾ùmÀc]M¥|x@XÚÁ²0ÎÀ0dßÁýT¿åº¯7K‰€?æ¦$ƒ%Ì ?ÓÑdl^@€ÀÍ/ÞÚ@@À0Æã@åB1šýØÀ#_Ik"äB¿Ã~OGC-¿á©ªŒ<±!?ãÿ¿½m±?Ô±g'¹$?ãp?'ç¶TT´dGaia EDR3 441815593459726080 !¤ñe7úåK@Ÿ€@Jz´ŽÅ=jç›@I&½á+ü=]¹@qÒk¬E'=¯MBˆòâB
A@6úä®ÇæŒ=•P®À9ð)ÊÏ÷ð=œÆé>"ÈÈ>e¾$8<>iÚ­½ò;#>;{ê>N!=–vå>ø‰>¡ª"……?,gCä)î>`k?ÉtF?›K†ÀÀÀÀÀÀÀ-=õ*B5<w8C"Û/?'À¡=î¡ô>£ßd=‰Ô…?¢âC!v*Â)8kÀêâIB
xF¸@¤o2Z¨¨¹@Œ°D™=PA‰%Ã3@s:Õ
@ôB×$A™p.@­P$ïH¯A+ã—C­kçA}«?ÅC@SÄÔ?þÐ?©nØÀÀÀÀÀ@b\
u¤¬ŽÀ~bãºÒ@O{ÕõC'é@>[^ŒÔøøøÀ,³Ú{E½ðÀ7ÏâÎ}Àñ lÀaÊ+éÑû/@W7šO°À.xY³jÿ`¿Ù½ú³ÿ?ò5QŸÉ°?±öD3Â@@Ö_J'Nà¿è€¹v€@'M0ÿu|Àû˶À·h
"ùi?÷å\8C&¿´;šsÈr°?Ñ%{õ\@G"%ÝHT´dGaia EDR3 441390700935150336  "f{Lºi@Ÿ€@J	8ZrMI<@HW^ü<
<†¡@§wôÐj3<XACàÕBûþ@7[8™J†<`í$À:Åô3ä@<ed>D¶ã=Ë)Ç>]<=ÞI¾Ø=®÷A>²/†>"æ=:§£>aÅE;;:¿—ÛçCÇËU=;˜@&áîF?º+ÄÀÀÀÀÀÀÀ%<¯út+
<q¬ÃB…Û?s›ÓÀÀÀÀÀÀÀÀFkAZªæ¶Ô™CeÇCD,€£AJýÅ+@ð~»O¦—C®^	CA½RAT:g+@ÿ½õx´CCê:?CŠÅ4A?h?Ÿ'h?¦' ?Ê ?9[ ?–gÈ?à*½EŒ @@@bx¯¡É1Àè<K7F³@O4UVk6þ@<ÏÏow¨À-ÊRµ¯ïmÀ6Ö[ô££ÚÀԎ®ùâÀ+Ф¥
YgÀ7uÁ×ÚɅÀLÔ£>ÅÀaÄ[E4A)@VfØ eæ¬À32J¨V?¥F›h	?è¬,¶@?ПVיë@sÞH Àùãý¿?é±»i© ?ðê£ÜÉ{@D¿TSFÀµêÊ9*@µS®·Íd¿ÕÃh:n?ß³Cg¸,ST´dGaia EDR3 441394789743992064  &9fH˜«@Ÿ€@Iù𠎑Ã=&T‡@HdéžtV=½—@ÃXSðæ=ab;BÚþòB±—@7ËãZöÜ=lfÇÀ:"¤ò{~d=i!›>:ÜM>MÏX>ý=¯R-½^@k=#Ó.>• >˜ö>REÆ>l°¥**@h£CÌ_Q>Uʖ@S'¤F? ]™ÀÀÀÀÀÀÀ#=¶ƒ@*	<þC*"
?"|ÿ>Rý£>] ì>IïD?Äc½$¦ËÂR_)B	|ÞFb@¸Ä©~U@õ¡ÌDN|éAu(@%¨ûAòZA¬ÇBÛypAŽl?'@À#k¡sËA½Ñ_C®+AoH^?»«w@6@€?Ïs€?
€ÀÀÀÀÀ@btªíyÌÀ¼{¼Èi@O-›v˜S:@<ïryÉoføøøÀ+éSN¶¥¶À7mÉ΂PÀWAê'eÀajKó ä@V¢‰ÙÁªÀ2™@vÛ¤¿{EH‡"0?é«-,Å3 ?ÈîYÓIb@Ò^"<˜@ÀvSLÀ0?ôwú÷8°?⶙Ö@.!6õ…9´À)N(fm­¼@! n³7´|¿÷äï8Þÿ?Üútéu
T´dGaia EDR3 441396920047753984  ()eÛ'(ï@Ÿ€@JS52^Õ=2¤@Hb¿Ãl´<<òm˜@xà³;|3=+ŸC¯B
­í@6E<¸#À,=4Š£À:'5íaÔ7=,¹¥>X–«>$ ´=ûÙ>oÖ¾Y4:=×ØQ>™%¾=Ú÷î<áŽ>y&»PN?4IaC´õ =žbx?Þ^F?¡'ÀÀÀÀÀÀÀ'=Š—-;ƑPC,¯l?ƒf;>oÆ0>vn>j`?²ùÂĵÁÿûoÂEå³B:æF@½ž@W[òASDSœeAÎR)@"¦2ï^A>BÞndAŒIx(@ÃĤÄÓZA׶†CµNpAl[n?»^d@0Þ?Æ$ð?›— ÀÀÀÀÀ@bx·ÛžÄ†Ày	¥}Á@O@µ½õ"3@<á5šI¬
øøøÀ+cK!Å3pÀ7F¼Ç€À³#!¿/Àaè§!@œ@V"aPLêÂÀ2æäï÷0?ÐSð|À?îŒÎÿ4 ¿ââȉҌÐ@
÷QB€À
tÍËû`?ï;f¿Ç»à?íPËAË@µcÀ¯Àé_-ô@ãGûú]¿ñë?ø:²?À³ŽõåÂWT´dGaia EDR3 442705648117153792 $ÎqÃ:Ú@Ÿ€@IjÙí%¡<5@I¨ÀS»HÀ<–‰®@½¨ñ¨ þ<×WCO‡B¬@6ÁMå/	t<ׯëÀ7p')¸ñÚ<ö›.>¤–<Ž"ʽ¯Ùo>A²\½©Þ>J_Þ>g|Æ>ïh>F®?¬AÅDŸÁ!>9)¬AæÙ _FÀ?´Íî;—*Þ=RA*¾K">Y	>¡>=--=F¨K5;ö¸A:¸ß!?°%_>8 Ö>¥ˆ†=‰Fl?àC,}£ÂDC>AB\IB‰zF©@ôA¹¬‹þBñåbD+€¦AV=ž2@è<ÉzîqRD(HB"|[AY•2@ÿi?A°PLDcBÌÚóA?–®22@	‡µ?Ïö˜>UøÀ?µ7€¿©NAïØEŒ @@@b4/?ÌmÀî–*ÔR@O3wˆˆc@?•õ´[À,c9õçÔÀ7ý®vŸÖÀ-vŽi ÛÀ.Oê||À7?.nû¦À8£¨ÌuÀbëa0Q´@Yà£Ìh/tÀ.\¶@´1˜¿õS#š%Ø`?ï~¦/À ?å̋fàˆÀG/¡9À@#Äànf¸@ɔmÀ÷ŒÂ]˜Á¿Öønù=¿ðÉωnð/?éJmLYƒ?浅º¡#f@¬´»]y}F´dGaia EDR3 442705648121901696 $Îq]r€."Õî@Ÿ€@IjÔ¦h•˜<Šyƒ@I¨ÉÉâíû<˜©@ŸÁ4µi}<ÕïÅCOdAÿÅa@5PD_w:<æúÀ7Ôã"-»=
Œd>àïH=^
M¼§a>e¿¶<×Ä>~&»>› '>«ô.>®^É?*¸õji@YÃGDlN>ÑÃA~Ğ_FÀ?±Þ ;=×$½ÛßÒ><¼Û>>›^>S]ï+=gۗ5;îqCI?>9ä>ÙÞ=§­™?
0lC$À¦ÂFקA†iÁB‡¶F"@ðù";5qB‹¿DyøNAYO¹øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@b4-pÿÀîeVŒ?'@O3"J@?©ûÇ¿øøøÀ-'Y ªêÀ6³ŸcTÀ©Ù÷F[Àc>èø@ZxzͧÀ.†e3,y¿ëy{?®— ?øxBXW…0¿Õ0þh¦Ž`ÀŒ~ñÊ@@$ã…á?'@v61|'À±×í©µÜ?Ø%L=®hZ¿ò³ìž'´Ò?ûÝ©³'ˆŽ¿×/ô–f@´'#ªF´dGaia EDR3 441398565014885120  )¨S\\°·@Ÿ€@JUˆ8q^>Íã@Hp^[±k >T§J@Ë1…Vp>¥11A‡‰BÓ¦@6bö\­>®f%À9Ý%»ŽäH>‰ïœ>–&>Äo<>ÑSN>I8¾;ÉR<û4Œ>¨dš>¶=ýÆb>N‰¸0-?N?CÃÍE?"Eù@0_FÀ?Š´Ž=sK¯=nÜÓ>?=ßû…=r'=Wr?#?<)*=,ïBµ³=?"i>–É(>'`>¤z?)˜Âq"NÂ]OÂWÛtB
¼
Fg@y½v
]iÏ?yçCÓ¨ýA™4O@Oð˜–¤A|‹@ø½óA¦™ä#@ƒðn¿U3…@õ6B¦ˆ&AâÒ?Ú)@E¸?ÖYP?µÐÀÀÀÀÀ@bwu.RÀOe&KŒ@OF£Ïk@<ú¡´s¸~øøøÀ-bòI‹	À8ʓdÀ¼èé/½ÀcG̲©'@X[­×Æ°À4^$4b¿çÐz5¬™¿áíûSw ¿ã0öÅQÒ@ÀݦQ"p @t¨¦@'`¿ÇNÿ™©€¿Î`ˆ$ o×@@ïäråÚÀ=4Οóü@1k(Až²ŸÀ4'ãËð*?ðµ£ìT´dGaia EDR3 442265087555890176 #=ÁSl[¨¯@Ÿ€@J'fÂg<BëÞ@I¾§#Ýå[<<0˜@óXœw´ê<'
¦C èÞBÂP@6.|<ý˜À9i¡¡"Cj<Œ«W>FvL¼VUؾZ5‰=éžÐ=4©|=æÛ¶<ž(>øé>—£>?Z²llg?ö[aDn<=ØÜAr<T?ÈöõÀÀÀÀÀÀÀ*<ÖCV/<DÝdB
<?‰>ûÀÀÀÀÀÀÀÀFkA:¹íFt5D
9õEEýîA!BÚ)A-sHv1jDDÜÙ=A&û+A1D7kÍùC¿"E9ÊAÑ©?™7¢?Cu >˜Ä >î& ÀeR@¼c'E»€@@bWí¦¹aÀF24žèÍ@PtT/ÏË@?Q(û´šÌÀ'Aß2îA.À9dPÀ¿c´À-=p€½~þÀ7Éå`m¿À±èÖG Àb,|18m@WÛ£ã–À'ˆ;à<¿åx]±{Øà?òå•(€¾€?ÚN¦YeP?ö1YwR€?ü¹OtÙ@@ ¿ø-®ÙâÀ!8ž'´"ñ¿ô/ˆiúè}?Øj9´¤t?ßa^QΒ†?ߢN|ܛ©@'a	%ö›T´dGaia EDR3 442265224994822400 #=áS#[a@Ÿ€@J"Ò'ì¶Ç=©@IÁ…F:^=ˆi`@(Ñ@'¨á=ߝ¼B]CøBR»@7¥¡È&x~=ï~<À:–HÆS=ŝ<><ÒÉ=\-¾iÃp>М½Ó…>†=ů =Ü¢H=Ãn>U"Amm? ‹~CÞ¦ï>}¬"?Ž…F?ší—ÀÀÀÀÀÀÀ*>,Ò\/<oÅì@¾`?…èÁ=ю+>l¡=²›ú>û­wÃ2¦¦ÁõÁ*âiBמF†@™ÃýpÒ@
$#D:èA'Ü.@fȼyòŠ@ÂÓºAïA~p*@¢³è;ΘAYífC-Ø_A'~ÿ?Åù{@Wûˆ@´ ?ªÐÀÀÀÀÀ@bW-ŽRÀ
ð3ù¥@P?ò+h@?UXúÜZløøøÀ-&®\±NÀ6÷QE_"ÀJžUýëÀaCñÔÇ@V©ZOAÏÄÀ%°ˆˆê|¿ä;p¸Ê?ô=Š1¡0?àa]Ô>äP@!NÕeèàÀÕ­ì~[ @"aÃaÏ¢À
<aõ›ÀIÔ¥~­?ö(š°|(¿¬6èªåjÀ?åoZ½"Ð@B#h[϶F´dGaia EDR3 441825145466851200 !­¡c€TU%ú@Ÿ€@J-ç A =4hñ@IA	¿G
=5Äð@xŠ%ù9˜=ˆ-B°¨óB
Á@7e,zÛn=|ûÀ9œÁËÑcE='ç/>¯àÖ=}ݾ=D>
Fv½² 2=ÎêŠ=årm>4#¾>[pA>½—Œˆ@۞Cù]ß>1"£?ËGF?Y9ÀÀÀÀÀÀÀ.=ÑÔn3<Ï\àC	˜?ŠÏ<=¦å>µDV=sÕ_?`WÃ…/ÂB4ÁÁà}¦B›‹F¢@­»iڀ‡Ž@A)D©¯A…ãæ1@ëڄ›ÚÒA%öBXBµA"‹Y1@´iTY ¯qAµDrAw=å?Àìß@Gc4?êw0?¤O8ÀÀÀÀÀ@b\2!B;À{Jï"¶ü@O™hّ–÷@>ƒZO÷:HøøøÀ,òtÙ»35À7*	ñ£næÀq™"|ýÀaÇ«¸ì@W1çëç2À,ðS'§Çø¿àÈ£AWP?ñ"dP¬?âûÀ@9'
³1À¿ëéÃmµ€@¢Yt…äLÀ¶Ž§E¿ýD=Yé­?ðhQ i?²,=SË^h?ç
úøáDv@&>Ña,T´dGaia EDR3 441401730412217984  ,‰v†€gQ.´@Ÿ€@Jk±q²=®<y@Hs·×çï=šL@!Àoù {=Ý éBUÁ
B
"»@7X	|p§=þ^À:šÖ^Ãœ=Øñ>K@1>JîÌ>–•4="Ö½°$×=#>©'Á>8=ù=kHŸ>K"?NM¾gÃCõtj>÷…Ø@—(å_FÀ?'¡P<©¢»Õƒè;=$Š>
‹Š<"?ó;LE&>9æX,,<U8¼B4¯²?}{ì>dÆ0> I>€Ck?RÖÉÂlrÂWv·BµéF@›¼ì)Íh@)nD:ªêAŒƒ‹*@m©ü›Jº@éÝøBâ¯A›3³(@£îðk¥A
§C½ÔAØí?ɐ@JÖ0?ë€?ª©àÀÀÀÀÀ@bu~:¥}OÀÖ©cK,@OAÚ҃"Á@=÷ëâyÑøøøÀ,Íy™ÑÆÀ8.šAÃóÀVW4p`½Àb'ÄCÝAL@VúÔn¨ÈÀ2çr1Ö¿Û´Z~'
À?©ìI
2¿Ïñ¤}pi?øP$¢-¿ûLÓÿ>¤@?ï)¾œÈ‡ ?ØÈ«†QâÌ@•úæZdÀܹp䥫@WÀãÙ¿êÝH+)L?îjÙ¬'©jT´dGaia EDR3 441401936569499136  ,¹dþ9²?/@Ÿ€@JÒÏ<Kï<DHä@Hxl4¶<2ˆ3@ŽGÓ±<ƒÎ_C³'2B
¿‹@7t¯"`[<–¸ŸÀ9ß»·¨7<‡A>‡Ïx>Jù>]\ù=$/¨½·Èä<­‰›>5>WaM;M">h 44/À.D	m=§ËõA
>kT?Í**ÀÀÀÀÀÀÀ#<ãu=*<ÁDAqŽt?h?cÀÀÀÀÀÀÀÀFVACÈFc\BØCäë6E°û
ArF(A74RðÆ4dC÷f"E@ÂA"z'A7ÌÕ0¨óCâ…EW.KA>t?˜Î?@`>l
>Æz@?•ïç?š0XEÒð@@bu{¡ØÀ÷¦VCç=@OD^®%.@=|ùÀ¹ÚÀ.y_.œXÀ7.« 2VÀÓáBª¢À,¬HïpÀ7́O#s¨ÀQv"¥îÀb+,z¾Ø@W\Bx¥À2Ðèd[Œ¿Óx4NeÀ?Ûhz1AÀ?à*›æþ8?öì[Õãg¿ùjßGeÀ?ðý|¤¨0¿ï9\În¼ÀÅs¤ÖÞÂ?þ©¦ŒkB¿î{wfivÄ?é3-['Lá?ê\ È<ƍT´dGaia EDR3 441402795562969728  -e*€<¾âE@Ÿ€@J''ZŽd=1ؒ@HwÿüâÔÖ=QŸ@&î¡H¥=eËÎBÖßÀB²(@7DDøyÂ=ƒÎ}À:aO¥ÑÓ¯=d'»>oš²>"'Ô>g1»=. ½½ýù¼¥>~ f>X:ü=ÆWW>ŽJ³87¿
úÿCŸ
'F?ÖŸÀÀÀÀÀÀÀ$=Å+ô*;´àKA'ÍÞ?zl>UÔX>]‡>né?³©ž6Â7òÂ\ôBpFe@³cÛ…1@°ãGD`{íAƒ•D&@…H¨¡=H×A:©øBi"qA'Z'@ºÚ{–}PA}^ùCÖ£Ar«å?ÀÝÅ@E«<?ça`?£õÀÀÀÀÀ@bsÁÏæÑÚÀ6ÔÁ Ö@O=Aþ«îÉ@=:eƽ¬øøøÀ+},ðqDúÀ7ˆ.ëÀÙO9»~ÀahÜû@V¥³½'À2 9éšè?Ê/mM€?òå{˜éP?¿^µàÈ}À@	Á'R À6 ®‹á°?üîÀ¼"p?ÒÝd˜@¸à@>wƒ,êJÀ9^ÐC@×Ï@1f… ñÈÀ	¦shqÊ?ê>üEWwT´dGaia EDR3 442269794840563584 #B	[O€="L@Ÿ€@J5{åÊZ<¬Öp@I~³Ö6ß<®ð@ÂÈ÷ó¾=yC1FñB‰¼@6@
ï©	@<ôâ,À9Ž:¦×;'=Û£>hÂ=úyо4•
>&¶e¾Kö>:¥ˆ>Wyy»lºè>ì>³-¥ge?a\,C¿wF?¥
gÀÀÀÀÀÀÀ*=OO¼0<£ëC2p·?"%Í>!'9>s}=vË
?¤Ã+eFÂ:®Á'úB®PF†@Ì‹ðTºA0šD¢Ý_At¯ª+@¨[-L4AM÷ÙCowäA"î,@ÐÏÙwþ[Aðß¾DðéAb‡—?´ª@QÔ?©c?'@˜ÀÀÀÀÀ@bT†µ…ÝêÀ̲÷D©@O³»Þã7@>ö—‡ØAøøøÀ--{v$À7$õ51©àÀÒœôŠÀbK¥Ñ°0@XݔUžÀ+E<.V[´¿äyM]Ë@?ñbà+lüp¿¾ÐcÉÅ@?Û¼|©ªì@¿ãÝÒ` @øˆ;(¼ÔÀ¤5*õ¿ï
/0G'?Å~Õ,?®ø?áÁ€;4÷¿§e'	ä@É&®'T´dGaia EDR3 441404612329337856  /(ôMÙ6@Ÿ€@J Yqe=Í´3@H'ˆŸ[I=±¨@yÅË51>
R"B&¹iBñ@6^ÒFû¹>EÀ8ž{êT=þ£
>‡R =®/^;â`(=¾ "¼›€b=‰øë>äÍ>'=ˆ>–œ>Œ¾..?ÃáC«c˜>uîe?$s`F?›ÕÀÀÀÀÀÀÀ#>\}Ô)
<Ų¼@É?'ëV=â01>•zÀ=eE>þìªÃ½_Áå`Â1ðmB.·FW@"98Ú?Âõ›DH¢óAÁ>'@`½þ¯¡A)z—AAm‰A y%@›ù`ö#AH´C·ÔA"ìÅ?Èß»@] @qØ?­GÀÀÀÀÀ@btó'=À®+·;@OIÖ£ü@=ÒË2™øøøÀ+q;)ÉàÀ6桲Ã!ÖÀå{Ú¯ÌåÀb?ûben@W"nJØ¢–À2¯3?—2´?Í+Þ÷)¤?õHRU}?ãŠq®¨"€?éÀèÄ 8¿ñf\óHÀ?óÎe⥰¿¦…¡þþ
À?1<… C9@:kþÊ
`À.ŒXvœ¼@´¨oÃ-?òƒÖ¦×1T´dGaia EDR3 441405784860290176  09fl€;LÀ²@Ÿ€@IáÁQâÒ<X¼I@Hdº"¨v<Uº¨@4Ä jZª<¢#ÖC'Bz«@6ßï÷Ph<­ç²À8úh'Ñ58<Ċ>A0=Øëã=|½6¸‹<dO£½ïŽ>ƒ/>>•ç¡>žj>´‡u?­ö²D"=ÊUAHÄF?˯ÀÀÀÀÀÀÀ=à(<Ÿ¿AòR7?‡ŸÉÀÀÀÀÀÀÀÀF7A@nmñÜç]CªEÅÚA«¨&A2ªú%C¶÷aEPê2A!êÄ%A4•ÎÈCšëaEˆÓAÃÓ?˜àJ?2o>‡ã€>Üú ÀÀÀÀÀ@bqaâAHÀeþ@OÍ«•@<ø	å=QøøøÀ+±Ÿ¥J95À73
`˜ÕÀFYýwÀb;3­†@VúCðØZÀ3‡eB©œ?º%€-Ä€?ñߨ~
 ?à†M´>Gð@(ìD6¿ûz­:À?ÖVȬ¬ÜÀ?ÄpîØÄ
@1°I©XÀ,b~0W¨@$jsZG"¿ö¤úF²®?ÂüqÌÙT´dGaia EDR3 441405784860291328  09fqã¯W@Ÿ€@IámK8•$<ïÝõ@HdVzvm<ä‹õ@Hžs8=/Ï/CžyB	v@7U3Ϊj=<¹ZÀ9"¿ÉžHÎ=;á>Ñ=!¼L"•=·<mÇ'<ž>¢}ï>•$Ã>Z³®>¸ù		?õ¢C	=èÌ?Ù<+F?£¥óÀÀÀÀÀÀÀ=ŽJ…)	;ýEB€«Ü?ŠºÁ>A>1(ç>'t?ðÐÃ'ÉÁÏÁHÂR"ðBT*F:@ƗPuG;A	¦ùD¨IAxx8@¡üòҌífBdñýB è÷A‡væ@ÌVÈc¦ªBh+yCyûaAe€
?º"@%·?³¬ ?—ÁpÀÀÀÀÀ@bqd{UÍÀ	Þ´üu@Oµ
½\@<÷házáiøøøÀ+é0ք~À7X/àÞ5Àa!"uÀb²{z½Ì@VæIÝUÀ3yCì'¯¿z1†òÐp?ì^jáHƒ?η]ìM@*ñö€À7¼2í±€?ÙßskƒÀ?Ðs@ØcVê@)?!&ò­À%-¥¶™©Ã@xÆ*''¿ó-r{?¾Ðhûç]T´dGaia EDR3 441405922299247488  0Yf{€UÚgÆ@Ÿ€@Iڞ¿á=kÆ@He‡,ù="ñ@S8‡>¨=œŸB˜€.B
y@6@•­¨=ÀÝÀ:dü§4ñL=ߟW>h>+ŒË>»5>LÎZ»£3>Oï?#v">š"=øà»>'éçâÀ%ÝC¨Ö>›:@¦¡_FÀ?›³P<wkô½•¿¾,öµ="—½é*Ͼ:.>,$$;£ÚºCÓ¨?`¨ý>Pu[>235>eZ·?–ÂÒ[Áý› ÂG‹bB¥DF#@µÄ'O™A£¹Cˆ°€A'" @¢Aˆ%YeœCo]ÁA2fA‡V@ÂržÎpªOC›
¡Aó®ÑAlõ3@S¡@Ûd?<À?Á˜hÀÀÀÀÀ@bpJx:Àh*·/@O+ë°ï@<ü9dÎkøøøÀ+"qÀ¤¹ÄÀ7A¶è¡À$Ý_¦iÀaöÃy6åà@VákqqdÀ3y­³z?Ğ9@Aë?ïCÐ<Ò À¿æpšsæG @†Ú»çñ€ÀӉ¦˜' ?ÙÄÂõje@?´?IC@Fß^&ÀCô"@9c©AßB×À•ƒòGç[?¾]]3®ÄT´dGaia EDR3 441405922299247616  0Yf|3—™·@Ÿ€@IÚ¿ô²™=Ž@HecÉ;áe=x2@S‰Ž^¸=<>¾BòåËB2Æ@6¡úӄ¢v=CÐMÀ;jž~|Ò=J0Ì= eÐ>¢	<¢üS<^*½Ú¼H•>ŠŽ>µ?>B—¹=æߗA½±¬EA–Ð>«ú.BíÃT?ÈÇ4ÀÀÀÀÀÀÀ="î)
<G'BÕP.@hÀÀÀÀÀÀÀÀF@A7ßY'M•Di¼DÑ,A#9	&A*4FËDXøD®(«D•A(X&A.ïzDøŸDgD]föA»?™.À?ESÐ>šéà>ï½ÀÀÀÀÀÀ@bpSíÉE¤Àò ø@O8%<Ä@<ûé$ÈøøøÀ-"Õz.ÄÀ8ö'Ùóú
À ÎÖú•7ÉÀbċìBÒ@Wç@êàÆÀ4Y!5*çÆ¿éãRýFÕ@¿çmÔAp`¿ù'–HtÀ
ëBæK?ÿÎ3ÑGŠ@¿ÞCÍb­À¿©F²ˆÿ1@S]/¦jþÀPnˆ[X8@DMQmá`ÚÀ$»‰ÛkOŠ?¿vbÚ Ù²T´dGaia EDR3 441406472055248000  0ÙiT€Iƒ!Ö@Ÿ€@IáO²>£>+;@HkW'"à¦>…+@ۊkçÓÚ>Ii¯AÞ@jB	ô¯@7ÐÕÿ	ûš>G'ÔÀ8ò%Lèe>tr=´ÓŒ>?u'>~;ƒõ¾Št¥=»+ö>Éwþ=)ºG¾('">¾ÒŠB8'E&c?£ÃB…<kF?›©«ÀÀÀÀÀÀÀ >¹MÁ)
=ÇÓ°BEë»@:"¨>Œ'Ç>SN>w)?ÍÕÂÇ×nÂBÂLvB³äFC@°¢ÓÆo<2Aš» C\1QA"éÃ(@¦»ö±xA`1üB!>!A"«y%@º8Pø5VA~D]CÓ0ƒArä5?Ú·r@QÊô?ì`?·zˆÀÀÀÀÀ@bpb§žÅÀÛŋ ?@Oà¿{Œ@=åò"{òøøøÀ.<Y溮À9U/-˜rÀîÿ9Y{Àc,<™µzN@XjâӒžÀ4š+‹Yã¿ò³zOÉð¿êf>è£Ù`?ãE€Š\ÐÀk¶±Þ•@-¥Ý¿ç-l¬Ö`¿Àl3ÄÕ#@NlܯÅÀIÉûƒš/n@?F9v,À¬¾±¯p?Æ+T·BG™T´dGaia EDR3 441833975919663232 !µ©c؀3*@Ÿ€@Iú/ñïA<üòÅ@ICøÊÎw…<ù¿ä@«,ŒÑ=; ÉBüÀB›®@6i:ò4ãõ=4S•À9–…àdð=8³±>~–3<¤•@¾0…{>Yí`¾-4>jð>1o0;&™'<RLT>±^(ŠŠ¾<gCËIúF?Ÿo@ÀÀÀÀÀÀÀ-="^v5<˜ÜC¦?~á>z>‹z=ûÆ¢?0¦C=Â0ç$ÁA¾ÒBmeFµ@ºÏÕqAÃ%D7²A€Ýí3@´FI³ìA+(XBÇàAŽ Ó2@Á‹Š|±QþBhC|RqAmÔN?½œÒ@9µ`?Ô.`?Ÿ<`ÀÀÀÀÀ@bU½	ÚdÀú?{£©ã@Ov^Vü¼Ž@>›Oæ ­ùøøøÀ,‡PqllÀ6¼ÙÿԎÀ'"¡ðÀb0é;	x@W¹ÿK+ŽñÀ..%"Š\¿Ô,¹mõ_€?÷䡾ŠQ?Ȕíҙkà@+~ºß€?ô}ã!s@&¶SÌ_"À	êÇæd
¿úJú=H?ð£ôÔù$	?ãA¯…æp?Õ]4ÿ¿¹À@ã™ØuÖìT´dGaia EDR3 441409530071698944  3¡eNA-QŒ@Ÿ€@IòyD\B<ìd«@H{Ÿln@<Ûuˆ@¹`i±«= t©Cg8B«Y@7Ã
mác=4fJÀ9•Á4[Æ0=-ÌÚ>)´U> Í>=¼<Á—½Û)'¹­;z>Wã"=Ã	¤=îÏ'>`Ì33@\¶CÑ.ª>ö@^E¨F?Ÿ&üÀÀÀÀÀÀÀ$=ˆA,<V:ÃB£NW?'+m>joe>HRT>kqØ?!éÂ̻³ÂLÑB~FW@Çsw¥r™A!eéD"ÉYAwÒ(@œ¶£j3¢ÜA='VCqTA‰lL)@Ï]F
fòéB HCá/Ac¼ó?¾È_@<n"?Ø40? ¨øÀÀÀÀÀ@bpCrÀ@qÑ@O/Vß±2Ù@=ÑaÒQøøøÀ,†L¥bzÀ7RÄENÀ0|à"êÀa«•gCøÁ@V€<ð÷HÀ2‰Õ;zMÓЅ?í®tnK ?æ<̝"ÄX@©/œQœ ÀùYÑYj ?õn°{ž"¿ÔÉ®x'ª˜À4kdĵ"@1uÍ°­3À#ûÀÿKY@…KT¯µÑ?á}ÿe~T´dGaia EDR3 441409701870651904  3ÉiJ8å÷@Ÿ€@IíR.þf-=Gå¥@H|#IG±Ã=EmÐ@…Pô¤	@=†V…B³IáB
ÜJ@7"r'ê^…=£3CÀ:‹Ý`œ](=£êi>'r—=š5>šÌ`>õ¾,iŠ>C&{>ë!¾{¥½êm>¿'Æ/.=L±ïC¢Ì=Ø~å?ùF?tmÀÀÀÀÀÀÀ#>Ò-
<0€¢BŸ¸"?€k>U0>f7´>Qy5?[\¸JÂd4ÂM}B'ÉFx@¯~?kz‰@{UD`ÀáA…d&@¥ï-ìA:ý]B;?A"òƒ'@µ¨§žó€A€ü C«òˆAv6?Áo¬@F»¬?èè?¤XÀÀÀÀÀ@bo¥ìÚ^ÀH"—XÖ@O+ôZ!ß@= °i®€øøøÀ,Á̛†À7ʒJFüÀÒip'GÑÀaÑFð§èÝ@V¶+dÒ²ôÀ2¹‹ æD¿Ó:ÌdÛBÀ?Ü$;hªÀ¿¾çØZ—@òþoә À;‹:aõ ?òz)­Gl°?ñ(ñCÿE@ÕKë
|#ÀŸ |äG'@€ˆ =°¿â°sȅ{ú?á­Þ['(€T´dGaia EDR3 441835346009033984 !¶è]B¥Í@Ÿ€@J¥µÓY*< š@ILþ¼fݱ< N‹@š ­~âÊ<bÔJCÌäBBˆ@6º5+›<RìëÀ9_ý‹ÞÓ|<vÚK>'£Á=;s½âÌ>z–½É'Š>};à>š–ª=.=±Þ|>ºl ŸŸ™?ÃWDJùD=–ËŸA
~­F?¼ëÀÀÀÀÀÀÀ0<¾¤9<¨R]?Fï§?"û×ÀÀÀÀÀÀÀÀFÛA"ãÙ³dÃCzÌD˜$ÐA?©Q6AÀE'i<C·fýC»6AGë"5A
Bc†BCý6ŸC즒A4Ǹ?ž€Þ?™`?#0?.AӟÅANÄc
E«à@@bVÎ[eÀŒ•;ÐÏR@O…µ¶ØLÞ@>¦Mf
XÀBdÈ+Ä}qÀ"ô63´À"Õt½À-…Tâ/uxÀ7"QŸFsÊÀäNGìÛÀbk¥ãÁ@X5V:§CçÀ.'³;ùˆ¿éö£È›@€?æÚ3@» ?°¹p<&€¿âÆg^@	©Ï€0)@@3š!Ӂ,À7rZ5•~œ¿ïON&Õ?€×BçU?Æy›a§,?Ã~G'¾+?üKÉ|™É*T´dGaia EDR3 442277182184169728 #HÁY!%ò@Ÿ€@JI/¨&sK=_#ú@I'Šo6…Ó=n™f@R"†ÏW"=°#gBwëmBÃ@5Çtú?;,=šè¨À8
ößð\^=¹'µ>ða=û½ŠÂ¤>à"¼+þ>¯>Œz"=šîÞ>~;…>ÁØkIG?G IC¾^>aƒ3?ÀºÇF?œ,:ÀÀÀÀÀÀÀ'>1Ì+;½wGB H?ƒÑÆ>Aȉ>€Eö=sÔA??±C-(ÒÂ>ƒA²~)BåÈFT@¥mPö¯c@jr&D;/‰Aˆ¼+(@uðQ‡H@å7´BD'A—ÍQ'@­ëec¯A~ºÖCpŒ²A|£Ç?Ãe@KÛl?ñ`?¦¤xÀÀÀÀÀ@bT:ŠGMÀ1
RY@OÈ"R®]@?´—koøøøÀ.o—jRÀ7¼±ÿÝ©ÀA©õÔ
Àc‡Ÿ_¢TÈ@Y¹=¶6²ðÀ+ëÈ°!@¿ñ¤#OG?ߜN¾€?ÕH†hð–°À"ì·¼ò @"‰¯¼‡'˜@«o7±1¼À%ÚõMü š¿¦vøЮ†¿ñyM^âx?Þ™Cz8?Õ~t×6ã@ÀÒ3ò_9F´dGaia EDR3 441414958910333824  8'dã€+¸@Ÿ€@Jrœ5‰¦<,@H€–ú§œ<Â'@™ŽÖí<[*¶C܇/BÆ@7׈—²M\<‡cJÀ:Q$P•<f¢r>B4> Æ£>Ñݟ=g";/<Ëf>›­b=û£;=‹‡ý>•í555¿É­C¿‹,=Æî?®ã"F?»€ÀÀÀÀÀÀÀ$<ËÄ%,	=)k«AF<`?oŠóÀÀÀÀÀÀÀÀFpA;2öš# CêôDuøAJ8«)@ñ‹ˆ—ÄCʘbC1\AS'ö*APkÀ]…DøêCwŠØA>íœ?ž¸1?¡ÒÐ?ô°?4°ð¿Šo@<@óE«à@@bq´%÷¢ÚÀö9ݳg
@O:ýëPÕà@=!'ØažÀ*ØÍ?}^ÛÀ8|‡¨WrÀ}Ùl_{ƒÀ,¨)ºEÒÀ7é<MðÌÀõî…H@zÀaÅñôc§8@V™c…w ‡À2l°
*ö¿ØGâ"êL@?Ôyº´¢6À?¸6âÏ'>À@]ø[ÍÀÀ	ԇ%ÄBÀ?÷B÷^³!À¨r›nI¿þQjÇ×?ó]xV´•¿æY²
?Ó<lº…VN?âùcp*‹[T´dGaia EDR3 441415508666161152  9e+íJ@Ÿ€@Iô.µ÷‡<0Ôé@H~à7Ý·3<-=f@yX#¢®W<w/CÂ}iB &@7ƒ8+|?†<'»À9¡Q!ÊðÍ<'un>~Ù¶<ù"Ó>|Ý>ù¾K">Y1>°"="'½*¸>Óðt'' ÀP|ÁD']=ŒÅk@Î'rF?ÈwÿÀÀÀÀÀÀÀ"<óx,
<¤%bC,5?]xÁÀÀÀÀÀÀÀÀFhA3j8cß¿CÉ4}EEž>A&Ð1(A%>Ž®à˜(Cø©D¯d-A+µ|(A)Dù	<¾Céz^DݧëA>™?™Ta?Gn0>œ©`>ò3ÀÀÀÀÀ@bp2:=ÓÀ"Õ£©a@O1È=±<e@=#i™®+6øøøÀ,8d»"hÀ7sû©{CŽÀ`lú0ÔCÀaې[e—@V¿qà"²ÿÀ2¦HëD˜J¿ÄŠïÅt¾?èäñͦà ?ßeÑe@" @S¢GÈÀÀ»ÂAóÀ?ó§s«LP¿ßêóü7ùiÀ#è¤"m«@ ^ÂËU{þÀ&jÁ.¹C?ùGÝ^Ó»»?ã @îu/T´dGaia EDR3 441416161501150848  9©d~€/Á¤@Ÿ€@J¨QŠyÌ=«Í@HˆUìõ= K'@µ¾y‹0=ÿ+B5ýuB	&Y@6Àö19æ>1mÀ9¦D]Ø=ûþ*>µ~½û÷>ˆWѼ&M]>[ü><ë®s?
2Ž>dgp>²wý>qÎ		@QÕ0F՟??I1CDh:þF?䁥ÀÀÀÀÀÀÀ>DaÞ$=?׍@û$H?'í	ÀÀÀÀÀÀÀÀF)A§k&ž
BH4÷ÙD"ƒI@ž‰&#A¡¸X׫ŒH"î®D^¼9@"A'|w€öˆ¥G̪D9"Õ@ Å¥?"_ɽí"@½<ɽÀÀÀÀÀÀ@bpº¦PuÀ½¾û3`@O>oރ'@=0‡õÐäøøøÀ,'U)ãÀ7ՋEÿŒWÀ†‡ÒÚ1Àbw!nûJš@W¾˜pÀ2ú;+Mš¶¿ÕNp"4À?Ùeüz;T¿«^;¦þ^¿îBŠÔÄô?Ù¶ÙÊIh?ìПTøK ?ðß2Šn‰@¿õ'wØM?éMþ5s"ü¿ÔˆyUM"?·e²Y¬î?ð´í$]T´dGaia EDR3 441418665463067520  ;ð'3€§ß"@Ÿ€@JBP[Ó>ô^@H˜N,6´+>qó@ù¦Ç™i¹>WjãAãïbB³Û@5é^âS·c>Gv±À9怱…3#>5Jt>\ªR<‡w>é¼B>("ð>9p> '=4°Þ>'znl¿¨²:Cº$,F?—^'ÀÀÀÀÀÀÀ*>™§4<®
Bê®&?sGX>6Oª>'{>¤«?"´CnyÂa³ÁÖgB Fº@"ôNœ)?–úßD	€A•)3.@QÒ34œ(œ@ÔÀA,ÊA¥¦.@Ž»FÁ>>AlÝBÛiCAŠ ä?Í˳@\(è@æp?°"ðÀÀÀÀÀ@boÚh†)À2ÿziLD@OKKòÊT@=KawO­¬øøøÀ*ŽábåzÀ6:d†«é¤À%•ð¼ÊÀa}o?Vë@VIã¡nÁÀ1•j
#q?åp",uà@õ‰ä€¿ÉÙ|ý"@@mô™óRÀâAÓpp@Z°Æ_Ø?¶Å¯Y†ÍÎ@VæÉr*´ÀS	ô¢+n@Iz7ù	+ŽÀ#¶ù_`¡?ö´J÷'Ð^T´dGaia EDR3 441422170156320640  ? &G€UnüY@Ÿ€@Iû=ÿÆðü<aáç@H™ñhžJ»<it@^zì†]<§h&CˆÓðBLÍ@7XûP9<óDÀ8Ò!FLŽ6<¤û)>å>Q@;ȗÞ>X¢H=EÿW>>A>¿Y#<¨'°=œ>Ñú&cc]@ílÖDa&=ýõoA´ÂXF?»¬ÀÀÀÀÀÀÀ)=é×/<àGòC?B?¥º"ÀÀÀÀÀÀÀÀF"A
Êbd×ÿC»ßëD"_*ACÇ/@úq<NŽD#ÓC&EALá/A.H4íÍD_žC]ô0A8ˆ
? ³¶?Ÿ'È? ?6ƒðÁ¯A)<
E«à@@bmPvWãÊÀZ{7q&@O?•cÍ$V@=TÄ:e;'À½gȳ¶À=^°€4çˆÀ|ŒAh3†À-G•+îÑÀ8 ;hE«²À¤¥Ìñ›ÀbºW"1W•@Wðm"—OîÀ2÷AÈ¥/z¿æ¨]ÂÖ?ºçÏ¢Íõ?å•kU¿^ÐÀ^'´{À@ºž1ª ?í/˪² ¿öë¦Ò"gý?þC,®ò—ÊÀ4'¼»T?ñãdôÀ?ÞT‡î.?ãµè¡Ì¡úT´dGaia EDR3 441849162923735552 !Ãy_zºA@Ÿ€@I´£*è¬<(@I)("ñ*<;­@üŸ:¢÷Ü<zéNC»ŸºB•Õ@7Jï¥æÿ><€¢À9ü¡ïÄ<¤_>Ö%¼¡1ô¾þ">v}½X´•>µeŽ>½…Ú»:®<èº.?Ó߁{À&ÏD&Uß=€W2@¼«wF?Ç،ÀÀÀÀÀÀÀ,=5;Nh)B™3~?gßÀÀÀÀÀÀÀÀF"A>5á"(ªïC¹ðE¦_»A!ã1A0_mpË¡ûCšDVEY\A$1N1A4^~–½œC(EžÒ¢AB?š&?Nô>¡í`>ûûÀ@6ý€?u…EË @>€@bO"gÇØ"ÀtQÏ*@O;Æõ¬@>r˜÷À19$zMóÀ6
ÛNˆØÀV+ùÇàÀ-³e,àRÀ7 9åÈÀD€Ó.d…ÀbbœGH@Wê
«ΰÀ0Cᨆ†¿ìÒ{øqî ?ã]4àl[à¿Í¶ØU0â@Ÿ7⏗€@@½Ž'`@æóëzäH@95"þe0¿ðê¨ogþQ¿—•	®2ý ?˜³t1`¿Á"H¦hç@	^ž÷'M)T´dGaia EDR3 442291132237382272 #UqP'€Uõ@Ÿ€@IüÇ+§:#<Ì}Ê@I¤—<Úł@'ù}Ð@è=f\CïBð‰@6ƟôRÀB=N'À8âÃ=:N=$-×>ÀlÂ=²L[=†EI>…O½ƒÔü>vïm>±4ç=/Á<š]T>Çjytt?œaÊCÎâµ=-XY>"ÐàF?¢'zÀÀÀÀÀÀÀ+=}E¿1=/±½C(K?…²†>'ø>›Ú(=%ºÍ?Ô¤Ã)ŸüÂ8¨
BK
ðB
áÐFŸ@þ±Y®øxAxg^D"Ê!AzÏ/@Á'YëáA˜ªBǗ	A‰û.@ÈÜh!¹EhBNm!Cv¦©AgÆZ?¹GC@)Îp?»W?˜EÈÀÀÀÀÀ@bGڍÀÀw®Xś—@O˜:/}Äá@?RŠ'+g5øøøÀ-Ó©7^±À74ÜA°,kÀíë${ÎÀb\ªÅÏúª@XŠÞBȄÀ*ûéŽN‹ð¿îÛé?ðdoc"ÓÀ?֍îÀöð¿¾_
K¨ @-hB,@‹-{8\\À*}Gšf¿ò톲Å<?Â‰ÓŽý€?ן•pfÀ?ÜQ¼"îkõ?æ©þœÔØìT´dGaia EDR3 441850640392522496 !ÄÑ`f¦@Ÿ€@IŸR'/{|='ò@I#ÅÈà'Ú=)ºÝ@$¨í?å=¼ÓBÁXBp'@8"ùÀø=JµzÀ:.k|ë¹=}±Ð>Ç$=IȾg&¢>@7í¼ÊB>;è=¡d?=õo¬>¤$3>܎èÍË@PDÝ=>>¿d@
âF?|iÀÀÀÀÀÀÀ4=ÃZÒ<<þ—C-×?‰™À>xu">êփ><T€?;sCCæ]ÂYOC?š)Bl»Fô@²­¥qöcK@©E8DaýAƒèJ8@"ŒÿÑëA
p'B"ȾA'YI9@¹¢lO™+A¦?CžZAsHä?ÁC‰@E¦¸?çð?¤=€ÀÀÀÀÀ@bMŽÆ®¢ëÀÒãJ»@O+8ù0z/@>~ÙìG)ßøøøÀ-.ëšUÀ6þ<ò©íÕÀ2‡éÇP¦Àa-KGÑ@V͝'¨BÀ/fè½\¿â?"]ŽP?óÎdSè½ ?ÒD"kØÌð@"¼Y'³ÝPÀMTÏÃK`@€4dù"À©¨–G‹oÀWd§JÈ°?ýµT­R¿×"W‰·P?â£åùv?õ]"Ñx4F´dGaia EDR3 441850842251784448 !ÅñcRy‹@Ÿ€@I—CÎ¥®=ç@I 'P%è=±›@á¼Ü‹H=^‰ßBÛÈB
›@7õ©C¼ê=8µÀ::hÀB"=\¶–>Ýi=,D¬¾Qàþ><û½rî>,œ=ƌҼ±Uó>ƒL8>Ù`ìê?Öã½D ­=ͼ?^U"F?žÀÀÀÀÀÀÀÀ8=ª¿½?;ðª*Bxàþ?†ß->™hè>ýM>v‹?7r»C¾¯ÂSü–¾…£B™F@µóóJLµÉ@¥ÿD‡lhA'<@Š2ÕÕMAcmB±i AI'<@½Xû,÷/ASðŽD
ËuApï<<?¾@>H?܇€? ™ÀÀÀÀÀ@bLæõÑpôÀÿ ®x=@O$I¶Ñ,Ÿ@>{ÃóþºøøøÀ-&›bÞlÀ7Éè²aªÀ•žþ¬±Àa[ٙìXN@WB€›W@À0
cÙÁïZ¿äӄÀ?ò%"óaÐ?È%b;؀@ ©GE«¿õñO'š×@@šâa›m¨À	ßؽ)_Àš!´ª"è?ôÓ6¬v¸'¿ÂÂ瓞?(?ÚUäV<ð?õ"!ý\žâT´dGaia EDR3 441428664145199744  E€?+!@Ÿ€@I|(ÝRÔ=Ÿ<t@HZDˀ/=Š¸ç@¨ 6"^=îÍÎBBNNB
ð9@7GÖØ"£>ñÀ9Ç*,±=Äj†>|á><m³= ®‰½ŒEn¾Lʾ%])>‡‹É>Õ`!=3@t>3
YLK?KY
C¾>K>ÈÈ»F?œ©¯ÀÀÀÀÀÀÀ&><Jk,
<[çÊAŸø‰?ƒÞÇ>‡ÙŒ>œr[>…'>ïƇÍÁÌ»9¸BsUFx@œ«•I±Ñ?ð÷Dt¢
AŒ:	)@mχ[?¾A!AåO[A›(»'@£ÝGОl"A#‰¸CxÃhAà¢?Âþ@J@È?îë ?¥–pÀÀÀÀÀ@bdÛ^hÀuÿŒ'S‡@NÏ:ÄVé@=
.«œøøøÀ-{Ì¿À8! üjÀ×o†\qÀbh3jªøö@WÄØ7ü7VÀ5'Á_¼¿ãiq"i@?ºìm=¿ÓÕðïÀ¿Þ©
æ ?÷4U.@¿óœ\À*пÆ(»3ø2@µºÀ‰\tõBË@¨)ó¨s‹¿ò#ªÓ7óÈ?÷C!H-\T´dGaia EDR3 441429321280764288  E¡a¹€Õ±¸@Ÿ€@I…G‹0
å=)¼[@Haùfé¨=ˆ‡@¹IMfy=vbyB¼àõB?O@6;¯Lkš=‡¶¹À8xE—oڞ=W£m>3.=ÕV·<ãS¼>É&¾Ž½¬g>@">¯©>p]>IÅÓ64@4CÂ\>M®c@5ÛÎF?Ÿq'ÀÀÀÀÀÀÀ$=ÃÄÀ+<à?/B¤(?Œ½ò>[¤z>}"ô>i;;?W£©5ÁÜGnÂŽtB÷¦Fb@·ËŠö|ÙA#ü³D'¼AÎ%@Žõãm§óAUÃ@B]A
$@¿yñ]PIaB0*QC6ö–Ao·¥?½@9qÌ?Ó¾ð?Ÿ$¨ÀÀÀÀÀ@be?Ã6À(ô-Ë`@NØXΠÈê@=YUٚ øøøÀ+°_Z睠À6éC§ïÀ°ûp̤Àb[vŽ†@W³Òhñ'À4ÏFA´ê'?ºÅ¥_è?õ/E­€?ĹÞ' ¿µ";ÿ?òÄð˹@¿íÐÃwñ®`¿ãæú+A?åt0¼C·	¿Ý"ÑÂÙ?úàívî-?µ)¬¬#µ?ð/†±RŒT´dGaia EDR3 441429733597631232  FaÓA¦!@Ÿ€@IñxŽn±<±úY@H^0#K)<¬ÆF@È@ùï™Ì=€ßC2ÃBf @7Rsփ
=x7À8àŒ›Óh=¾>²9>¸ñ=Õ¿>?
½–ã¬=òqœ>ÆÅÑ>˛Ø>FÜ>¼¤'<<@/êºC¿ï$=—Ý?¨Ç0F?¥ÙcÀÀÀÀÀÀÀ$=^£+	;ºÁñBÕt?Ž8Ÿ>4–q>°Wý>GŽ>ö6B®d­ÂßÂ0ê°Bà…Fo@Óz½b¡AE"IDÅh˜Aoe(@±|yT^AuáC¾qAìõ&@Öyó\Fm±B5DKyA]|<?³¨&@v¸?£¦Ð?F ÀÀÀÀÀ@bfÇà#9À(oð¬ZÈ@NÝX=ê@=
«VïõøøøÀ,¦…‹Vy:À7¥Ñî̵À£"*¦³°ÀbR(JÓx @WšqšüŠÀ4ÁÀUÈJ¿Ø\¶ù@?âª)#x" ?Û4^]âœP?ÊÚeL4?é4èúœö€¿ìü
g`?ⱘ_çÊ¿ò­ ôÇÆÆ?ã$¼qÿ¿¦¼ò;cÈ°?â¦Ø.•¨?ñ~‹Ô×\ªT´dGaia EDR3 441430111554726784  FYak€c•˜Š@Ÿ€@IŠ¥C`Kd<4kï@Hdõ4Ó<'¯@\Oœð+<{™C¶eñB=£@6¡2EV´®<"[
À8ÈaÅ#<l€y>'H=EºG¼\î->0½ð@f=ª.Õ>£(*>‡Šþ;ÿöê>"â;;9¾ànçD+Å¡=œ#÷AéîF?ÀìnÀÀÀÀÀÀÀ$<Æ^Á/< ŽŸB'N?{7uÀÀÀÀÀÀÀÀFjA¹ìҞ?CdÃD̳A<(ó'A$¼—4C¾îCîAC²(A¬Q¯ÖÈCÃ(æD.õiA2'|?œÚ?"Ù°>ޗà?gp¿Ö^>?püpE«à@@be^\ ê»ÀyÞÅÏ@NÝ3";Y@=$`µWÀ)ÎG¦›À8ŒŠë@ÏÀi²ÛF	À,™–u«¸
À7¥´GJÀ3fW¶Àb¨"h@X16³À5
æÿõx¿Öuz¾Ó@?â­å4.Ë ?¡±ý–Þ߀Àí
xx—€@…8R ¿ò•<©†¿þÚ² 'G?ôÔºÿᐿöÿ(¨øüÇ?ôŽ/€å¹¿¾Z1r.?ïþ¢ÁuBT´dGaia EDR3 441430214633926272  Fqa.€!ôÚ@Ÿ€@Ii·b2<I"@Hg#NcG<8VX@–&²®˜<Û'CŸªB8ñ@6Ñg°—§b<"ÅÕÀ8šl 1Û<†4>‹Û¼=A¼
¼®=žKÿ¾<t=Ó¼>'í¥>—t=è >>½::?ûBÒCª¯F?±¢•ÀÀÀÀÀÀÀ$<àLˆ+;ÚÜ´@ìÍ??Šñ>Pè&>–%Û>\{‡?.ÂÄ÷Áæs¢Â€BÖùFn@ïÍÐn†˜B¨%(DA¯uAZr)@Õ÷ó™2'pBÕ¯øCRŒ|AgU&)@îApØ]	CMéPC–v.ALGè?¥ùø?Øið?N1ð?b¡ðÀÀÀÀÀ@ber9ÑäDÀíá³?X»@Nßéâ—*Ú@=-g"ÃøøøÀ,j"
~GÀ7p#IåþÀ
`æ5ÁÃÀby0l¦|@WÖy$'éˆÀ4Âê³SÎԿЃ{Ì÷šà?é_ýÀnµ ?Ԗ'¤ñ» ¿ð('#k?ûœY`‰ºÀ¿ìEQ«Î8 ¿Þwi5š}@	û;J4ºPÀ¾Ó€Òô$@UŒÁ#‹¿®:
?¯Í?ñ;.¤'iT´dGaia EDR3 441430523866685312  F¹Ÿ€k–ó@Ÿ€@I™û2°Z>f!p@Hj1¥³Ž>\4Ò@l4ljõà>—@Až"ÉBÝñ@7H.œþz>¾\À9"ºJè>¨fk>JkS<í?<óbJ>%¢¾>Î<>U9?É">.Ö­»6kC>€1Îìì@ù~£Dýû?»¢A&çF?—'ÀÀÀÀÀÀÀ?1€#=B='à?°íj>RÈÿ>•së>*$u>ï´ÀÂî£×ÁÁ€'Â
iB¢³F)@Š¬F‰î¼@OC€ÔËA"Í@P5X¾´é@ûIARåA¦y @–¿G³L‡A61bB÷£uA†ÿÊ?âcX@{Ê(@*?Á@0ÀÀÀÀÀ@bfÀeÑ´À´Ëc01
@NéýW^ãÉ@=NLÈpøøøÀ+ðÚB44zÀ7gÂ*ºÀiUn±ÀaÒîE
[@Vö½|B=.À3Úá°o¼¿•ß9æ?ò»·]4îÐ?Þ×J&¢Å€@¾ã…Q ¿üR˜á[À?—yדµL¿Ø±3©ÆÀ([Ø?é"c@$KͅT@ÒÀ…Fn›=?þ]ßë$¡÷?êUNªÉ€íT´dGaia EDR3 441853560970213760 !Çy^ù€8ț@Ÿ€@I§_#l
í=M\¦@I5Žxoë=P¹u@'ð!¡ü¶=¨	ÎBFB
¸Ž@73ce_ê2=…Ž	À9ÆÝZ´Æû=žP—>Ž»ÆD¸¾¯´'>/½79L>Û,=!=Áú
>­¤ˆ>Ÿ}K""@@RbDƒ®>Œ—@Zv­F?›YçÀÀÀÀÀÀÀ.=ï&§4<(˜¹C¨¶?Âú>­PÕ>±®1>ˆ­Í?46…Cq}ÂUcS¿w2BtùF¹@ªx>á0YB@TðiD~"eA†æV2@xÓeA)@óôBJö'A–üô/@²ËíÖ\ñA=ÔþCÊÉoAx¬n?ÄZz@U5è@´ð?©ðÀÀÀÀÀ@bL&M¶@ÀEÂ\‰ä@O6æv­ôï@>îõ4‰øøøÀ,õ0×±?¼À6퇸c•Àiˆ³
bÀa¡öÝbÃ-@WrÂ3Ç:À/‰E
Þ(¿àôc ·äÀ?ôÙ·øNIP¿'µx.,í@ÝØxO ?ÅtêB³:@oþ
¿·ìÀ"ˆ5×s Àó;¯èlÊ?õIþ2…õ?°ï´'ƒð?ÈGç€å_—@
"Œ˜ã¶T´dGaia EDR3 442736674964779648 $ê©P2€…ÿ¿@Ÿ€@IÄþ
($†=/V@IÒÁGLF=+ 2@Úæ0-¶Q=‡B­A0Ba @6žwºœ‹=bìÀ9-WYò´™=m >N=€ó¾!äÂ>Q¡½Ëù|=ÆÍ>4‰€>©>‡W">a>QŠBÆE¹—"?C¸Ct%F?¢6›ÀÀÀÀÀÀÀ-=´q™2<<lC"Ê,@€LÃ>5åŽ>‹D=´?A.Ã+…7Â'h­À1$ßB™"F´@äh‡Ê×+ýAãÃD¸	XAb'.@¾(ûdêÐA€Ì·CïÈ]Ayèç/@ê0þ:ìpABYÛÝDv6×ANÉk?»ê˜@,}ð?¾(?šì¸ÀÀÀÀÀ@b:*~H¢rÀâm5¿fy@O€ËO÷P@?¾É"$øøøÀ-Áw9`²À6Τ)·{Ài€›j¹üÀbyl؉Ö@Xƒùè‹âÀ)íj-Ê(¿íºM9ô ?öÇðìŒ"À¿'¶Šå܇@]Ó~ô@¿,"P@û¥ÃyßìÀ!§X"e¿ùÝÔ¤Üæ?×2УTh¸?á~±g%ç?¸Ñ"s3@Ò]¬¯ºT´dGaia EDR3 441433337069997696  IHŽ€
+¼J@Ÿ€@I¢
^ñ@.> šI@Hj™M²O¹>žž@ûTÄ8Î>ÏÖZAXšñB•¿@7â
I->æ¾WÀ:v\(¢L>é7õ>$¿>yï>dOŒ>›¥½È×V=À,¬?Æn=Û1ó=¾dù>.ª53?¶g(CÂΒ?—«Ù?×_FÀ?'u=¢¾U¼½+¤½¯¦(½³Ð¾	é²#?2 Ÿ+	<ŒpŠC)›?‡\{>N5>UÔø>Aeÿ?ÉÂҎ¥ÁÝ_¥Â<
.B	pAFd@p}R…ˆ?]–jC˜dÚA¨@<oeôÁ›@ Ð@µÎA­¡°&@z÷íšÖ@÷ÖB^Ú¸A'H?ß&Š@bȘ@x@?¼ °ÀÀÀÀÀ@bgÎNnyuÀšqHËì€@Nïó›ñÛÑ@= Ö€røøøÀ.Ï|')À9Œ}þ{0ÀÇîâ-ö´ÀcÕá¯ò@XrÔ¯GeªÀ5I*"®¿÷LŒ
û<ð¿õÄa`¿ã‰&HÉøÀæþ7eI€@¬Ï
0пó(BÕð?Ðü+{|ÉRÀ9m1Ëmñð@3È}³'žÜÀ-÷84-a'@¬Çҙ î?ãeŸ²rœ‰T´dGaia EDR3 441856344108985344 !Ê^lhYC@Ÿ€@IՈº Û=J©¦@I2‰¡.o=Kã‡@:‹6Z=Ÿ7ÌB›ÓCB @8L—vWS9=ˆg-À:ðc&Ž<Õ=—]ã> Ù´<Sâ¾rç>=:Ù½1Ÿ>Vð>›ƒ>D>€{#>ÞÁߌŠ¿°›¤CĤrF?œ¨ÀÀÀÀÀÀÀ.=ôö6<tN@¦;?s9Ô>l³,>›	o=E<å?חC0.5Â1ÆJ?žñ@B£F·@¦kfæ1á@8á–DxYAˆW›0@v-æxx#A|B.FA—´ý-@¯~¯V7E"A'iÖC]É[A{¿"?äq@N©œ?õÖ ?§}ÀÀÀÀÀ@bR³µN™LÀÖ|°'÷Û@OVÕÂR@>‡9bÅ.¶øøøÀ-S7p'ˆdÀ7XéR(º˜À%Zh™CÀa'}Å*?l@V¢»Æ¯LŠÀ-úáa[×¿æǪ̂o@?ìG<·÷áà?¨·úŽ"@#ïÄc À©~þÎÂ`@=ÕÆ$À%	g™N1]ÀØF]o_?îs±¿Ëî€bOôÀ?͇Ø!–»@ç"WÉF´dGaia EDR3 441435643472434944  Ka^×.ª§@Ÿ€@I³IN-€=M
@Hw[Ùµs==U9­@"ª¤A=‡Ã½B±ÓB²+@7FÿŸô_Š=–ÈÀ:	ý<…ò=™to>98<û·Ÿ>KÒ`=©œ2=«®=^;ù?'Á=ôä³>XYB=¬'˜&%@æ(C»àS>Oíý?íÌGF?žÌÀÀÀÀÀÀÀ"=ãjS*;+‰mC×T?ŒŠ->hf>#J	>‰ç?r˜Ã»Á¼êÇÂ]§ B6?FU@°gÜ[Ñ@pÈD‹Š…A…Ä'@'ª4ÍÞhéAb°B,aA"/R#@¶šåâƒAbŽúCÇê°AuÙG?¾ÀÓ@Bt?âhà?¡ÂÀÀÀÀÀ@bhbLÑígÀ'œ˜pÅ@OŒ8Püì@=-"¥RøøøÀ,¦"G$ÖÀ7RŠLæ=hÀ…çEÕÀa¹8Í,@VÊ0ÁøtÀ3BÞ¿ÔN&¿¼]öб³?í`G‡à¿§Ž~à0@ô̋-Ï@Àºß³ÙE ?ã¼,Ä!Ý ¿ë¨¹w#ØÀ†ÚwEý@ûÿ'(ÀOŸ¨ð?熆Èo'?½ùºb	nT´dGaia EDR3 441436605545191552  LA`€/kÉ@Ÿ€@Iš‰,ßÀ<zÓÒ@Ho'Äà3<wS»@#>]YÂ<³,ÀC":¢B	kŠ@7 Áœcê<³
9À9gnç/Ÿn<¯mQ>=ò=õëÕ=?oà=ˆ_½ô÷Ô<ûÓz>¢9>VÑÇ=ìæD>m'L%%#?Ϛ}D•È>ãùAìµT?ÁuHÀÀÀÀÀÀÀ!=	¥B,
;QñdBcMr?ˆ ÀÀÀÀÀÀÀÀFLAݤô¸ÐYDY'åDO_A6׋'A@‡9èD£k§C=A=¦"'AžˆÚ¬¾ÊD¸=aC{oKA-5Ü?œ‡©?ƒ…¸>Ùá?ðA%«›Aj7E«à@@bfOýSêÀháý@Nì%ˆHþó@='gõ·¿À6ˑÚõ<ÔÀ1Ò76ñôÀ¯x6¸p$À,MPK{¯ÎÀ7då)Æ\ÀåpÆO—¤Àb
ŒÿavÞ@WC8c¶.À3ý«'ž~Ü¿ÉÙiu{—€?êÇÆ7Öi`?¼VRQt@@"y1C²¿âg­Æ7€¿¼ë©!Í¿ñqÒ¢`kÀ¢ø&´½"@r†¨ p¿ãÍsPB?Ûiõ…Ûö?ãÆ޴ͤ8T´dGaia EDR3 441436708624395008  LY_ë=€!¹@Ÿ€@I™ÒÀÚ¥?)À@HqÂr`|>ùvÖ@*)ï@°?:z0@þhhAö7@5Ù'é"»?9VÀ5§†ÕåÓê?0pn>1¥H<Ïœ<i"<®
¾ªÞ¼Dô‰>•ãX>Lµ;>h>H¸W
C²‰ Ia`Ï@¯ÄNG'ßF?¼låÀÀÀÀÀÀÀ?ŠM(
>1šANQ%B!aÀÀÀÀÀÀÀÀF<A'jÿá`·D»H‡C}2A;Ö'AHŽ×àÃD"åC•¹hAC+Ä&A½A!oÕD@äÓCѓœA/"‡?©ú·?œÁè>ê· ?D(ÀÀÀÀÀ@be«Êèæ±À'íUÏl½@NìY7²'½@=+ß)®"øøøÀ)Þ3!àvÀ5´­.(ÀûàÔ`ÀbtCý§3@W>=g\>žÀ3î+îäˆj?ð=¼*Zà@	CtUÒÛø@"œa*@¨
7œÀ¿äå+¤Áÿ€¿ª×'ÞV¶¿Á_6; EÀ2÷Öæðå@0Ù2u¶ö®À81?¢˜@¦ì²Ô?é0ÑEcÕT´dGaia EDR3 441440999291449344  P@p]_ë@Ÿ€@Iq»¡M=š(Œ@Ha‹ËBåí=&‡@pásÎû=æ«ABP÷B	"3@6—<C:‰=ïÕÀ9ê4dôº˜=Ðp¿>Ryæ>T˜~<€"ùº²a¾Pº½'>®ó»>Ï'ô<-"1>•×ò:9?·	Cº">IÙ?<›ØF?ÎßÀÀÀÀÀÀÀ$>4èØ*
<ãÖB›%6?‡MÏ> ï>oC>†T—>îًÂcOÁý¥Â%jÊBaŸFk@žàõ…r@l?DKkÒA‹•G @pŸÓÅý~@øÂBÝÊAš6"@¥RÒ¦?YAN;tCP—ËAdw?¿d'@FŒˆ?ê?£
ÀÀÀÀÀ@bbf¦|ݏÀcäæi\@NÊŠpÐn@=êŸí0øøøÀ+ªÿGŠVÀ6ûÑk0ÊÎÀT¦ÅP¼ÀaÆș(%þ@W²(ÄSZÀ4XbÉw,æ?½u¯?óõËz퐿ßÝËH4p@BÉ_Ëõ¿ø•ex[ÐÀ¿Ýè¨àsõÀ¿óu•_ØÁ‰ÀDäñèPØ@
´bÏM¿ñR"UÂr?';r`²¦€?á!¼Ÿ¬3T´dGaia EDR3 441444057308633472  S™€Z#`@Ÿ€@Iü(æNµ>Gvd@Hs'=>Yî>&*@uÔµ>f>~½úA´'ÊBºo@6ù"£"U¼>‰	èÀ8øëQžd>qž÷>o½>°Æº=tnÚºIrb½o[½;©>Jy>JR=ž>»><?ŽFOCƀ\?'#? [›_FÀ?—¯ƒ=Jꬾ|Ú½µ¹½ÑǼ•ëü=ƒª±%>Âòù-<šu‡B–1L?…Ö>! O>rhs>V*>ü	iÂn£ÁÊ<ÂbÏBêFw@™<µZÊ]?ÌCâ)"A—lV@Lқø…2@Þa>A¸ˆA§~8'@ˆ,¤ÖÈñ@¼uCZ‹AŒ6‹?ÒrE@Z=h@?³\°ÀÀÀÀÀ@baÜGЙÀÂ<¸±l@NÚKùz@@=9ˆE&áøøøÀ,ì`©EoÀ7ÇìIÃÙÀ¥ð$ý:ÀbŽ lH@@X×	. À4¿
½D9¿àg`6?ð?ÜÍ»‰Yó€?¬/ð€¿ú ÃîaM@yéQ­`¿ëɲéہ`¿ýD4âØJ?ëÜì¸r¿óмV?írË3¸Š¿§Û2¦šò?õëtrêTT´dGaia EDR3 441034115568860544 Þ1O}€U¯4À@Ÿ€@F»¬ˆ•«=?¿,@J"{"*,A={&@æ1Ë;@="vB¤Í\B9@9{°C,=ŠGÀ7ÕóØì@=¶SX>ߢ3<Ü}<,_>,º=ǐñ>6ˆ>û'<>+\>dÀƒ>è>è««@ÜcDz…>rCG@
}±F?Š§ÀÀÀÀÀÀÀ2>
ֆ6<ÓBô\D?Šý="€A>Ïxx>Þ>ÔB˜ÂˆÉ(ÂRÊWÁ¹ _AíüF½@§Ï³Ë'†	@/MD‹[A‡Ñ®2@z1ü-þ›@àñuBn~ÇA–Bñ1@°Q›MqemAAÊÊC¬uA{!?ÁI@E"4?ç0?¤8ÀÀÀÀÀ@a½7%U'ÀØèÀA@Mª)Zidý@AÞÇl;¢øøøÀ0ÁƒvÊÀ5zIJö‡¦ÀB‹5ü¤dÀ`g£ôK"x@Y¶ÎY!?À,óǟGXÀÀa…@Ïg?">ڈ9@/®ý¯à@"v2¥šõ@›qYF¼À2×Y
ì¦À
ËW#|õ?é9£IÀA?Ý»¬˜ù!p?Õá7("?õ(‰¨Ô¦ÁF´dGaia EDR3 442748975750904320 $õÙLúE9@Ÿ€@Ic'óö\ƒ<ýÉp@IÙ̝Ÿ;]=ƒÒ@êè¸Nÿ=>wABÖ*lAî;V@4Ù+/Ýc=$ã™À5ø§vgŒ¬=;À>¿ˆ=\Ãê½>>|ñ\½¶mÛ>h!À>cÈ¡½  = ¨=>¯:ž‰†>»õ,CÎGH='£%>ï[ÿF?¡ªÀÀÀÀÀÀÀ.= æ3<&ü´C+Ïá?•ø>'4>»Öm=2ó?ËþC(şÂEž)@7Å|B
£F«@¹¯µ4âÐÜ@¬ÁÒD˜@ÕA#Ý.@'³ÅñìpAèC
y@AŸÊ0@ÀA{RÙGA*Cë:ÒAn×|?»Å@1 `?ǾÐ?›ðÀÀÀÀÀ@b,m*ïÅ¿À»©§jõ@O?-í@?ñ ù6úêøøøÀ.RY¾Õ¦˜À6ë:Ùr—ÊÀâ¼Î¶òžÀd™L=ç-Î@\nÇé§g`À/%ãx¿ócxÉ)@?ôþ…ç^пÁ~WÆB¥ À2jÎA@@4¬"@jèM§­LÀ/i!œæo…¿Áå9²§'e¿ñ"™{‹n?óº9ƒ&"¿À9OËÖÔ@«VrÂKF´dGaia EDR3 441446221972100352  UÕ+bÅ@Ÿ€@IaÑSGŽ]>E¥È@HqB=ʺ|>)Ï»@ëyQ,Ý>ˆ uA¤IEBœ@6Äø*€½>'·À8q~¬˜¬>uþ=ਜ਼>')z=YƒQ¼ .1¾…꽡eS>²xº>Ãñº½S,¿:;£'51?†?CÀÐ?B_»?ÿJ™_FÀ?—¼=BW¬¾CÕ=Ñn½‡íG½…Î=Òdu#>Íà:'	<FÈBÑ ý?…e²>L]R>oÖÔ>7qy>î'ÇŠ±šÁ¤þ³Â-عBÀµFT@NÿX^Ô? i3CÜûuA–¡v@H°êùšå‡@ÈxŠ@ü>,A¨ÖA!@Š¥Í¨½IA1B%B™ðºA‹]ò?Ðyö@kÂx@¦X?´8@ÀÀÀÀÀ@b^Àû@§À)@"óc@NÃÄ
ɏÆ@=@‡ÇøøøÀ-J‹¼-3YÀ7ùgã1À	`âà¡QÀbûžRŠOo@X¶°¥uÎPÀ5"uàO¿æJhw?ÐoÁR(@?³ZKi	ÀWíÌy9 @êŽm»0¿û+[¢/ P@–Àh—o¿ú¹n'S^§?æ0ْ¡¦¿ä¼½äy°Ð?Ñz-N"a0?á;×cψüT´dGaia EDR3 442750831171781888 $÷‰ÅL›ÅS@Ÿ€@Iw
1|i=@ý@I◄•µô=Mí@&UáÒ=DB¥t©Bê@60â€
E=rjÀ9w±ú·aÁ=…ȝ>ˆGž>|!½>>©6Ÿ¾FKÄ>'É>"<<>P'>‰ÛhyyxB
ÝFÒÌ?U¡CŠ¤F?ÛZcÀÀÀÀÀÀÀ*=Ρs2< ÌBM2Ç@ ê…ÀÀÀÀÀÀÀÀF²AiÒvìLcEŒ½mE;àŸ@ûx….AaÿÐy	 E·hYDÈü¡@üØì,AX#ÖÕý.Eï5E4~è@÷ÕÉ+,?•> d`=03€=è¯ÀÀÀÀÀ@b-ËtÈÀJÄáÿç@OPÍq‹@?ú¢ñÃúœøøøÀ-TÄÇ
@ÔÀ6D¿®6©sÀ'÷pa@œÀa¼E¤M$@XpùÔÑy£À*燐½ ¿æí¢Gö@?ÿf8›@¿áÙjþã8@";°G@@!b»p`@i!HwøüÀëøgºPÑÀ/MXpx·?õ®ñ}ÆUb?á(ëA̿׆Æç‰~a@ Å~A×æT´dGaia EDR3 441447669380929792  VQ_ÙOc´Û@Ÿ€@IsÔÉË<%½ž@H}€‹[Î<#Gý@a~5I.<^ŠŸC×++B	k@7q]¦¸<_þÀ9ôÐ]S¸<cÂG>ž
>Fˆh>%K>P)¼±G=ó*>×*8=ø-<Ц>~ïÞ>><¿ö¯CÕ5~=:ü@!8sT?»+ßÀÀÀÀÀÀÀ$<²ª+	<"Ò•B}"•?yÇ8ÀÀÀÀÀÀÀÀFmA˜¦;,ÜCQ¾DR߬AIM*@òÕºÎJ`C¨qøCdÿÕAQì|+A]œm@ÊCǓ C².kA=ØU?žºó? ¡8?
bð?3߀¿ì÷x?ôš E«à@@b^Àe8
À£c7•ŸÝ@NÔ£"ŒÍb@=Pÿ5/]›À)47Š¹ˆÀ8 ¹þ£TÀäÛ'pÀ,Is"¯2®À7 —2½ÀÀ´EˆyÀaÎ\ªÝ–µ@W)NéX±ÙÀ3×¾Ã4 ¿Èâ;'\O€?ñ°ú[É°?Ùa_ƒõOÀ@PG)Þ ¿ï\j¦ˆb?£ZÎdQÞ¿òÛÒMòÀ/Þçd·@ç,V׌¿ó‰´Hÿd¤?좳œÂ?òª·¿=‹IT´dGaia EDR3 441866411512345856 !Ó)^µY'J_@Ÿ€@Ižj&X/<PƒB@I=¦d±yx<]Ø%@F›†™ <³®C}àØBo±@6c\¦ð"<—‰À8»l7I¬<¨T>¤\j½[]™¾â>"tr½F'>ƒ3õ>ñཫNn=û€{>©Ó­††|
AJD¡kù>gAÇJF?¾ ÀÀÀÀÀÀÀ-<ÿÊ6=Qç>{÷ü?¬Ù²ÀÀÀÀÀÀÀÀF³Ac"õ˘CñçôD®ÇA?Öº+A·l–Z¢DE(@C1—ËAG"+AV:¨ÊÛDoVCrzA5V1?ž¾?'Ó>÷; ?(¿›Å.?n'ž
E³°@@bIԋ÷ǜÀ)@Ð?((@O3F…I'@>°º\'8À+xÝm¬À7ð†=¯À/ž#ÄiŠÀ-}(f¥0À7DoŨéÀ¢"–Àb˜û¹j@XÌ¢}<ÓÀ0ŽÏ«¶ñŒ¿érˆ,<?îÖnH—À¿²îƒ%ÉÈ@À58"±@I«éq`@
ƒÑó\À$õpò-~Ç¿éY+å¬W¿Â™»lè~ˆ?àøª8§9¿Z–-QR4À@
÷û!Ì
fT´dGaia EDR3 441450620018945408  Yí€i˜ÏÔ@Ÿ€@I‹^CÝPf>MÄt@H}Ö­@U>4§i@‹,Þ¬
>ˆúA°tBÿh@7Á÷¤×Œ>øÇÀ9Z‰'aÌ>€ãl=SØ=îJ;®›Œ¼4^—=8̽güS>«Ž>F9E>=
ø=ñ™?æ"C¢—?ÀŠ?ã_FÀ?
Á=O赽Ÿ¼¾,@o½°É­=£½‡)õ >Û±G(
<ãLABÑ3?…l°=ñÉ>-ß½=ÅíÖ?	˜ÂquÁ^üGÂ\N?B
=F=@~óÀmêš?–ldCÒ´ŽA—šL@Q_Ò5Tñ´AFð@ö hA¥Þv@ˆڀ:q'A&	bB"¯ÁAŒ<•?Ù\¿@M?äB ?µÛpÀÀÀÀÀ@baþìö‹À\¸4"&©@NåáAöb«@=Hs†ÇÊPøøøÀ+Í/ˆŒÀ6ߔü¹tTÀ¬È.å3Àa´­ª¦	Ö@Vñ€ÀB²À3é§K›0?¨»"?ä?õ¸ã²ðU0?ÅI	
¿@@†'0z¿ý¼y_úÀ?Ø5ŸªpwÀ¿îZLõ€#À§>TÙhâ@¿@xb
¶¿ÿŠ¿
éÁŠ?ëõ'p‰"—?߬š
$¯¯T´dGaia EDR3 441451723829949056  Z^2€•@Ÿ€@I ¾£w<³º@H"t.<­ì[@~ÂVW.\<õ+1C;éfB
¼@7bõ'dÂ=ײÀ9œç^0Ä@=O!=EúT=)µ#>€éÒ¾$m>ƒ¯¾2ú&>º¾¾=%™h>©òV¼ü¤ˆ
@ÌFéCÖ'n=ó‹@†à
F?§¹ÀÀÀÀÀÀÀ=?rÎ(<9YÁA`8›?¤ûª>C"¨>/'Á> ³?ø¯ÂêµGÁþýýÂe2BLkFF@ÚP'1H·¾Aò'þD^'AiÇ&%@¸÷YÑ,ÃBeeCE" A}1g%@ÞW÷oîlBž'CÃó3AXEŠ?±õ!@¯t?›R?ŒàÀÀÀÀÀ@bdo´«ÀòjdWã#@N÷tnýÞU@=MàNJVøøøÀ-ßøͼÀ8EáK%ÉÀ¶ì"T‡ÀbŒKñ*@Wù´MÔÍ(À4¤^)Òæ¿éŸU2uÀ¿¥|&yJD¿¸¬ƒÝĀ¿ù¶†oÀB@5'åáQ`¿Êò:ë€@TˆÞÜ¿ý8ŒR"Ò?ç%m«7?@¿ðn]üQÃ?¼ÈññŠÓ:?±sðà ԡT´dGaia EDR3 441451723829955072  Z^JKóÈJ@Ÿ€@IŸÉÒÇV=8¼:@Hƒ¸
2=+ù¢@¬½ßû,Ö=s¼aB¾†'B
˜ø@7z>é¿6=‰¬À9{¨âfí=€.Æ=x­ò¼Hê>…äy¾ ãD=ÒÖ¼¾=AŽ>¼¤¿¼æqè>§iؽPú"?ÞBMCš¦6=çìT??nlF? xÀÀÀÀÀÀÀ=ĆN'<'!\B(Ça?‰Ðƒ>i³>Yœ
>$¥J?"ŽÂùF
ÁæÕàBhü¤B
"kF.@µ¸0À«Äv@´²DwA'˜Þ!@Œþ\w
P@ô2eBó&ÏA\ @»ýìŽ ø'A"KpCت`AqÁe?ºR·@3ÚÜ?Ì3?›'¸ÀÀÀÀÀ@bcú0©ôÀúŽ<çM@Nö†}u¨™@=L*ÂWÌøøøÀ-JÁE"ÜÀ8#ß´ìàÀúž¦ù)ÀbfÐ9`ö@WÉ#–Ѩ‡À3óůx‰¼¿æMi÷Ѫ`?Ãÿ¬Æc€?·
þ7y¿ÛcØ%¶ ?øFö
ùz€¿³‰ƒ,­@êÜà'	$¿ñ@E<Ã?ÉóüœVФ¿Û7ù´…j?Ë!r‹´š?ä&ÕÀ=‹T´dGaia EDR3 441451895628606848  Z)]­€N9Pò@Ÿ€@I¥äI—!Ë<ùÛ@H‰ÏV¬;<ðåR@ðŸdD·=(u#C…"B—U@7ßÒßÅ==F6À:xèF%û=2ì+=YÓþ<¶º>>Žw›¾%àô>'`î¾F;b>Ãß+=›Å>«ò‡¼ù(Ê  @¹jC®N=Ï°.?¦æÐF?¢LîÀÀÀÀÀÀÀ!=†®)<¤›ßA0¾?‹ÄÈ>?è">V¥¬>#)=?í~ÂëÓ¬ÂïéBkêBÒFM@ĉé3"	Abÿ½D9M:AzÈ&@ž®9£šnAY"®C
 xA‰ý&@Ê	ó½F""BgA¤Cf™zAfø|?¹¸e@,=ø?¿A?™:`ÀÀÀÀÀ@bd3§·¿ÀÄ{#¼…X@Nü¯VèÛo@=T~²~™øøøÀ,mL£ýÀ7jÌüèªÀaeP^ªÀanBåwýÛ@V‡™ÁR̞À2¿19j¿Ðì?¯GrÀ?ê
Ç_ùñ ¿…6j@SÕÐù`À
¿ª^¿à?òKŚP¿þKU
ôÀsª®µ	ç@Z>ÎXØ¿üñÑÝ£ñ€?á ´ý óm?Èg°Ñ6ãÝT´dGaia EDR3 441452067427314432  ZQ]ëI`­*@Ÿ€@IœÕ© ~=>•"@H‰	·mƒ=B€A@ß°B:5=|+B±Bݜ@7õí¢-K=ƒñÀ8žþµå=/Ó=óŸ+='mí>'¬½DÈ;>Š½šÜ—>ódq=';f>'Wg=¹0NBΠEÞ,>ã5zB{wVF?£éÛÀÀÀÀÀÀÀ =ÔLˆ'</òFB-Da@?Œ>>t>=‹Ù>l?\•Â°U'ÁéB[yBJöF>@Û©Œ$16A°êÚD aAhéW$@¶]Sڈ$AÀ­Cns5AÌ&@àó`Ò˸õBŠ*Cú‰)AVX{?¶ÀÜ@#	D?±‹¨?"†àÀÀÀÀÀ@bb·HQ!ìÀá¸áYŠÿ@NõŒ¾Ñ\`@=Wª¿ì¥øøøÀ+Æ	9dpÀ6¥÷ëq'Àæ@_'Àax5]´4ß@VÀÊHÿÀ2á‹ÞnK?¯Ñœl]?ùR´Çny°?ñÂ(å÷Œ@0ÎJàÀ	Hދ˜oà?ïæˆðâ?à¿àšÒ4ûðÀ.G̘û3Ý@)aÑ늠À^A@ÏÚL@‡K¸¦?åßù[)¢ÐT´dGaia EDR3 441452239225969152  Zy]Z‡¤M@Ÿ€@I¡Ã;K/Ë=SÔ@HŽJ½àyÅ=&@?âR›6…=4 CÎeB
ëY@7{cÕúM\=TPdÀ9–•àV@$=F›;=ZCu<K#>d'&¾8zÈ>;Š'¾V'M>¬´ó<ª=>¤"¼™‰>‡óC']Ê=¦b)?$rF? äÀÀÀÀÀÀÀ =•(<e1Bev±?JŒ=ù5>BÜ>ÍU?ˆ‹Âï~gÂgcBI›šBMhFJ@Àjy!–ˆ2AeDhÕ-A~8#@–Ió8ýÕA]}BÌi"A‹µ¬$@ÅIõwY8,Bh C"ãAjx+?»2@3Ì´?Ë9?œ`hÀÀÀÀÀ@bbē·‰†À®=¥6@NûiŒí@=_–Ò–øøøÀ,¨*ŠNˆÀ7ƒIõø@¢À"·±ÀaðÓ=Ç¥ˆ@W9ˆÿ5¿LÀ3<Æ0xN¿ØGî'£?æû(>  ?ÈbKíÙÎ@
闸€¿ç?_¸¨€?ä>¯¡à`ÀEIéP§ÀWÖP^É?õ2g/3¿Ø¢®;ÅĈ?ÚÏ®Œ3Ö?Ú¢˜ð*kØT´dGaia EDR3 441453063859678592  [9]-€3@Ÿ€@I _ƒ?íê=•F
@HÎQ¯âÃ=†/Ö@?_žã"=ºï!B~±©B	t¯@70üP¾6û=ÝTÅÀ9[¸â=Ç¿Ô=\Ž‰=Ôgå>'•î¾±7>?Ÿk¾<¯*>Ãl½‡/·>ƒè¸½´uÞ&$?-MC£â?>Iï?b6ÀF?ÄÉÀÀÀÀÀÀÀ">ú·*=¡›B'ír?ƒz…ÀÀÀÀÀÀÀÀFU@¡Ø²'呾@&yCD[=AŠRÝ(@s`èû_µA­xAþã4A˜áŒ'@¨qùÖO6ŒA2åFC‹ì¶A€9?À²Õ@Fr˜?èêð?£ú@ÀÀÀÀÀ@bb9×tëÁÀ¡`ÍÎvæ@Nû<hí@=dì"ÔÂ#øøøÀ,Y°aÌnxÀ7A9I›<ðÀ€ø2/˜ÃÀaðsŸ6 Ê@W<畂K2À33¿K"ê$¿Ìño	«B?ï==ɧ–à?ʺ;ʨ–@@
Ñ<7¿å'»µ€?å L]`¿ùÂYÍ1ŸÀæšðé•&?ÿ?'fv<B¿ÛÙ½óízè?àCí¼?Æfñ¾".:T´dGaia EDR3 441454919285570816  \é]}·d+@Ÿ€@I
EF6ƒ<ÍëŒ@H'äÁ>§<½	‹@Ë`ŠSÁ=óRC+°ôB		u@7–'-ȃ=±ÀÀ8ØòñÌöv=:=½(=:Ïv>´Ï¬¾C£> ñ¾YW>þèx=æ />V†Î¾™&&$¿aêƒD†Ê7>Pk¤AÓçF?Üò0ÀÀÀÀÀÀÀ!=_Ч+	=âAAøý
?vUÁÀÀÀÀÀÀÀÀFhAi€¦YxšúEpCE%ß)@ûçJ(Ab‡·Ýº;Eñ'0D™Pg@ü¯$AWŅ¸UwE5KyEæ@ù{¬$?"ˆX=ÌÛÀ<ÇÑ=šç€ÀÀÀÀÀ@b_֟±ÀÉ ¶b³@Nïևì{@=mÿZwAøøøÀ-;,÷(À7±'G4ÒXÀò"ÀbGm3hÍì@W¾âïcàÀ3´ê?Ï*¿ã)Xs[€?á?~téà?áæ¿t&;?áq°½·º?õ¶˜RhPÀ?ÆTÚÆò€¿æè	:"տ׌Uð$»Z¿ÒfËC·ÎQ?ÕÀ	œS\?ã9/'çäC?õàÚ¾
ãT´dGaia EDR3 441458252180075008  _ñ[²:	b-@Ÿ€@I—ɘE	<ìTÊ@H¤¡Ø+µ<Øl¬@!•ùgù=_™CÛvBõ¯@5Ñʪš"=!Ñ×À7¼i¶%V=g@>>æÅ=ùK>VVX¼mø¯=c°½/æí>n¿=…Ì>>6l=¨!Š,+?ˀ¹C¬G‹=†7¤?‡F?£ÀÀÀÀÀÀÀ"=eè{+
<;ñjAÑ9Š?ˆUË>ÿ>lÏy>!ã?›œÂ¼qËÁûS%Bm§gBj¤Fk@Ä¿Jß× AÍ©D…[ÈAzB)@žÊA!Õ:CBÒ5AˆÑ'@Èߐƅ†ÐAædÜCÝAgÄ%?·‹@'wü?¸—?–XèÀÀÀÀÀ@b^H"YüÀ6y>ÑXÞ@Nû"ë_"@=Ž|exøøøÀ,oÈí ðÀ6ã†WÛüÀ÷ö±ÒÀbÒZGÁh_@X~ÿCgR¿À3×ëÒÓ￶Â'£ïÀ?õ€Û	Ú°?Õí@0µ€À^Ø渮@@oxL ?¡¨¦BÜ¿÷?"F#@Þõñ5pÀ™&v–@±Y$^à#?Ž¼NΤ*À?½ÛتDžT´dGaia EDR3 441459278671283968  `à‡PkÐ@Ÿ€@IÎÄØ5¥È<½}9@H"°ÙªK»<½@åFKµ—<ñK8CBTB
9F@5œ7¨¾R=·
À;ën\¬Nô=f;>‡|¦>#™>´†µ>Lˆe¼ðƒ>×>ë>{">qšÕ>)¯º))(AÎhE æ>a€ØBfßVF?ºYÀÀÀÀÀÀÀ#=L#R+<ÕÝC2þQ@7fÀÀÀÀÀÀÀÀFaAÞGe]lC˜›°D¼mAHÞ¤)@òµ¬‹l"Cê¸C#?sAR
&)Ae܆ýD±PCn!qA=ß? ·¶?§Z8?¸ ?;üPÀŸmŽA$Õ
Ez@@@bjDã6ÊSÀj	sŸªC@O±¦[ü}@=<i«µ^À#÷ãOï
lÀ:šmÔtÊÀ!ùÈ{âÀ,MÄÊ9þdÀ7îâI·;À"BÃä,ÀbD¾hîéê@Wpaf¬À3Ubꎪœ¿Éö‰%=?ÓGÕg°›ÀËvî†õ'?ä {7›¼?¿î‹(<?ák§lÖN`?Êe'ǂ†µ?þ+¤u¿ü{ð"Çßo?õ˜sÅ Àvӌß?ÞzGX#=T´dGaia EDR3 441459759710903168  aP2›€QB @Ÿ€@I¼Ë!µ=Þ
¾@H'™F÷=Ïw!@n±%ˆMy>axB(†BXf@6EÔ0þ(y>4rõÀ9x҄ײ¬>%sö>ù¼C.t>¦q6=lû¨½V¾¼=¾¼>ôVž½"5Ç>_l­½6&*(¾SB`Cž	>˜}™?i¢æF?›'lÀÀÀÀÀÀÀ">}§…)<ÿQB°†Œ?}…ƒ>a¦Š>>Âç>09]?
—†ÃæÁ}úïÂG…xB	bFe@"+†Mô0?Ü(eD1–AÂM@b÷/Yë©iA$©ðAkâ.AŸT@›]nÊ®A(ËDC&ÈA…¹?Ç]'@OÄØ?õ@p?ªI@ÀÀÀÀÀ@bh(²E½À°Ï{±•3@O
Á¥´DÚ@=>³žMøøøÀ+O}ÿ'#PÀ6¯ZÇâ"Àå²ÃâÓÅÀa՝¾F[¾@VðIm–RÀ3dÏ8
?Ò͔ÏÓÄ?ø¼"B	xP¿ÁÝk¾Ê@h$¼=¿ýï"CêRÀ?éjך ¿Úþ¿`…:XÀ&*BëÓGí@#ÍÀ¤Ãm+/W?ñš=¡iPo?ÔµãA±§T´dGaia EDR3 441883419583084160 !â¡bv€	¥]@Ÿ€@J¨Uçó@<òI‹@IUÿkÏÏ<ð†y@X9Jºˆ=:ŠTBõQ‡BMæ@5–Ü')Ã)=0\7À9c8/B½ÿ=IOl>Ê7ü=œkG¾41–>ái½iUä=å(§>æn>ivS>¯Z´?È4PN¿¾ÉC—"ãF?¡ØñÀÀÀÀÀÀÀ(=£Òp1<%_SC].?q=ҍ*>ÏË=
¤?æÊÃ.áÔÂ:T<@w¹ÀBáF'@Áh†¨K@úëD‹r@A}Z	/@˜‡!œB¡'A\×çBãuÈAŠÊ£/@ŽÁXqöpA¼cÅCìYÇAjª?º*Þ@-êp?ÁÙè?™úøÀÀÀÀÀ@bS…ÌrQ=ÀmÀsw:@OŸ¶
ý#@>»*søÖ`øøøÀ,ø—?¼«À7ܤ&¤Àºl	é/0ÀbÂ´9–@XŠyN‰åÀ.P¥å妼¿á*É¡nš0?ñ´i<X¿ãË"ØÀ8ôÄ€@'þ44€@á´Ì
&Ä?ö;kÙãýëÀ«ðá9ù%@9²Jã¿ïÝÜ=
g¿Ñsd7i:|@S:'LÿóT´dGaia EDR3 441465978822973952  fø)Ú>ª*½@Ÿ€@IÒòÀbÂ>&-^@H¡‹ÑW>xÞ@Yò=x>m­àAÉ.˜B¼	@65Í%éþ>kë?À8ý…À}¯O>_û>?ñ«¾	L¾#<>Vpľ_OŠ=ða>R£E>Äd^¼,>ù3?6OûC§s¨>Œ«&>ÐGªF?˜mdÀÀÀÀÀÀÀ!>´žy(<¤fƒBìþ?ƒ·ª>|Oã>9Lk>Bü•?¤8Ã'Ç#Á¿­ÁϲBiêFI@"@Cýóq?§®HC÷VúA•DY@QqÂP'@Õ6 A'ÍA¥Õƒ%@Ž¤À­@åÞUCMAŠ'R?Ïw@]qˆ@‰P?±ÐpÀÀÀÀÀ@bfÅÛÀž¢¶mÙC@O%­iá÷@=r58›øøøÀ+K×þzÀ6'ôTx:6ÀšpE­‹°Àaæ<|¶vš@W|-aÜÀ2^UÕÄî^?ÓBTò•¾À?û'î7÷?Nj9Zê8 @¨™Üÿö"ïž0@?ø&¥ë¿â•¯Ü&À«/K¾Ÿ@mŒSjwÀ1IþÂTÐ?ïUyˆ'ˆÊ?îä+AèœT´dGaia EDR3 441466189279599104  g)[K¥@Ÿ€@IÊX¤ë[›<o¹+@Hœßé¾cf<u€Œ@øø'dƒ\<³¥Cƒ[òBµ¨@7@àYìg¸<¤Œ€À8´‡Õvg<£·+>™[=›/>>•§>A¾j%=ºé5>¡¦>9>ˆ_>œ^CC>À‰Drð9>
K†AÂÃ^F?Â×1ÀÀÀÀÀÀÀ&=ߦ/<×6x@Àùò?h\,ÀÀÀÀÀÀÀÀF}A`8_1ÄDEŸDW<ºA6Ž¨+A¶*©Z'åD^ŽOC'èmA<Õ,AŠŽZɾDq‡dC¿"aA-E:?œ¤²?xý°>ÈÍ ?–à¿Åž«?o¥E«à@@bfBÚôßÀÖÁØ¢ºQ@O_d‡j@=lofvT¹À)ès¾ƒ1À8'ò­@ÀÅ£vÀ_4À,|ˆK?°âÀ7Sù­¤Àp¥Ó3ý×Àb/Ф¹Ü¬@Wqôr¾`mÀ2Ֆ4¶ÓÚ¿ÒÓ´³=î@?íÇZ´ ?ç1!ê†üð?ô‡¶T}?ÃÙh1; ?ð²Ÿè"P¿óZÂéÅý¿ø¼<Ȩc?ïì~†œ"?²è‹C ?ì‹;""m?»æ6æ€ÇT´dGaia EDR3 441468731901796480  iyrà€%'@Ÿ€@IàŒ?íU>i% @HŸNY<É>W«%@Psô­Z">˜ó"A•dBde@7hƒ½':A>›ZUÀ:&è½¼þ>œð">"K>¦>ó">fñF¾m?>7'×>Õj•>Pm¸¼æ>¸Sš66?3YåC½¢?&ö	?xôõ_FÀ?ˆ=pyY½É,»n[¨¹û|V¼}cà<§õ%$?ªÙ++<âèC$Œë?ƒƒ)>_K>~Ô¶>ƒžn?O‰Â¹IÁÚ¸ÌÂ?ì9BáëFm@vÜöOeC?YÔC¢/äAš;Ü@B¨6–àm.@qA•8A«EW&@'͝¶)A!,Be\AŽÀ(?×)é@d)x@KØ?·»@ÀÀÀÀÀ@bhîÖýëâÀ…šIÎèx@O.öUñ@=hâ€ÔbYøøøÀ-þá¤fŒ8À8ÃûI;ʏÀ¤vfúlÀb¾aªï°Ú@Xñ¢§àÀ3$·T‹D¿ðÇ·öV@¿á*j¿ÔÔ&^!ÏpÀ	`±²JÍ@½<€(È`?ç-C! ?é,jI†@À8¡¬›x@
[Êù"K¬À‡¬%‡"?ѹ™I ?ïéé«~ŽÿT´dGaia EDR3 441468796321473536  iˆ)$#ГÁ@Ÿ€@IçSþÏY=îÇí@HŸ%e+b=Óëž@¶a ®> þÜBÒ0B|@6™¢nŸÎ> óAÀ8ä]R>
ú>]ú¬=ª½'''>ê¾;m>7À€>¿ÏX>"›v¼ù8Ó>?ä:8¿ª3Cצ?$.@›;N_FÀ?{ç=I¶=Z¢¼óØê¼fk¾Ašî=›Gc$>rŒ2,<}ÈCøf?rÖ>Sè>h=÷=ä[?ßRÃ%!
ÁŸ… žPBDFx@'¿C+—_?ðÚDøyAê©)@`0sݬ';AÓA€¯hA vE*@›'!CŒ'³@ò[Ci7RA…ò?Ê
@[J˜@\à?­ÛpÀÀÀÀÀ@bià2¥Š|Àr¼Âq3@O2ò<üô@=fU›D¸øøøÀ+L1V¸žÀ6\_gÓVÀ0ÔsÀa¥Ip8È@V¥ð$øoVÀ1õó*MÓ?Ù3Ήá@?ýì=R9ð?â¬Ðw8H@x"VɛÀÀBó5ªhà?þ¬ÏºxŸ°¿ÜÂ¥'àTÀ-¨³ó¤@)›@S‰ÏÀ`)¦åå@LàáÖ¼?ïê¤äª&T´dGaia EDR3 441469002479992832  i¸*€ñɁ@Ÿ€@Iê㱌]=°Ž@H£»NÐü=®8¿@"›ÒÆï=÷³ŠBBî‹B @7‰"†´ø÷=ã¹À:".Eá…â=÷Œ#>ÁÉÚ=W¬|¼Úqz>–Σ¾ûÔ>­>Õ¨+>Q"=Ò`>Ðm Ÿ@«Dª>°Yˆ?ã`ñF?›É±ÀÀÀÀÀÀÀ0>HSˆ8<4ohC	S?‰Í½>&>¾>´üW=®6?í,C*|ÙÂ(M…ÁŽ B
ƒFã@–RÚ`üì
?×DT¢TAŽfi1@d—¹Öv<@Ñ*lAÉ òAž_N1@Ÿ•T†–6A4jC[³÷AƒÞÓ?ÃÚP@TØ?ÿŽP?¨y`ÀÀÀÀÀ@biµ½vúCÀIó#Í
N@O6ýÝщ@=mÐPÖjøøøÀ,§¯…ÆüŒÀ7±}šYª¢ÀãW kôzÀa¿2Ú£ó0@VȘqʒÀ1òj*¿Ø8œ'c€?á4³±Ùà ¿Á'¡üâà @50RNÀÀíô¦`?þå`gC/0¿Ø'ĘãÈÀ-¤C	o¸y@(@Õ(À±ž'.Ùf?öãfǬ|¤?÷	»X´WRT´dGaia EDR3 441477764213261184  q°*C€d~Ê«@Ÿ€@I³¼>]UÙ=ñÝÍ@H¢BdÔáø=Úà¤@‰–_'R>šAB™PB	
@7䣻Ê>8¡
À9qŠÔ1ò>'9Y>¢¹»—"1¼æ÷"=õp©¼‡É˜=°vh>‰°Î>9a›=®œ>(JÌø÷ÀVCx›>2ý?4h8_FÀ?Ž"G=j–»ÇÉæ¾:9â½Ø=ú	ž<§¡S>…¶q$<•"€B)I]?h­¦=‹8>OÓ4=1æ?ë<ÃvÁ3ÜVÂAÝBüžF)@Ž%‰d¹Ø?ñ'ÇD€ãA'²#@WýÀ2Î*®@Î)­AnS…A£ë"@–øܳ"h_A+ÉC	‰SA†¢³?Í2@cqÀ@
÷P?°ôàÀÀÀÀÀ@bbl`r"ÔÀõ
3ž@Oá#fÝ@=(F:ÊøøøÀ-C…R€'LÀ7úɲ.ž,À YGÜ©ÀbƒŠ4BÞ@WùQc¸ÙÀ3Iû;{¿å٪ͬýÀ?ÐanvÞÀ¿¥k$aš¿õSޜ@)4¢bÐ ?â؝OJ?`@Yjd‡ÎË¿ñlj¾ýX™?Ìè#x<¨¿Õ'©)ëÀH?³–¤Sªù?ñBm¢¼vT´dGaia EDR3 441480414211324032  t[¸€6LPÎ@Ÿ€@I¥^2¸¨8< F@H .À\â<šZ'@‰Z¢¤:Ñ<Û¸CR».B	;A@7‹ÕRw<ÎcxÀ8ó¹îõ)]<Òç>žóÎ>~'°>Ž·'=kàM>=,<¯ÕÕ>‹S­=ÿâÌ>i:>ƒ$$">H=pDƒÒ>ÜøA'½ûT?Û$6ÀÀÀÀÀÀÀ!=g3(=6TŒAQó\?€æUÀÀÀÀÀÀÀÀTKAc¾4ÄW	Ecÿ¸E1WfAf$A[†œ¡'ÿE'Ã#DÁ[ªA7&ARwfáÔ}TDø˜E!òA'Æ&?•">!@=0/=ê!ÀÀÀÀÀ@b`Á•$ó£À,¢/±Ýý@Oߒ._ë@=€‡yÄ®NøøøÀ-u]ŸëhÀ7þ#_iBÀ'7I'¯Àbí™uxC@XŠøbÔÀ3tú…u2.¿èò¢Ÿ€?Îì?›Ê€?ÝI,uݬ`¿ó‡Z§yN€@0g7¢/ ?Úñh 
¸@¿Æ˜o°š	@'®˜B À%N[ˆÎM¾@"á@0"Ö¿êåKByà?øê>§•T´dGaia EDR3 441481170120133120  tÉÊ:*óÞ@Ÿ€@I«jñ'Õ<ˆÊ†@H¨t™Ø}<†¥`@¼¹Ïl^<¾~gCtr¬BLÜ@6à!›k<¹6äÀ8"‰ª­w<´1>—Ò°>	<Ô>'C¿=ðX="×Û=—E>ØÌ=œè¯>Í>H«==;À@'¸D?CØ>÷wAK¨ÚF?Ø4ôÀÀÀÀÀÀÀ$=
¾-=*®ªA½_?aÀÀÀÀÀÀÀÀTjA_1CAƒE(ÓäE=0^A~¤)AU
l±E­ZDxAäAÀú)ANµžÈ	;E|~DÛ(ÿAÆj))?•Y4>~¤=¡+>.€ÀÀÀÀÀ@b`_ÿ¿ùJÀåÉ͔c@O
°'H'B@=ŽB6Y"ŠøøøÀ,…‡<QžÀ7>)3µz©ÀmœìæèNÀbVö×%@WÎ0ïRÀ3l›ð"š¿Óó'Õk¥À?ïŸ@†_ßÀ?ޒÒ9ßRp?µ÷j{¤?ù'œ'cÜÀ?éÊq@™ ¿ýnô›vmy¿×šN]ê	,¿qQkɎÀ?é<üx!?àïµ,½ó?ÌÇÅRqLT´dGaia EDR3 441901698963427328 !óA[P
ŸNy@Ÿ€@IÕˆ^˜Š<±`Å@IlVu™	x<³U@læk±Dv=0IC'†FBY.@6³¸°§Û•<ò{|À9mc'½C<øn½>"*i<Ù3¾I"W>ƒOc¾bâ>>>wÔ';†I:Á^>™dc{{z@ mDç{Ö>c9²B«ºF?Ü^ÄÀÀÀÀÀÀÀ+=C÷;1<¹JCí]?‹ÎµÀÀÀÀÀÀÀÀTApiYèuE¹ìÐE1˜:@óÀ².Af®Dûëd;F—¡D±Ø@ôа*A]¾°UvÒJEÕÈDÓÂü@ð"•.*?•Í>£`=ÿ=ËG@ÀÀÀÀÀ@bJ"›°èSÀX³9< A@Oi–Ûø¬c@>ö!h'5>øøøÀ,µÉVŸA À6"ÕvVÇÀüCo1âÀa³@%֛@W•bµrÒÀ,ËWß%t¿ÙûÖ0?útÜ)?¶¡¨TöäÀ@³Ê á`?æ­{5X€@ìPًQTÀ'†˜'b±À#Š5hv?ù×8êÄ?Ó¨ush?ÒÏóáÍæ@òº})T´dGaia EDR3 441482407076055296  uéZIO/ç¸@Ÿ€@I¨þ1'%=kÎ>@H°‹H02ˆ=[Hÿ@§ºšœñ=®Ù9BŠ‰]BûV@84˜ÜÓ%='fïÀ9ž|»Ñx=""h> ̲>Y=S³Ø=툴½ò¯¶=™o…>mØ>yDø=¥i>'¤³77?5`ÜC°`=Öé>Œ™"F?MÉÀÀÀÀÀÀÀ%=æö$+<y†lB&øI?ƒŠè>4ë'>U¡8>@†ò?u¦ÁزyÂB§bB
Ó	Fa@¦}"Ðøë@IÂdDdK{AˆP"$@w|o¼þ•µAì6B*¨½A—5±%@®Õ•Mv«LA'zCê ¤A|×?À1ì@I6,?îQà?¤xÀÀÀÀÀ@b^õÛgÀµ`K8"_@Oڈ\@=ž‰áR§øøøÀ,è©Ü"qÀ7wÇl֏Àà &7ÀažÀ¸LŽ@VéƒúëîÀ21õb¤Ûâ¿à+ógÊù?胎tc?ãµ³'öð@XÄmÇ#¿ÿ½Îªµ«À?úì¬5пÿâA6ÙÀ0Ta¯4@†ÔUð˜¿ôvõØ6l?ðZ]¶ôæ?ì °ÝФT´dGaia EDR3 442790619756456576 %¹uj€+U@Ÿ€@H¹*ë?ø=`lJ@IŽ{x^J=€_î@îÚfûa=° :B…úB
æb@8¼,Ý6=›ëÀ9›Ç{yý=¶GÚ>ÇqM<of½ô&>'Þ½[‰®>ŠM>¿ì=ÕÇV=òæ>îL¬ÞÝ?^v^D4CÁ>Ô—@ÕáY_FÀ?šó<l€"='MV½Êbw=µa=¤çp½Þ7>¹;;<¶B̖ý?ƒŒ»=Ë|>ȍ_>L€?í†CÄÂPD`ÁISAúÊFô@¥ߘAH<@$хDƒÜAˆß26@vC%âà‹P@ʛ$Ba¡A—¬¯4@­¼-ŒO…AfCÌ==A|¿F?ÅSì@Jh`?ì×Ð?§øðÀÀÀÀÀ@b CPSÜüÀ)RɃ@N­˜«žÌÑ@?¡›ýiªøøøÀ.ª;½~À7:ÍÀ|ÀRínIzÀa¥º›»›ô@X´ÃÈclÀ07´½6.¿ö![4¯àp?óN†¢Ú0?nåŸØ@d‰
]6@@ËÀ›Ú—Ð@
H[G!7À=tïS\—r¿þ ;WŒ?ÃYo2	 ?ÀûI?Ç
òY	ÚÕ@çyJÞ=T´dGaia EDR3 441484365581055616  w±Xö€Z
»Á@Ÿ€@I¸â©~Ÿ=N½Ð@H»øjÑH¾=Gð²@süA=›¨ B"µB¯¦@7HªÈZG=ƒš1À9Ø
tߐ=Œy8>¬:>O†½É³>7ðL½¢wÀ>w€>Áh>CMÅ=Ò9›>™suu=¤ÌŠCʧ0=½¡!>œõlF?-ÀÀÀÀÀÀÀ,=ÙØ3<öC1Œ€?€C‰=¢¢`>˜0M=bTn?*¾âÃJ£Â<kVÂaBTšF«@¨&uÍίy@CÝ®D|"žA‡²A0@y¹±-¡Ä$A™BM¡4A–k11@°¡«¼_Ã!AAuC°q_Az̨?ÁWÉ@H&è?ë?¤¾ÐÀÀÀÀÀ@b_fْi.À=Ñ= è'@Ohh€"@=®×5£Ð{øøøÀ-x
êw3À7ñBÊŃùÀ8D Àb'Y[+
@X""'ªÀ2Îïç`ü¼¿é"4Eû\0?ÒxH½k€?Ôj­€YP¿ü=;'|²@CI¬¸ ?ñéF0¿ö–¢Hí4{?ô‹MjÂþ¿ýN|ú]€Ÿ?îýôc—Æ?ÇàqÐó
ä?þÃ?NPT´dGaia EDR3 442791272590242176 %Qbq€/§@Ÿ€@H"]m¿|¢<'߃@I€°dïÙ%<9'
@D[¶ù<…ª•Cª—8Bžê@6µ°rx¼<SúÆÀ>	MÁÀß®<rÆò>Ï-È='ÕǾp>3¬©=á$Å>%P	>lfi=3N>ét>ÈS2óAˆAD»›=ÝLöA¯´ÅT?¼¼_ÀÀÀÀÀÀÀ;<½b
? <ëŽB",?¨ëÀÀÀÀÀÀÀÀFýAK÷MäêB©ËSEP A@ç
=@ÿ%Z/gTËB–dÈDÔðAI/­=A/mwžG¨BÓhE­±A6±?ž5â?™à?Š0?-…@5u?E;E«à@@bàÅ+ÀC™ÕùÆ\@NŽjµˆ°@?•Gš—À2›ïa'øÀ7…²8Ï
À'_09±±]À0N"™XåÀ9$›½ÁÀ&Ò²>¡_ÀbI)ß|áK@Y²‡ôÀ1lDḉòÀÙj40#8¿í¬cˆƒ@ÀNšk¢eI?ßj	SH¶@"PZ7‹˜@£Ú!æ˜è?ó¨R]Àt.ŸÎÅ(@¸Þ†Õ•´À|Û0ŠÄÀ!wY~ë@SMn—T´dGaia EDR3 441486049208233984  y9XðN[@Ÿ€@IËßþ&ôì<hó$@H¶§
®t¨<qØ@ÕñËj Ù<³¯¼C'"õB~/@76[¼Ë<•}+À9ûFdì<© 2>Ëä>W
ý½H+l>Haº=C$>+->/ò=Ôt•>$üU>¯*££—AîE¿+>"*B/ŽT?ÃM½ÀÀÀÀÀÀÀ/=˜º8<ðÀC.¹L?¨ìÀÀÀÀÀÀÀÀFÒA#Øò]í'æD˜…›D@iA2xÀ3A-±<E3¼Dþ£"C"JlA8¤ó2A[Š²àü'Eh†CPK¼A)Hc?œ'\?uÉ>ņ`?ÐÀÀÀÀÀ@bbÖ¦¬ÐÀ'p
…9@O&âJÙ~R@=MAjºøøøÀ,Ûɨ™Ï8À7‰Oì;#ºÀƒrä<=ÂÀbG'oåßb@W©T¥ÒeëÀ2m>~]Þ¿Þ»à^¹?æ:iuª½ ?Ý5rĉû0?áMt@¦D?ðS9Ë(Ӏ?÷8y…SÀÿ|—®r¿çયP5?ÂDûäõl?Ò§'ÝÅßR?áÂÑås?ήê궃T´dGaia EDR3 441493058594758400  ™W_UÆU©@Ÿ€@Iӓ·ƒGü=	¶@HуµôG=]@CT«Gáj=UãùBÞ¾?B°À@8Õ>ÕúÊ=N½À9Ÿø›™b=O9c>²eD<¡-˾Ž5>4'ˆ=˜ò>Î>˜>CI™=¸Dœ>"t‰?¸_ñCçÐ$>Ò(?¤Y›F?ž¿ÇÀÀÀÀÀÀÀ.=£~9<¹íC%£i?†‡À><ÎU>ÇóU=ïÿ²? ¬C{ÞÂ=¹'@ù©çBÛ°F¹@¶ƒ(»+<AÎDi'A's8@ŠÓ¶°JUÇA$ØNB¦¥ŠA­8@½ÙfŠ]ËhBCK²/Ap£°?À`)@=¶¨?ÙY°?¢ ÀÀÀÀÀ@b`I'ÛsÀ_Þ±@O51ÇYb"@=ÍõãO
 øøøÀ-d>2ó§æÀ7ÎÓ?PúôÀÁN­Àaî˱›Ú"@WIëqœ÷ À1?ç"¿çå8ÔÞg`?Ûþ%߬À?âxF¾ZÐ@
"Ì¢ªá¿ÞMË}@ý"­«¯hÀӃ$ûœÙ¿þ•EîÍY=?ë#ZéÄrê¿ã™G2O,¼?è²Ob?ùõ"ŠT´dGaia EDR3 441493745791802496  €9z€;Ž±<@Ÿ€@J2#<SÀ==xYX@H}ª4ìE~=pAì@iFŠ	Ñ=´aB€aÆB	/›@6¨t¥¯ú2=¦'ãÀ9¿;=Ÿ¾°>dBC=ºûÛ=
†>E‡H¾€xx>P>'~¤=Þ0X=y/>{‰\XV¾òØÔC±+ß=]¿L=›eåF? @ÀÀÀÀÀÀÀ(=ÿË.;J'¬Bøêî?{é>2œ>rvõ>6ð³?ÄÃÒ6Â'ÀÂ8èBþfF‡@¢©Ñ_l™ @ƒ7D"?A‰ïX,@sæB.qb‹ArµB²DA˜¦--@©÷Éå¤ÃAðC­ÞvA·?Ã(2@Hʌ?ëmP?¦'ÈÀÀÀÀÀ@bxÊ_¨@ÀqµÀ»Mx@O^ÄÌöe@=
`CˆÅøøøÀ,…¶¨4>DÀ8R£FØÀƒO×+ßÀb˜ç"û@WrÍÐÎÀ2ÔNj¿Óù€QϚ€?ÌèJr™g€¿¦Bƒ©'5Àû§U@?ÄVî?ðǶcÿð@D¨n"×Mú¿ÛDëOÁ=?§±Ÿ¥*8¿^	q'¸?^΂ƒUK`?ò=÷›&×ÍT´dGaia EDR3 441493780152662144  €A‹8€oF3@Ÿ€@J-TñÖ-î<yÚ0@H{0=B† <s‰@n£q¬å<®¤}Cƒ‡kB@5÷åX_¿3<­¦À9©FvªÍ<ª~R>ôa¼^.µ>>>Æí¾í=Ë»Y>»`$=¨7\=öÑß>]†Vlli?ï=ŒDºD¶>`BÛs_FÀ?Ê1Þ;€™½›\°¼êóí<õÅM=š0K=•Û)=Œ55<¢«>C2*5?ˆõ²ÀÀÀÀÀÀÀÀF¤A8æY°d°{D4yBE
GÌA"}§/A+ʸ–€J@D…|8DU2áA'
¾.A/Èh9ÇC-Df¹µDÎAB¸?™þ?<€`>'¢à>ç]àÀ*/@O—ŸE»€@`@bx~>ÕD*À^!`Žä@OYÑ	g£I@=^¥Ë½À(%+W
À9Ù¬×ÀfÀÜVÆÂàÀ,%JY™ÐÀ7Æ÷€^jÀàÈñ4ºÀb¾ë`•¨è@W¤-=¸‰À3H§'8Þ¿¿¯Ùù¬0?ÝDÐÏ@¿ØŸî
ýÉ°À	ƒÈЀ?c<€?é®ïÙĆ @t›P9Q¿öF¦ÌÍ
0?ðÁ	æ¦Ú¿Ñü@>b»†¿Î/"JÓD?ÀÙ\1þâT´dGaia EDR3 441494192468393728  €¡yÿ@'Ÿ@Ÿ€@J9jñœ¡<αÇ@H3­'M†<ä!ê@½¼)¾œ0=ð1C†Bñ@7¤a«§ª=;»À: VÂßUF='->ޝ³½Œ"!>
ÀÑ>¤pñ¾°z/>¹^x>è|œ¾*æ´¾ïG?A……ƒAðE>&*BɅ†F?ÊÖXÀÀÀÀÀÀÀ,=‹úà3<Øí˜C*ùn@ÀóÀÀÀÀÀÀÀÀF­AP‡ïʶ	ODAÐ^E®®.A†91AB¹Ò©nz×D¶jÅDÒ<XAѐ0ADÞ´,2€DŒB½EY2A
|ª*0?™It?5N`>‰jà>á1àÀÀÀÀÀ@by7,TÚÀEãŽynÜ@Od&bRýÓ@=ªä­:øøøÀ,ƒhÌnÀ7,¶l»ÖÀWn[–†	Àa¸Žõ¡&@VS±âÊÀ1ϙÓ0ìf¿·Ì;a…?å¾Ð/wº ?ßõ»NåvÀ@Š¦ÀEj,:]0@‰2–#…H¿ØþÈü§\À1?XUP&€@,ÖŸj¦%À ìî,ñÅ@"Ë3Z‹S?útŠ'ˆóT´dGaia EDR3 441495223260539904  'yì®Û"@Ÿ€@J0盥=€¶,@H†hVÚO»=¬Å@éCƒ7+=¼›¯BxÇèB
½£@7gH™UÊ=©§À:›bݙþ=µÒù>Âh°>:=1Âý>—È(½«X›>"ã>ÄÅ:=,k>E$>º
2c_¾!bC¾Éî>"Ø?-œIF?›öÀÀÀÀÀÀÀ)>s-/<­·0B—äà?~9g=»YÇ>Ç\c=|5à?#keC\wÂ6œdÁd¼cB
yF{@£zIª9@²÷CßôŸA‰b+@r´š#["@ÀPBG2ØA™/Ã*@«Œû1Á5AÀN/C´)A~—?Äk$@Q3¼?ùö?¨qhÀÀÀÀÀ@bwQôÁ´À=³¶³p@O_ªØؙ@=Äñ£yÔøøøÀ-!¹4}ÍîÀ8vÑʞýqÀ'ÑOÇÑÀbYfA\Ç~@W,"ÍpÀ2n!ûõCD¿ã¼èí€Çà¿Í×I[Aå¿Èøø]K€¿ë¦È;¿íºRÄú–€?÷)â œ°¿åjßi÷p¿õRÚXy\²?à¾Ég˜¿î‰ÚCÝ;¿«Ûˆ?¿0?øà!›nÜT´dGaia EDR3 441915477218373760 !ÿÉY0€šÇÞ@Ÿ€@Iò˜/ô<¢Dz@I™ÿÀ¢ñ?<©¶¤@?Qzox<á­"Cc xBì›@8Å¢U‡ëH<Òæ½À;Ë;mÓ	 <õX²>ˬå=½½=ö>q§½:b>YÙU>ž7q»D'À=6·>È5…‰…@8•}Cê¬*=¼Å@Ý1F?¤TÀÀÀÀÀÀÀ-=?i3<RzàC Éa?oM=õ)˜>¸[³< JX?ˆeC)øwÂ9¹®@w·cB¾üF½@҂üi	U–AŽ"1D"ôHAoãW1@®ÑˆûR¦A§ÚC<VLA'ɵ0@փê¾B@YÚC﹑A]tŠ?¶R@ {€?­€˜?"vhÀÀÀÀÀ@bGùûüúYÀÖ^=U¼×@O×œ@?BØú$=OøøøÀ-s	ÉåíÀ6þŸ9ð"8ÀMÜnàY[À`†(3(ûx@V(p¼`'À(ÌW€b8¿èÑòDÁð?óÈ?ß~Vð?ÛCI4@-+kØ¢àÀ-ôޖ'`@êQ—ž¯ÌÀã8ÐiûÅÀ
lŸ{o¯?ÿfἪ¿âû+p$ƒ?Ðþ‰˜â@‡ì
F´dGaia EDR3 441498345693860096  "hQ(\æº@Ÿ€@J'œ`rð`>?…	@HŒßU³3ç>-x<@ꙊxÒK>‹ç)A iþB	œ@6VGŸßáª>v¸¯À9ý3{.>º>pü>kSÿºMǙ¾c¸Y>i鐽Ÿþ>2¯1>"ÅŒ>iº>&Ę>f3Ö`_>".åCå×>?q‰ù@P¦'_FÀ?‹•w=H3n¼ñZ¼¦ìH¼Èª]¼3N½¨0–(>¾®m.<+hC!5ô?€¦>FN~>¢×T>$'®?CÏÂ$ÀûzWB
WF'@€q¤£îJ?ƒi«D"ŠA—j"@NÎYiÿœ(@ŸlAF^A¦ê?%@‰{%îûj@è/·BàÁnA‹Á}?ÕU'@YF?ýmP?µÐÀÀÀÀÀ@bu0ÁèÀ-2×1â@O[RÊI Û@=+m°iR†øøøÀ-YÊkóø¨À8¨_J
™ÀÛu»$ojÀc+&'_¥§@XEmÓ}˜~À37š',¿ç=üdãs€¿ÛO‰(¼€¿ä%]Tü¨ÀHõ§$ @¬Âšú¼ ?å$ÂûÛ\`?ۄôÒ¡ÕþÀ1ÿ{†5m@+*ÄÔv°VÀ"øöØÖ?òžÇRÔ?øÕ0-:wT´dGaia EDR3 441920455079650304 "Pd4FY@Ÿ€@J›EZ¡	µ<Ø}=@Hì6`K¨ñ<êY@Ú8¹­n~=,ZCÇ&BFw@6ñs¡2= !À9/jÐc9~=BµŽ?°À½þê[='§œ>«~ò¾8!Š>½
v>ò䎼Ñ ½M™e?#.Xʸ¾B2?YE›:/>˜ƒXBÜ,ˆF?¹èÀÀÀÀÀÀÀ4=¡ù"7<ž»SBÁœÉX@4þwÀÀÀÀÀÀÀÀFÝAlêö¯Ž(CKa¹D9ŠAKØu2@ð7'j…¾C¡clCMÅHAT†w1A¹F‡¥êäCÒ	 C£‹A>V?¬€_?°9?
à ?U'ð>`£e@F.ÏEœ@@@@bvê+G®ûÀcwšßô©@Ȯ9H¢]@=¹!Jµ§_À,÷?¢5¬À7"›T«ÿØÀ7DLÀ,˜ªoýÂÀ7¢{Û-¨À:28ÀblŽ©DH*@WG©ZåûTÀ/8À¿ÖWûyGŠ@?ãëœ	à?ê}h'UYè¿ã¯Å"¿à/1ß㤀@NÈ'¡6¼Àò=œƒG¿âDLŒ®Ý?À×%®'Ò?Òº;L j›?ìß)¸N@zWé±®T´dGaia EDR3 442808692978032384 %,)iaܸÑ@Ÿ€@Hó
$ï"~=˜RG@Iš¬&là=¦™^@åqw®ÞÄ=Ü£B]ÏnB®"@8•º¬z#=Ý@"À9ØPvƒi=ôûB>½|+=™&˽¡‰>ÃÓ½ج>{Q>׳û½»ƒ¬=ÌhÂ>¢Š8VU?*‰CÅ"ü>…?¤3‹F?›¡‰ÀÀÀÀÀÀÀ(>>å!0;ü'7BH<¶?ƒ*P=¦$->¢===ª>??
l°C$Ê×ÂL˜:ÁNDiBxlF…@›Q;o*y?ñIõDgÛÇAŒ¥,@mƂ",@Ý×áB	p†A›+\(@¤I6ˆaA") CtAÊq?Íwf@KX?è\À?­±ðÀÀÀÀÀ@b&Q¥¸ä¤À"OZi@Nڎs)þ'@?¢_´ÛÑøøøÀ.^ž ®uŒÀ6é[ø*å`À{Ú{ÊÀa ;xå@WÉ͛ßhÀ.ꍝ7¿óşØE à?õsûÙDp?´.%*˜jÀ@#ÃêŠÚ`?øqw2À@{+|›<À1°ŒÅy3	Àih'ã N?áj!fðŒ'?µ
Ý,;?ш º¬ïê?Ïa"BõØIF´dGaia EDR3 441507008650680064  ŒIxHóA@Ÿ€@JB"t€Ú<ÏrE@H¡>BïF<Ê_@[çò=!C0·B¢@7Wž'fCÐ=	¨À:ôÕz]L*=H>šá=H%`¾SÞt>Žê=.z">'–ä>ƒ ~=׏ø>Xc>ÀŠ£¾%§CÐ&ôF?¢¾©ÀÀÀÀÀÀÀ0=iÅI8=·7B´˜?~q>oË>¾I8>EV?-™5C¿ËÂ;=ø¿*·B
è¤FÂ@Ä5€ÑŸ˜AA[46D<ςAzgÁ2@žðœ½uÛ¶A¥ÞÑB¿ÝAˆÆ=6@ÉS,¼rÝíBFÑ)C'o\Agt ?¸æ,@(ah?¹%È?—ÀÀÀÀÀ@bué]i-ÀVÑV	¨Â@Ou7«‰oð@=HÂúk<øøøÀ,ÃߜZàÀ8°ËÀnÃ2cÝbÀaþÿªÆ׎@VÄHŒÙ/À1hˆnj
¿Û¦‡>Ó.?ÁˆŽiän¿Ñ'ïþÐ@wÎWë†Àwæ9—íÀ@ÁÀynˆ(@ÖeDX4?È9÷çÐZ¿ââ
Ž {?ÎTЖ"¿Ò¸²"¤®?ø{Ùafs'T´dGaia EDR3 441510822581504512  Áv
RÜ@Ÿ€@JQ—¤u<-·@HºWkш<dö@3¢ýy¦²<iéCË$oB
¸J@6ږ@¹ì<VÀ'À:¢U
	'<uo[>¬ÂÛ½"ë6¾ô9>L9²=-¸>ŠÀ>ÿ£>Cïå>"kQ>ÿë…ääã?rØD8™{=D$@Y©tT?»cÎÀÀÀÀÀÀÀ8<Æèø>;ýû§C%-Ú?ƒÛ_ÀÀÀÀÀÀÀÀFAîÓÑH"ÅCVcZD[©AH==@ô4—¤C¦›
Cw,cAPÉ®:Ay³;üBCâÍxC¦ÔžA<ÄY?Ÿ<Y? *¨?ç?4n@ÀÀÀÀÀ@btXro¢À"ÚLáúe@Oˆú|qh@=sgG‰øøøÀ,UÕ8ÔÀ7™6`À
9òϸ]Àbc\s2S@VõÓ­¶b°À0閫RJ
¿ËÉܝÙ?ä="Q4 ?²dmIF?ý½ÃÙ©©€¿ü;×û@@¹KÕ˜(¿ã`˜f²ÙÀ)"ÈöÊ@µÛè4ÀkuFb7Y?âðÂß@é/)-zT´dGaia EDR3 441511612855708032  yyi€(#Ãf@Ÿ€@Jላ9<
?|@H™a]è!d<
jÂ@¦»qb"<ZpACÔX—B©ž@6O,¥'õ(<F8øÀ8Šx×?ùì<[ðÄ>¯­"=Ó3Ƚ&.Ú>Kv½…£T>Q°ù>däd<¶ÝO>.Í	>ð¬Á'''À"CâÊ<Ý6•?shgF?ºäÎÀÀÀÀÀÀÀ,<±'4<‰ÌÜB«o?h§ÔÀÀÀÀÀÀÀÀFºAùEñC=D
ïlAJqÛ1@ñ\Y²›-Cßr^CASW70A8µTÃú¦D!üC^ÄA?î?Ÿ•ô?¢'H?UÀ?6®ÐA))=A8ÌVE«à@@bq‹7KßêÀÚ8´Ï@OUpÂfâ‡@=HvWy´À6ҐR½°~À1‡0³v=oÀ"¿5Ø0rÀ+æRæMÕºÀ7+‹¢Û#ìÀ'oë!3MÀb†Ûyåy%@WØ:™6À2x±ù¿|¿J*€?ðùyPÕ[°?ázÑ+Q@¿öþJßy¿€?ãè&JkL€?ö€âÍYÙ0¿ã]p—…R®?û͞eà"s¿÷Xyhæ·Õ?ÿÏÃìݍ?×Sñ¥$ÎÔ?öé¾AÆÊT´dGaia EDR3 441514086757051392  '¹|,	˜•f@Ÿ€@J4`SG=Eå@Hª°]ö±å=ßt@
"^'"=k&ÝBÈ«ÃBLì@5ð,ãüÅ=a9-À9¿¥ôÚ=rr´>¢Èî=M𶾋ÌÉ>"o~<Ÿ«n>ERÔ>LÒ>(e>Bz>óœ"'?Qð±Cæñ=¢ÐŽ>ÛþæF?lDÀÀÀÀÀÀÀ.=Æ8K8;ëÃ(C'g¤?ƒ¢€>UÌÝ>Û#¿>8ôS?,šC¾ÂCA¿¾—bmB
G;F¹@´Ecç½Ju@n'bD®'Aƒ2U5@†"ÝóAJ§B¨CÀA'»3@»â?änÌ
A£-§C®ú÷AqҚ?Á|Ì@F¨?èŠÐ?¤€ÀÀÀÀÀ@br¥K\ÀCW=
@On͵8@=`ü"øøøÀ+¡Eý†DÀ7#îá‹:À_úSÓÏhÀb9twxډ@W%ˆ'ÝʦÀ1—ÿÄcÆ?Á)*ß[?òônæпГ4ï0?ïjl­«¿ðŸË1ýýÀ@MA1‡ÊH?æü$Ìí?úÓ6xòeÌ¿ôbˆ9@/2ûDÔÞ¿ÛrGÊ~ÂE@0@ùxÛT´dGaia EDR3 441514808311297920  "ax7€_%Óí@Ÿ€@J#fž;?1=}Ý@H¨ùåÒk4<üîË@kaC"=F[‡BñÉüB	i@6ÖÒHÊX½=5ÎKÀ9©(é-=?DØ>™ŒÐ<¨$š¾ƒG>>#꽇:º>Gri>9{*>Vù><&õ>Ð>¬§@îhCü:F=÷¹?µôF?ŸùnÀÀÀÀÀÀÀ1=š'I;<âEùCžÌ?‰é>S
>¼¾ë>&ÀT?'HC¥CÂ;h)ÀÕ9•B	°}F×@»Û8úÀh@'ÜTDÂ;A€o‡2@'E¯NÊQ@ÝiC'ÆAm"2@ÂZ;ü<øÍA†üD¹yAm9?½u@7;¼?ÏàÐ?ž–¨ÀÀÀÀÀ@bpšžrÀ€ €\b@OaH9é%—@=bð‰q†MøøøÀ+â}]ïÀ7(nTֆ©À<WÔµOÀaêBÉ.@VϭפèÀ1|>Bup?{j=µp?ñ+N1/à?ѧ/['`@"¨ƒ/À<à6V @$í—<ø¿àî)æOxÀ!`U31š@0_S`*zÀ‹¾
˜?ò¤Åaì"?þ7ŒÓH¸T´dGaia EDR3 441515083189174784  "¡wÂkˆz@Ÿ€@J.Bs<,f¥@H«èúØuK<1ó0@øö@"/<ƒk	C³Bëj@6¦¥VŒñ<s•ÖÀ8þ(
×lf<‰›>Ä =V½¾èÒ>Œn<rx">—æS>¢;Z>;Ú>Y³n?!û‡o‡?s¢+D3]=}Kf@d¶T?¹òLÀÀÀÀÀÀÀ-<áB[6<•,BÓN"?"L%ÀÀÀÀÀÀÀÀF¹A-²mA®CYëDebÌAM¸6@í4w5ºßC^ï£C†%=AVX`6@üM)JÔVC–šóCÀm†AAfM?ŸÝ[?§˜?z€?:¦°¿À¼¡@—è*Ez@@@bq¥Ï1_¬ÀM!$9@OjT›¢A@=dŸó
¶SÀ){Å´Š?tÀ8I$³ÀÎÀÓE¾Ô®À,þ¹Ù>À79‡ùûxÀ*RE$–ÀbE®gÞ?—@W<5ØX²¬À1¬/Iž$¿­3QÎ?ð³Þւð?ác¾[;?ã0|HF¿åèó&‡ø€@¤†ã=÷X¿ð–xO9¿ù'@¼ PŠ?ôŽ7Ӧݜ?àNI'8?æ"`ˆ6pˆ?ý—g 37ÐT´dGaia EDR3 441515559925069312  "$6~"è@Ÿ€@J
Ò9¦8<¤	@HžåwÄ'<Éá@5_~<<F&£Cî~FB	"Ú@7,2ËÒ<B(PÀ9e'!:½0<iÌ>ÙR¿º5ÿ=ÙOœ> ù½åçX>³¢>ã/½·üÿ¾	N=?
)¯´¬«	¿"ѵDüL=%-¢@$/cF?½FÀÀÀÀÀÀÀ2<¾Ó©<<Ù"ACÌ?uŸÁÀÀÀÀÀÀÀÀFýA
QÐ8ÞCH¿óD†@ÁAE¦¯9@÷õœÅÒðQC¥NC"—.AM¾D6AbS¦É CÒÍ.CÆ	žA; ?e?•y ?yP?)x𿴙=?ÆQo
EŒ @@@bnâÊnC/À,±¼4@OMBnrú"@=X›êÀ*\–ÓøJÀ8ORgõ(Àù_H(Í_À,u
¯÷´˜À7Ž!ø?2À˜ô=Àb*冇ޮ@W-ØVÔÐÀ2$Íó<~¿ÑäJ>e?å 'ë'N ?Üc ‰
Ӏ?öü®ÏS|¿í³èÛf€?û¿#+ðð¿üvÈ»'hø¿ùA—$˜‰
?ð³øißݿŐÁ¯÷½Ä?ã{	Š ?ï‹|'4AêT´dGaia EDR3 441103002545406464 ØÂfO@Ÿ€@F¤é};ð
0@JO@fI"<{@fÒÔVê]<Uô1CÖn¡BqÃ@84ÍzBÄO<+CºÀ69[«a¸ì<k÷:>Ýri½ÓD¾®;>*ú¼Úƒ7>Q¿á>Á6«="óÑ=Ûw?
ù´Ï¤Ï¿×ò‰DÀh=2?óâlT?¹$ÀÀÀÀÀÀÀ6<·ÜH:<û¥Bsdj?q®/ÀÀÀÀÀÀÀÀFÚA'ä3c…'C$ÊÏDfÔ´AK´Í8@îà8Û9SòCoÜCƒùÌAU`ó7@ÿ‡vÃçBC¸€:C¬nôA?Çu? ?q?¬Ëð?Â`?>ՀÀ¥ÐÍ@ù‰FE«à@@aªÇ‹ÓÂÀöY¦¨²@M(©ììD@ANñÑVÀ(e׸+ÜÀ8¦¤íF<gÀŒÜD\õÀ09"Ý'ú‰À5n֌ÏÀŸžƒãèÀaW1›i`@[¿Ž¥I7pÀ1Ü_a†ítÀ4|U€Îˆ@høfÀ¿ÔG5ã·0@ ԋ×`@1^šÓL@##s|ØÀ7×"œØ-VÀ
èX×Í?՗ìÞ"ó`?æ»"Ââl?WßÈÏ€?û*' æF´dGaia EDR3 441518347364301696  –™w{€M.óƒ@Ÿ€@J&p6ÄåÇ=‹=Õ@H²Õ^›à˜=oo@ÉPRŽ
=ÎKðBb5òBGõ@7|ùñ}=ºç~À9‡t"O=¾ž%>"d–>Y'¾‰‡(>t
ú=í|ô>ƒeS>AfÂ=Ís>µ >®‹:œš@e˜Cÿ'y>¬]@íµF?œÞÀÀÀÀÀÀÀ/>%:<ʍHCÁ'?‰NÐ>7'
>¸z|>«Œ?=ƒoC>]ÂN¼??§FVB.FÇ@ xÜú¬Y@¿qDeâ!A‹3@q™ê²ÒäAHAöÓáA™·t4@¦šè¸ÜèCA¥–C¤"sA€Á=?ÀÀg@G±¸?ë&`?¤=ÀÀÀÀÀ@bo››$À6½~¯Ø—@OfŸÐçÞ@=tÞD‡ÖøøøÀ,¢ŽæCÃÀ7¦²þ0À x~_/NÀbh»W¬#@Wwˆ*"n'À1À<%LŠ¿×"ˆÀ2 ?âŽ<ÿà?᲌'-q8¿ß¸8bLú?ÏÖùWÊ@_N€"(ÀOõùn²2¿Ü£'Ã,í?|'‰¢@?ÕË´•?ÙR?ã%7DñÅ?ïžeÎ&¦T´dGaia EDR3 441518450443505408  –±wOiA¬@Ÿ€@J'¼Bւ¡=7²ð@H´îJ|c¥=/t‰@x½¸f¢=‡QB±ð!B‹Ÿ@7žÈ¹œÏó=ƒ€
À;T'ÛÑÖ=€'>FÇ=¾,6>|eÔ<²©>‰L'>Iñ»=œ‹ð=ì9¸>£Í¡ž>·}CíX	>);J?º{•F?œòÀÀÀÀÀÀÀ0=СÀ;<nYCþX?€£>c&2>©èq>;›ã?/«JC¼Â:4[À(ÆiB
ÝUFÚ@¯2Fg·'1@CÑ3D£#+A…y7@}BÏë¸A)ý§B0CA•L×7@¶'zh
A^âDÅïAuÚá?ÄlÀ@Rû4?ý=p?¨¸øÀÀÀÀÀ@bo{Ê ÛÀ%íxF@Oh:\¦gÏ@=xQÿ"øøøÀ-ŽDúޝÀ8~B§àÀM:åÂmäÀaߗɊ|ª@Vɘ'ÂRÀ1.ÚSº¿áÊ9õQÒÐ?ÂRÒè〿ÎΧ²
à@QƧ?ÀÍôä`	`@.—M˜@à²~!1^?˃ÜøbL´¿ç"xÄI?ЄÏ!lÁD¿Ðʉ<ïú?ù\IWï_T´dGaia EDR3 441519068918837376  —Awð€YZ/@Ÿ€@JGCFT<wqô@H±šP}–<v
b@g|Ý
1<µš¾C|¨B1Ç@6£,õýÐ<Ÿç•À8ŽÓNäÒ<­4õ>¼°œ<ª·€¾_mj>‰{$½l"¬>ƒõê>"Éú<©Mý<Ѿ>Ì)ˆˆƒÀ‹bùDdm¹=䐒A:žÉF?ÙPŽÀÀÀÀÀÀÀ-=
N)8=\ÒC9ˆ?X†eÀÀÀÀÀÀÀÀTÃA_
*?XnuE&ÝEYzA"_7AU;Šõ=&òEE0:D܅–A˜O5AMØ]˜ôÚD¥E90¤AE^?•L>T¼@=ø>À@ÀÀÀÀÀ@bmU×ÏýèÀt×ш@OY2™/@=y*"¯¤øøøÀ,°Jº"'À7¨øô÷ÐcÀg»ÙxÀb´Ï|0!$@Wé4j‹äNÀ2=sщ´¿ÙLŒ,$@?âEH^(€?ÝV%J¼ÐÀü&f߀@%•|Ä6 ?ú4ÅN]5°À"ì;ÄU?Þ7$ŸÙ¿é?¥uÏo?êRy4U
?ÚCùrb˜?èٔ½ó'T´dGaia EDR3 441519137638296576  —Qw¬L'Jb@Ÿ€@J9B÷q==·@Hµ©á­N•=
¿@¹yGPø3=OÚ¾BßçÙBâq@6˜$Ø#=9ÿÀ9^N+°É=Býë>É»r=Y㻾IN>•ã1<Äa">ŽÒÊ>žž‹¼ƒ"%=»šº>ÄÛçpp¿¶VCªœãF? ƒAÀÀÀÀÀÀÀ+=Ô*7<¤œÆC½¬?rZØ>0A>à&®>çi?(=vCæ
ÂEk?~OB	ß+F¯@»ŒSè¹A€ÍyCÛA€ˆD4@'¬7։A™l4BqÊÊAl¹5@Â6Å௒OB‰sC±¿Am-ê?¾L¼@6® ?ÎGP?ŸðÀÀÀÀÀ@blo"Y«À\ÙlÙõ@OY¿}ßÌ@=2mÒ1ïøøøÀ,õÏUÂÖÀ7kÒ¨h)Àèç"a'ÀbpT©8oÜ@W–å² À1é'ð_Gj¿Óe6,À?åvì¨/À?»xŸÓøÀ¿çuÅê6?çnù±&€?ÿrãYaZPÀYˆvwi¿ÐT†‹øŸ…¿·Hî~?ákâJÌU?Á&ø¨=?üò­:)èT´dGaia EDR3 441937295652064896 "¡VŽ€$äâL@Ÿ€@J¬Ð²[ƒ<ˆöC@I"Ñ®$<ƒ$¸@F7¬ÝÒ<Í?›C^?€BÁ¿@5ÀT%•µ®<½8SÀ9eè2É²<»íÁ>¥çѼP.t¾.$>ZÀ<y^1>la">¯âò>Q×}=ä®=>ÅIŸœ›?e·ƒCՁF?¨UÀÀÀÀÀÀÀ1=s4<`QãC‰û?ƒò=–G>¢/=äép>óêwC2µ†ÂÁkˆBwáF–@ÖäÈs؉´A.½(E)3Al20@¶íšª*^AŒ!ŸC¤æA~òä/@ÙÞñ [žŠBš¬DLgºA[
¹?°0@ ¬?–(?‰>0ÀÀÀÀÀ@bsï°;ŽÀB
ÿ
ð@Oä‡ûK7†@=øâûéEøøøÀ,œSydUvÀ7£§"÷èÀg×ç]¥mÀbä@$`­¬@Wôèš+¸0À.%2Æ_OÀ¿ÖÍwҀÀ?â÷࿑
ÖØÇøÀl(EÀ@œp¾²`@8›Ô¼¿×äš´ó@&aÁ'ïÀ#<ψ<@ÚîÂ¥Ð¿î¼ðz˜a@ÞwðÏT´dGaia EDR3 441938429523471104 "©W+jüôk@Ÿ€@J˜ µ½Ï<xŒ¼@I5=ãP<m	@=Qÿë@	<§³ÑC°'Aþœý@5
|¥uú<¥±[À7ÞjßTn<«®>šw"=y^#¾	Vq>›¯¼Õªì>—ã@>­|Ú=±…`>=->²¶•ª©¾²ÆCÆæ F?ªìÍÀÀÀÀÀÀÀ2=
Ù5<¨"‡CWo?|» =ÓjY>'Ò`=ðÖã?pC"œ‡ÂC ÁB^}B	ÌF´@Ü&²nÈÌAr;ÇDîAh›$/@¿C¸ˆ¦A©QnC»é¶Ayd†3@Þ(ÿ@J9¹B+`D4zAX`ƒ?¬t=@?†K?ÕÀÀÀÀÀ@br,¨nÀ¢'Špô@OÔ/Ԕ@=õÙõlÁ¦øøøÀ,¹œ¥È¯8À7£·ìÐjŒÀþCF-9ïÀc˒sån'@Y)Bû3†œÀ0uÝqyL¿Úv@]¹?âíicã`?Ոl¥z8`À'+8û@³ÈÜ?ð@RDÀBh9RV?ð4Ó±yƒ&¿ô><;öf?òã(=­v?ÏøÁ6¿¬@©u³Á)øF´dGaia EDR3 441522298734128512  š1v-€9ɐ[@Ÿ€@JH|Z¡ô7>Z®n@HºãsiÖn>E¤O@k†!aÞ>¥£…AÆzBÕ"@7InÛ>"ÒÙÀ:›FÁÙÄ>•3Ô>"Î	¼¡Ãº¾CUÅ>%èã>t³>(%Ú>'¾¬>g@Œ>'zC>Œ'öSS¾¬Ö¼CÛKa?dÝü@œÒ_FÀ?€©+=gÒ
=×,^¼Ý]Ò=¶M>(¼G½Ð†'>í°í*;"öECoç?|gN>:\ì>´=,À¹?4ÜC,iÏÂQ–@"Ö‡B²%Fd@y ü$ý?‡FúCÂJA™=ñ@Hn‡.1•U@ÂMeAÂ9A¨í¼&@"*ÖØÅç@¦BÔ)_AÉÔ?Ø«Ò@Y@?úü°?·AÐÀÀÀÀÀ@bsCÀÜêÀœÖ'W³@O ¿Ëx[@=wæ‡ZÞöøøøÀ,sIór`ÞÀ7³ºfJÌÀéj»2+Àað3†iß4@VÅÕ"܃œÀ0ÓR¯mў¿Ñ«é¹"íÀ?ᏰEÛ`¿ÂTU¦¶À@
*×o)œ€ÀFSy'à @kk´<[ˆ@A`ARÜ£?æ	wrÂ.¿ëY¿÷]¸ý?ìÃ)"í0¿Ëö's{@AÚÎÕQâT´dGaia EDR3 441939181137538944 "X¯€Yé0/@Ÿ€@Jƒ:"·žR=ƒÙ>@Iá7T=mÓ³@úÓ$…Ü=±LPB~ïÝBKR@6È?oÁv=¬jÌÀ9¢ƒÕÞk=¥¯l>ž4d=‹}ú¾-ü¬>`ÉQ<è
Ê>[P¿>§"?=ßy"=cn>¤®dŽŽ?¯T¥Cñæ>l;†?¯DF?›Å‹ÀÀÀÀÀÀÀ.>Ld1<%àéC!?†1¶>Ê^>œ3m=tb¬>÷nvÃ0ŠBÂ"UÀ<–ßB…}Fš@¡¼®b´@šDnº0AŠ³T*@pürO¦ô@þCÈBÐûAš(-@¨
V˜ãöA.›YC[A€7E?Ä'@Nw?õ-@?§ÀðÀÀÀÀÀ@boàîæÀאà=+@OŨ	vâQ@=ÿÙ­ $ÒøøøÀ-G®}XÔÀ8šð©TÀ3é=ƒ¦Àcy+
U'@XEúö DXÀ/Wàl10¿æ=v‰v@?ÁÄ#éè)€¿Ë£Þ÷Æ ÀÓHÜÙû€@¾fÿP7`@Ó?¿›Ü@ O[ëÌzû¿önÝ[I4?ß&'Té пã˜Ú2}W¿¸>sŠŠÕ@)/L1ŠT´dGaia EDR3 442826044645857408 %;ñhX€hïÍK@Ÿ€@HñhyÝFµ<a˜Å@IÃtÀ?¡Q<qu@º"¹]4<¯Œ'C‰oßBM=@8 î¼"<¢Ó‡À8ùkŸ˜|<»Ò=>»iºS†®¾	aÝ>(Lß=9¶>;-s>Ƈ²>'¼>d>Ô¶Ÿ™–?—‡‡CÑOÎ<Hú&=‹IF?ªuÑÀÀÀÀÀÀÀ0=üe5;€VÔC
?…Gª>Äü>¬Á=þ5'>÷¿ÔC'ˆÂ9¬Ò¿ÿDÂBqHF´@ßl)IÈbA‡¼$DíAf²=.@Á‰g÷õA°ºICÅõAw¾y.@áÀ3Ï?B2#FDCœ×AVG¼?­iJ@Úô?ˆaà?ƒTÀÀÀÀÀ@b ˜¤¬ê×À"®®Ñ|¯@Nçàýè¶Å@?ð™ä%øøøÀ.­ókÔú3À6ÚÏ	^uÀ	ãÑú"ÀaSó«ï@X>MóÂÀ,áµ"ó?ô¿ö@F1yÆ?öC]ñ³ ?âg1ôV*˜@ ]¿©i @
Ðëõ$ @¿–QîôTÀ"o™¨|¬7ÀjÏâ?âç"بވ¿"Û(Û:ô€?éxÎÖ¯@÷táÇøéF´dGaia EDR3 442826143425474944 %<!±€)r@Ÿ€@H×Âfw>I@I°€iTZÞ>Øw@VïÉÒ4†>C
tB	šBik@9RD[…@>8ÕWÀ;‹ý"">A‹ë>ÜëP½O¬¦½ªf>h]ˆ¾âÚ>%6Ã>íý>(ބ=‹Ñ">¹Ò{c`@uD	TX?Dº@™}_FÀ?'!ƒ=<[<«½Ö'J>Û¼="Ñн¨½î*>œy–0<P¿,C·4?ŠO=˜àT>¶iZ=ÇíŽ>Úý_Ã
&Â(B¬ÁŽØRBÔ¤F'@‹Åò'–<?²£yD3öA'…þ(@V'#V˜ö@ó%A=–A£Ÿ'@•7ö×>A	‹CçDA‡SB?ЌZ@b^@È ?³+ÀÀÀÀÀÀ@bÃÑt;ÀIA‡åX@NÏ/!`xª@?ÖKÇ)øøøÀ-ÑCC$ïÀ6\ûü½ÍäÀÚ=cÕ¤lÀ`Gúœ¢t@VVUžÀ+è¢Tã$¿îµ‰Ö¶7ð?ýâs²ª¼0¿ÀnjjÞà@1ü·LOÀ^m
?à@±»î,,À¢<O¢ŽDÀ5èWÐc@Ĺࠫ|¿Ü¤gý;è?Íj7•"ì@£§'9ìF´dGaia EDR3 441525562910578176  )Š<=¦p@Ÿ€@J+ÇÅ|>–,@HÁ!.Ùi><Ý>@ߛ''G³>jQAÈ#÷BKÚ@7ŠØºÈ>Q,¢À=ìP˸­>ˆD?&Žð¾40ƒ>3Gc?
÷Q¾±ß?~?
¼©{¢¼377?&¹.A·¥œH"Ô?¸}˜Eˆ‹_FÀ?çS<þ–½¦Û!¾T£Û>¿=‰5‡½äæƒ.>æ?H<<=™ÉïA¿ö_?ö7›ÀÀÀÀÀÀÀÀF³A¬#Q²b"nH™1D<D®@˜(:4A§ÛZ0eJiH?ó5D~Š
@'º§.A˜î`_=;-H?ÉnD-@–af?¥;1½é¯À¾-²`=cjÀÀÀÀÀ@bnH«3£ÀÈÜÚç@Oob_1@=ŽFÂIÑøøøÀ.æ§b5À9ë.-¶À""¥3-ÙbÀbU'þÒk@Wh'.Í# À1[\#>f¿øãU㝠¿û¯Rú ðÀe«­ªž?ºß*£AØ?Nì `@+ HõH?áëˆq=ë\¿‹Â`×¿÷×R½Q@W¿ûiL´Š~Àb?W†?ú£¨U
öT´dGaia EDR3 443116281354522240 &CéT€8¥Æ)@Ÿ€@IۍKïN&=œ·°@IôþèRÁ= ëù@"8MŠ÷=ïÄBD‡…B	LÆ@6¿T÷Œè=ÑÀ9´‹¤Xrx=Ó'">B£÷=«ò¾*¢s>y-½ëu®>R÷>«6>Z&>!]>ÇôZX¿\À¨Có3Ê>×ý.@\öä_FÀ?"ò<¦Ó7=Ö.ù¾‡<¡ö0<žVµ½ &(>&-<¬Cü?wN˜>V>cGª=P?‰bC.ÕþÂ=ø#ÀÝ"BâŒFs@›³ïäÿ.;@ÂDR$AŒ†\)@i5ž¹ŒiAû~A³I¢Aœ~Ú*@£Üs×Í¿A9FCŠ!×Aá(?ÆH¬@Tí?ÿ‡à?ªS@ÀÀÀÀÀ@b8<>,'†À~%ËzI­@OœT™˜s@?øµA?²øøøÀ.qó<Ñ4À6ê¸w¯QÀ0ƒJâü°Àaì	`YHä@Xf
Õ¶µÀ'ÞØuE|¿ñ:l¸~ ?õ¬'p¿Ë7'KÃç`@5`óO0€@Àb˞ƒ@ÅPˆêéDÀcÄ}í¿ü¢–C!?ÚeLìo"?ÓÎ%ž,⿶ú/A,÷Ø@!Œ:ÿWñT´dGaia EDR3 441528822781879552    ¥kªƒ@Ÿ€@Jp\魑Ý=Ëb@H«Ñ™ùÅ=Cü@М'‡‡Ì=F¸BBë!+Bvk@6D˜é‰"Â=4lÀ9ؒ†¤®Ž=Ižš>·Ë÷½}¾o'>˜©I½
«>'FU>†Eô=†ÿÕ=ÚÏ>Ń8×Ô@yhDþ:>ak?ídrF?ŸXÀÀÀÀÀÀÀ7=žT;> ;ýÔC$	Ü?Š‡H>«Èò>Õ@>t"r?5*xC&©ÂEƒ¥?˜Œ&B	RCFþ@»cîƒè¸@¶¹DšÓA€•
8@–—(¦ÀA
‡¼Bõ4"AŽ0ž5@Â4òDÓA¹Ë†CȧìAm0u?½ƒ @<Ã?Ù¹@?ŸÌøÀÀÀÀÀ@bz‰Pñ|ÝÀˆŸMópœ@O™wyPÂ{@=L•îŒL`øøøÀ, T"ًÞÀ7¢ŽÐ÷ìÀ–Ú™6‹ìÀbvXs±Ä@W9.¹À15Ýe6œ¿½4¾™å7?ãŒú7`¿°",kÀ¿í-tM,¿ç;ÈGȀ@Wö8@§4•À¿Ý§òßèÄ?њyÙ (?Öz­¾ãÊ¿'¡Cý&@*]çÑfT´dGaia EDR3 442831576563419520 %@ùc‰€	ZG!@Ÿ€@HvÊ[ü'Å<âò@I€Ùߣs<ùL@­kˆ[P=5˕BÿxB#-@7ÙÞ][¨&=•.À7í[•
@F=-'>׋J½Ò"ʾ"Ž>]½5½ñ\>b¾>¶j…<¾#¯;Fx~>åÃ%$?6kD¢F?ž·ªÀÀÀÀÀÀÀ@=ˆ±ÑD"<ÍîïBŒRÔ?'²Ô>0lx>ÝÎ>´w/?ûCÜîÂOÌÿÁ6*ðAýÔEF/@¹¾Š%¶¤™@Á?Dˆ2VAÚ<@kM£q4$AŸJBäàXA;•=@Ác˜L¥v˜A¨,CÓÃyAmü?¿3@Aìˆ?áË°?¢
`ÀÀÀÀÀ@b0y

°ÀŽtßD•@Nz
Ûf^@? —¼¼;øøøÀ.¨nã,À6ÓèÒÒ"hÀè,Ó±>]Àaí;î¥Ë@YMÅs|É<À1U
ttø¿ö¶Iêeà?ös¦Qesð?ÖéÓÍ9ñ€@
è÷Í÷öÀ@[ÛMpið@]­Žï@¸À$ÍÕì_¿üú[8Èõ?©ª¾' ?Ù@~™†4"?àûãžÓG@'×S1T´dGaia EDR3 441530613790776704  ¡Áu€8«"`@Ÿ€@Jkâ©Tŏ=¡ZS@H¸sOïé=šâ¢@4-0š=ç´%BTÝwB	î@6ðyU4¤²=Ó5À9¾ÙÁ¥=ãà£>¾~={uø¾{Ój>±"½¤`>—*k>'•þ¼Î¼s><k">¦¬nÙؿߎ–CäEcF?œ%åÀÀÀÀÀÀÀ6>2˜0;<yLÞB±fÙ?qT¿>œÎ€>¼Ö>U6\?-ÉCˆÂ7Qù?œ˜¤B	µKFû@•"ø'4?ёÁDNŽJAŽßè3@cd¼#UX@õʟAž}AŸÕ4@ž*+ËäA$ÇC<P¯A"E?ÅJ@VV@h?©®PÀÀÀÀÀ@bxî¯ÎÀCW°,–Ú@Oš>¾¨#5@=fy'ÐøøøÀ+/C
Z¿À6¬¿‡MD0À»ð'ƒCÀazÈõ¼1@V
/-§ØÀ0îo¼‡ø?ÖÔó	`JÀ?øæ;	³Wp?äÖËøÒø@ÛCf. À°8÷¬P@&±Æ¨¸¿ÐDínÀAÀ;S—@>=|<òÜÀ1KÖ U§ˆ@`žÁ†è@.i…˜YT´dGaia EDR3 441532503576745856  £y{€‰O3@Ÿ€@Jwõt'<ÆÆ@HƃÐ\A¸<%-@
N\O¿<kÀCÈÇæB	ši@6©WôãàÉ<X>À9áÁÚïæç<&?>üÕ¾€Ú=KƒB>Ù\W¾~,†>ð@>ø×þ-½Ö%Ü?¿Âïæë?žÓD5˜=)¦@!gæF?»G½ÀÀÀÀÀÀÀ8<Ö<<6r¤B2²v?'èÀÀÀÀÀÀÀÀFAQZ'gC9ùLDj¿EAIP:7@òŠrjDNC›‡ÁCt$"AR2w7A5ôçÀ{ÕCÀ4tC·bÅA=ÿ¬?Ÿ?¡–X?#Ð?5à¿ÒèšAcKE«à@@bw±f*
ÀÃ6Ìw-­@O§Yü&>U@=}1춀\À)…Ñø&þ:À8zvêÐ&äÀü÷ª"|À,LðÜòÀ7šTÐ HBÀœñáõ/´ÀbDÆoXHr@W×@¦ÔVÀ0uí€í'œ¿É†[ÒÆà€?äÌù, ?Ç;Ñõ¸ ?ätÎ=4¿ö»'À@V•(A«˜¿ú¶mÀ}!$¿öš!Nü+?ï¬E>Ÿ¡è¿¿YH"¿ˆ?Ô/ñú]U@
DéØBxT´dGaia EDR3 441532503576747776  £y{`ìWÚ@Ÿ€@JwÉp°[C=òÊ@HIJ–ÿ'=«ƒ@¸eÐS9Ù=AnBåø€B9k@6Î×"£‰´=;MbÀ7;7á,‡Ó=f$J?ç½óÉy<z0&>æ³c¾8½Ô>ü_Ž?½§½ÓWï¾½'? :ååØ
B0Eº¥®>®þÛC ï_F?͹ÏÀÀÀÀÀÀÀ7=À§è<<Ã"€B"àm@c¾ÀÀÀÀÀÀÀÀFóAF[‰®iED([E²£ûAR4A:fû1b	C¶Ä
E"í5AäO9A:¯ £¬)÷C¯aE›ÐZAAz?—ø?-P>dÀ>Â@@©Úá?~+ME»€@`@bwîւ·LÀϜ'¤)@O¦§C@=yÃ
7c†À2ùµ=šJÀ5#1•Z²Àk›hx†ºÀ-scBêÜÀ7æþ²&1Àgü&³ÀcaKZö"X@Xu1ÊxÀ1í=,) ¿á؋ÙҖÀ?Õ	!pš€?û¾´Qy7À †Çlÿë @Ò ¶å-°@—FI›x¿üy'³-°Å@Èåä ³À4†<P"@†kRP›?ôü&æz ³?êÚí\ʅŠT´dGaia EDR3 441950111834340224 "IT{€MÂ!k@Ÿ€@J³ð6—=ý@I0ÍÄ!›f=8n@'|Âmãö=YìBÐ3GB$@5í‰Øíñ=[>»À9_kÛe]=Oí>KÅ¿¼‡º*¾M‹>xãë<€ìr>fÜQ>˜£·=ކP=ϋ–>8N¸‡'¾‡£ÙCÇÁv=ºB??ö@F?žºÀÀÀÀÀÀÀ.=£<¼1<¡þrCì*?}Rè>`
>MWY=O'k?
ΠC+ŒÕÁóG/Á©BÝF–@´Íü#øã@«çDwÜAA'ø.@ˆa³
~ê\@ëÙBÓùþAÝ4.@»Â¢""ÍAkâCޕÚAqæW?½‹¤@?PD?ÞJP? V8ÀÀÀÀÀ@bp-Kb}TÀZìé~¿@OóÎÍ÷@>4^·LÔäøøøÀ-»U²ŒÀ7ÐO_üO=Àèx'~ªÀbù"ÞNr;@X+ØÛPÀ,ãɃyðP¿âb±ZÿÀ?Ú´õû
š€?°¸f—²ÀÀ¿Dý' @z	F±®À@»má"œÀDÓL†A¿â]ª=…!¿·Žˆ2ò¼ô?¼&
ÏDýd?¼yœßUcˆ@²v ¼T´dGaia EDR3 441534908758012288  ¥©t±€K´C@Ÿ€@JhÒ/ºj<«0â@HƁÎhæv<©oç@(ÅwW/Ò<ø=pC?ØBÝ$@6XÇâ†4<é÷À9éAŽ^<øDã>®"ü<"æ@¾u>¯¥à¼Fî>®vq>_§=¦üÅ>?ûÖ>ÁÑ?âìxDá<Ò=>MéF?£ŸñÀÀÀÀÀÀÀ?=G{QB <§º,B Ô€?†ý‹>žD>Ûûs>‰š ?1É»C	ŠúÂF,?b"™Bí.F!@ÊkχLºA±DÆâÎAu¿¿;@¤Ý>M}£Ag[C™B{A†-?@ÐDçæÕõ°AµýÅD7àAc‡?¶ç·@%"?´ÓH?•1ÀÀÀÀÀÀ@bu­º§9Àðn4~ê@Oœ	Cá@='˜×ÿ؜øøøÀ+ïÞpëöÀ7M§'e¿ÀR"°µ,¨Àb)*°œê‰@VûM ³¨æÀ0'1»â²®¿"ç"êU?í¯t°WT?q>Ã4?÷ÚÄ͎€¿û.§|†mÀ@
ôsP•S?áÖÝÁ8­@6¹ò¦Ò0Àn×-¾	O@®6]¨$¿Ø‡dnMÁ·@	wº¹8/ T´dGaia EDR3 441125581193235584 1a\L€,\â:@Ÿ€@F"æ!3cg=²VÜ@J\{=ʬ=ؤ¤@î2ðO>ê
B#+yAý—™@7tl¡î>=öèÀ5Rߞþ˜P>m¨>ËZ~ºÇge¾[3->öW½O;>™>—#•>/&^=vko>Û*ó¼¹>ÖGsD[?O@kBÌ_FÀ?–.N<¶«=*¦»°1û=³qÝ>å¼<[Ì4>m*%9<ˆ@!B'àò?¸Ñ=û>âMF>>K%?		÷ÂQÂkœ2ÁÔÖyAìM‰FÇ@'­ÛmÍP?ËËD1¦®AmB/@[i'QüŸU@ '²A®Ð(A¡è€/@šL£¶<ßÜAxrCQŸÝA…uî?ÊÕ@c"@Ùð?¯u@ÀÀÀÀÀ@a­–{'…ÀP)A¹šn@M0ÜåÎX@A±Œ×ÌìøøøÀ.¦T¹‹qÊÀ4< zŒ®À_ÒíÀ`÷
û*x@[æÚÀe¼À0ô"ê'@οöPŸ-'Ð@ôêã§È?ӆ£Ù|æ@&>ˆ•²à@->øàÕø@aYۘâÀ—×Im!ŠÀ÷äÚ?õió¬?ý2zíßN?ä¢ìàYÊ@üþyV$4F´dGaia EDR3 441540921712611072  «!z&Ú>@Ÿ€@J™ã¤ :=+%@H×Ìڇ,=$Ú0@*œƒ+'—=q®sB»ÖtBÂ>@5ª±ádÀ–=iëYÀ8ώ5Vþ'=nÏ>ºâà=,]À½èÿ>"v̽ªÂù>Œ¤>¦rr½:åa¼Üþ>ØÚU¼¼?y>!C÷ýw=š…>Ÿ°,F?Ÿ¦ÀÀÀÀÀÀÀ4=Å©8<6ÉC%¾*?"!g>XÈd>¹©*=æ—?™¯C"qáÂ(t¾} BuNFÌ@®È¹ƒnæ@H/ŠDwáA…–•'@ƒ,æˆdŸA›B¼¨A'óQ+@´wÑe§IGAl
C±•Aw1•?¾%@:Ô4?ÕËÀ?ŸÜ¨ÀÀÀÀÀ@by²HâåñÀìÊa.ß9@OÅ4ÅÒÙ@='[ԒˆÛøøøÀ,-Õ
Ÿß À7€ò^—˜À>3€| Àc%žýæ@WðòE€2À0sðýÉZ¿Áú™>‡Œ?çF,ÜAà?ыmÐF
PÀ(Äï@&s÷² @fyAbŨ¿ûËD&Wí@é–*ÀæóÚÀ½†@b‰ÿT?¨,ÅÖ>g0@.s0x2åT´dGaia EDR3 442414037022190464 #Å9Z«€:`›‡@Ÿ€@J›á©IӋ<Õ§v@IìÌ]+ü<ɤ@ýQ†ô'=FŒC´B
úè@63î±®?=
×À:º ,=&µ>˜Ó<¶¾qÜ>æ>¼Û
þ>=8:>š²">4‡='J<>Ùn~|@–(CãÉR=¶½¼?•Á‰F?£"ÀÀÀÀÀÀÀ+=†1/<áÌC%bè?ŠâÞ>#ó>–RX=S•+>җ†Ã3"Â#ZAu™·BõæF"@Ä·eØC'Ë@¿àDÝüµAyùy,@Ÿþä¸×ûA¯$CbrïAˆ{ *@ɶz}€âA¦¥DŒQAg0†?·•%@'è?·î8?–G˜ÀÀÀÀÀ@bQѶä'À­vÂm@PΞühè@?¦ínðçøøøÀ-»yà	À7Wá"!N`À¦&÷A-`Àbrº6Sx@Wí¶zÒùÀ$ÿ"a<%à¿íÍ
C¥I?ìhB¸åhà¿âzç5âX?ý¶ø@µ×o€@"Áìꮔ>@*-]¥éÕÛ¿ó¡Oëƒ?·1ÙÂo?Ë=fA~<¿àkÎ×<@Œ™îdiT´dGaia EDR3 442414346259448320 #ŁTÂ\ÃâÚ@Ÿ€@Jâ
tú<½Ã@IìI}´Ä¦<³;@xd~Þ=­¡C2ç§B±@6Vìǒ—=˜ŽÀ:¤A«b÷n=Õí>™×Q<§ß›½¾Û>:Jº¼ÙÝN>DO×>ª†a>'ž=å­>ÃÒƒ'¼ÑRaCÂͦT?£QÝÀÀÀÀÀÀÀ,=bÉ*0<¬:C%¼G?Š	>ô">'‹%<õ,ô>ÔìÓÃ+ä[Â
ò¹AŽ»:BõFš@ÇÒýxÑ÷@A;ôDÌQAw‹Þ-@¢}ðêœÎAu0C'A‡9x,@ÍyÏ9·•B ÆCËùAdÑ ?·3Ð@&‡@?·8?•ÕðÀÀÀÀÀ@bR$·ålÒÀ¨G"³_™@PkŸF&æ@?¤U‡ÅûÍøøøÀ-Íõ5"d<À7^Äb	Ž™ÀÂpÓèöÀb»þxœ@WçÁk¾;*À$ø0"iŽ ¿î€¨þê,À?ë‹Ú»ÝaÀ¿Ü_†ð¸?ÿr×??ÿîkF#@@"ÉOǁ+~@0'+=äBU¿ó­h³J?²>9¤Þp?ǜz,—Xˆ¿× t2Vú—@!ô<]iÛT´dGaia EDR3 441550130122002688  ³sÉÔ@Ÿ€@JgÙJl™µ<|a@HÚb'CFà<ƒÄ@êø
䠒<ÃSCf#BÄö@5¨…‰^ƒà<¯
ËÀ8ÒZšDë¬<ėC>Ïa=}þ«¾.1>|¥Ë½²Ÿ>}<Ò>{+n¼I>WY,>ãÖÖÖÐ@IDÕÈä>SíAäGT?×ßÀÀÀÀÀÀÀ5=†;<´ÓB¡lô?‰16ÀÀÀÀÀÀÀÀTïAZ"®ç3_DÙBEz‡fA	F°8AQÚ¾öó-Dçë<EªÄA
šî8AJPN<œMNDŒcE?ïfAuk?•[v>"°`=ª>4Q@ÀÀÀÀÀ@br®N$äÅÀqrý‰Ê@O¢ ˜]Ÿ@=©&½7r¾øøøÀ,–'U©¬À7³& HSÀ1èãÂïõÀc,kkšº@XYÚ𠤗À1£©ö¿ÖÕí€?àÿ'ôÑà?¢p–`öÀÀqî†@@:f?\?@@ ãæÂ`ÈÀƒ¹óÖÈÓ?ÿæÂېóÀ<z¡'ô?ùP»Cuò¿ÂðÒ×@¥Î"êZT´dGaia EDR3 442855559659436416 %VÉN¹€7‹è²@Ÿ€@H[óGÁ`(<ÃÉï@I­hqÏDÚ<×ë@YpÄåîÃ==?C"cB	sA@7ø¿R4â™=VÀ8ž¸qðS=È4>Æ<*=×4â¾GêO>Cc¿=éü>^Gƒ>¯¸¼?'b=r">àø7ãÞ?¦gCD¯M=pòƒ?±kF? ÷ZÀÀÀÀÀÀÀ8=oÛ°<<cåãB¿ë~?…[R=3wÄ>É.>I,³?	OfB¸cíÂQS›Á.'©Aý›Fô@Â0eýˆ´A&ÂDq§9A|<9@˜¸A Q¨A/ËÖCýAŠ¹O7@Çp̒ûAì™èCÊߗAh̎?º­í@2˜@?É´X?›|(ÀÀÀÀÀ@b·FS'ÖÀ¥Â)´Úf@Nw`>¿€]@?ÿ¾,·¨–øøøÀ.`Ý=ÍʾÀ6eۉٔ;À;;`zwÀaZ4"2K@XÃ…¹6À0(8yª8¿óהÁ@Jp?ýTzàîVÀ?›Ž°
fp@Ê5ôJk`@»¬q77p@
Ä=g%–¸À'n4~'³<ÀïÄVWN?å³LâÄFÌ?ݸ‰šƒŠ0?Уõð§·?éùô©©F´dGaia EDR3 441551607590775040  ´Ùsi<ǽ=@Ÿ€@JQê5Fì=dßÛ@HÛÚïÞ|š=q%@\¿£%nµ=¼~ÔB}Ô¾B
Û¡@6ÍEO§}|=žKQÀ:,ÿè@*0=±1£>À'=öÂÒ¾!|Ó>Œ²é½˜Iû>‰uè>U$²½Î3†>,^>Íõ~ÿ@R|vD;fî>ÖH¼@Õ/ÚF?™iÀÀÀÀÀÀÀ;>­ÒA<&~âCó"?_>q›S>Ú?ë>Md?4¸	Cå‡ÂM꿔ŽŒB¤ F*@¥Üq€÷@·D‡i¢AˆÜR<@qŸ'ʉÌ,A‹~B#A™´E<@¯åꃠ†Aø<CÎőA{†ÿ?Ϊá@_†,@¿˜?±(ÀÀÀÀÀ@bop>ÌèÀªû¯x³"@O'Onã@=´%@rçøøøÀ,K¿ùNP6À7e¸Ÿo¼À?Ñß­Àa÷UqígV@Vè(¶¸ø
À0)эËó^¿ÉuTê#±€?êÄOé!=`?–ù¥ÂÈ@b\ŽG"¿ÿ÷Áû2¤À@
·tÁKMˆ¿äÓô6hÂÀ[¦¹k%@T¹@‡ÿÀ…­Ú?äŸÈØñ
2@
¦¤
£T´dGaia EDR3 442417954031852032 #ÈÉRÚ_$Ì@Ÿ€@JÏáWì)<ÉøÄ@IöHb÷Yà<¸@´Ðe¦æÑ=Œ)C¡qB5@5p‰=9LÀ9;Ýè )=k»>ELÊ<Ó[J¾Lp<Ïa='"="ú>sŒY=·q0>ž">g]ïvt¿"Ó»C´h"'/¥F?¢ÃXÀÀÀÀÀÀÀ+=P±œ0<eOÊBÉÕ?yÈj=Õ2‰>Km
=îd*>ËúéÃè…ÁÔ'àÁiAü¾F"@ÄYM̉Ç>A"aÀD
aíAzI+@Ÿ_™æAß"BÉ°¿Aˆ»-@Éz³"B^ïfCjöAgY?¸¸Â@(tl?¹hø?—àÀÀÀÀÀ@bVý¾*À
¯7@P#v£·¶æ@?¦Z&N±›øøøÀ."ÞDBÿ'À7©­cG¥õÀS«Ê=y(Àc9ĪÁ(ì@Y=x¾äÒÀ$ë(éoè¿ñçœôéñ?â.º"v@?hò2;"hÀ¸ÓThÀ@W÷B#P@"ÖWb]J6À0ŠL½˜¢¿æ'ÛÄÙ¡¿áQJ¤±0)?È-)@Ú
?¥­ìqò8@#½ÈÝÞÇíF´dGaia EDR3 441558445178565120  »q2Iô8"@Ÿ€@JV¦£‰Ý<9@Hï]±®;<2à@Gê-²é'<ŠC¬›éBÕ­@52ôȤM<'ïöÀ:ÙãÚ?Yò<Ž×	>ÄÐÛ»Aه½Ê$˜>bAV¼x|>{±¬>¡þ=
ŒE>@˜L>îԆÃû¿	*åDqXº=É/ÝA_Á1T?ÏG€ÀÀÀÀÀÀÀ3<èÅ69<ªCÑþ?{/™ÀÀÀÀÀÀÀÀF×APå°(6D‰£ÚEoÎ×A÷5ACnë7 ˆ‰EßNDz'øA,¨4ABÇõ%¯¸D£ö'Dê–RAQ.?—¿ò?
· >Me@>´¼ AjFp@õŽÄEÒð@@brÄY]svÀ¢,å|@O¹•Ôù»@=ÉÓû؅À:ˆåí'À.:tË°çÀ"oaüè®À+mã"JSÀ6< Àš½°ïÚoÀb­Sö`@VîWíUšhÀ.äÿŒ<hÐ?ÎàèÇ@?ôÐZ¥Ðp¿ñ΁«óè@Œd'€¿þkôT

@@¹\¢œ?üÉNÇèQç?ó¿øbéI¿éµy›«¾?ÿ['Ó7L\¿òÖ_.Ýç@©>z	íeT´dGaia EDR3 441560021425198336  ¼€{@…@Ÿ€@JrÏÁ=¶¨ö@Hîþg‹;m=¤ï®@Ú'²6ßÏ>Œ•B3?bB]@7h(Mbü=î‡[À:nõ'²"W=îe³>m'æ>w½ït½>mt"¼÷E
>W(
>^h‡<)î	=ìˆ>…-êgg?GàACÑ‹>¦Óa?´
«F?›9FÀÀÀÀÀÀÀ)>;/<‹«"Cþ ?ƒ§>5>iX©>ÓF? TCmþÂ)©ÁêÜB
séF‡@"Þ\=å¸u?ÜG"DBÉAŽüH)@cm"¼æ´T@ý+ùA(¡AžàÉ'@Ô7âÍ+~A>ÒCFA"]æ?ÅÚÜ@T?þH?©æ ÀÀÀÀÀ@bqK³4®ÀËóѳ@O¯÷£¿ª@=͸9ãøøøÀ-L•õê!ÂÀ823
¡ÕæÀ¥"ã­9ÀbbPÙb@Wdܤ/ñ^À/¹(XDÏпæjµF ?¡àTG'¿³–4ÊꀿÒãéé3x¿©XÓ®‰ø@¯çKԜ?¾¯ê$,â?á"ÑJ	ã¿ò'~|ºi?Ô÷=.èŸù¿À$º3ª.Á@Hé ÔT´dGaia EDR3 441560399381392768  ¼Øí€pø"@Ÿ€@Jp6Š[<Xéñ@Hós©iúc<g֏@Óþ'¿¦<­¥C‡yBÕ@6=x¯}Çý<œÙ‹À9TyHÀN˜<Áv>¾æ;>é²½†T>šn¸¾4
¿>°;>®P¾<wƾ?"м¼´¿­…@D'-±=üÒ·A™^F?Õ^ïÀÀÀÀÀÀÀ2=ŸU7<®rCc?t‡ÀÀÀÀÀÀÀÀT×AWð­ÊnED£õEEÝUAÂÄ3AN~©|D†ÕîEd?¦A
™Š7AGÙÛWàêD"îaE7ºÙA*i?•Åm>­ä =ëc>fÀÀÀÀÀÀ@bp)ב»À´n•>©2@O°(µì:@=Ö_±Ñ÷xøøøÀ,:ůý@ÂÀ7Dð 5x>ÀOŒ.w£OÀbeûò1Œ@WpLöâäÀ/çNIÊ¿Å6•ßԀ?îÆbö`- ?ÐsÞ Ó¢`¿Ú:ÁWÌ?¿â9D@G1ûAà¿þeöüPhW¿ãuYô¶Äœ?ÖI±·nf?ä]2;¤Zø?Óö±7z·@[†cÄÉT´dGaia EDR3 441562946305829888  ¿)ˆ¬ÄLÖ@Ÿ€@J{ü'ˆ=^ˆá@Hþ_i‹t=[:@ó'CYd½=¨ö½B‹±B‡@6÷ÎA
»=•¿À:`²J=¤C>²Í=‡¡½ÄOÚ>jØ+¼Ÿí‹>bÇÔ>D=<ש=ËÕ>ÌW«¸³@QšDb >øNAU§ñ_FÀ?šù<mQ—<±È6½díë=íçˆ= ä°½€'02>;77<0²ÝC
¾?"Ï>Fác>®h=ÈØï?»ÐCÆMÂ.J%@€IBUFÃ@®Sœ/
Sñ@e,ñD‡JA…·à4@9wA
ŽB|è¹A"ð²4@µ‡›4AQfËC΍5Av¦L?ÄTÄ@Dì`?㍠?¦K ÀÀÀÀÀ@bpšµäžÀL¢³–@O»K¼Ãê@=çz1ÏøøøÀ-/Àv¬qÀ7Ý]¡~ŠÀ°ÈSëÀbM2ßù@WQc\s&7À.Õ-ˆÜ¿á¤Q­°?×qeš™G@?ÄÀ7®¸q@?×X[$¿Ö¤b2œf@ئ'Å8"À3vŽ‰9#U¿æ•qÄ»?œ¬™UŠW@¿f‹ÂCSï?̎ÿŸÖ-À?׃iћbT´dGaia EDR3 441573048067694592  ÈYv gÍ9Ó@Ÿ€@JˆÈl1<•.•@HȖ¦,<£a@ù£²-MI<æÎÞCKÜÎB?Ý@6êÚV}4˜<ÉyµÀ930Ýäö<íçŽ>ñiƒ=ãþ½¶á>ºï0=¾Þ¦>¸ð—>̧t>' >OáK?ŽÃ¾?šÉeCíX¯=sj>³F?¨"ÀÀÀÀÀÀÀ5=AéQ><å
1CÒ^?…&,>†°{>üÂ>]S?3€ôC
3ÂMœE@%åPBUFô@ÔßØû%~|A¦	–D€½AmÍ#;@´ª)–2t¢A¹¸wCcàPA€=,;@×£t¯ê¥uB<ø±D­A\œ
?° ±@y8?•i¨?‰ˆÈÀÀÀÀÀ@bkp"F£À¾Ô~"‡@OgôXY@=¡g½Òo	øøøÀ,wXh¸ð8À7dÃâÀªÀq×o‹0îÀb<0UÚ@W\ &òÒÀÀ1@!^. ¿Ò-¸beÙ?êËê¤ùñ`?ÞO*šÈp?ì®Ê–/Ì¿ÆÏ/eߺ@ $¹wxÀW•Aøéi¿ñRÕH?ãùݖ	+?Ð÷W¿í{ê?â‰	è›?ù9ÜA÷Å÷T´dGaia EDR3 441576243523280640  ËAtߎ²@Ÿ€@J''YDé'<</Ò@HØ
ƒQƒ<F{.@¢&'A<
C¤S¶BeŒ@6·	g¯²Â<|$À8Áë9 v<Ž"Å>Ôaõ»)}V¾Fø>œq%=Êû˜>ž¦É>«ç=ÃN!=óCÛ>æ"á		ø@å9øD¯¯=Ûi‹A¦G›T?ºÙçÀÀÀÀÀÀÀ;<å§B#<dˆ×C,¢Ó?žÌÀÀÀÀÀÀÀÀF7A_LºC)×Dæf-A?,g?A–P&l¦C(ùÄDI
AHR?AæÔr7Cp¿\DƒnïA3Õ?Ÿ—?¢?®°?5vpÀÀÀÀÀ@bjq²Ÿt>À>b¸ƒ[s@OshÁB…¼@=»ÑåðóøøøÀ,œž÷sy_À7mâî¹]—ÀçÖ£<ƒXÀb'ƒ'– @W½c4—ŒÀ1 8ÀÞ¬¿Ö֊9¶ýà?é¨	%ã'?ãw›jBÐè¿ô–϶}?õVÝVõ;À@;(º‹À­ÈžÎó¿ÇÞ^6Ÿ¿É­Óœ6õ?æs=ôïÉÞ?ä£mî²?õæ›÷òóT´dGaia EDR3 442883494127349888 %p1X0€>çIÐ@Ÿ€@H'm‡¹<°=J@I¿Ã@·i§=üu@\w ÏÇC=XŸBÉôBN5@63Ò`ÞÌ=YFûÀ7&‡pª`4=o½>ÆíK¼ð'¢¾7bp=ïÑâ¼#¿¬>%tT>œ¦[=ËÊÿ=¦Òb>ôÃõ±¯?ðßcD	Äø>9g@ŸéF?œDkÀÀÀÀÀÀÀ3= 9<V²RBdi?ˆ<é=vÂ>ÅI>%Jy>ý‡fC6(ÂCJËÁ^BUFÐ@´Ãghb´Q@a@JD¼ÈA'üû6@"ºmúÏh@㋤BºôA'F+4@½À¹""®AdíDŸôAqp?ÃLC@Mט?ô"?§0ÀÀÀÀÀ@bhí²º3Àœ†Ü{6Ñ@N£vþäi@@
¯Œa«øøøÀ.é7nšÇLÀ6ÞA«|åÀùľÝoCÀcíÈ{‹@ZûÔsnôÀ0ÑhµÛ•|¿øfG¨.à?õÎƹJ¿Ä_UË9ÀÀA܊ ­ @,že§½b¸@z»€Î<˜ÀB/ŸŸgü¿û_Ó£Ž¿Àџ'²jp?ØÄ`D¶o¸¿}lµ´M@
î° ìËÐF´dGaia EDR3 441582119038093568  Йn	Ï×í@Ÿ€@Iô͛fNü<´"@HÌÆeêe<´£m@é΂øRÍ=i2C A‰Bw@5ÞÖ¥C<î1À9¹Œ4lÝ<õ¬
>À•S¾Ëa¾…>€§a¾GW'>h_>xŸ&>T«W>:>>È{
ÏÏÎÀi}E:óK>y˜GB‰ZÈF?ávÀÀÀÀÀÀÀ5=H÷¬;<‹í	BÈÁ×?aœÀÀÀÀÀÀÀÀTñA~k¯-GÝFÚÇER¯X@ݱ¼4Avƒ.Áª8EüeE6¬@Üý×/AiŒP΄[§E¨øE£@ÝÇC4/?"yO¼Él¼³å»,8ÀÀÀÀÀ@be<îò×ZÀ˜÷ÿ X@OKm±xv@=¸«Ì±SøøøÀ+ùËW·çìÀ7ÎájÀcä..67Àb=ܦóÅo@W‹léÀ1"ÚžJ؀¿£à²&|?òõQÞYƒÐ¿àhÐíJÆ?ë=2À7?á²,8":@g,=T$x?´Æd?ú;ú@å•éŸÑÀyÉ@Ê×½é¿ópÀ í²@l_ŽöT´dGaia EDR3 441584627300636416  Òá‡e7ã@Ÿ€@JՔ‡4{=5ð@HÜ;ÐÝ»=I¥…@‹LkB¬=âúB£³BÿG@6ÏϘŒn=sŠÀ92Иàà=î>ð'â¼æ6'¾Q‰>£K±½Ò5µ>".¸>¯|p=ø<b>ƒ5Ø>î©°éè?¯‰"D|–I>ÁŒ°AcÝ_FÀ?›°í<.WT½n‹'¾CÂ#=îÓÃ=$c½ß2
9=å»E@@<€—÷Bø3®?…šô>¢>Y?}J>|÷‰?1£CŽÂO¾	¿œ~BûzF	@·*¹Í¡cÎ@'©£DµŽõA'	j9@àt:CkéA=ˆBãç=AB7@¿I"ËAPè‹DLZAoñU?ÀM³@9¼?Ðý€?¡øÀÀÀÀÀ@be3öÔàÀˆ«¹õ@O[ì6,Œ@=Ðw›ø¬øøøÀ+á—;êÀ6×3ù:ŠÀN
þ¨MüÀb,ò_»ˆÏ@WuÞ?ŒµaÀ1	¦Ò-^?ƒr:?ö?óñÐ?~#¹ò?õöB5~k€?Ë­Íåˆ@u³ù}ˆ¿íŒÈzÜCbÀ.•¢¨U?ü•º¾"´?Ï.OHÁe(?ËˊErqó@ùÎC@ÕT´dGaia EDR3 441585726810505472  ÓálA ö‡ @Ÿ€@Iý\ÞoÕ.<(_Ÿ@HáN§#¸</ŽO@.Jr½°i<#@C·ÐB
®²@6¢¾î0ÒN<Y.À:Bû¯¬Ç<r…ˆ>ÃG;»lW¾]4s>º~™<j`ø>«MÆ>¥#õ=ÔI>><­Å>´Bâ÷÷ï¾´Æ—D'•=¡ÌA$]"T?Ç<¤ÀÀÀÀÀÀÀ9<¿"ìB <>¥Bÿ¥£?|ñÓÀÀÀÀÀÀÀÀFA1};%elCW½E¦<A( ¾;A"ij(÷'jCf™cE&¯ŽA-ܔ:A'Gêz˗¶CtKYEC+ñA «?™à?SÐ>§zÀ>þ´à¿
ãþ?Œ	EÃP@>€@bczhb˜YÀ|öFi@OX<ÍnÀ@=ÜîÒQO*À+©thsуÀ7²ï©éÀ̟[Ì)¼À,'–2²(À7g<²_ÝÀj"ñ¾Àb^‰žB@WPZUÔ¼À0瓌š&¿Õum'ž?ê"_fÃ9@¿ÚÄ%¡D@ ¢ ™¿×­hÑ›@ÉdɖH?ïVËCi?þSdî{¿þ´œr±á"?ý¥•R¹N-¿ãS}¾9@ú–Iæ];T´dGaia EDR3 441586379645621376  Ôym"€ìx•@Ÿ€@Iá{±aÎÆ=(þ@H×Ö%¬&Î=*€@Ùh]ê=âöB´#'B-C@7•¬//›=byùÀ9"Ì°aÅr=m¯>À½‹=›¡4¾quË>O¢œ½\z{>)¼ü>>/B3>s¹D>Æ3²¯=^÷öCäk!F?žÃÁÀÀÀÀÀÀÀ3=¿JÜ=;à[@C€?€#z=øÝ\>Ø\^>
7Ž?/•YC¬+ÂH"¿ôÿBôeFÎ@°YϬ×ɱ@3\êDº²bA…78@'®S
TB*A¢ëBˆþ_A"-g8@µüzÔʖïA4‰"CùhöAuó`?¾en@A¸?áÓ?¡hpÀÀÀÀÀ@baJ–¿=ÀÁÔ
ä­@OA6u…¨@=ÔùW|;ÙøøøÀ-~Z+}ŒÀ7óY âÀ$*×W•$ÀbD7V†j@W±¾®'T\À1"«Ô&^¿é†øU«ÁÀ?Òw'åè@?Ó)ó'Ô…?䧍 '<?òm»àdoÀ@h¢ŽyõˆÀ
Ö8ֆy¿ê¡AÝ{HB¿ºbë_E8¿ÅšqìŠf0?؂ꮑ
s@ԐðœÕÞT´dGaia EDR3 442893046134189696 %xáQ®€ÂIx@Ÿ€@H¸˜ÃÁ\=T@Ißɶ4x`=É|@/ób¹ü=pOÇB½B9@6¢Ÿñ[ŠS=TóÀ8öšÚc=dÉò>µY½ý@¹¾¦L=oó<_³¶=«ð>D*ï>ŽFR>:´r>·¼ó‰'?®CÚt=䕤?YÜèF?žâÄÀÀÀÀÀÀÀ.=µü1;³)B'RX?"—^=ä
ì>´â>÷>úîCiÂ@²ÀŸ©ÛB;9FŸ@³"9HÁAê@·LDZû9Aƒ'1@ˆýÚ¤AI$B¢ì]AùÉ/@¹õ}¢¿T|A'¶C¶^As´?½aD@;‹x?×£p?Ÿs€ÀÀÀÀÀ@bQ­'ðÒÀ\%^Êl@@NÊd—nvY@@? ùçøøøÀ.¢ø"e"<À6¥ìš}"Àl=óºDÚÀbQšìýZ@Yù&ÖÒKpÀ.l¢ðûX¿õèkåþŽ`?ùSj¤ßÁ0¿ÑW>3VvP?Í4æ!0@$ˆøÁdF˜@ªÙQó}ŒÀ,?½lÐÙ¿úÛ!L£§
¿s¶HhÓÀ?ã²áÄ«Ô
¿ÀÞO§Æx@¿¼3hûHF´dGaia EDR3 442011581405918720 "W1Nö
C!Ÿ@Ÿ€@Jkð¶ÎTZ<t;i@IJ	kKlÛ<gÓ<@:¨q•"x<µü C'´çB
Hò@7ïC¿\!<±vSÀ:·D±‰>;<±kÚ>{u¼yÐí¾c~–>S¼òô*>{Ûi>b>
{>vÕu>¹'JPO?'C«F?«2ÀÀÀÀÀÀÀ(=ü+<Œ›%Bb
¢?…"">o1>ˆâú=ÉÖ'?X'C"œÂ)bÏ@ØlÚB	ÇóFJ@âsˆç¿BZkéD-"AcçR&@Ä·"÷išBƒ"|C!IåAtdö'@ã¸áj<9C/Cf'?AS·?¬¾@·Ä?ƒí ?'hÀÀÀÀÀ@bc#ÔdEÀ‰–"8/@OÈà…º¼@>~6vB¿
øøøÀ-k±Ê¡HèÀ7ÈÃ|5[ÀVþ»=ÔÀbZL
Â@WNÜø‡ÀrÀ+ÓtÍ$¿è\rO¸w€?ܘ
›¿ÇQÆÌà@a2öž¹¿Ù*Æ+@ÜýÉ,,@HAx\'9¬¿êµ6ÓÌ}¿°gTò'È¿tèӆd?À¿½_Ö>ô7?êæ9 ÆüØT´dGaia EDR3 441592667477558912  Ú1jƀ?Ô¸@Ÿ€@Jíe'm=oß]@Hì"9žn‡=†z™@$ád¶ü9=Ô´æB^ÖoBˆã@6 ­wUˆ†= BÀ98Œfá=Ãà!>óò½›Ë‡½ËÿE>|,¾™>‡>~=º½$OÄ>i.)>ìdÌÌÄAˆäG"/#?;ïÚDxvNF?âiîÀÀÀÀÀÀÀ4>…Ì;<7W¼BO·?ϐ™ÀÀÀÀÀÀÀÀTíA›ĞvÑGz¬8DÜÞÈ@±¡;7A"®|!ó#G¡zID~®–@°ÌP0A†·¾ÊéSãGÎÍD$¼@±±j70?"Ûżå¼Ôë»xÀÀÀÀÀ@beöƒÿ£mÀÙUÚ{¸<@Oqºg¼ä8@=çq‡pƒøøøÀ,5TˆÈÀ77µiºÀëéÛ\|Àbÿ!ýwÓ@WNê	ä³`À0s¢ëw¢¿ÃÆ+¸––?ón¹£0þÐ?Ö®R† @wðŠCtÀ¿Ù´Á=@hð@O+hÀ	º\>œ¿þvê֑½?÷÷ÂèŸø?Çüí·< (?á#µ-Â,@'Én£¬ÞT´dGaia EDR3 441596172170885888  Ýajû3+j¶@Ÿ€@Iúº‰+×<¸Ù@HóÜÈß<¿•‡@ôxñç.l=$ãC'ØèB‹@89›H<ñÝ¥À:T¹—°'"=Ûª>Âk=¼­ò¾'Í•>}À="ä›>Y¸>5ÆÊ<3Cü>~æ>©]Ø×@EaIDÚç=¼ª?äø‡F?¢é0ÀÀÀÀÀÀÀ6=LDÚ<;×R&C&áÛ?
2>¡€õ>ì@>Žüt?6z"CþîÂR]®@oÕBìßF@ÉvOÚÓAáD®ãÉAvd9@£u½@ÞuABÜCMaA†È8@ÏÇíG*ªAÐÿeD¶šAc'D?¸7@(7?¹`P?—
àÀÀÀÀÀ@b`+@À
¸¼@O\h­ÝÜ@>}Làx{øøøÀ-Éve‡|À7y¿ëÿÀ|G;EõÀameÆøªZ@VŸ. hÀ0f@š¢6¿á½íü`À?è,i‹Õ?ݨ-Sî†Ð@o#¥»i€À	ò«Rà@ÂÏ*ÕÖÈÀq†£kµÀ2'LÃ]?÷/IB ¿áop'\•Î?æ3rB€4?Ýd¬LT´dGaia EDR3 441597920217003904  Þø÷€Ž@Ÿ€@Jvú‰B¸=ãuÿ@I2"9£=ç½
@ eùç>"ÇúBUúBÐÍ@5s†Ê.>eÀ8Z€êúª>)+£>§©M=8Ѳ¾¯¶>­iê=Äáˆ>¦$ä>À'>Ú>3ë>Á+nxw¿å
'CóéÛ>ͱš?Í/_FÀ?ŠÅA<óŠ =ª)é¾Ò¾<lz6>!û½ÉZ+>‡+2;0}B¯Ë*?oñ>¬ƒˆ>™Ú>-zo?',âC3‹Â8zAFB@ñF›@y)šKV?»"D åbA'ã+@Y¶Qyl(>AWÊAAUA¢và-@–`xüµ6<AëÔC6A†Ý?ÐQÙ@\Î`@§è?²LðÀÀÀÀÀ@bbFwÌÃÀDß	ÿø0@Ow¥kw&@>¨ÚÓØãøøøÀ+¥6¶=#WÀ6y-Pdš=Àh® ÊØ2ÀbwÍiº"@WëâPzDÀ0aòx¨'?À,ûÚ'†@?ü^x=ö ?ÍÃ}÷@¨`¿îî"ó4Þ@{R:‡ôà@ömi•£è¿òâ³ÿF†?à³hyþI¿Ò®ÅÏM@:oV2›?ÇÓΔ%õt@
ÎbÄ¿•‹T´dGaia EDR3 441597958877235840  ßjJ€?¾üS@Ÿ€@J	î+³ <Ï@Þ@Hùôi­ì<ÞS@8Š÷v=5…"Bú´_Bñ@62i{&=aéÀ9ÇñO"(ü=k>ßÉ="á¾8­‡>g1z>9–´>A²">€m*<j·>‰c¯>ÄäaááßAg-‡EWMˆ>—êýB‰·¶T?ØiÀÀÀÀÀÀÀ6=p
¡><$aŒA¨L?ÀpòÀÀÀÀÀÀÀÀFAd£Qj­žEIêˆEQSÅA ß8A\GDˆGE')6E-9*Až8AT¹M+¼WE¡<EÎP@ý!Á?—õ
>¥ð=}1>Cÿ ÀÀÀÀÀ@ba©cµÀµ£øFò¶@Oi="ܬ@>¤lxÀøøøÀ-W¤è+'žÀ7î;'PÀ¡ÅÑ´@ÀbÌ4ò(5B@X]Åý¸ÄqÀ1³q5^²¿ç¤(\à?Ó9íyÀ¿âVªf¶XÀՃ€kç@·Çâ`:€@Ðe¥ÿòè@ÅßÐÒ§å¿øc‹=á«?á¤ÝøŠ¿àÌô³Œ¤¿ÛsR×ì?ÕQÃgj¢T´dGaia EDR3 571007380788261632 ì 0³vI@Ÿ€@Oáߦª-Ê=Áf/@Tõ%>H»=Ä1¾@ùIBU4Í=Ü7ÇB0t.AÇ¥z@0MÍ6›é>FžÀ3ĭ߇L>D|=ë¹=º3ä¾iv<Š¬¾-t¹<Ž'ô¾p~¼Çrà>÷>PúžŒŠ¾¯Â-D ?,¾ô@©×a_FÀ?'{#<î¬ø< "½ZEe>C߽ѣ¦=Ó)ƒ.>J?«3=ºÂC	md?|¢=¡=Q€/=›d">'öŸ$JÂ(ŠÐAÅX¶Á ØÖF´@'tëM5ø?Å3D5m‰A‰=0@c%Êݘ™ãA
¾ÞAŠS–AŸ.@˜Û}j--A*ÛàC:²A†
?Å­N@GœH?ç}?§»ÀÀÀÀÀ@`_ŠÝe@7$"uÍÌ@U …ÁJƒ@NsæÙ"ÑøøøÀ3»:ë`ªÀ.~§4Q~i¿ÜÈ£Ô«Ö¶À]틲M'»@c!÷SÖN@T¶Ä®êŒÀ!b6{È@!÷Ÿ;tå@Š?Ó: 
@;ÈWýæD@Mlx`Óþ@Y®ô‹,AÐÀI
#Þ9%À%ñu.hô?Ü©»ˆƒ¾ ?ðƅ°
@•^ü6ÚP@MÅ4gOôF´dGaia EDR3 443396210143348864 'BYH€æÓ@Ÿ€@I}©c@bÿ<5k€@JImËÂz<B 	@V}vÇâ7<ŽÒŠC§SB @7]Óe°¸<jÅ)À9ïBÖƃ<¨>bÖ=ª½ÆÙZ>;¦5¾Cva>Gá>Pc›½˜Þ/=ç4´> K‡fd?•\`C´ÀÃF?¯/£ÀÀÀÀÀÀÀ)<Ó70<îQ}C.ÎÌ?…Ž>#$Ä>xÿ=d?	²–Ãi@ÂFM¥B*iàBèGF–@ê¿Ú©d:B8D"ÅwA]s¼,@Ñ%Ú@Bhè1C–j(Ak­Ñ+@êæâ"†«Cû/CϙnANŒ8?§þ>?éÈ?c¡P?nx@ÀÀÀÀÀ@b ur›"rÀ
T ‹?@OxÐÚSÏ@@^RtºôÝøøøÀ.»ÐC>7À6¿N%:.ÎÀ«ÃÕeÀa"ƒ
QRü@X"Õ€åúÀ%»VâDÌ¿ö¯+Dëæ8?÷½Q*䭐¿Ò£é³ï@‹{:¦U@@ÌÜ#üÕÐ@")¼uRÀ 2u,n.KÀŒƒ'9Ë?âÍYñÈ?µèTÈN㐿Átvó~·@%í˜ô;~ýF´dGaia EDR3 443462868035060352 '!NB€&Fì¤@Ÿ€@I°5ŸՏ=˹@Jºåjø!=…Ö@ª›¿ÿ~4=d%oBÔrNB
'´@7Y0›i=Rá|À9Ý$F=^Q>+d;=y6Ú¾z×å>GÀ^¼àŸ>E>0{P=?'—>Ÿå=ü@ìgg>z‹CĹU=¯Ç>çé"F?ª	ÀÀÀÀÀÀÀ*=¢xN/<;>ßBñx}?Ô>àó>("ð=øÎ>ëC6C˜ÉÂ:Û@øW8B;F'@²ùâ7˜RA'UÇCè?<AƒÅ+@…(²UdcAE†B[õòA'o(@¹õñ×<-B¡»C0uCAs?Àî*@Dx?å5?£ÉàÀÀÀÀÀ@b'¸à¦À#\†Izý@Oí'|¯@@Á7¸Yg	øøøÀ.tº[îãÀ6Š/">'ÀúÆ쭗¤Àa:8ls8*@X_ąÀ¡À Qâ›ìp¤¿ôv}²BӘ@ôÈB©Ø¨¿Ä›…Eà@!êg{4×À@÷˜ãHÀ€@'o¯þIzÀ|ãïVÀø®¶	à?ò¡æ—_.?Ù˞²࿏³¦["F @'½7°œF´dGaia EDR3 443512071181546880 '«á_µ€P
@Ÿ€@J•òúË0Ò=BÔ<@JÑÉJhŠ=1w@ZìEÙÞ¢=†ËBÀžaBŸ@8ÝÄ!î*=€-†À<i^Å`þê=r-¥>3'>(u½½A£>a~;¼Õ€ô>:œT>‡‹²>=îz|>"""'>LÚDY¤>Ù'
AfñŠ_FÀ?˜S·<Go+¼u3Þ½úƹ{ù?¼Âàô½¸5Â.=» Ò11<ŒPÁC#L?€Í>~à>-š=ý®>Ás ÂóúïÁ»æ§ÀJ&ÓB¢ÊF©@µ•«´ô´@»¤êDkŽA'¦õ-@‰Ž±RuH÷@ù	BÒ-XAt{-@½à"
Ò§¨AwvŒC÷?ÐApŸÆ?Ä!Ú@A$À?ÜØ`?¥q ÀÀÀÀÀ@b0"Tïª(À&°ðØ @P4V>ê@@®÷6ÁøøøÀ.²6ë•övÀ6¿¹‰SþÿÀ˜VÝw‹˜À`>ôunZ@VR˜Ú~O¦À;NK8¿öbb/¨0?÷¶šéGª€?ÇÎfaª; @0֗}ˆº`ÀVîBw/p@,£÷¤Ý"'À7ʑPg»ýÀhÑ8\ë*?éÄw3¤† ¿ ³ÌO™ž?ÑïޚlÖó@!€iz\F´dGaia EDR3 443553749543188096 'ÑÉPv€cÍU@Ÿ€@Iѧ+k°=™jË@JÂ||¾QÑ=ž±r@×XZژ=ÙYAB`¥®Bè@7…'Ì œ	=ÌÜÀ:97>[ýÚ=à">‡Òµ=`Z=IŸð>0ÝF¾	O>0Z>£p[½7¶¦<°ü>€_+EC?¨4Cÿ‡5?&@ä·_FÀ?˜†Ñ<¬ú­½¿)¾T®r>!4=Ê5s¾ fD&>* );ÕÏA'?†™á>z>U= =9>×L!Ã	ØÂ%+B2¦BÆF]@ ™¦ˆ°ÆŠ@1eD?¥¢AŠóÕ&@píu[6A§ÝAØa‹Aš‡î%@¨Ü8á(ËA[ÇêC`ãA€0ô?Éno@R·Ð?ùA?¬.ÀÀÀÀÀ@bÕä³CÀ
ðîÚá­@OÜóâ؈@@ÃS¦.>øøøÀ.ÉJsé%<À6a¥Æ½næÀsò"n†ÞÀabfÈ@X$"¬"j·ÀÌhZʸ¿÷þr`?ý—×°¬¿(ƒé©i@#—ÇàË؀@'}½Õ@@([L…²BÀ*šÈ¥Àþ‹·I?éž'zÁûø?ÑG»ð?¹'æ1>ê@%ÛZ!éüF´dGaia EDR3 443227881784657536 &©iRƀ/¬uB@Ÿ€@JÜY	REþ<¨JS@J]8`÷ø< ã@¾ñ€ p^<ßÖñCYB¼B
¿@6¡³|Û%¡<ïáÀÀ:JÇÖB<ÒÕq>JÄÄ=T	M¾JÚ>g×½ãžÏ>Y2Ù>¢5¹>uí1<V	3>Œ³ÂWW@RÓCÔâê=›S}?ÒPËF?¦i‰ÀÀÀÀÀÀÀ'=4I®.<pD@æ?]s>''D>…õ=š›>©›˜Âßþ/Á¹­OÁ¯x¿BFFp@Õë1¬èîAÚ>¯DM¯-Alô	+@´Ô êá'B>{C£"A€€O)@Ù«ûìZ
êB±dùC"0oA[-?³0j@N,? d¨?Ž7°ÀÀÀÀÀ@bI‡ëÿzöÀ…åæO@P8§N÷ÿ@@3ð=ðFOøøøÀ-cä<gZ~À6œ€c*À P¶.½Àa÷œ["`@WXc^"À(­Æ(¿çߙlà?úÀy¶gÐ?Ô*›üêë€@èù^(À¿Ð[G/€@(­)h越ÀęcýÃJÀ$°Á?óàý~6.?Ö ˆõµ ?Û-§¤2z@#݇5¹×IF´dGaia EDR3 443292301993827584 &äÝ3Â}@Ÿ€@Jq;YR>fŽ#@Ju(t$%
>R@CYo*>¡ÕçA"1ðB™@@5‹»Úl@>¥>µÀ8¤çޟS>—eN>­šÞ½³q½A€>¸é¾²EÚ>‹Þ>úÜñ>‰'ò½ÍÅÈ>ÒJ"((?®hÍC¼\?Nº@[É_FÀ?˜OT=e†¾Ó¾\_S>aŽ½·5q¾v"?@Æ';¼¿t@éQ=?‡(ô>}_ >Š¡Å=ªÖ^>¸WÎÂþ—òÁ¶Õ…ÂÝËB#ï±F0@}"02ž?ˆ™ÍCÙÕôA˜&¡@PÜöö@ÛmAl€AeæA¦ Ý!@†ÍÜOÃb/A,B™tPAŒ¸K?Ûw=@KD?ߣÀ?¶å`ÀÀÀÀÀ@b:Ì·Q׺ÀL¬'5|@P=$­ñ@@Zs\'£øøøÀ,6«ŠÎzÀ5U¹þ ÀX–nÏ3ÀaÃïó‹Â @XÚ}Ñ5Àòž~\6è¿Ä0¹CB€@0ÛöÛÜ8?ÏÆt6µLà@ÞXpÀ@šWåh³@'È1¼žªÀÅF˜ºÀö\ö;kâ@ä/±ã\?õ¾%¬™ë–?Ø:PL@%é©.|,F´dGaia EDR3 444295095256980608 *t	=œ€.î*@Ÿ€@LЬ´¿d*=¸å@JñMšrÙÔ='mM@Ã'_}6ã=óGB7^ÒB–8@3ٖ#DÍ=÷rÎÀ9IA±h°=á_I=¯f†=Õ¸h¾Ò>se]½™£³>Wÿ'>£^=ðÕ;¡Æï=èµê`]?4	C˅O>—Qp?¦".F?›XÀÀÀÀÀÀÀ)>1<+;"ÐBՀ‹?ƒRs>e´Þ>JŒÎ=´Ðë>‹UoÃ3§À¸I´ÂA6~BÆFe@—gi½'@	xD.UµAýS'@cÁA}tAˆ¸ËAžÑÒ&@ ¶[^eú
A7)#C:Þ/Aƒ`Ó?Ä-@[‡ø@£ø?©ÈÀÀÀÀÀ@bn¦×ÃXÀ¿Í¦õJ@Pû,gOm«@@s	~;·øøøÀ-OüÙOnƒÀ7`iؘÀN@<Àc^;HÖÇ@X·½Œœ7¿çÇ"ݎU€¿æ¡#:šÑ0?ópýwêð?àFƒJñÈÀ UÆ>õ@û\ޝ™ @3"‡êcÀ,p¶'ë(~¿â¼éʨ!¿ËUÝëÜÚ?ìÍ¥·è4º?àYzóom"@-ó>Ð/$kF´dGaia EDR3 443335874443065088 '¡]·	yA@Ÿ€@IÎezO=œ
¶@J9Ñ|	Ö=¢~P@ǝzQ=æöäBCPB¡)@6z8?¼‰c=ÌâÀ8`1¶ç«8=êÀ/>‡¥=µ¬
½ôŽ>€ŒU¾|Ç>móí>NÀ¼ÜéÈ=¬¦'>®(¦ih@6sÃDó?¾ôA­µ_FÀ?™c<±WͽH;½4M=×~>>ù="
·)>3ýª-<"4;BQy??ÔÍ>0ãV>ñ»<'G¹?©£Ã"¼ÂH§ÖÂkûHBÈoF‰@ž·œ(1@'DS²œA‹ Ý*@lc1å"3Ê@Ý<êBd8A›•)@¦p8iæ@ÿÍ·C³¥A€Ñ³?ÉÎ)@Vp?ÿJ@?¬ò ÀÀÀÀÀ@b,Ó](©À2	ÞÀîa@OªÕ…S"´@@@õЂ¦øøøÀ.ݙ_V"®À7o²úÌÀf
øª}bÀb¦eßX<@Y»r2dÀ&SÎVÒ€¿÷½u̓	ð?òK8\‡í°?ÎâûL`Àa¾Ìå€@"˜]œbŽ8@!m±õ²žÀ<Fš)áhÚ¿ùëÆMO…9¿ÃŒºÁÚ°?ÌÒ¸?ÃÿÌ?Õk¨‰™@ŠïZF´dGaia EDR3 1137459867156174976ɹX€ö1‡@Ÿ€@^–£–8<#ØÊ@SyUÃÕ!<CO§@ !´Æù›š<`³qDˆB:Æ¢À,¡{îNŠÛ<_
#ÀF9»‹<ˆÁú>Mo=v>RýÌ>2‹;=Ú+>i'=;Ãñ>š-?>#ÁÝ>¿¹õc‡@ÕÔDF!¤=ÁýtA-m´T?´›ÀÀÀÀÀÀÀ-<ϗò4;»D|BÒ?ÀÀÀÀÀÀÀÀF½A²U}MÌoB6ßEGAL‹ò1@ëÏS·\{‰C/'ÁC¢•MAW2
1AͅÚQ,ÜD%S|C\ˆñA=iC11?³8?ÎFP?*a°?r*ðÀ®q?½†¶Ez@@@a<<%¸u@>܋·ùQ@Yˆ»SÕÁ@K0;‡*àeÀ/ÂËrõôÀ6u‰½ð©¤Àoe9ö·À3WèÀ†èÀ3T·ÕÀUt™UâÀS¼[æ2 ý@Q×ü^$:@OÌrNr"À"ͶÐ8@œ|"Å"H@V82"@PõaâjOÀ6@-'jyŒ@TÞi0†ŽÀ‡ÜŽíCÕÀ!.h*{Ò£?³_ÁßSæ¿¥è"V¢?»ê½%ÆJ€@,à'µ¸©§F´dGaia EDR3 1132508285259238400·zIL)Î@Ÿ€@b0gÀö=D@Tä)µ‹=Û@7LóÚæ=2¸¿C4îB
OÀ4>TòÅ«=fÿŒÀ<fÝìa§=\'Ç=¦¸=§O=Ú¡¾‡ðÓ½ô†¾ƒšÜ¾—>¯iŠ½V#<<_ßUU@|¾cCé'1>J!@2ûóF?£¶dÀÀÀÀÀÀÀ'=£z~.;VamC*¼?"Úv=~Æù=¥Z =ëƒ>Ñ3Àœ§ÒÁ̤ÂD5À˜OGFŒ@¶Lu‡Kî@‰Ï×D¥­A'^"(@"Ûè(³¬®B2ZçAä		AŒ &&@½LÖ­Æ{,BFh¼C8:ApöA?Ä´3@!(,?¤ ?ž68ÀÀÀÀÀ@`p¦¤@@¼4"T]@Zš/nN@N²T4~øøøÀ2sê†FÀ1N{ø»M?ñ—='"÷ÀUbƒ¿{K@WÓíÞ4@U	v‰€`,ÀÔ±&–8@²œÿ'ùh@¼™qf3@O4¶‰ ?úÄÖÒåÀ@Z¦'ý·pÀG´ØÏsõÀ%eQZüúö?ö•P‡Ž?ϱ¶Ýè`@FÄÿÛL@*P|°ô F´dGaia EDR3 1135984112097237632Ãӈ€D¢³Ð@Ÿ€@]Õ¨‹áót>¾@S
¸mð>2)¿@"U´6©rç>C<ÎB@SôBO]BÀ##·Â, V>;"ÙÀIyžT;|>Yó>6êö> {­½Zýø½mºË¼ûC½Œ>)¾ÃÔ>™«;|>@"¹¶?|‹Dà^?wª@k«}_FÀ?0c=R~C=[½1®>	xñ>J*Å=À§t3> äÂ7< ÍIBVCˆ?"6Z='÷W>Rº
=+þd>#]`B¶©ÿˆ-B…ùÂŒýFÌ@{%šNxj?aÚâCö)\A˜½ý"@GÝwy˜á:@¿§±@ÿðA©!ê1@…_¯'g"Û@¹OBìˆ0AHU?ןÐ@^̨@h?·Z€ÀÀÀÀÀ@aL|Â#äê@>7|˜#ªU@Y`?vÐ8@Jëë¼>ªøøøÀ2	WØP"À3ÈyG#¦¿äÞDȨ« ÀQž4RåÎ@OL+Z^@KrõžŽËÀ"P¿p@ʧÃ|@»woÈ@S-"ú%~À?ôÆ@U¸@R±ªØĘ)ÀF{s0&À!÷óº˜ÏY?úÎÎK¿ ¿æ¤Ûüߘ?ú"É•ƒj˜@ªÀU8ÞF´dGaia EDR3 1136169723403890688Ä|X
ð8ò;@Ÿ€@\Ø·P <qž@RÈëìÜ<…ó¡@c"*ÂÜ(<£×'C…®@Að¿ÿµÛ7Ij`<š–wÀ>嶲"<¬œ=O=S÷ä¾&€;ük<¾M¼"õ¾™˜>t"=çöÆ=H맖–"A‡¹§EJÎ>>l·B]âT?É%hÀÀÀÀÀÀÀ.<ô*¨6<"ØyA;0?ÓþEÀÀÀÀÀÀÀÀF­A00¶ÆOÿRC=Ä(E®º°A)÷ï3A!í3¥¹iQC¼E€›•A.¨§4A$Þ_ìûºC¢½E¤×µA"'Ž?™[a?Aq>–>ìÌ ÁLÁ">ùsˆ	E³°@@av	Q³Î@<›îÒl-B@XÐ>LÇV@J45ùƒ$À"
4wP_À;JË[ÙÕØÀÛ»—ªpÀ1–@9ª>À4ƒÒË¿êÇ}ȃòøÀ_L` 2ž<@Z¸ƒ*«\@Vcy"bƒÀ
W6¹"0@ԍ'›p@ýÚWt_@5•v i´@@)-†$'Eø@[[8ƒ¹ÇÀBª¾‰åÀé
•W…ÿ?æZ	çÜKH?àæ^d+é@+yóJSÇ@!'(Ds9éF´dGaia EDR3 1136552598264468992ÅؑÖZ|àB@Ÿ€@[ˆŸ×^=kÍú@S	ޏñ=‹8ù@8dƒ<‰=©šîB'Aõø·ÀO¶ÕHU&=˜'sÀ>­Ãëm=¬‡½¯iõ=·Ýt=Œ¬<Úbºak»Õéø¾Q½>ø=gꮼˆòbš–AclD:è>?)XA&‡F?œé
ÀÀÀÀÀÀÀ0=ïøŠ8=ªÈ?҈Ò?¦½K<üY>G¡~=Ž™>=¼pÂà)äB›˜¤BVÞÂ2w
FÎ@¤e{(šåI@nsòD/-¹A‰)æ3@vTcì@ûcÂB3×ÅA—¿k0@­7fקÊAv#CÒAA}
ˆ?È«	@IÅ8?éXP?ª2 ÀÀÀÀÀ@aQjŒTö@<äqçõ&@XzÿÉ;Uˆ@J Ø4û|føøøÀ2r/ýÚ̬À3ž
ˆ¯ÿ¿ù-HC¸ùÊÀ^œœtÎ"Ê@[
vÌ·Q@U»=ëØÀü꬯Ð@taÕ& @wÿ–Ÿ@8T…Mû¢@-xpŠe @Z³mõUeLÀMa×Ù$ÐaÀ½V4|¶?Ûʺ#"ð?Ñ*jG[?üMÂxF@¨B!ÆH}F´dGaia EDR3 2228129291144303616ëçÉL"gîÙ.@Ÿ€@vmO:·ÚÂ<Q£ô@R\Šo–¶<i^Ì@"ÔQÕK0<€vC˜‰òA´¡h@6'Ê«P˜<†ŠX?üŸ
ãõNû<?Ž'†=Ãù¾cÆp½"js>‡Î­½ý)'½/h½ð5p>(l¾åhhf@"ÆÂD§‰?>(iAу_FÀ?È,K;]< 	Ù½]½‰°Ä=&¿‡¼û"±)<ÌÃ33<ŒðöBƒ‰?"gÀÀÀÀÀÀÀÀF£A1Õ)R%ÞChàEœÓìA(J?.A#)(LŒ<UC'ÛEæÀA-€-A'³%eªC
G¼E®šA €.?™!E?Pð>¦ÉÀ>ùB ÀÀÀÀÀ@]¹n—Wý'@&Ñeñ	@Jl´/¡œ@NíŽà¸»øøøÀ3®»B:aÀ$W÷àç†ÀéXÈX–÷ÀXɨ5«E@ft1eØ4@Cø>%Æ:Àï½f¤@,NŽéæÈ@
Ä;X±#ó@GÐ+%Cö@U€ZB%íË@Mèž8tÂÀH4\è}_À,}itLZM?ð`$žj?ýL嵒ð?ïø¾!ŸX@'wÇ`"¥F´dGaia EDR3 1991979688425721344¤îùhŽ2™c!@Ÿ€@u×lÉ­×A>rºß@IãÏ«sž>‹l@¸²]am>«×7AoGHA°C¦@5ڏžby>¦LÀpšÓyŠÒ>§6𾀱ø»ŒÔ½[!ä¾[ò>3?¾"ô±>>®µ¾ n2>5ü龋ß)Ò±!Ca¡¯Hk@YÅdE£wª_FÀ?´‰=z
;çÖ<ž9<¼(§$=v[¹½­5?ù~=>	¯/C	‰Ñ0AsÕ"=³Zð>]â=çù>Á5ÔÃ-BfB¾A5WOÁÑuFn@Û¹,õDQAÞw#D8Ahß?:@Ìæ=J—n™B''DCb¦Anœ?7@哻©Ò9C
4C NAR'G:7@úÙ?ã§À>· ?µ¿ÀÀÀÀÀÀ@[#Ds±·À ëmŒäž–@2ðhۆf@HýP†mÙøøøÀ0êîrЮ™ÀҐIøç§À#{–>VÁHÀOY­)@gZiôÉa²À=Omatj¸À¿Èÿîo@1%j?½À@ÄØQJ6@U2q¿v½@WLÌ*íÇÀ"ÝZvþRÀD*8Ρ…À/¡ºõ'@;ä*@Ž1s ˆ¿âŽ6•Þx@-ýyS7'F´dGaia EDR3 2206622908128473984ŸØ<³€2'n@Ÿ€@tö
íº]e=—Â@PiÿBƒL=—‡V@†GjN8ä=§(BƒåWA®ê@4(0œÑ=¼Óf@ i£äáˆ=ÉZ8½¯A!=7Ÿ7¾2"D¾?*»<K¼9¾*>ƒ½·Çb¾'!=•˽µs II?ÅIÀCÀ
>I_v?#µ…F?¡™ÀÀÀÀÀÀÀ&>¿t*;ÿµ8Asš?‡±>YüV=Ξx=ؤ>=ׂÂÌ'YBIïA2oîÂ+}FW@™Çœ)vDÙ?ôÁrDW¶nA&W!@q·1ÌE,@ºvdBB"A™¨¨ @ Cà×֒@ï¨QCŠþ‰Aƒ"?·õ@0\0?È%?˜"PÀÀÀÀÀ@[}ÕäñÉ@Ñ#¸s¾@<©›:¤Á{@P-ÿž*ÆßøøøÀ2ïùšœÀéÎk¹
/ÀÙNçýãÀLîœKõR@eâ'ÏŖ@7Làdš8ÀCê›í @2À¯œú7@	ԑÒ!½@V:o¢RbB@T\ýàåiq@E}†ƒ,û¤ÀIÔ¥Ïáö¬À2N%‡A‰±?ú"¯"°ÈP?øZ|¾À?îÕ4,×Ø@ ޒÿ=®F´dGaia EDR3 447270442443623040 5bJ€§lŠ@Ÿ€@F÷3,£(Ñ<Å!ñ@Jç83€<òÙï@y¨°.-Õ=iCäÃAùò\@6Üu?R%=
¾‹À5K½1-­=+1¸>­Ød½m½`»à7`>&ÈØ<7Ef>áˆ>çîn½ÖQ=1Sq>¢C~|?¥í²CÔ· =~U>ÿŒLF?£NöÀÀÀÀÀÀÀ+=³Æ/<}uåA¦?…ý©=‡s> M>¥1>ÈFïÃ/ÉVÂY+}Á>
Aùj%FŽ@Â@0!*@½ÿ'Dĺ)A|-/@œƒš$Æ$A%k¡C0'£A‰{Ê,@ƚ;F]AµçCþxvAimþ?·ƒÈ@&&X?¶Tx?•ø8ÀÀÀÀÀ@a¹¾^0ÒÀœ`PÊX@Mû$¢ÁL@AnÚÅ#šøøøÀ02eŒßÊÀ5WAS;iÀO%ñ»¶4Àb>Ê®ø|@\»"
XêÇÀ*ùè÷ÀKÀûÐa¨@%h"¸?ÐzAì't?ê]w*@5Mñ.Ì ¨@.¨TÞ,À1ÏrS:oÇÀëñ^¦"ò¿e§èí ˜?ñô¥j°î&?ÝÁ­;%L@¢÷áGí¡F´dGaia EDR3 445951990562023040 0VùSæ€S8ýi@Ÿ€@Göç&þöw< ¦À@JèՉª <¤óŒ@™ £ö_<ùŸ³C9kHBÄÅ@7•yQàš<ÚÀ8ÆØ{àþ<Þ%f>´x½»Ê
¾x=>­¸=%Ø=_à>zŸ
>'tð>f>Ã¥f™™˜¿R'ðE0ªŽ>h¾B†F?ßnæÀÀÀÀÀÀÀ.=5[0=AœB‡X?xhÅÀÀÀÀÀÀÀÀT¥A€×~OF'»DECi@Ûí?/Aw2jZÕHF‹ãÿD©Í;@Ûóo)AlÐËTä•F­ÇD×#@Ú}%/)?"ëi=;%:F=8
ÀÀÀÀÀ@aôѸëñ?Àå/vAÓ@NWp¬bü@@uÂÙ[úZøøøÀ/iµÅ8guÀ6dP3öðEÀ'znð¾ÀaÀuXlh@Z ‹¢ê'À.°µõ©»l¿üXü•0(?ým0?– ¿Ó«æ¾
p@
1wM‡À@%ÄI?(@!"¬ýdÀ6µÑI']ÀkæÙÊ?È^ô¦NMX?ÙøŒC"¿¸Êèß@Ë«LJ›SF´dGaia EDR3 445990164230896256 0y±Lú€MÇ/@Ÿ€@HMO"f]À=ï"@JGÁu~=$á@F4É)Ç«=TøÑBÖ2B@~@6¾,¦‡·k=MªUÀ7ÿ–4
Þ=h±¿>'u¼<Ő½œ¦>,01½/^þ>`÷>Èb«=±*Â=à_ù>®ÔCŒ‹?™)Cã
=óó?udXF?ž®ùÀÀÀÀÀÀÀ/=´†º2;ܪMC(\¤?…i}=½Kä>²­°=¿‡Ý>×Á³Âþ©!ÂBŸaÁ›ZeAÿï¦F›@³Ñց9éÊ@¯8"Dg¨Aƒdg-@‡îÂÂ{PA
ðÓB°]A'Í/@º‡ŽÚ¼»ÔAˆÊECƙAr°?¾¦Õ@=v\?Ú&`? ÆXÀÀÀÀÀ@aùŒËîÀ®°þ°ÝŒ@N¦S,ó*@@•VreøøøÀ//¤ðºÔfÀ6Båœ| ÀBáò\ÁÀbWì½ùô@Zoõ¯€¥¢À+®Þ073P¿úMÒX¨—°?ÿƒÙ¶ÇXp¿Þ³½×ôÀ@a½Ú"ì€@(?o†×(@%D7g
œÀ%B×gœÀšß‡Å½'?šŒš†£€?çêÒÝx4F¿Ôv'!PÀÞ@%¿Ïqø@F´dGaia EDR3 445997860812376704 0€±NJ€‹V¾@Ÿ€@HÀ§»Wz<
ª@J2]wOà<ñ
@úh&ª±ð<`¬»CÈVòBOË@7
ϋFr¢<O&nÀ7^ãÓ\+Æ<w
×>‹—C»BŒâ¼Gs(> 8ù½Wt>K!>¾?=Æ$>5…­>Î"¨yyr?A* D	¼€=t6‹@™ÒT?º¢8ÀÀÀÀÀÀÀ+<¿ü73<>lŠBµÊ?ƒy*ÀÀÀÀÀÀÀÀF©Ae6?úCW­™DAªµAJ¾.@ñ–˜óüC¡†C_ØAS.A¨'ÖrûECùl}CˆÄªA>''?Ÿº"?¤^ø?"€?89pÀÙË?'éÞ
E«à@@bè.ΣÀÿ37§	O@NáŒïµ«ª@@J¦fÎâ¤À+ÁÓJò†À7øÏÜdºÀcW
À/3Ú>•>À6¾4Í6TÔÀÆæWýNÀbv™B؛Ð@ZWŸ¸Šº	À,Ò™>è¿úo{Lƞp?÷Îæ«"M0?Øþ;ˆxõ€¿íº^²*@'|¿Ï'»`@g[e–ölÀ-•ž¦rq¿û9X÷xÚ¾¿Ñ]DŠIØP?àî	³?àċR|×ú@ÛGìåTF´dGaia EDR3 446009749281815424 0‹M»€G¾–@Ÿ€@Hå]£Ê¹=9@J6%·x7œ=`¥@Ö¯4GvO=CòuBÄå¼Aàò@3:^''=<\ªÀ4"?bu=O²>'"±<´>½¾±>1¥1½Ä€k>>¨(>…¢2>Wð=êC9>ʸ9ss¿FzMC´F?¡~žÀÀÀÀÀÀÀ*=¤MÌ0;|Ç)C.ú?xwä>£¶>{ô¯=}–>ûq»Ã!èsÂ6"¦ÁQ/óBm#F"@¸"ÞÝn@éS3DRÈA¹+@ºK'
,9AÃBäÀlAŽ³(@¾µt£½]±AÞ$€CŽ"Ap%n?¹ùÂ@0Wà?ÆB0?šmÀÀÀÀÀ@b"¯èßûÀžŽC?Ðu@OÃlC@@g糆zOøøøÀ/ç@p~À6›…7"ÁàÀ$¬EDÀeŒÁ®H¾@^ÁosÍiÀ.Äz7/@¿øçäÖUä€?ùùà;|p¿É¼>pùàÀ9™öì>À@=cöÃ8+0@úYg¼À3cƒ1
^¿Õu§'cÓ¿ô£ßd®b?öîçÁ¯Ò¿Æ°—Àˆ2x@ 5w'7ÖF´dGaia EDR3 446013593275335808 0,€SDrñ@Ÿ€@HϸNïÒ×>ƒë@J<­©¦Í">æX@NÈé+;´>FÖÐB{kBÙ:@;fà…®ãd>JçÀ<w–ø%†>4{>4ÔF¾ý¾¾''>!=¼¾6e>Dkø>GCö>yJµ>_>j…'LI>©¡BCÓ¤—?*y@3)þ_FÀ?'•Ä=¬Ù>:)}½‹ã5=ÿ9<	±Ä=ká)&>—̪+<Ìq2B£äÊ?Š>>±>t¿ô>Oþ?$4C,%êÂH"jÁI·8B­Fp@†‰FPEÎ2?©ˆ•DA"Vœ&@Tò4ƒXŒÏAÞA&pöA¤>½'@'~§Íö@ÚSDC$¢A‰b?ՙ¿@YòØ?þ'?µc ÀÀÀÀÀ@béHٙZÀªå j@Nü1ʅç@@r)zx"LøøøÀ/B~ôÆÿpÀ6 "NGÀæðK¿yÀ^Л!d¿˜@VyšYPÀ&<»4¿úä¢y	ð?ù°K9£*0?Ó¾2'ßÀ@7"Š›¡.ÐÀ(êÀ¶"Ð@!¨ðäþêÀ3H%øzxÀƒŠ¡?þu?ñ·VüXM ¿Ùì(6nÌ?áÞHç¿æÀ@
·ØžòúF´dGaia EDR3 446021191074449152 0•éJ0ñò@Ÿ€@H'"7û?=C­@J?§>)Ð=IöQ@ûµ÷p¿£=ˆE@B»¼YBšI@9a·ÕÄ-X="ÕÀ:zEBf=ŽŽû>¦<åQä½ÿs>ƒ<X½ÕÎò>‰ !>Ñ®=U¯¼Á‰
>½ü
ts¿u/^C¸–±F?¼ÀÀÀÀÀÀÀ,=䢴/;£Â'B½ËŸ?vÂÓ=X¼œ>Ž÷«> ºv>Ûð6Âýè¤Â'ÿ¦Á†óB@pF@©yê]{%¾@:ÒsD‹£›A‡;f,@|çuû"ýAó–Bc¼A•h +@±N­ø¼A{hDÓ0Az†?À-@BÒè?âË ?¢Ú0ÀÀÀÀÀ@bŒ=BcÀ6¡À¶@NÒÇ-:0@@€ž>WáøøøÀ.¢_Ù°À6®u2IÀ}«k´MÀ`+TqÉB@We÷¹[¾À(cӔt¤¿õã¢éš@³¦³ð?Ë#Ԛà@1nl}¥ã ¿ €,"6ø@v8ð¬ŠôÀ%ú>Ç;nÀ
…9¹•ö?ùÎމÝÞª?¬}ÏÊ
@?ßIìCúo£@®²­ÿ;2F´dGaia EDR3 447361152152230656 5X™WÛ/rL @Ÿ€@FÃÐg<À§@K7+‹¦²–<ä¶Z@Lõs¬=pC7KBq²@;QC$lÄ=
\WÀ9Ú8[ë=%Vk>ªŒ=³'ÿ>$
e>èÐ<ˈ>	±½>ªÞ±=ëθ=T±>¼,KK@1qCÍkË=߄Ç?õhaF?£H'ÀÀÀÀÀÀÀ'=*;76éB†ÕÒ?ûz>*Ä]>©x=°ÁD>ΘÂßÖ§Â`aêAöÐ^Aõb6FW@ÉAS®ÝAa€Dc»Av¯ä(@£–§â$—Aç½ÎB­A†¹¨&@ÏR±Ë;…B6VC®²Acá ?¸^@&FÀ?¶`?–r ÀÀÀÀÀ@a¨´à½À
ÂÎn²+@Mù¹ú܆@AÄH)ŸiøøøÀ04 ÌQ2À4ì«E>žÀ˜™6ÁÀÀ]Ùõ33SÍ@Wðz«šÇ«À#ç]y†	¤Àúo˃Ð@
xìeØH¿°R",yÀ@;_"TfÝü@]ž ¡À@#Ú"Òd°zÀ0i:½ø¼À6ØâûáÓ?úà$:‰'<?øúϳ0?Ðç™DÍ]õ@hK4óÉF´dGaia EDR3 446938905326373760 3ؑGˀJߢ@Ÿ€@I)ÞaÙ/8=E>ß@K˜
L1à=Oc@ 2Íp=Œ¬ãB‹ÿAäÔv@3²%
Ø{²=|lêÀ4¾´ï(="ž~>•ýA>¢ˆV=ÑùZ=Û%N¾§=Uau>†‡>\!µ=¾î>ÁkÀ
?`5äC•p¹=µ":>ºÚŽF?ŸB˜ÀÀÀÀÀÀÀ=â¨Q'<–l$C Ã?"Ž>F_>˜æp>iõ>¢­EÂÜ/¬ÂOðGB9vBŽF(@°ã=w©!@Žˆ`Dr£ÆA"È€'@†´'xþÚA­¦2BäbA'{˜$@¶î>'+å(A¿BŠCuŠ7Au8X?ÃS.@6û`?Ë1€?¢Å@ÀÀÀÀÀ@aèa²±™¿ú}o¢FÑ@Oºü32l@A¬í•ZFøøøÀ0WMÏo§HÀ67™I·ð Àۋ'"¨kÀdökdÑ$@_JŠ»ËÌxÀ1X-8Ù@À"Ãäæ4€@Oq"L8?¾ÏŸ˜B€À4é49ò[ð@?Šô˜'l@+¨Ô5NM~ÀQ)ļ\@ÀëõÌА߿ÓJhþŠð?ÜÏtÃßa?ɺc¨7*?êañæ7.F´dGaia EDR3 446071214554243840 0Ãhc'Ùe@Ÿ€@H.z$=ÚÊB@JPÏ
Íáþ=óš@….ŽæV½>ôéBøØBà@8ì˜?9>§À9îì†`Y¤>7Šú>MÙ×½œ‹¾e™=>2ˆš¼•>]ñ>Þº=îʄ=õ*£>ŠY|z>ðt½Dµ'?(Î@'c)_FÀ?'G±<ó"†<ï½üÅf=¿¼ÿ:¾9å+>Š;ú/;åóúBG~?'I=á >â=ÿ>ø²ÛÃ0ÐÕÂD&_ÁçžAþB:F@2!eO@?»ÐWD.ƒA'ë)@X!"w@Òý8Aj;ŸA£ý,@–7˜«‹@úÙ:C3ž-A‡Í?Î!í@`	€@h?±AàÀÀÀÀÀ@b£[O´ ÀÎ:gôC@NÕ¹+ã0@@'ΈvƒføøøÀ.Ûf™|É¥À6SµÀe;t`–
À`tít¥¿…@WåCCˆ=2À'çÔ¹¾È¿÷«ßž¸A¨@ý
Ħ ¸¿ŒâÇ·q*@.?øb?ÿNá8ž¥@@´Òîaö¬À*IŸÓË"À
põÌс¤?óÜëÈYÌ?Çï:¶+'¸?Í0fk‰Ž@çç>¸!F´dGaia EDR3 446072043487227008 0Ä)Iì€Rr'Ý@Ÿ€@H{ýWÈÏ<$b×@JG¥¸É­}<3NJ@¶iW2!<j·CÎÏÆB	)@8œÌ»E(¨<Y™À8å•[U\<{A‡>¹Lÿ>
Éa¾(Á>\/ö=–l>fP/>Ž'ü=".œ;¢Px>Ɲ-L~?ÈQD·«=Œ	ñ@±6ÊT?¸—ÇÀÀÀÀÀÀÀ,<Ç!1<·FNBÁY¬?‡?®ÀÀÀÀÀÀÀÀF¦A®Á²0(<C
DoÓóALu/@íÁĕ…C[¶*C‡¸AVeO/@ý·b^¦$'CµIWC§ÚsA@W? @¯?®¿À?] ?@!àÀBS?ôßd	Ez@@@aÿú'À9¥ÿÙ':@NÆ+:'È8@@ŒoEXâFÀ+g1oQ4À7ŸŒ™¤–hÀ"ÂåÇËÀ/3E‡ä÷À6M9$"ì4ÀAœ6­ÚÀa6d
^@Xº0Qõ¨'À)UŒØÕ¿új×öt8?þÞ¡<X×0?Ñ[wDâù°@%jˆW´€@"‰4þ_P@×ææ+VÀ0g§Ý"ÖÀpεÄó?ã'<ÑL³(?Ò8Nç©Ë0?ÞÖhàÕiÇ?ò<š³ËŠMF´dGaia EDR3 446076956929732608 0È¡H°Á«@Ÿ€@H­ZõÝ<Š
@JX¨rM/<7^Ç@ʟKqX«<}ICÈ®ÎB®9@9"
FCø<WAÁÀ:p aõÏS<~¶>»¨	=œ3r»÷®
>–à»Åjg>žÒ†>êÁ<>hº<ÃòÚ>×cZa?Ž·D¸={5C@—bF?¸	ÃÀÀÀÀÀÀÀ)<ÊáÁ.<WIAÐG?…LÇÀÀÀÀÀÀÀÀF‹Aú.GꊠC	Dº'AKU:-@îý¡=†¯hCZåÀCùpAUPo+Aê3ÚýC (CÍeA?2Õ? ˜h?°ìÐ?³P?B&P¿7£@Ì6Ez@@@bÊΣLÌÀJÀ
ëz¸@Nîkt‰‰Æ@@'¹cƒ§À-¦àÿεÞÀ6›éNü~Àž$0¤¦À.Ï´UZÀ6$?È$ˆÀÒP~êÀ`L´ùô¢@W"÷õxÀ&ë» ô¿÷NM{tÉ@·~¿¾á›™NçÀ@0aOQ ?æw¦±™m€@ ֐IÆ
À(¨ª$-†ÀÆÁ	D.C?õ—MIЮ?®|s¡»2?À  '{Õp@x€.ª"F´dGaia EDR3 447433341962048640 5šAPT€[.µ@Ÿ€@G~YsKP>ˆ±@KmëÁlY³>(+>@óŽ™;2>M¨AФ6Aòì‡@7	R=þ>BÖ-À3͏ÝNÈ>c6Î>›ˆ<¾ß–¾	À¥=ô§‹½XØ=óµä>³(<ěù=T"ó>Ë+nkB7^EzÏ?Ù<xB¬žF?›"eÀÀÀÀÀÀÀ*>¬A
,>,§ÌCy¿@H'=®9%>y'=æVæ>¯ÒéÃnþÂg5TÀ¬òAõ.¨F{@§ë0È;šA'Y"C&eA‡è³(@x/N`OfAÍËBüA–ôj'@²æa""?mA!:÷Cð°Ax"
?Ý»\@US?ð»p?¹êÈÀÀÀÀÀ@a¹|x7¼Ày±ø»Am@N,Å-c¸@AÓ^`TÚõøøøÀ0~¼¸ÂºÀ5a©ÎÀfT!—ðÀbº'WÀR@]zއülTÀ#Œœ#ÐØÀ^5ÿ/@ËÐî]\¨?û¶ñÀlœæs9À@8K[%Z¦Ü@$5c¯ÆéFÀ¶¦àX ¿øNq‹{`9¿õ©<¹×?þ"]@žð?ýB~5)@)_Uì¹°F´dGaia EDR3 446117192184196608 0í9UnºS@Ÿ€@HÒY•_†Í=ÍW@J™k¡æ•e>''@σ¥÷Lè>F¿BgmB	$@7¥*ïÍ$>ÆÀ8͈+Ù$>;:w>"ñ=eœ–½›j>I}5¾eso><|>¸8ã;¿žô>-¤ˆ>¤W'&¾""ÊC¾Ã>ø>@!åÖ_FÀ?"wª=(=磆¾s!>4R-»&ú8¾sÈ">‹Ô**<îÍCû?|òñ>:ñ>—àõ=	Že>ïR6C-X›Â_L@ÒkáAæ˜6FC@'ÜÌü÷Η?Õ,"D+›¬AV$ @aQ·J½ôøA;G;A=eXAŸà@ @™ú"!§TA%$eC!úA…'8?ɬ@Rx@?ø¡À?¬NÀÀÀÀÀÀ@aÿÖ£"Àa¡˜8‹!@O '…ÕÃ8@@ÉçÛ¾ý'øøøÀ/ÉÃäI‡À6š@Ì£QÌÀ²º7vÀa²¿·DÞ@Y¸È"oØÀ%³«rs€¿ÿÉöÜ@¸?ú&´R}°¿¶üì¦*€@Ãå'(@"†÷uiØ@"
ÔÙÐFžÀQ/'ÎЎ/À,}£nÀ(?·OÂðŒ ?ß1ö·°?°öY‡FT@ËÃJS€F´dGaia EDR3 447440007751299072 5 QPp|æ@Ÿ€@G©_®g‡d<±ò@Kaìî;«< Àå@Ö§\bš<B­lDèöBZ@:í׳O©<@²8À:#zkïp<vÐ >¶Ln¼¨A<Í&>"õ¬½­'">–Ò?®¼[G¾Hd>Ö¶âppo¿–ŽCñ¯P=)Ãï@&˜FT?»$0ÀÀÀÀÀÀÀ+<À#Ú/=‰fBŠ4¤?t¨¸ÀÀÀÀÀÀÀÀF‰Aãü§ZCy‡vDEŽAG>*.@ôñBOŒmC¿ÇðC_¤APÊ-Acï>gD#4C"ÿ¯A;î.?Ÿ$z?¡4à?
j?4ÿÀ¿Ä"ì?Ù
È
Eœ@@@@aÀg˜'CäÀVà""¢@N¥@d\–@A¿¾h*ÊÀ-÷±O-BàÀ69‡Æ4ÀEyçW(À01Oì
8À5GÛßR§À\P‰ˆVÀ^v™ÂÌ`+@WÊ)Âr÷¶À"J³z˜ÀòÎ8Éd@š:Ä®"˜?ÏOAßj£à@8쐬"?øˆ€óMF@@'ÿZêüÒÀ2ƒÝ]¿Œ"ÀW¡mÉu?õڔc™i¸?ÀØL‹"ˆÐ?ޗ~?ȍ@
H~‹™*¡F´dGaia EDR3 447114380511275008 4x)Wè ËÎ@Ÿ€@Gr°™7'w=H5@Jÿà²K=0>é@ÅÄÊÛ¯=g™|BÀ‡ùAÿ…@6µé‹½gª=Y…gÀ6_@2ò´=t~n>¬_Ñ=i©Ì¾<=ùÒŽÄ˜=¿|>µ[>£y>é>®ó‰‰?½ ŒCåL=|>^Ä>F?žî#ÀÀÀÀÀÀÀ-=½Bø1<À…@BR˜ª?†¼°=Ñã¯>§ÀÂ>Žô>©lñÂ͑YÂNæaÁ¦;WAòhŒF™@¯Ð"ÂÒ7@ÄÔD%"0A…M[+@ƒgAà/àANWŒB@•`A'Ù
-@µ[ҎûõoA­C|kAvt)?¿as@<÷¬?غð?¡4hÀÀÀÀÀ@aÅÓPg[ÙÀ
£"O¬Úè@NXÁ1*7S@Amƶ0ŽcøøøÀ0@Ø)žÀ5èhÆڀÀú¡Ë½æÀbv];@\^NbUÀ'¾ùÿ¸ÀR\*µë(@ÙÖyù8¿Äz÷gÎ ?ÿ4CR¾µ€@2ÉZ?f~à@ b­ðºfÀ3"ÞÝæÀRà—ìÀ'?Áݴۇ0?îQ«à¢^î?\UR® @ïê™îw¬F´dGaia EDR3 447604109861880064 65'R±ß@Ÿ€@HwˆmµÙÀ='í@K/‹*=¡AÍ@'6PÀ©a=ó9dB$DXAè"ý@4†Š'øµP=ÅMêÀ4–çÈ͚J=ï¾]>]lõ½¿2õ¾"$v>DˆF½–ö±>0ðƒ>ŒB×<α>#|>-»Ã
	@Õ6C©Œ>¡¢ @\F?œóëÀÀÀÀÀÀÀ>,Å,$
;˜BJ}?‹§þ>‡>,æ> Š>·×"C(²†Â{6a@uûBJF:@ ²QÎGK7@.]D`²KAŠæö"@qîû…ÑÚAŒ"BÚôA™y"@§õlXÈA$‰¾Cn›A€–3?ÁÞb@Gº0?êh0?¥0ÀÀÀÀÀ@aÓÜ"7ë[À
¯ԅS@OANÐm@AÄÙˎ¼ÝøøøÀ0}O‰
¶ðÀ5üˆ£WÃDÀJ¬ScýÀdZ"œÐhv@_õ	˜çÀªTZ@ÀRѱֱÀ@ôÔ¤…³?ÐÁÛÒ`À0
ÅO€@>õ+gY(@(€«!ÜþÀD†Ì­ö­À—ç셿ÜÑé­M´(?äº(ýÙ(?×ðU}‹œ@Æ7.fÄ£F´dGaia EDR3 446270986373078400 1yT€L)co@Ÿ€@G×t<ô¶t=ŒPC@J¢ñœŠ='è@C°€´*]=ÄíBR¿8Añlã@5OÜAÏûÕ=ÉäÀ5]Ëkµ/&=Û&>¬Ž½š
¾/¤ž=à±ï½ˆ
Ý>èÚ>°]>ùÛ<éÅ>ÛaTz?…À D¹">ïç@¸È_FÀ?šBB<[£=[>í½'hâ=hö.<û#彊{->041<È|B®"@?"ÑŽ=óz>£45>>I>Áqf®¸Â@¥£Án¨Bg¤F@ Ý/s8"­@_Dd)åAŠÐÆ,@pœ®-@Ã9kB.D»Aš7­+@§§¿éW/A5<bC…§'A€\D?ÃN»@NÛH?önp?§H ÀÀÀÀÀ@aޛE"'ÀhŽF*ó@Nx°@A›7…øøøÀ0l66rÀ6!tôÄý³ÀGøï%TÀc¤Ä³Ò]Ó@]¦ã"cðÀ,=ƒ?l¯HÀû·Šè@Írß ¿È/½
HûàÀ$¾\ú½'Ð@8ûoRõUL@úü¬ÀAPW
ÀÆA'•ä¿Ñ¥]i°?æ˜ÓuL8b¿—ˆî€òúÀ@|¡OàœF´dGaia EDR3 447618815829649152 6BñN§koç
@Ÿ€@H@Êεž<Fõl@KxµÄçY\<Nž¹@{¶kþ­–<Œ})CϜB$Ë@<Ú8¦ŸÃ<ˆ%éÀ=²£˜xæï<Ž¦Ý>!ë!=²ܽ¿¡>dÝ<xX=ï"0>\ý'>°>_l>ig}}v@9ÜKD¯U>ÐuAÞùT?À¹ðÀÀÀÀÀÀÀ,<ÑÀ43<ö|9C™l?Í÷ÀÀÀÀÀÀÀÀF­A³ÚøàAêCâdDz›A8¸d)A
ܶۓj÷DJ<aCˆ…A?·'*AT¶/°¦'D}JöC¤b·A/2?›ÿf?…7¨>ßØ`?ƒ Àz<Ì?Æ#ÜE«à@@aÐ"ðQoÀW»ÿâu@OŽÃd@A¸âUPHÀ)šŒ»§7À7—\7…ØAÀq:‡Ž2ÜÀ/Íp"í)˜À56ž×lŸŠÀ"Æá‰LÀ[ÔþW†6@UZ0H!âÀ²œ­Ó¿ÿ<+ê;A@@$#ÞÐè¿Èk˕zà@Aº{"ë
,À p<ríØ@+è1õ.ÖÀ'•:0^ÁÀ½5`ÏÀe@šxFÌ.¿çÌcZGr?±õ,½@@*LàeO F´dGaia EDR3 445861998109356416 0 'q€\^â@Ÿ€@H+DYϧZ=æ»Ø@I¶ît—r=ý}ž@;áüD»>,¾éBÌCBº@7|'Ͷ-5>çmÀ7•m<>$Ë>×(=õxV¾MØ¢>]Ù$=´~U>eõ>¦©ê=Ù*Ê=·>Ð:ÜÙ?O"ÄD'Ÿæ?%®ê@b‡N_FÀ?)<êÚ=¥8¬=oùÏ>=ž>;cû<yf/7>†.<<B˜/Bž¸?ƒOÅ=fN¬>äÿN>M8Š?Ë.Bž4¡ÂSnÁ.ZlAý»ÁFò@‰Ø[3§Æ?j£D8‰A"%û2@U˜"&@â?WAC4ŸA£þ3@"è!š"mTA-C·ìA‡á*?҇—@`æÀ@À8?´MÀÀÀÀÀ@bõzamÀãm÷L@NXÌA¼‰@@]ڗ 9øøøÀ.óžyQ0À6‹‹Þ6âÀŸ±‰ÍªúÀb*×Xiàœ@Z('ÙªO«À1'í
Cì¿øi7Ɯ~?úùƒ@¤,P?Ûqˆks'°?÷ÅÞR…@&PØ$hp@ƙ@ÉÀ$§és(*D¿û5¾_»ã¿ÃnØ¡ßP?æLf^•a?âéIŒè–Ð@©†w_
F´dGaia EDR3 445865399722590464 08ADîï@Ÿ€@H];ÖCö=©Q@IÁ^wº¸›=¾ 7@@Fýýw=ðÏBEò)B>@7ËbØ&1–=þútÀ9]¸jJè>—&>èѽ·€Ø½¯»ã>˜Or½DÛØ>´e­?
O­=6FV½4ùY?
¬î­ª@5æD6°s?¸ÒAjà_FÀ?—­<ª†N½ﱽía>	op=¥f‡½± é2>qdJ5<ÀÂC€S?Œ—Î>!(>ÌH">Xö>út¸C›sÂ9<ˆÁqjBàÿF·@<¡¤¦ôý@›pD=ôåAŒ†5@jï˜'0L@漶AëGKAœ-Ü3@¥wâä	!ÔA'äC¡uoA3ø?Ê|@WÏ @ú°?­¨àÀÀÀÀÀ@b
C(A¬¬À]ºñÄ@N'Š`kr@@š|;¸øøøÀ.»vÂñé:À6§NŠ«" À·¡ì9•øÀaj!žÚ@Xëéá-Z°À/£
ésÐ¿ö¬`êa>P?ù=JÓÎhp¿ã¾Ý¥Ä@ÙøQـ@>"(y0@<äÄîpœÀ£â©8À²!Û·?ãÆwÿU	?¿!í4÷p¿×Cž?É@!óй)F´dGaia EDR3 1992803287055216000§Ü(-€f²Êë@Ÿ€@uôtbÆ%=ÏW@JØb$(ù=Ëêq@ÑܑÄM:>ØBBõAàn–@;Ûs¥³=>CÌÀ
ˆáç
®z>}¾4ŠÌ=Š¾tž@½³š/¼>(Ù½Æ÷¼"ýY<Ÿ"A=µº¾HÓ²¯="ŽCð|¹F?™YëÀÀÀÀÀÀÀ2>PY©9<2B ôà?€ê>
‹>N!&=Û<^>³^7¸_úBVÜ ÀADðÁÌØäFÅ@‰'ÜÄT[£?ÔOuCö°´A"=u/@WäÇ·ñAøA:ÐÞA£û0@"½‰cÎôA!¾ÅBùíA‡ô?ԉº@Y/˜?ýÈ`?´–ÐÀÀÀÀÀ@[@›CÎjÀ.TFIuÕ@6#§P
Äg@Igdú}r·øøøÀ0û+R]§À˝ËÍIÀ!õ]B0³IÀJœÞv6A@bËGU¦'À3\âS¬ÀA¯üV3@0È;Äõ8•À'àç¹:@WcN1Ã,@IO ?ìhtIŒ`ÀAW\ÓhöÀ0'Äï©Þß@ČÆ]j?öŒғ;¨¿¾
@KtñŽ£F´dGaia EDR3 448873113779811456 :·¸´€>" ^@Ÿ€@LKh´&Å>x+Ð@LÆ£{iy\>fà½@ìõÚ©œ>¼ljAcqzAúL@5¦i°d>×údÀ7âË#>¹æ0>#ÖX½¬òõ½ŠÌ³>"'>½‡0>n<»>­¸–½?Êå½û£^¼¶«j¨£@¹D=?Ð'D@§àÛ_FÀ?‰…/=f&¼ø=½€ßÜ=b2ͽƒ:¬½n3a0?ÿ4
=3->AQ÷b?Š½4>lHš=õW >Å0>ƒ¼ÂÛ,ìÁÇS]BXCB$/F¿@v¢ìtwz?¡ô¥C¬AšR@WçáÑ÷AÄñA)çA£Ú@ˆA€'ç ð@qïÑCMS'AŒ/@
÷@7NX?Œm`?â/PÀÀÀÀÀ@b'˜
@8yë;ËÌ@QDÀ 0~@BK'¸8÷bøøøÀ0I¨ÉËI0À6²ÄÚÜ
ÀÀÈúÓCÀc}ˆç×i"@["NfRñT@bãùûΐÀµ›·ÃCÀ?ø…åÞYÙÐ@,,ÐdÀ"J ;=à@0±ž´ºÜ@;yy$tP³À)Jz")/¿÷Š"Q|{¿ò7T¼Â£?åß´y9Z–@´AæÚµ@#T¼·F´dGaia EDR3 449214413363002496 ;î!|¼€?¡×^@Ÿ€@Kó?ªêà==»7¡@MHôÌãÝ=ĶX@L6¹¡Ùq>
¢ôB:Ú¾B	À@9]}eg> «9À:]ïïM¤‰>ÒÆ>8`k<Ók©<&ªT>L²½)³>D¾>Rôç» M8=ô@¥=æû{½»¿³ñªDå?H~@f"Ú_FÀ?Š–û<å÷=='ؽXBý=•q˜>'än=cÙ3>eTX6<-ã'C §?s»B>‡ Q>é)=àÌv>^¥gÂÆ2ÂJZóBH8AífsFÐ@tmQº?ǧŽD!SÅA'q41@Sb¿Ñ%Ì@¦uØAnÒA¤êá5@˜{+¨rV1@í¡õCRü£A†;?ÑÈ@v­0@Íh?µ¿ÀÀÀÀÀ@aùۃ鎣@àèu)%@QӏXf0@BÕ´ôÅ»ùøøøÀ0B"…ÆÀ5á£VݗµÀ±ÖëöÀ_ܲ‰"šñ@WP
Š¢(@Ž0ÓmÐÀxÎ2}(p@ËÿW@ 0s1Í°@3T,û!Ál¿×ý4– u@;ÄLZУƒÀ%¶o»óÐÀ¾Åµ2w?÷~[Ô¨¿ÚÁ"P–ð@ÁXâNÀ@\ÖÒØ»F´dGaia EDR3 447861292503462656 7yPókdù'@Ÿ€@Gðýɤ<Š%@Kè0êÒÖî<G÷‰@5((—'<u'ÜCûû£B0*Û@?ÓúP€'<N‰8À>©%¾|«"<"š¸>ˆ¨=0t)=Ù¹>)¤)¾K¡Ã>;]¹>q®ô½F@Ø=BP>£˜k<<9¿9F£DêŸ="eg@îNF?Å,+ÀÀÀÀÀÀÀ%<ľ¾-<8TQC¼z?xLÀÀÀÀÀÀÀÀFfA-›!ÑóCÚ­JEÏBA+áî*A5ý¨º0ÜDB›'D÷>A1¢"*A#Ç8ÅaD5_³D_QäA#€_  ?™ô%?b0>¸€?ðAR[È?`A
EÒð@@a¸$&ŕ-¿ý¡œ$ÈÍ@O¶nÍC@B0ë.º
çÀ:ÎufÞQaÀ*;XXËø/ÀJo:?À0|'T*úÀ5@q÷‹šÀ—Y¶ÞšDÀYüM+À÷ @T{k½i'úÀ#'ðÐÀLh	âR@Øf/‡ph?Û÷šd3@Ejá9(XÀ'dà	áý@/2vº!Á¶À6ÿ"já ÀRO\05A?ý}üÚ¾¼¿Þ4ÔUåP?ãÀÞ¾MŽo?ú)ò?F´dGaia EDR3 449268736104818816 <‰7h€<7R´@Ÿ€@I€ée¶0É=3°.@LI ±Yގ=>v®@§¬X-)=…hÅB¦7.BÒ(@5æm:ªä=vô•À77}z|N=†b­=Ȓ`»6$­½Æ(ª=ƒÁ:=¸"="|Ò=ƒ!¦=xeþ=Æ,=ËÀš20?Ý¢UC¼ÄX>)À©?—7F?7÷ÀÀÀÀÀÀÀ#=¾/¤&=Ž3CŠF?‰ÿ>fܕ=íKs>c>¨XÃ(| ÂwTêAÉBÎF9@°†Ã(Sp@ýˆ÷D*A"øw"@Í1ƒN+AV$¥B*?A"˜ "@¶È®\Ù¢ÍAú©åC:&ÒAuTä?Á³.@Gqp?ê?¤àPÀÀÀÀÀ@aÚ`BÞ-•¿Ò8Šð@PN‡PÔÊ@BE¢@êy	øøøÀ0…cpÉ4žÀ5×Kì´À샳xaNÀbe¦wŸ"@[çZ¥<¥È¿í^ù¸oÇÀ"pﲟ0@ o_Þ-?º'—C	À¿ÙŽP¢3¼@1ýKš[Œ¬@2õÈX1Þ×ÀI¸×/*…DÀ
BÀO^	?¦EqjìmÀ?Úuût´?¾¾Ž@ÍOi@*Àüõö=F´dGaia EDR3 448577899205263744 9«98€_–Š³@Ÿ€@Jî`>¼ù'>#¸µ@LSé°9²>'Ñ @Ö#BSù>m¯îA¬tÙAñ$V@3ž~Ex#Æ>y`4À6âJ­Ç$[>v>¨Ý½ÐF=´¬À>Œj'½Éþ>…8™>']M½äô.½6>™>,6a±¬?°B"DÉì?r·q@a‹_FÀ?"ƒ=5`½:þk=ìˆ<üµ=Š«†<ƒT2>½›8<;®Bà›'?†>Šod>Oè">Kœ>Å?E´y#Â+öyÂ=Š9BiÿFÑ@ˆy+®h?ˆÌ#Cì
¬A—pó@Y>ŸX#¶ÐA¯Á±@"ÈA¢Ÿ¯@Š‹ïÝfÆB\ïA´É—A‹fe?ñ"Ñ@9ÊP?²ëÀ?À¨àÀÀÀÀÀ@br"¡?åXW¨é¯e@P•š±DÔ@BzW½øøøÀ0Xní‰À6l¿ÆÖÀúådášÀd:~"jJ@]O°iÑØ0@œÜ9–š€À(ŠTàfˆ?üæ7%¸Ð?¶ù*èÐØÀÀ.ûAz@@7ž¢¬°VL@64[­(0_ÀqTb% ÄÂÀA¾Íb{¿¤á0,'\€?¹È1ŒÀ?¬ždõ˜»l@!˜ˆ?¬F´dGaia EDR3 448055042769086720 7Ï°é5í@Ÿ€@Hd½‹ºÈµ>YÓl@Ldã5qÙß>"'È@ê|	׊©>–ƒA"è-Aý‰O@7G'P­¿ø>¦ÏÀ5-P9Q¤>Ìõ;>… Ù½±ƒŸ>OLz>J"³¾)¢d>7ôI?]Z=œ=ÈL>…†!42¿|}ºC¬w>+ð'=LÔ	_FÀ?ƒ¿=ˆJc¾Hî¾}Ká>Pä=xŠ¾žÍ$?ßÖ+
;J¨"C[‰?u{%>-ç"=à{µ=¢«­>‹ÇÃ
^j˜mîB6ß(AТgFf@t)°f¹oî?]?GCº£ÅA›ST"@Hèe6jL"@¸øÕA	ãA¨ÂÓ(@~´ììh_@ɝ¤B˜qLAZ©?ÒNw@CAP?Ö÷ð?¯Š°ÀÀÀÀÀ@aµÇöÈí\¿èFöš¯Ôl@OŠÀ$ê×@B'n8—#(øøøÀ/É÷ŒõOÀ48œ¶ÿ¿|Àt½áÀÍÀaêv9:z@[×áÞÀ}PIxRà¿ÿ g3™žø@
¢è¬?ûˆ0»Z @#¯FÞÔ²À@-0@ÃHú@1'ÆR³À"w*ÉQ@Àý
9z?ñ~‡QÏÌ?ù»–›<áh?üZE$ù?óÅQâF´dGaia EDR3 448081400987405696 7ç©PM€!—C@Ÿ€@HŠŸl-ì=H#@L{¿þ¯'ì=ٓ@Ôx.†=W vB÷ø-B=÷@:âÞÑ|#=0ÑhÀ:²ú;Àw°=Hy
>3à>&9Ÿ">"[;¡®Ã>tj™>DÝ=TKf>dv+>{;í?>?°UÐDi–l>©…QA¶†3_FÀ? ›<ü'¼¯¾›¾	ta>;lÂ;ßTá= ¼´$=– ì++<öCՋ?†ûý>ZIª>)ŠH=w¢Ž>µ×hÂåCRÂeŠ·ÁƒKøBÁ¹Ff@Ϛņ´ÉA?ĐD¨ÃAr£)@ªsÈG^©Az-CX§äA"i)@Óq~ªE,lBÌDxdA`å?¸F­@ ç´?¬½Ø?•ÀÀÀÀÀ@a·1e´B¿à²~vŠ†{@O¬¶ƒ"T@B <ÝQøøøÀ0Gð/°xqÀ4ºá×	À5U ÊRÀ^#O ôƒ'@WÇÄôÉ­î¿ö`D»|î`À§Öæì½È@
8‹…?ÒGÁ20@:9¸bì?÷ïMˆúÔ@@2z»Ú=Ž)À.üQtèVÀþžëÚ³?ü›-'%(?Ðolª´˜?Õ&RLKx@+KU£á›KF´dGaia EDR3 948356305403754496 
)=	¸hnÔ)@Ÿ€@[MÄR´,±=äD@D1¯Ý"€=ÔfÚ@¼bfD—=÷4BbDAÝ5…À¯žÒi>YLÀ;ŒU½p <=󚌾0i=}ó¤½è,ñ>Î¾7IØ>iŒô¾™1í>JdL=Ø)Œ¾kÉBªÃ*F'i%?Œ¦Cµò—F?ªÀSÀÀÀÀÀÀÀ>F›ä<úˆBø´›$@Õ¤>Rù¾>a¯>z4V?_€ÂH¸QAˆö™Áœß]Â
7šFù@ݎß{þ9"B-ÅtD..AgÂB@ÁŒ{[˜äB&çŠCWTøAwF©@áxæÓuSBPS,D+Ä2AUÑ´?½R¤@ÓÔ?xFp?"pÀÀÀÀÀ@f0—Ãs@5¿N¢I‹@ZQÞ¸gÎ[@1öq/tÊøøøÀh9fKÆÀ9MÙjŒgÀ#¯ø>óuÀhIZ$Œò@ ×Þܑ @Sd¹ºe´@!Ü6ˆò›¿ì…T0BXÀLØþêÀGÁìÿÜ0ÀUM%ÂÊ0i@X\éÙ¼øÀc$ì€?%@#Úì»!zÍ¿Ò`šû ¿ß}‰E$["?åjw¿Þi@'"ý$Ԗ8F´dGaia EDR3 1084336649326403456Vp	Ÿ€šæ@Ÿ€@]¯ ìƒQD=Z¶	@MßÛ!ÄÿX=b-µ@šq$ÿMÁ=«¤B†ÙŸB	ÿÀü€
Ï1I=‹›qÀ@֘çQ…"=ŒÌu>]¹¾s'5¾®p
=Ç"¾‰ò<¾	þ®¾W?eû¾\€Ã¾Cm°QQ¿I/æC¥TÓF?ŸªEÀÀÀÀÀÀÀ'=à®y(
<è¡@¸Ct?wúW=
 Ü=›–=ÉQÍ?5ýC/'-;A³Ð¦ÁÛåKFZ@£æIÇÍ»û@"™'Dz¤FA‰`¼%@wËteüç©A}B$',A—¨%@ªX0‹sÈqA:#gCí¸A~Ù°?¼–l@=^€?Û~À?Ÿ>@ÀÀÀÀÀ@c¬½üÐ@?é°éß@ZûXÁÎ8É@C
þ XøøøÀ+9>"EËjÀ8̘àqÀ¥šî ãÀa|LaÅX@Mà4p?Ú@VÛ}°%?Օ"+þÀÀ¿â.µí@?üܑÖXòH@'PL%±@ÀA²/HÛE`@[Ó3‡-|\ÀLËD'Ä}Œ?ʕØÝÿJ­?Æ'EÖ¡ƒ'¿ßý 'Ê%?þ"ÔY@:Rµ:O¬F´dGaia EDR3 1082193945977352448¹©ñaäõÿ@Ÿ€@]†áߨPÈ=þà@LÅTÊQ8h<ïЩ@9>@ÕV=MD¨BÉÅAõ{¿ÀW«JcE=|"À> b¼Ë=—n>p8¾ú‡=¿ú—½ÃÊï¾ÇC¾¬Ô¾	5?	'S=¶'u½x±®xx@_Cߓ= c€>'ÕF?¦©ÞÀÀÀÀÀÀÀ+=tö¯+<‹÷Bì~€?‰³€>ZN=H'>*‡‰?CíCºB¤Z¨AÀ±!Áó¸Ft@½
ÁƒÒlV@¢Š°D·	DA€ò@ö;Ô,vóAðqçB3‹A‰
©@ÂX'wSu(AôSŸC™Ç­Am
Í?¦¼@6?»p?˜°¸ÀÀÀÀÀ@cþƒœ!­!@>°B¯Ñ;–@[~yZM{@AîyOKdœøøøÀ)ÛÁ#"æÀ8üb#y7À Ýw)¶éÀcù9¤çç@M'-ùØø@Y<«EÞ*?ðV¯$ôP¿è'Ýr® ?é¯dÊÙ4`À*¬	ÀA©	OQ¬B@^4ÛO[gnÀSÉz—±Ê1?öiò¬Ì¢Å¿¼Kß^2¿Õâ<—
–?øH->!¤@"{í¿ìTF´dGaia EDR3 1087158722013108480]Ià9Z@Ÿ€@[¿	v<óó@N®™(<$g8@Luopkr<v9OD*ZB>ÕëÀ\úô¬¦<W´;ÀG¾fåà<P¹`½™9¾	'ؾALMº!0µ¾,_ý½xSŒ¾!í>Ì =šŠ½*&jøøò@<XÊD´ád=Ì]<A—é¨T?ÇsÀÀÀÀÀÀÀ9<›™?<<Œ×.?jA?Œ¸ÀÀÀÀÀÀÀÀFùA7M"i\ٙDQ	:DäNHA#¤q:A(ú:
û‹ÅD©·¡D³øA(å'8A.Þâ•žÏD‰&âDf|SAÄ:?™bQ?R€>¨$ >üà?Éá>¯ÒE«à@@cg¯¨r@;kV¶-ÑP@Y®ÏU¨µ˜@Cl­°0žAÀ/jÊy~+À7Ôc~mFÀV‹;›¼ÁÀ,ßá7
ǺÀ8j#NeÝwÀ>ERÚ4ÀYÀöò&>@GÁíãæ@Mm8ݯû¿ß>Ò-É@¿Ç€>±è?ôbö«U@E፬MôÀGg÷T@S®º%ì/AÀWz·\c­¿ñH~žõ'?ØzÉå† Ž¿â¹ÅU'ò—?èÙ3¾ã
@*CC´@·îF´dGaia EDR3 1997820294195124224¹®ù'&
¤Þ@Ÿ€@v?efo¡<'µ¼@Lb­4Œ'<#ÿ@"bËpÌ<gÏDÓBåQ@@t'½xœ<cˆnÀ4"ʐîà<Vµ­¾9d=s^g½Ñå´½Ìþ½>(¹ ¾8>·p¾:Î]>Rb¾[j»žž˜À!†DQÄr=´¤ûA(m@F?ÇÎWÀÀÀÀÀÀÀ/<«`)8<;/AÈ·D?in¨ÀÀÀÀÀÀÀÀF¼A6*ðl›ë•DlcaDÀA$'"1A(	ï#IDÎÎáCîƒA)…1A-_'³½¹D®I7D*àAÍo?™[Þ?L1`>¡À >ö¢ Á{?9¹E«à@@\nîP
6|ÀŽ3Ϋj@<‹(P6}@IÂ_ÉɌÛÀ&Âc'Ï›CÀ6Û"ï\R*ÀµŸˆ˜ÂÀ1¬@B8 À!«+47ƒÀ ‡ŠÒïßLÀKBáeþ@^ÕÙ³cõxÀ'˜ŠkàÀ
ÊWy'»@@/`›Dœ»Ë¿öá.Uk"Œ@W#WšCM@=·GÒøËl@ ´çÁ>À@9ù,^¹À0?q¶£ ä@U¬"8 ?ëÏbÒ~п§/±ÝL @$+cuƒF´dGaia EDR3 1006887462583498240
ù.Ðv¨¦@Ÿ€@X,Íì>=@Ož@¢_Å>‰ã@r[¡[é|>WÇ®AÂAú\§@rt8ÛgÜ>;i›À>ßûýy>+`'=sì'=±Á=i¯w½Ô‰à¾[äé¾nZw¾Sòÿ>јB>ò>'Ö	_^¾¬/8CÐ>??­ôƒ_FÀ?'`–=4¾ö=®³¼¹Y=¶a=hL/>7¶8(>"g--<²ÀC+ƒØ?|zS>R1E<©Ñ*=ûZ">Ù{AåöµAí[dA'®äB#'°T€@€ÏË=n?˜˜CâiÁA–â;"@R ï`Àï»@õ¯¦AA¥õ*@‰>eñGL)A]ÅB±ÒèA‹ÖK"*?Ñsî@MMP?éÛ ?°¿ÀÀÀÀÀ@cE˜0Ä@4ør'׶@W€Ï"|Á›@CXOéÏe
øøøÀ-'5,ê†À8½C^Àc4E8üÀdSŸ¬0@TÐÍs4'ß@Q€ß9½QS¿âêhør'`¿à>[k`¶à@ç+–—ÁÌÀ/¢·'h À$¹Ò[‰}ð@VyC:¨—ÀA"ḷ6?Z÷ò-Â:X¿âõÿ€Ú¿à8ž8‰‡[@è`q@h@"ô@‰hÄÉF´dGaia EDR3 2013010798943573504令–C?7t@Ÿ€@vuÈèg‹=~ùð@OLʖÑëJ=m'G@žé—²ÙÁ=¡?›B‰M-AĪ8@8|s÷0±›=¨6²Às]ö3=ð=ž¤¾Aeˆ<$Ng¾4Y¾³f=[-©¾4»=þÕ$¾PûE>€#ù¾ª"bºº¾lóÈCé(¹F?p¯ÀÀÀÀÀÀÀ2>3Ü6<VééB‹éL?}ÍÛ=êF¥>`°Ð=¦ÌD>srÂÒ½ßB)î(AöwÁ‰M;FÔ@œJ,¦/§þ?áˆD€rBAŒW¿0@o7ÑfÈ«^@ÐÛ¨B³AšÂ(4@£7Øl7oIAqhCŒ¦A'*,?¿¹@D¿à?榐?¢Ù0ÀÀÀÀÀ@]0ü͍_?Ø•¦ ^"@B'Ð'þô@K_eA®"øøøÀ2kmHâÝÀ"|߃tÌÀTNÍg~ÔÀTÔ°Öú @d¥Ðð›Sn?óqì2"…ÀáßÔü"@-ùfìQ~'?àÚêõ@O»B.ì"X@Qãš"ä?@5Þé•_À?êîeP¼åÀ,Ÿ'Ý#ùL?ÿ—¦ËQl@¬@ü¼?Ú#cåGÎ@ +€(zOF´dGaia EDR3 1999476601082446592¿'`9ƒN*æ@Ÿ€@v^à™»%=Ëîw@Mœ¯ß±Pš=»`Þ@]˜	3r}>vB0¡A×ä
@:Çäî´Y%>ãxÀ
—Ä2§Ô=íw™¾6æ|>"Rv¾A‹Ç¼F`@½ã…¼´•S=âx¾ƒlË=ëQ†¾LÒA··?Œ›"DK'>àυ?×¥<F?›~ˆÀÀÀÀÀÀÀ3>Kõw;;ý6ÂB"ƒb?"³Û>~r>7ÍD=¥ø˜>" ­Â§|ÁB^ʀA€UäÁŒõþFË@Œz‰ùc«?£hDD2v'A'N82@XuMèEtA@¾?‰Aƒ¥A¢æ
0@"u#'Ã/ @æàC6=A‡¤z?Å£b@Z˜@¾¨?ª›àÀÀÀÀÀ@\ÖDV"lþÀ¦Ìß-á@@6,ÃÂf@J[¯ôæðøøøÀ2fM¡/˜À">â¨h±˜ÀlPÞ7HÀRMUØß5@cPöͺ!
À "虣ïàÀÍa9rßT@.7cÇhA¶¿è¬6l'Θ@Rd«rt,@Ns˹œþú@'<—²FÊ>ÀB{Ž!›®À-ñ
–^™D?ÿ7ýø.60?ù'óÀì) ¿¨ñœÍ@+8¥÷¥\F´dGaia EDR3 1999241305593605248¾»`1ì€	'›@Ÿ€@v|Ò¦ YŠ<ãF@MŽ(K"U<69@ný:=°<MTÍCßÁNAÎ6@9{'«Ïé<P'ÖÀ
cv·Ôˆ<D«[¾wSÒ=‰¾Œg¼+·Ë¼G½Wˆ:öH.½‰Ð<ð±¢¾·qSžž™À"²D"êÿ=:d@Ô\F?ÍhåÀÀÀÀÀÀÀ/<¤eã4<gr`B´.á?WÀÀÀÀÀÀÀÀF¸AAoÒ~ê›C´ŽgEÅÇéA£ˆ.A4p¯Ô3hC¥¯E|¨´A VŽ0A5T‡¬C¹üTEgBAjÔ?˜K?» >lÁ€>Ç€ÀÀÀÀÀ@]¹¸kÕÀ©ý;-ò–@@¿B‡hØ@@JƒûÎ'øøøÀ2%ü€ÃëÀ"ÐgW"óEÀ'ܟwg±ÀS±â‹ÏˆŒ@cõjÇ_âxÀ#-é­ìàÀÌ·ŒÌ@-¥ß=	¿æˆ"w"Qà@PÿÛ<}'À@P'ÍÐS@$"—5<Í>À?°ù'¦rHÀ,"T«m@ç¯yvF@=_€¬(?°q]Ò҃(@ âþ0LËF´dGaia EDR3 465298584847598976 u™UE€eþDÔ@Ÿ€@B"m¾r1o==Q@N°qk·=5'@IC_ ÜM=|â·B´|5Aú­õ@9EþzõæF=H2IÀ2†åà…V=c—м ð`>Gqa¾* ¾6¨-¾¿%¾W]ê¾Y:|=òý¼ûûµ¼Þ °¿½?˜"Cþ!JF?žÚÑÀÀÀÀÀÀÀ3=ŸŒÕ8<3åA®l?…W>Žî	>‰#e>Ÿ†›=ǸÂ}ÐB©óyAàö~Ą¼Fà@­Äã-^×@ y©D½õ=A…á"4@'ë
üÚA=ÔB5qA"sã6@³¾ç@âVA#¨ÞC÷
ŒAwÒ?½:ò@<V¼?Ù,?ŸhÀÀÀÀÀ@`Ù+§ó{¿âK‰4Å+Å@L­Þ+‹N@E9Ɇ{XÿøøøÀ2?þÌýä=À25Ä?GsÄÀ+\žÎÀ_›ÆͶÂ@_ØHÏÐW\¿ü§¥Óo@À4%è¬@{â"Œ?¥¶¹åS€@4WÛìéR(@@à'"U)~@2EԘ&À@Hú—ÅôºÀMé.…?䖚ÒAg0?ð¢š{øŸ?¼É:i'ð@,ݐíj‰F´dGaia EDR3 465756492785886720 v³U¦
(+a@Ÿ€@D敀ط>O¶@Nõ¶š'Â>NÚ@%öJ1>›‡‡AaȲAÃÃ@3O¨Öüo)>'ZÏÀ.ÜU,Íî>‹À;ë@½¾¿
‡*¾ËÒ¾N¾5‹.¾†*>¶G¾ñÙ½'hò»¸?°'ŽD¬??TAŽ_FÀ?¦€4=\Ƚ°j¨;Ú¸s½ªÝž<Öï">H»°3>ٌ¶9;óÒB¥Ø€?…ð™=ë>Mù<>')p>NWöÂv#B‰ô%A®B]Â+CFÜ@u«kào…?_CÆn(Aš¸˜%@Iþr•Á8—@}cmAREA¨cê.@}Üp-wÙn@ÈöúB˜'¡Af?Ĩ@?îà?Úµ ?¥( ÀÀÀÀÀ@adâ1@Tº‹¬Mñ@N›ÙÞMæ@EšU‡ú6…øøøÀ2y|©dMÍÀ2è&â©À)q8*îLÀejì`7¬@d4ö¹@ ž¡F?üàÀZE´T@L0DB\?ðµcag¼¤À5<`A͐0@Q4eŽ*Õ@<0É[ÀCnµ€Õ3ÞÀi÷lÁ
¿ä—Údi¥ô?ùpnsCQH?ëEê;0Á†@!'«‡ÍËRF´dGaia EDR3 465505224317479552 uΉˆ*€ҟ)@Ÿ€@BîÁSøô<ÀÓn@N †¼¼'<Þ1ù@̟¸¯6À="fCB4LB(Ñþ@A\˜D}=XÀ8íMÁ¿¹¶=»o=¨½‹ÎÔ¾ýH½'
O½†ªð½ù)'½¨Îë>iDà½Êà½òáà?Ë­:D	jÂ=®¡o?o²
F? uPÀÀÀÀÀÀÀ7=[[»D;í hB$¨?†'Æ>˜Ã>'Ö>‡»ê=OkgצB®ÍAÂ–B+@ÞF)@Àˆ'~ºé@¢·DÐWøA}äë=@•›†œÈ	@ê™C<¡SA‹ä"?@ŖSs^ÞA•#_D8cAj:I?¼
Ù@6:ü?Ï è?UÀÀÀÀÀ@`Õ1¨®º?åÍ2ßì5æ@M@$´K‡@E²8'Ð}SøøøÀ1ú<LîcrÀ1©6hmHÀQ™Nd½¶ÀVÒ:?‰¸@W€ïÃ3?øµV%g Àèn
è@G³?1|?à)†ýø@K¿[(¿ô!Ì-ڀ@5l†³À7e½É"À"_´V.u@nJQ·^?¢…6®³€?ÙUI²½Ñ@(èEÁÿsTF´dGaia EDR3 2014568463328282240õ/Xc€$6<ð@Ÿ€@u‰êÉ?Êv@NFÕÁ7?vØÐ@"RÖL5Ò?žŸŽ@¸–BiÜ@@»³@?ä¢Ï@šùÌ(½÷?ŽMÏ>Ï¥=EB1¿/×ß¾²
ß>ÄÉn¾î9º€Þs½³H²<'Ä'>R6ëzy?œ>C
s@
|
?_ï¹_FÀ?Ùs­>‹Â>²ÎV>•èñ>œ¨¾Õ3ž¾'Jh@4fÌ<³Ø™B{?Š†>u¥Ä>S3t>Gze>Ó²Âò=ÝA€L#ÂRøF@X–Ý%#1È?†"·B».¦A¥¤@6)Úßþ˜@ݚß@K€ÎA¯Ú@bv>Ò)ŽÝ@îâ2AžGAš˜‰?ÜÝ'@*x?£X?°À`ÀÀÀÀÀ@[LŽEMM?ézs ]Ã@9$Xk	à3@MCُãܔøøøÀ3d";
;ÌÀœ$÷m|"À;F-LÀG©ëô‡$@`ŽÇ0̂þ?ÿ/?ØêÀÀij ÝlP@1"ú
'?Ôðãë@Y+hÒRǺ@Ck
E憾@5Ó´#ƒþ›ÀdÞ)‹J'1À2^Ðì—f?ãåxgùð?Í˚3£?­–N£3A€@(kÎà3)F´dGaia EDR3 143044302406892416 ü2	;€O~è"@Ÿ€@EïrÕî2<³¨ð@Bíd˜'+<¢‹r@W=4
<àƒˆCm7ÓB]@<gF¢›'1<ëíåÀ;tÎ[F<ÄS¾‹å<>ÒM2>3 Ž=˜—˾ê-±½³‹K=ßX=ÐÈ>ƒì´¾41v›››@ù¶´D̈=þÖ«A‡Ç>T?¼_gÀÀÀÀÀÀÀ=(Õk=MånC:o?½zÀÀÀÀÀÀÀÀÀF´Aë1MžämCƒE_Dq/µABÚy@û·'Àg«ªCä
vCxå:AK6¡AZw<ŬD™C·æ%A7ø,?ž.ø?™ó¨?€?.$ÐÀÀÀÀÀ@bŒ9TÀ2Ðw"±²@JT6}þâ@43ÑüюøøøÀ)3]ê¡À8ónñJ_ÀS¤:ù­ŠÀ^ÿéIëj@S*ÜBÄÀH͈Ïï}y?ö¿3'>¶x¿ç	w,4¿Ï›ENš @6Êë|ˆÀ1K¾O%ÿdÀ=ºQyéãÀGg¡8"ñ?ðøòõɪ?â!΍[ê@¿ÈÄ®4éå¿âÙTOÂË@""÷südpF´dGaia EDR3 150861177246086656 ÷q&va€þ²@Ÿ€@Pà «+<š(¨@;
ËÍѺz<'ÄÂ@ï"›<±ïCŠhoBà@45êijI<ç‡lÀ="œæY <lî> ü=Ÿ*S>5D =˜"Ö=NõÊ<²>ã—Y>Œª½0^Î=s£vvp@!ùDS4ô=Õú!AN†ÓT?ŒÆÀÀÀÀÀÀÀ*=!áô-= 2sC#.?ŒwÀÀÀÀÀÀÀÀFvAFèb‡~C½EïJ¥A‡±*A6¹FéD2?·DýWWAy)A@ˆïO¢ĆrEŸª"Aâ?œ¹L?p>Ϲ?<ðAû] ?@A
EÒð@@e4ý"E>|À0`f%ë@PÓ;—LR@laóKOÀ@¶6yûlØÀ6[ÄFy†µÀ*T¤Íþ%¶À]d«N‰À;Ä.bM€ÀÖÏ·|HéÀc²Ž‰øš@<Ã.»=QÀGÐʔ´q@$N'zÒ)ÀHYS(3˜@ÿô²)À%šú]!M°ÀP7<á3IÀ;ÀÕÓÀCù>®#@&3q—
½¿Ôÿ€¿ùÿ5lãd¿á>…C;(@´°Î˜Û(F´dGaia EDR3 155208096465877120 'hñø€h¦5'@Ÿ€@R(\£øÆ=›†@<韤$3"=°¾@ÔPv?§x=©Ò_B¿í BA»0@6[.z
=ÃJ'ÀE{p¢õŽa=…N"½óÁN>Ž"<-;7=ùFS¾yd<ö¦¿¾3Iù>h
¯>!M†¼¯Þ(‰‰?<È{CÜ©®=Ò
$>®üïF?ç-ÀÀÀÀÀÀÀ->Ï+-
<]M³>Œèg?ƒJÞ>ɂ8?gØ>W'<>zÁ‰ê@.œÁo¾A·~ÔFs@¤âÜp0«Ø@"äÀDƒLAˆõ"&@wfm[]ŒàA5ßBU‡A—=Ø&@¬,†]OyADËCb	A}¯?¾–¥@C2L?ä‹`?¡Ù8ÀÀÀÀÀ@e¢©h´.À#ÇånzBÉ@R°KQ}Ñb@A´sk@øøøÀ 1àl4À<6»Ä2{­À/æ~%ÄÀ^¹°à¿ÛÔ@-ќ¾«]À5•îWž@&ýÞE­¦cÀÜÄbP0?õ
h¨ÞÄ@7à3ž4½àÀS­Ô&ÐVý¿ûRÞVðÀ;*>qq@%Œ¹¬m?îªýáBNpÀ¢Ä÷	–@¿á$jWh¨@,
ù3]§F´dGaia EDR3 1941715166464008192ò[¨`<嘀@Ÿ€@uô%CÙÑ=kÞ@G̉Øo$='ý@wôoŽ=ŶÚBh¸ãAÇOI@8e÷1™ä="òÀ1(*d…Z=š?Œ¾™Îg=I]—¾sBʽ³'Á=þ)±½ÆQ½O¹1¾åé>‹¾^!ªD@>&Á–D­>†Â>ü8óF?žM?ÀÀÀÀÀÀÀB=æU9E <oi:B³Ö?€Šà=¸ib>»'"=½w=>éÄ\ÁÐ÷	BX÷BHÎ ÂUaFJ@—iÞ`¤g?­×`D‰êvAüj>@iüG›9‹Þ@ì;±AáGGAœZ9@Ÿ'LoT€ÿ@ÂFøC¦ÿAƒä?¾¾@C°8?åÚà?¡…ÀÀÀÀÀ@[Ôîº;2À)'³é~]@0®5¬)ț@Fô›ÇöÏøøøÀ0O~^ǤôÀw|l›`À%Q«[%@XÀK¿§BÜä@dž/íÐÀC²ß=KÂÞÀäH_¦!à@0SÅXÍRÏÀ™K‹Fv@W%Ýô«œÚ@QÔöŸtÀ3"þT¢(­ÀBð* ÆìfÀ/4VÙ&F¡@¡«˜çl?ýò¨}²"Ø¿×Ò&ÿï—à@ÿÃÛÊêF´dGaia EDR3 458325443448583936 \LF·(ÖéH@Ÿ€@AWTûôï>S‡@LOW$>Æ>˜@ë@/t>>h$ÊAå¥çB
«@=:èëLwÌ>6ÞÀ4*óCâ>B]Ì><k9½˜´ü¾dÂ󾯃a¾(¦Š¾À+¾·¡i>¬vV=ړq=àè#ÈÈ>±DÐy>×(Ý?MÁ"F?–èˆÀÀÀÀÀÀÀ5>•ƒç9;¿je@­1?aÎ>fD§>aÅ6>!">­VÁµ‡Â¨œîB
åòAÒÐ[FÝ@€ë8	ƒ0î?kx¤D&'A–Ô(@NÑ €6[@Ó?A"ÆA¦éR1@‹¶,¼7]dA!Ý#B¯OëA‹å?à9Ó@_h@©¸?¼Ó`ÀÀÀÀÀ@`؅ÀgÑÀñ,Ò}/@Jìýÿ&…º@Côf¨(	øøøÀ1^L1ñÀ1îÍÀ':¼À'ŒöX—ÀZú¬âÍÓh@[3=ÿþMÀ&²³éĆ ÀXeãʉÈ@1Uݘû¬?®£ÁÇBo@Cn!ÊþoÈ@.Y²
Âu€@!Ìb&3~À2/¦
äPÀÞqS¤Ä@\\¼eò?éIANh?äLá¦G@»>ùòÙF´dGaia EDR3 458361147520760576 \m	лD•½@Ÿ€@A{Ÿ±ðH˜;ÖYv@L÷¬/o<q~@5ÇLÖ\D<BëDÛ¢B†º@?̇1l'<oÔÀ7;qðà£F<&ßa=åp>NX½zx+¾'F='E¾n¾'nÆ=Í¢©½Iî_<]k©©¨¿‹RD+ÑT=5å@gǼF?¼Â~ÀÀÀÀÀÀÀ1<l«Ù:<‰ñ%C0JK?v?¤ÀÀÀÀÀÀÀÀF·AQo/õC­Cp1¾D"©^A@á3@ÿ(¦RšCÎötCš*AI-ã3AÛEËÄNCÞdeCù¤ØA67?ÁŠ?˜•`?Å`?,e`Á0@ú²sEœ@@@`Ù'Hv)À•R_2$@Kå-V^y@D#öJÂÀ'o\7ùOºÀ87b#.6§ÀÑð‹uõ—À1¨{ü-ÎÀ2;Ÿ
–‹¿ÀˤŠL¾ÀXêš(ЛØ@YkJ±À"èT¡"´À
¨±IJh°@þµG· ¿åà +zH@GŽG>øÞè@&8µÎç @$Ù+ªV´jÀ6D˜uø¤†À Xdc€@L
¬Q•†?Êó=pV ¿ÁÁãFØ@+ŽßrI´F´dGaia EDR3 458911689301388672 ^aÀm€PQGš@Ÿ€@BH¦óï>½J@M$žàôé>n@×ܵ2>ePAçÖB
@;íZ9mKÆ>EDvÀ4EÄoxx>>,Ö½(8=èeë¼Jj ¾³P"¼MM(¾¼¾€¾2ÌÂ=Œ¥=€7¾%Ž\›š>CÚiKF?ØýÀÀÀÀÀÀÀ/>'E7=ð¦Aö¹?ÿ>]ð==÷·©>Œ#e>Ž0Á!ªÛB‰Ù"AËvB¯FÅ@€3«68?yÍ
DÔÆA—4d/@uy¼ÕÛì@§µJBƒ UA—ü°1@n4·˜@œhëBEÁYA–QÌ?}É>Ur=ÈL=â˜ÀÀÀÀÀ@`䌐e½ìÀT²\2-@KþxB@D~¬±'Ï•øøøÀ1»§EwOÀ1†²i8G:À-ŸyaT¦À[hô³M'Œ@[F8ÎæÀ¨Å—>0Àî2£"´¸@ÑÃ:ÀÉ´?Ғ©r8Œð@B'')þñ€@.ñˆ'cx@+9+éÀ-5_$üŸÀô"«š@Uö©'Š?ñ1s_¼8?㢇÷¯Pv@Ê]0	F´dGaia EDR3 458673511897852544 ]‰!j€.@Ÿ€@Av³ƒ¬·<{}@LÖ-Z5¶Z<6ɽ@zä{Ñux<'þ C¯º§AüHÈ@:¬K <@L®À1ºµÍøù<mù€>?ZK>T¾S 2<D'ñ¾šz;a)z=ѳǽã=´…"««¥À)ëÖDaä=¹€lALºF?ÓhÀÀÀÀÀÀÀ0<ª­E6<ÖAdº?hšMÀÀÀÀÀÀÀÀFÅAQ_1B'DyVEŒˆAû&2AE£.Ýw¸^DÓŧDÑ@1ANÜ3ABqÀ—w"pDk'QE Y»A¡¤?–fB>Õ§>í€>‹0@ÀÀÀÀÀ@`Ñ4ãq$À	'á@û/v@KLñ¼}ë4@DgO\i‹øøøÀ2ϝNÁÀ2Qb×V²hÀÜŒ‹À_&ÉTe*ò@_¨†«;›®À#ׅ¹àÀ‡i)ìÀ$@§'Gü?¾®aT™À@6+Ñϟh@@€ýÙ+²"@#éú'ËÚÀ=Ñ£ú»]Àhɜ– §?åRÜ0
˜?ð•/öÓÐ?àœrÞ!¼@Œv)
þF´dGaia EDR3 458947324653048832 ^')"fôð¦@Ÿ€@B饁ÜØ=]Í~@M%\¦ó =`9Ÿ@·'5YÖ=¢ÆÅB¡ÇÇBYþ@=u›_÷·=—$À5²Äˆ5Üh='^v=½ŠßN¾e1½BÈh¾w©Z¾{HÂ>\"k¼§~'½ÊCa±°¿s'MCäÀØ=Ú<µ>¢ÒF?šÁQÀÀÀÀÀÀÀ1=Ú)Ö6<>1Aûގ?w†í>8Y$>ˆ">@ R>·`­¾½@"Bw]AöËBêØFÚ@ Ãz1sï@¨ØDh°AŠÞ4@lÿ'¡
ÜÃA–éAãbìA›f*3@§Ä!öY¿OA!;C¤J»A€QÞ?ÃN¶@X¢`@@à?¨ÃÀÀÀÀÀ@`ø>ŒÔþ—À'žï­@LdÔ;T¤G@D[ÆòƒJøøøÀ2Ž'¯À2åiŽôòÀ "Jô)ÔÀ[Ö¾ÀÛ @[·‰y?îÀ|´)½ Àx¨í2‡Ü@Væ£ÑÆÔ?ÆÔø²t @AµþäX@-¥~V›êˆ@,ƒuqÕÛNÀA×1Y°žÀY9‰5I?î—Üޕ?è?Ù.ÁÅÀ?ÛÎÞ­…"Ø?þèû›Ý¸;F´dGaia EDR3 458419387275815040 \¢º(€&5¦û@Ÿ€@B@Å'U¸:= ½@LpPÒ=Ek@ÿ
®Bº=¬šB´®ÿB
Ì*@;òÿâۀª=Tž‰À4rL­É=rwf=ä_"=Í(¾I'¸¾£Šx¾¼¾®l¾"ÓF>4‰¼ÓQx<n'ÞÜ?"03Déë=݅ž?ØF?œÒÛÀÀÀÀÀÀÀ7=®»ã>;ßq8A…[Ç?"ÄJ>_gz>>1>;€>£UIÁ‰zB°ôBçEAì‰|F@¨Þ9lÔáV@-Ú4D'yjA‡q ;@y.úAÂÙBE/ÆA–šÕ:@±/¶þ4ÇâARCÜì›Az:¶?Á}@KëÐ?ò›P?¥<PÀÀÀÀÀ@`ñßD$À`,mOþz@K§7›Å{@Cø™FQ0ÂøøøÀ1z–ô&)|À2fânº•cÀ䢕Ü/ªÀ\4+-~ó@[øéÒ~êÀ#"î€À=
šF @Q$·'¿Á»ªêF @@e:?²@2CˆOam4@$§p(ü´žÀ5:£*óÔÀu·­ŠC!?øžxgzŒÐ?ëSFÙÙX?ÒP"À–r@ö"ÃÆWF´dGaia EDR3 457946459832991616 Zóá~?€)WŸÒ@Ÿ€@CØÜp<Å<(Ùu@Lê™y'<;ðÿ@PÓ߄ˆ<Œ[•Cª§Bq<@9ýÏ)0×ê<]pùÀ4ƒ'ä1ÒC<i¹S=6=͈¾g휾…Þm¾CÇ¢¾–ãf¾ˆÍu>O®;ZN©¼ä<ÖÖÐ@Y9D³0ÿ=èÊjA²¢ÚF?Ê,ñÀÀÀÀÀÀÀ5<¦ÞÍ=<¹c|AŸþ¢?ŽÐÀÀÀÀÀÀÀÀFèA8>Óô*CÿFXEBƒªA"ô5A+'é
žDÌRDºá´A'q±5A.¿No–¸õCàëŒEûêAÖ?˜Øz?9º>³ >ãÂÀÀÀÀÀ@aôǶÀà.ª×@LÝ5Ëi_@CòŸèã7øøøÀ1¥©éø…À3/ŠK($žÀ9b4uÒÀ_E¿ŸÇÔô@]Q`ê¬
0ÀC§]À
Š¸¸¾h@.c³T$?¯ÈW(3р@5¯ø¢Ù`@7¥d°*L@+òÆ–À<O{8'–À"í«öi?é[ÄðÒ?ë
‹ßØ"@?Òsš"c&@²AqíF´dGaia EDR3 458237108859814528 [ü9}€kÛlÈ@Ÿ€@CCZ'æm=¸E@MXÿ€SY2=œÍ/@+i9¹Ÿ=ã0öBtè)BL@>¼;ÂBå!=ËÀ7O èŽJŽ=ÊO§<áf=|©E¾=‡b½nWk¾'gc¾bj·>,ÞQ=`ƒ'¾ó¬ª?'1AD!2º?&î@Ä
_FÀ?–Ýî<žì¼;®X=O
=ÍË=òGç=êª1>ó‡6<†¹µA³_^?"j]>X"'>>pŸ->úA)ôãBlìAϙKB‡fFÅ@šjÂ=Sø?ü½ÔDS­Aô5@hZ"o†@Çl'A÷]ÌAÂ2@£DuÇ$A
˜šC‹S A'$¬?ˎ7@Vð°?ÿœà?®D€ÀÀÀÀÀ@`þ+K U+¿øð-èß@L¹pýÃTò@Dwl+Ø7oøøøÀ1þk†yeAÀ2ÜÑ6hiÀðù^¾ÍÀZqÏü(¼@Y•í˜¢BàÀƘ€ºàÀ-ØΚ$@|išÈDø?¹t=	‡ª@DCð¡Å @!o.Ïä@/¿ÿª\®À@ìkhÃMÀM&ßM?ó{;Phf|?ÑãÖ&Ú`?Ó‹Ú"x©@2ì§ò±F´dGaia EDR3 457981850365013504 [•.a·@Ÿ€@BÆNî´ +<;J@LxDfÎvT<æy@¥*QÐ_j<Rk|Cæ"ûB
Ì@:êÚ#Bu–<-ĈÀ4aË‹Rÿ<0æt>£=ÅR·¾¸×¾ÅB5<Cyß¾½nV¾Õ¹­>‹k½N}轋:@RTdD;é<"™¿>¥ÛFF?´ètÀÀÀÀÀÀÀ><ƒ‡FD$<ºáŒB'ë?ù>œ"É>x>˜÷?´/@éHBakæBM€B%	F7@÷ª,ä幍C°DÁASŠ?@áÚìÎ)éCXC(ԞA^åp?@õ\˜£PˆFC«]¦CKlAFIX?£Ò{?ÄàÀ?5µ ?TàÀÀÀÀÀ@aW=`¢ÀK5=©ª@Kñ
gV@CÅÒé:»·øøøÀ1ÌÅmaÄÀ3òIú8–Ày(Ù&ézÀ^o'F0Ë#@]B8¡‹ÐÀ#óYhÆ~¨À΀Ôq¸`@p÷¹D¿Ò%ìŠ ÀP@9
Zq¤@7jçï$Ì@#Î&ã$;vÀ@ƪ'ˆÒÀ'×þúÑ?èÇ«p?åú<FÇð?·ëOitÐ@CECðF´dGaia EDR3 458273220948047232 \®µ€!4ßÚ@Ÿ€@Ao‡Žö•=p©@L5ÆuðB ="
¬@°xJ‰‰"=Ôq'Bw¦"BŽr@<ØCð|Oˆ=«›À3 '*vÈ=¿;>Ì½—¨¾7.¾¿#¾"N7¾ÖŠQ¾§ˆË>›i´>
9å=šlðßÜ?ÛÑDå£F?›ÀÀÀÀÀÀÀ9>­Î<<>º\B5
-?'ð>cä‹>-×h>:â>ÓJ·Áûp£Â¯ˆ½BžçAßù/Fë@™…AYà±î@
¾D<[LA<Ð6@f«‰ÁD+@úÌIA¹JA‰™2@¢?Þ2àAÏCA'‹?Å>Ó@W`p@fH?©ôPÀÀÀÀÀ@`ÝÔ r1ÁÀ‹Œª;úÀ@JîôäDã@C×Ì©•ÿ›øøøÀ1HhQË9¶À1ò…-ëvÀ
—ü¬ÆÀ[iƒŠŸàÚ@[z'ÁùÀ'Ñ$¢0²ˆÀ
«—÷ÂÇð@"x²ê8Ä?ÔÃ!Gó
ð@Bt{ZTä@0H€	ÄÙ¼@à·St,À0b&~»BÊÀ­3›'Ԙ@ˆÜ¼¥Þ?ëÙpûè?í&{Ðhˆ­@¿›'~vF´dGaia EDR3 959564001086492544 
Q`O€h#@Ÿ€@WQ¿¹Áp=yžú@CôCU'=V©©@¨æ"I‰{=—./B‹ï¦Aø²U@%ÙR-"=…Ú»À>VPJ)
=Onh¾£0Q>hl›½ï#>lŒ.¾À']=zaØ¿L'>Sï_>¯ˆô¾E	^]B`wE˜ýç?='B§§:F?¨äÀÀÀÀÀÀÀ(=¿‰.(=d¼ŽC.gM@qÇ*>ÖÌu>¬œ¼>½æ?uÁ™…‹AÍÍÁÄrB*Ô:FT@ÓÒ°|¶ÏAÊECæAn²ø%@´2-Ì7¸þA/œðC놦A€p0&@ÖÁ)¯ËALtD 
A]Ê[?¯5A@X?'k@?‡DèÀÀÀÀÀ@eša‰Æ5@#Aîɲ%Õ@Võ	û±®²@0{vƒŒ¤ˆøøøÀ¡ãaü*¢À;6̲¸Àӑ@ã$TÀg¬~M7)¶@7×÷+=€@@16YÕ*@""øô§¬À׬¦Lðˆ¿×ÌsämðÀEN}¤B@ÀQr	óÞó=@J!–lƒ²ÀC™&!]óÀ@%GùfÕÉ¿ð£?7=¿úàžtM?öPn{`.v@üNçCF´dGaia EDR3 530088441382516608 [@¡%7€[^&ü@Ÿ€@œŸq³šš?'ðÒ@QHNdSù?r).@«‡ç•A?{ZÅ@«Û·AÉI¦@8ühu@žm?ðzÀ²Ï ÞŽ@
ÊZ¿Ú>6î5?
#F¾òåؽ‡ªã¾öíž>ӆ½¼…ds>I3£¿FÇ?¯¬>Ɇ­C1¹_FÀ?g¯¢>pM8>‰Ñ¾PÆ>-U< Ǒ=²­@t²U=܏Cw"?'"%=õgâ>Ò¾>!ÄÝ=—HLCÙB˜úÂcËàB=ÜF¼@T­pu;w?T8/BnjèA§%È@< ùÝ#(@«ih@«²A­'@aþÌþ¤NA/"@AQñ"AšÑÎ@‡C@˜?M— ?Å? ÀÀÀÀÀ@^JƒI=ö@N6ï<È@HÞ7–
dI@LtP:¸öøøøÀ3=Òl"^À&!ÆåmÇ°Àvð¬$}ÀXaSž…tZ@d)ƒo½ˆX@4å,z6À(]þfŽ˜@*TŠc+ž@¿²ÈÁ¡ð@H ÔS-ä@Pêÿ ÕN@Dc.–ë¢À@÷bÁÛ_õÀ*C6VÚÚ?÷i.ÆCp?ÿñ%1·$ð?ðX¦ߥ5@9'dúóF´dGaia EDR3 963725137202683008 
_Ö蜀]Æi@Ÿ€@VˆoYp
>_¬q@G½l©f¤&>Nž@H·…˜ý>|àAý]tB?Ó
@(O÷ÉÿG>xûÑÀG1ôKtÏl>K›¼"Q¯½SÃq¾°ƒ%=C³s¾‹e»¼'$•¿™Œ>@¯>…ñ)=¥N«¾«·Cà?21ü?¹%_FÀ?"$T=S>·¼ÄÂ=='¦;èÒ½µ®˜=‰nI >µÕ§#=êC-Ç(?{ùÁ>¯¾×>€*å>RQÖ?5uÁõ;>âÏdÁ²ÁÞB,£äF@~¨¡\Ü?¤0ÓC¿4ºA—¯@HÈèÝCßÁ@óWŠ@З¦A¨ÍÕ@‡î¾' [AA<B}áDAŒLå?ÔÅú@d€@ò°?¶) ÀÀÀÀÀ@d¨;ÅÜȜ@'}|<<‡!@V†>2q"
@8
gŠ/føøøÀ øE,ÒVÀ;õPJZ(ÀUkðûQTÀ^Cþa€
°@?ÛI*z¬@:ì<Bç'@ÛJó)Þ4À¶Ã?à
ðüLa@9¶ý›3öpÀNâjè/3@FóÖ1"PÀ@¹CzËã@Æàé¿?ê®6vÖÇø¿ùî]Ò7R?÷òõ•÷yæ@!»q)¢8F´dGaia EDR3 961492686218446720 
Wè/ǀIªP@Ÿ€@V®'×›×s=Fÿ™@F;öºó‰P=+}4@&•£l%m=T÷C¿ÆB7CÅ@&»[$5ˆ=`uÛÀF1&hIž=&侨,ž="¥õ¾Ã¤ñ>¦"Ͼ­ª%>iðÛ¿)Ê>N%>'Áï¾dEÁ22-BZ~ŠEËÅï>ÑÐVCS'ÜT?¸UKÀÀÀÀÀÀÀ$=«îT&=¯ËC25¿@|]3ÀÀÀÀÀÀÀÀF,A
4<"G†BZè¹Eu&ÆAEº@%@õ'òAt ãB[üDÉÓAOŽ#A#윪BšÝpEeƒA9Ÿ•? °\?¯ïÈ?4à?Aª°Àbg>‡<"E«à@@eJ{	Å@%n³ã?éþ@V£›Ø%•@5ÔØí‹ÀSӄD?@À<ÖÅn6»ÀœÉ¡5BÀŨ½y0À<·rÒ$åÀúpfƒöÀ`~ϹáÖ7@;¡×c5@9ƒÓِ@-GŽ	°À$¡×MYð?·j€u_À@- ò¤JöðÀP'ûõZ@F²I"çv•À;ì=k°@LH#Æâ?Û»‡‰G
€À67çi?õºÕr¹¡@%Ì/ÖKÿF´dGaia EDR3 454094217765862912 MDI~>>c@Ÿ€@BñQYéfW=
Ó@K})E%=V"¦@.‹d6ˆ=*LB™ð®AßþW@6J~ÒL@0=Bl½À0ñiâ Ú¢='´5?
Q˽tÿ©¾{ܲ¾&¦=
Ku¾$Ÿ
=僫>uŠ>7	¢?U!%#@®åD)"¦>Ud@6Ä»F?Ü÷ÀÀÀÀÀÀÀ@=Ü#E<|Ê·BžâD?‰N->'?$Ë>g·?4bÂ:O'Â|Œ°ÂBq¯A؀aF4@±ÌË0â @Z€ßDŸzDA"·³?@"=í7Mä³AJ>`BLúBA'zö>@·é›™'¤ÙAWÃ"CâùßAt}á?Æì¿@Aà,?Ü40?§Œ(ÀÀÀÀÀ@a+ú==ÀÅæeÄ0@KSô\)éº@BnÁlZ-åøøøÀ1Ïy
ÞAÀ4-Aõ À~Õ¥ä!zÀc|5‡Î@a-&ØpÝÀ5˜%Î15LÀæÑ1¿ìH@8 †š¿Ò€¹Uô@PÀfSàE@Gl¥>:¿ûvZƒ½ƒÐÀFÙB%¯ÍÀ‰¤Œøh¿ÌK­E¹³P?íÜûÿd÷l?Èj¼¯ÄÎ@(¿é4ÏÝF´dGaia EDR3 453372315361118848 J³¸Š€%B@Ÿ€@F9êîÓx=g^Ú@K2ã•8Ü=˜%@L¹Cà#P=®£üByÇÈAïŠß@6=¿ÔÚì=›˜€À4%ÚÑΤ=ÍÏÇ>¬=Ÿèf½FW>>a¿½ÕiÎ>­}>í¥'¼T8;<*Ù>ŽÔWŸŸ¿$—òC×ë›F?œh¢ÀÀÀÀÀÀÀ/>—¿3;é/pCGã?z2=Ê}Ø>£bâ=´z>º‡|«(ÂcUÁÄËAíF¹@ž‡	5`f?ðófD¼"A‹®x/@owêRNAÍ/Aئ:AšÍƒ/@¥:‹¸›'vA²ëCš€_ALí?ÂLÍ@L°?ñð°?¦°ÀÀÀÀÀ@a—"À0"X"@M›HAÞ¢@AÜ	½FøøøÀ0t1€Ô`À4MMàâ÷À'Çmê°Àb!+E~@]£ñZ¹šòÀ*áâ"ˆÀköõo@@nª¸,¨?Õ"'o,P?ûäl} @8ï¦pOaT@<ӑk,À'î[ßDŠÀã$ÜDÏ÷?Ä\$Ò< @ûšzè%s?à÷Ê bþn?ä虪»¨F´dGaia EDR3 453821779401732352 LL"qkÚg9@Ÿ€@CšÜÖÐÊ=™˜\@JÄù¼ý‰=á#@}a¯Zó>¸hBGVAóJé@7
ì¯fþ8=׉À3Øά€>±Ç>ç@¾¹ò¾(åÛ¼Æ;½ÙE;DÁ>·>^üÉ=Ñ(%>Í^ÕÕÏC&¡·G¦Oƒ?‰ØkDþˆÛ_FÀ?ÅL+<ˆŒã½³Ü<çŒ<»7t>¦z½^,#:>hü|FF='ŠB~€V)A!­dÀÀÀÀÀÀÀÀFbAdTš}iUDËeCö"°A?ÖA	…M]êOeF<b]AŠ¹A@šùA¯A¦I¡àFŽÃAñªA/ŸÝ?áÍ ?‡Øà=Dõ?±8ÀÀÀÀÀ@aJ$¾žìÀž‹O³Cè@K¤QŸýué@BŠ"4`øøøÀ/î>>ÞRÀ3/>Ã';NÀóŸýª²À`ÒÍ}ÂhK@]õÜõx1À3nòWs<À!Ndáwˆ@/'Óùd¿ìæ¯dÆiè@(afAÕ°@:7TÛI¹ä?Üss —4ÀÀ%œ†6ÙÏÀ½ÝÊÀ\×?ñvîÅöŽ@;·¯"V¿Ý/Ë¿0¿@_Šû"F´dGaia EDR3 454213858375491584 M±‡à
y0@Ÿ€@CºGÇ6þ<›€@K€ŽŠE<Ñèh@ü[[ûù=×ÁCrïAÛËM@5¼¨NîXp<؈oÀ0͑î>=
ٙ>ªÀ?=ª£Â½'w<½xÇ=½hØQ½«­ç>y2>ih»=R…×>¢GÁ•'@Ø7CëJ"=Əå?ðv
F?¥øÉÀÀÀÀÀÀÀ/=OW'4<ŽB|ã¹?‰ñ[>}¨>Ö_">+.>Ì*'Õ:€÷¸ÂP5ÉAËöBF´@Ë
¢DØëYAFPD‹Ù¯AuX‡1@¨q·ütAy<CI	©A"Ìö1@ÏÛ rՅ5BòCÝÇeAcwÈ?³·@ˆ?¢(?øÀÀÀÀÀ@a;—âÖÀ½¾.p*@L9óª;÷@B¬FáwUóøøøÀ1q5KýìÀ4ïL<Æ»À¸¹+Àcv~Hèñ@a›üØ/"XÀ1v:Àð_Èé @€Ï®®Ë°?ÃÙ
ë:L@À!Ùó²&4°@GŸããrÈ&@Uð‡¡¸À;«XÂÝÀ¥«Ô×^¿â5yÔ?\?÷±"¥34?Þç¸
ZQÅ@,½cԞÎ:F´dGaia EDR3 452774357135355520 H"áun€/LÎ@Ÿ€@E<˜ï<'üÞ@J<Ù"c°Œ<¹$@fuZC<áøCdSÿBó@<8þ˜ƒ'ð<®+À8ºoý°@<õ̾?è˽Û_¾
¦Ï> ¼«¾>J¦>ÚWç=­<=)o?	ãé


AÀ֟En]P>YòB©+BF?Ë
ýÀÀÀÀÀÀÀ<=?
$@=N%ûB›#l?êý®ÀÀÀÀÀÀÀÀFAA`⍘`ÌC­ÒäEÌÀøA²p:A3Ÿè¾ÐC´ÛvE_Ã
A í:A5Ãkbx8CÞÀEcسAÌP?˜ëx?2>‡R >ÜÄÀÀÀÀÀ@afyÅWÀsðkzn@LnuÂõÉ@A2ùøøøÀ0ÍËklÀ5ƒvµnÀƒç›ýä'À^…Æ€Â.@Y;Ñ®FÃVÀ1ªev®tÀÐ[ÄÁ­ @ðe£Ž!È¿áhì[È8è@8¯Ýñ$x@<žú@²Õz:dØÀS†åÜV ÃÀUöÖ	w?ѱ~=Fh?Ÿû¦Â\,€¿·gñ0 Éˆ@%ù"ç°œ9F´dGaia EDR3 453919257978009216 L¥)|ö€i&µN@Ÿ€@DV) í< 4c@Kf`d@@<h2æ@S5Aô0<ƒãC¼ÝnBšö@;G§	häC<YÞ`À6+Æîml<™cÿ>íØ¼£'»Nƒ=üîÛ= {=¾¢'>ê®Ó=¶Gì>I¤>ÑîOååá@•†sDȪ|=ë7FAÚËÌF?Å"VÀÀÀÀÀÀÀ7<éc>=(>DB'PÎ?"ŘÀÀÀÀÀÀÀÀFüA(©£¨Ï¸‰D.OD'3A.²Ã;AψŠâ3ñD'O™C´¤ÃA4^/9A êímݹDŠÁCúÊJA&7å?šÃ›?bd >µm€?­àÀËGð?M6¶
EÃP@@a[x^΢ºÀù³HÝ&@LG¶ÔÐG@B$úð•À(rØ8¤À8ŽA#30ÀêÛísjÀ0ü˜L ' À4dÉåøfÀ=`±?ÆîÀ^Ôj@'ð*@ZïTߏ8À.Í°bì¤ÀMÊm@@²Êƒ'?™i_E‡@7uN "lˆ@,8d±ÎdØ@ee7šôÀ8OQImÀ'âÃ׌?ê:+]ŽáÜ?Ýë;]Ï8?߬m¾ª¡]@ ê¯#úÆF´dGaia EDR3 453929909497373056 L®Ù"!€]"n@Ÿ€@D'Õd	"<¥;@K9–Æ0êŒ<!Ø@R¹‰Ü,<]¼YCÎ.tBˆ¤@9$±h-—
<1%À4̀¾¯y<<X¦É>šI`½Z¡Ñ¾L­½'Ïºa€ý½‡Ö>S{!>hД=Ö¸Q>ÛÄ~}?g°CÅF?´½ÀÀÀÀÀÀÀ,< þ 1<u®ÞBTOÞ?'Èå> u1>«Áª>GÊÙ>»ÁGÂuÝÂlK3©\Aîä§F@úŸ&—€Æ!Cà7DS†®AQ~z/@㾇½CežC+?µCl (A]%V/@ø.1½°CœÙ¬Cß!AD!â?£¼:?È ?:mÀ?UɀÀÀÀÀÀ@a]eÖ>'vÀŒÌð‰½w@Lw""Ó=@B>¤'>×øøøÀ1+ěu®òÀ4›CZð¹ØÀù¨i/À`Òj?I³V@]TµÀ.ˆ~Hû8À	ÆzEqÐ@þþç½þx¿Ä[ќŠ3`@(gJMÍ%@7±çÛm]è@r·}ÌÀC¿µ×áiÀU1
ö?Ñ{:ۊDˆ?â{‹ÐÃÙ?ÎdQPy¼Œ@C3ÀìˆF´dGaia EDR3 453967803991268480 LÑP]€–9@Ÿ€@C²`ÔÞ­=_@K¹ôo¾.=µº@¨_¹—AC="ÜB§ûqAþlW@8ÈIמÂ=X«¸À3îlO‹$T=»"r>ו/¾_e=E¿Ÿ>ä̾6Y´>-ßÄ?Nà¼õßK½Å¸\>æþ™·²?SOÄCôU(=Á#ì>Ü
F?ž7ÀÀÀÀÀÀÀ3>³[6<£¬-B1ñ?ƒ†>A¢H?ÚÓ>8}I>íBA›¨«Â~ãXÂ"±×AÝzóFÉ@¬UèñJ(@VÏD…¾^A†dì1@€n®qӕ¾@×ùîB›ÑóA"J–0@²â0öxzAL²2C¼îuAx—ç?¿$@?õ?ÞZ ?¡ˆÀÀÀÀÀ@aFrˆæ£×À¹ïjÀ$X@KêCøŒx#@BQÅzèøøøÀ1f.ºÄíuÀ4~°qV–ÀýÚ
>
ÔÀa".΋âš@^¢ý÷MCÀ1{|;QÜÀ™Ë?eè@
ã–4"@ˆ¿Úpÿ›"ð@#kYª0À@<ëØâž@* ÍÐY˜ÀL)/r'D­ÀpÜõ;?Åo`Òõà?àõ§rH0?¨´Ç9þ?ç?aهsÞF´dGaia EDR3 454326214719659008 NIƒ\ÑC®@Ÿ€@Dqiôð@Ü<ô~6@KjJ6F5=$b;@Ÿxa/Ò=FÙ5BóH B@:žOX#=*c"À5ƒ‹O-ô=\ý>šõè<üê.¼Fw7=øå=|kö=Øy>Ñ¡>¯_=¤ÙI>‡½Ð°­@¬ ˜D¬ö|>½¶®AçSj_FÀ?¢=F<Tr¼"xg½!ì[=x0†=ÝG½—ë·2=£©W55<Ž¡:B¡ÞE?˜ZI=âË(>ªÎÃ=>V=>ÜJW™û"Â|ÊÁîKãAÝbFÁ@ˋÜý&p¢A%›\DªSêAuG0@¦Y‰]Ò,AP_üC[©ÃA…"%1@Ñ0þw҇BÞÎD~šAb$T?¹ºç@$Ø?±?—˜ÀÀÀÀÀ@aU÷0þkÜÀM=F«Þq@L'›ÌËdh@Bo'òÊ4øøøÀ0ã¢Ì^ªÌÀ4ôK ÖÀqk*BÀ_²[˜/[Ø@[Ük3NàÀ+T:kÀ…kÌ^P @¸»³McD¿¬S…ó&f€@3ýˆÀv½Ð@1в61@zX"ÿl,À5[ÛÈ"jÀƒªhtY?ìÊFåÿ+ ?éÅë¥ÑÔ?Ö¤|uƒ_µ?øS‰ïòhF´dGaia EDR3 452874103455279488 Hî™lé€{@Ÿ€@EG ‹žch< ø>@J£§ˆÿè<È"S@ièöÀ=ó)C#ÿÀBx£@91óÑá<ÝjDÀ5±]ÿÑW=/>ãOæ¾u"s¾9¦(=šO½/…×=½Å—>§Ê>2A:<±R3>ô'¤¼º@,QáDR³=Ì}a@#»T?£Ê}ÀÀÀÀÀÀÀ3=[¼Š5<ÿîhB£u/?‹»v;¿¦y>ðQ>ƒ¼Ç?÷øB•0ÄÂd'!Áº'Aù*êFÆ@Í+~q˜›‡AŽ=´DQþÙAt™1@§©)š1 ÎA­ù8CD-A…d1@ÑßÀl5¬BV>CªÜÌAaw'?¶Òg@"΄?±x?"ƒÀÀÀÀÀ@a‡ß3"û¾À6(£÷Ò@L¸¾ôøz@AˆÅû…ùEøøøÀ0ÏZ‹F"TÀ5G‹O/æÀ*ðQ捬ÀaÖQô:Ü@\e¾dƒZÀ1D´ÆUˆ Àã)ݔà@œ¿FjN¿Ê"È,6à@$p‰#$¬ @3öڕçô@àZüþ£xÀEƧ høÀÞ½¯Veõ?Çý ÔEß°?ڞ1ï%à?Æ҈œ×Þ@dkœ–`›F´dGaia EDR3 453262196698860416 JO'YK€ªbý@Ÿ€@Esó2Œþì=dSé@JÙ\™UÏã=Œ­@"xl¸µœ=±ZhB'YtB{@8ÐÓD2ž=˜wªÀ53èa±…B=ÀŽh>Ë[ñ=ïèü¾M*6=©Ƚ(YÉ=‰ûÃ>°Õ=¤Mã<÷¸j>É5GÑÏ=*_D	''>&¸•?&i*F?™ÀÀÀÀÀÀÀ6>QÀ7<V0Bøo+?€0=´íz>Ìsc>-´æ>à',Â)"ÂiÚªÁՁÕAïiÝFÉ@žÉªÅß´@Hë­Dé<A‹›—.@ggR3:@íÛ¸AƵCAaé.@§öXD2»A+àUC‰¿ÖA€?Ì>v@f–À@2?°È`ÀÀÀÀÀ@a‡ÝMžÖ{ÀVJÛl­á@Lî¿rfÛ=@A±cÂÔÌ`øøøÀ0Û£lhêÀ4Ԉ$¾—ÀN	¥`À`õ³Öòƅ@\6ÿgÏ°pÀ/gJgÜë0Àï2"ÌA@4ؙO0?Ќ-üQP@&2°Ó;ò@3;Þ¤§·L@´kȝÜÀ1áhã˜Ö>À²©`ÊN?Ú¶©MÌÐ?ì㚥–À?ゆ©Bv¿@ ÛmÃFõF´dGaia EDR3 453270065080385152 JV¹o>€O1OJ@Ÿ€@EF≱Ä=-×G@JÖvñ¯…={d£@a´öM=•B—ìBO@8ÊZw¯õð=~ûTÀ6X5SÓ½=¶Í¼>¿ñϽ—é³¾)d;¦Ä'¾dr=0¤>´ó(>I¤"=ì;>ÿœšš@‰fÐDb0q>ÖöÞAMÎÍ_FÀ?œŠõ<2ïM½ŽB?¼åõœ=ï‡Ø>.7½<ím0>
ӛ44<3 àBrž'?"´>8>ákj>†ò–>çvš¦íÂz9FÂS£AÍ#ÿF°@³|,*W_@|]DžN£AƒŠD/@…ìH/ˆ|AªB§€ÎA'ɐ/@»3­ó®AtÌ%Cã'ØAr@¶?ıÝ@EI¨?ãôÀ?¦žÀÀÀÀÀ@a'0qÖ­ÙÀʱð]@LÎ祍•"@A¸@ËEGãøøøÀ06#΋ËcÀ4gx'AöÀFŽûqÞ@À`Uh°6@[W'»cXßÀ.ÿMBåáŒÀsÝÇUX@X¹½ˆ¿ÞüN®Ð°@0ãÛ³ƒ€@/|Oåì²@"f	±$À-dºËö]À•?ƒÚ 3?ñ'ÃÛ&§˜?ðEL¦È<¿¶0Ô³—ü@×ýŠ°†F´dGaia EDR3 453287657264888192 Jf¹W¹€¦U@Ÿ€@EþðaÎ<¢–Ì@Jï¶M¥Q<åM@Âi2kÇ=L,C=¢pB
R@9Ö¶>Ž•ò<íJÌÀ7D`æ)Ñ=-µD>Ý	'¾L½PÄ>ýø¾>' S?ɏ=Ë¢;=ª¥ó>ôaŒŒ¾«+CÅRÉF?£€›ÀÀÀÀÀÀÀ/="Œ­5< )B¾ý>?~{">Z>Ûß>8е>Ç<ÞÂã´IÂcÜÁƉ÷Aî‡F¬@ʎnEÖBÐA51D–%Au©0@¥¨ú<ùA8"yCi¬A†m.@Ðhgw¾HB$qCåéÂAbô5?·"Ã@$ú"?´Nx?•¦°ÀÀÀÀÀ@aŠüR"ÀaÔ­¼20@M»zÉq@A¼ÏwøQøøøÀ0–%_½À4óK‰\Å<À[èbôØÀ`$ʨ†@Zíƒí,À,q
ÞÝ|ÀŽ'"ø(@
>½t]£X¿ÐE=}áv0@1 ¦ûô	@*Ý.*;K@ Ø|¹DÀ9hq,«àÀ\ÒÑJ[?æ+֣ٙ?à§ž'P?¼Èۊý"@fšcÕÐhF´dGaia EDR3 453289203453527680 Jh!^€pѺ@Ÿ€@EµÂ9"«¾<r'L@Jæ½èeð<''ž@""r´<ÆØC‰dhB8ï@<ƒ(¿êy<¨šÀ:RÊz.Xy<ΏÝ>ª»µ»€'L¾™+<>zW<¾(©:1±v>5†>N>D~Ò>žU»»¸¼¤.'D«">+.úAËV­F?×ÞÌÀÀÀÀÀÀÀ2=y¥6=SkBܹ¹?¡FÀÀÀÀÀÀÀÀFÉAe‡®ÛÕËET$/EP.ßAݎ3A]øë­ÁE§ÎÚD°÷RA-Ñ2AUPžŸX<E{E^³@ü'Ÿ?•S¿>ƒ@0=¨!€>2o ÀÀÀÀÀ@aKËœÀjktxû@M!0¿$ßÜ@A°Û1Ë\øøøÀ0yig™À4õlD•J,ÀÝ{'¿ªÀ\éó­ù\'@WÜö±:ÔÀ)w£'
yxÀ0È´¡ç@
-·š™{Ø¿ä5ˆ'ï¨@?(iNºì?üÿŽÞ
À@"¹uºLÀ2ü"%UÀºÀš{(?ør|¦]jÈ¿²7ªÀ¿Ç¼R¨b¿ì@&£{&?ÖvF´dGaia EDR3 452933167847493504 I$QŠÏ€]S@Ÿ€@DiRy¸
<×V¡@JFMòSÛ=|4@âÅy'•=O&GC­uB0ÚÕ@@±ç/Di=SIÀ<ûr…щ=3P>ñƒ¤¾^|B½O‰'¾#½î]M¾.…\>{é;>Ö³>Ž&U>ëÕa^?ِ`D7)¤=ñ?ÜJ¾F?‡*ÀÀÀÀÀÀÀG=ì°I<ñn´B¡'?†A>ÜØÿ?Vá>ó+Ø?0œzÂ\ø»ÂV05Â80ÖBžpF\@¿k-¸c@u+EL—A~ÇèE@ìªèˆµ@ö''C'ÒAŽ²@@ÅļúAkþZD<ãÒAj™?–É@GÇ,?éûà?¥'xÀÀÀÀÀ@asª'Z'À¥l­­@K÷x\ì{@Ab7nûêøøøÀ0;4‰å@À4nQÞM¿ÀîCÔRäÔÀX~҄¸2ä@TÖ#Š'lvÀ.CÝÜÀAG
¸$@@h§0Q_@¿ä»Îp:ø@Heև)°ÐÀ$!¡±8@jÔP"À0<ôÒBg°Àœ­ÙÐaÊ@†}È"Ò¿ä…á¹`  ?Ц~ž>$@iG˜F´dGaia EDR3 454440907524302592 N™dgW¯'I@Ÿ€@DŒh¿Úq=êѼ@Kæê˜æé'>ØU@fÍ9 M>>*xAÛ®ÃAêºÁ@6Ð$3Çv>(‹FÀ2sªü¨åC>J'Q>>ª_=gbu½ŸT.;"23¾g<10®>ŠŸ:<€­;îq>[è`""¿TùCî4*?˜;@"¡_FÀ?éç={ºÖi<†Iã»/¸É=¸+?½Ÿ´G->"'r0<BÇtBÜKÿ?zwj>F;Ü>†(Ö=¬Ð7>£g؏MŒGLÁÿ;AѦ'F'@"m%Ùk,?—ŶD	ÐËA•1/(@U÷§©é@º6AlŒA¤è'@ãÔ
ÁY@Þ·ÕC	i†AŠ^Ü?Ì!s@M(`?í+?­%0ÀÀÀÀÀ@aLPýÝkÎÀ
"ùVç@LÏ p¡?$@BÝ/!|.øøøÀ1BéÞÓ7MÀ4+
æ–<À\S–¯ÀbIÖWjw¨@`>ðG¸ï
À(èý$¡µHÀ
¤`´¨@«à¨¬?ÏY7Ù8À?Þxü@B+±¡˜6î@±N'	¬À9H"õçmÀFÏ#э¿·ÁC]Y`?ôãå,U«ö?àP;`:@–­£`7HF´dGaia EDR3 3421548935735187968/{È¡š;ñÃ@Ÿ€@T'÷#)=EmC@;Û¶)–Ð=ÈÞ@€Y$õô+=W—1Bû¿ÔBÌê@,Â?º~Úó={¸ÀAÉa˸=? `>½Mð¾Š@J=½-¡¾™ý`={5S¿&G>¹>¼—>Dª—–AÂݔDÂø©>¦—tAéáÜF?¥D%ÀÀÀÀÀÀÀ.=²Ý/ =}<:Bª®W?ü}m>¸î?# >³IÂ>p.Ã.÷Á:†›B^Ù¯ÁÕýÞFŠ@Ó
.ßAÿ©EDlAofO-@°žì¢qA£&(CP£ÇA'!i-@ÖÑ=ЇA¬D‡¿A]9e?µT@%´?¦ä?'gPÀÀÀÀÀ@f;—0ËéÀ´³¯/@TK¤2vÊ@áÓO¯¸øøø¿Þ|6…nàÀ9åjÚ¹C¿À7*˜àÐ[ÀbÆÃÒd@mItŸXÀ+Å4%.Ґ@*òñ}…ù¿ú¤z-¡€?ø~}ސ4hÀOwêåo€ÀV7zx¨@ø˜MwÏÀQΧµ@+4̑uØ:¿°3¥‹ã¿òŽÕ[|Ì?Ñâóz-@-âá0òdÄF´dGaia EDR3 3421692696880377856/|Kapùúó@Ÿ€@SM‡vÜت=nø@:žZë؛=V@çÞ»a=›±ôBª\hBR'@0Æ,±›\=xÛÀA;"³¿z=g­^»|™<á1¾!U>$_ë¾Ú"[>E¼¯¿'•d¾1ð$?•H½;""¿Íh½C¸ÝøF?¢C
ÀÀÀÀÀÀÀ.=ݘì.<ˆƒ@Ëò§?q^>'»2?qö>d—>OÃãÃ1"°ÀµjB^Å0ÁÝÊhF@±O¸f¥.@=¸ŒDºÙA"'"(@‰·'6åãA<FB‹ÞûAf¢(@µ–´4Äó#A;ïgCëB'AvD‡?·kn@*"ô?½Pà?–õÀÀÀÀÀ@f-Ki6‰ùÀ 3$Õ~@S£ü&@
|3¦Ÿøøø¿â:+dá`0À;¤i>ˆ˜À'¡ÌXÀcÜ>ÌvÇ@"Së#ÝXÀ5¢*$`@*ÂGïW«mÀJ010wˆ@_^ÝqŒ:Àß«T¾$ ÀU®Âó"È¿üŸá*õÀ>6,Ü7Ä@+~V(|¿Ëã¸m<ÉÀa,£ZE'?¾ê¦¤ošp@A–HÝ3F´dGaia EDR3 417728832746258944 Ì)G'Bˆ†7@Ÿ€@$ÕW¦Ž[¡<dbß@J"öŠ¶º<XSH@i\@çP<Ø-fC]ËOAí$¦@;ÁÝÖUE†<ŸéGÀ$ΟOíbT<ž_
¾Û¿…>Zšo¾Üª"=ªFN¾µ]=¤ÈÕ¾Y÷¾¿À'>¢®¾þ'¬¾†g3D;úF?§VnÀÀÀÀÀÀÀ[=ø»c*<"	PB…÷©?~+Ü>ô¼>ö23>Ú-
=V''C¨ìB:aÂU@úF@ÕþžÖûAZàE¾Am®:X@´TŒXÑÕAe~™C²è¶A€€†Z@Ø8ËìŒtOAÙKÌDdJA\/ ?²¦@E°?š–?‹ôÐÀÀÀÀÀ@^\Šˆ<>À#c~«|¡q@A§©»o~1@EÛ)'öËøøøÀ2ÃT'YÐÀ)ÄéÖuQÀ"NÉ0qÀU÷$ªØT°@aõÌy<ÊÀ<ÅLɳNVÀ8½ä`@&±\™´}ýÀŠÔZÚ@Mu2:ém8@I À™mîÀ!ÉG{âŽÀ>ûOÁÀ'DD`ïAµ?ýºðP:< ?ù'€Sæ¿Ö÷þä°@ÈLT»h©F´dGaia EDR3 417387125148595712 ÊÛaM¶ï7%@Ÿ€@*ø§í3î<;?9@KF6®§Ú(<$H4@?ìóý<".ãCŒâ9AЈ4@8VÝEµ‰Û<i À"©GF\Pó<TŽ³¿…<>°@ç¾ÔÈ>=;'ë=ͽ»PÙ¾|d>sH{¿lz		ùAE§E:»=èåñAӍ"F?ÉZ4ÀÀÀÀÀÀÀW<Åî—a1=+XBÚ:Ç?£
ÀÀÀÀÀÀÀÀTA,cÁmÿ;…CŽLÖELK0A,@ãWApNےK"CîäD‡@«A0ðùUA"2`œÃìC¸ÝBDɗ[A$òÔWU?˜êÆ??âP>–À>éÁàÁPe=?ŒV©EË @@^Ó=‰©LÀ ¤',ÿb@C;Ұмò@EõñÅ À&¼ÀÁljùÀ8\F1xMÈÀ'tñøÀ2q¤"™"À+-iG;ïÀ ØÛ%sÏ-ÀZÓr9²³@dk®âVñÀ<–›±‰8hÀú½çp@%HÝ(•Õ_¿ùk°é‹"@C¼—^±2@QoVˆëEÀ!k·'¶²À@©J­…"À$¾çòj,V?ò<á£ø©à@'xJAˈ¿¶jº¼è× @
ñGd²
F´dGaia EDR3 417041637979226880 É¡)LƒË@Ÿ€@)AÙKõñÒ=5#>@J¤^²Çïî=Kß@°ˆ|C=5 BxH¼AÈZ@7O 3œ
=VNÀ"NÝ·¶S'=WAå¾Ýã>Ïq¾Ñ°ß> c¾Ñ¨z=îªí½ñ"×¾mG>><®¾ûÒl?õ[zD"tâ>'˜ÿ?›A<F?ž$PÀÀÀÀÀÀÀ>=¾iC$<€ôaB|!?‡x®>kÀ»>ÌǨ>F©¤= ýB9Z'BuBàÂ'gÎÀö`F5@§'ÞøÖ@&gDŽy¾Aˆ?@{˜ÇZJ-%AÐÏBQœîA•Ï<@¯U,ðZwÙA5‹ýC°ºÈA{ֈ?ÀK€@?8?ÛïÀ?¢L°ÀÀÀÀÀ@^²¯(<Í1À#,ºS
4Á@By]:ý¬O@EŽÆ£:´`øøøÀ2£°ì—@À+¨Ë@#BÀ" nè+îÖÀ\n¿Ä@e¾ìþ´ÀAz?vé+ÀÂîgŠ @$Í{oÐÀÔ'¦n@AY^³÷@TÐE":ËÀ.'}¹ñâÀD¨E¢•QLÀ$™ìà*?éï/å¨?ýÏX˜Á˜¿àj,ÔE¾@&ӟ2F´dGaia EDR3 418029789701042944 Í#á©si€Û@Ÿ€@"HÂV*?<žçÐ@KÕ/Â#*<رÁ@¢Ð†ó²<=7C8[ÏB€Ý@@ƒßoø¶Ð<Û:¥À&cÏÕ§\=J'¿¨ð>è½n¬4>:J½ÃHŒ>ˆî½'ٝ½oqM>0ú¿ s£	 ?»aDv¹=sÊÁ?ÄF? )
ÀÀÀÀÀÀÀk=[Àmu<ޒÿC
kR?"VÑÀÀÀÀÀÀÀÀFu@¿^À-°ö!@ÊHÄDžÍ#A~ÎÀa@"ÉÅȇA_"C^AŒ¨fb@ÄØHâAÏ•CÎ5AjÖ?¾Há@9ë?Ô`?ŸÅ¨ÀÀÀÀÀ@^/ÝîFPÀ!."Í"â@AŸˆ´C‡@F'{6]ëƒøøøÀ1»¼m¡rwÀ(xé¹dÀ!(}˜ÀQ¥ŠWrd@]­í"zËÀ4ݞçÐÀÀF8Ötø@([͆¹9ê¿ûéêՆì@S3pÛè@9—¦à¸¿ï›Ø#Žv À9«§˜Ú:À*XkaÐÖÎ@úb‡É|ø?ï{›ÑÃÚÐ?̏£ßÆQp@sMùXF´dGaia EDR3 417692273991883520 Ëðé¶JHZ@Ÿ€@'ùÛÚ«<)Ùæ@Kµ{¤ÿÆ<j9!@åJC—à<º ØCpF¯Aà'9@:d¨Ãjñ,<d-ÆÀ#2vˆÕ–<¨0¿Ã>Lå<åL8>\|¾AÆ>€T¾lÖ=ۜâ½3Y—¿	.jf?OԓD[oF?©ÀÀÀÀÀÀÀd=8ïj<íY	C,eJ?'tó>âN%?\©>°3C>•JÂçŽ\Brz=ýÿÁµâºFp@Ú#îԛÌA…DÉ;ÂAiåPg@ºö¯6êC'AÂC¾¼µA{Û e@Ý8ÌòûËéB<8"Dú¥AXí?°æ@¸D?®€?‡ÂÀÀÀÀÀ@^›±2G<ÀÍXcq@CZAýë@FŽIsøøøÀ2™9¬Ž‡À*Dõ™k5jÀ ÿWƒ_
ÀXIzIf%x@cj—i@+À7°Q…bàÀ™f@&1PÖe½ä¿úŸ"Ö·'|@HІýÍ˨@M¡šàY{rÀ|‡\€.ˆÀA¹ÿ`;æˆÀ&¤ixÔ?õïê'(?ùò'0Þû@¿ÉÕYããH@
\¹€¾%F´dGaia EDR3 417280330785417216 Êz@8èWâó,@Ÿ€@*Û°DGã>Æ@K.W³™©>ÍJk@	3ßC5}?1Á3@ýãAæ~K@:ñHŠyW>öŠÀ$jÀ–ϼ>ùU¾â¹>ÚÏ&¾¸ºž=¾¿¾Ñ—9=¸ë½;;²¾eH>C	©¿ ¥¥@KDþ>?Èۘ@^_FÀ?=ÚÆ=ßÁ=¡£U=ìBØ;'ôK<t ½°õ¨0?[›ï6<ÅaíAŸ%S?‰f>UÀ>âÀ>PÌ8>	¼›BfBB7ŠÂ+yB#ϛFÈ@bèYìm?|¬C}ߏA¢Pž@BÛ{áÔ@½"t@ËǬA«-š0@m'I<JDF@Â¥šBŒ'A–L?óOÑ@%bp?ÏÀ?¼õ ÀÀÀÀÀ@^ÑGS'£À!ØŸÜâ–@C@_"äþ@EÅtéÁ
øøøÀ2»›XG"À+¶:'.«À ó«N»ÀXšc)ě@b¿ªù"ë¨À;·y¦‡' À E"›p@$Ài?Ä£¿úB2.c$@H.µ=ß~@L.œi)fÀZæHÒDÀDp£Q]9§À%Ìö›Öèï?òÄc›HØ?õäeY¹è?—ƪñEÀ@"Q¤¢4óF´dGaia EDR3 173495822397919104 haˆ
π/¬=#@Ÿ€@Q•
"/ù<l4@@Ï)ß¿æH<&mí@uD±Hê
<‡\AC"3@AñÁ'@-™ÃÊ†<£°sÀ:}Ž0\áù<wÿ›>M+>
á<÷óU½âÔ¾um"½‡¬-¾Ü=¾=é6û>0‹Ñž¿Ø½ZCÓø·="KÒ@«_T?·È©ÀÀÀÀÀÀÀ <æЩ!<¦¨?&ˆ?mgkÀÀÀÀÀÀÀÀF@þÍ®fŒ8A°47E³8ANõ¢ @èәñgBgTD°
	AY*µ@ún•ìY9BBîûE
Ù^AB–5?¡j²?´¤?#Q0?EöЀ}?Q=ÚE«à@@e	§£ZÀ ÌØlŸ3Â@RXé…™T@&œø—7ž@L'¼éN,ÀD¸˜¥˜dA@»J¹ØÀ5ÁìëùpÀ<bυ-äÀ	w|"'ñÀhàÐ	´\@Dä´È=ß)À>Öáà:ò@!Ë	¯/ĸÀ›¶^rÐô?êj" Ô ÀJĖ7YlÀIëZµ
¦À$N-wÕ»ÆÀ9¡wÖV\!@&S®9ÇοþË™»/P¿þ!‡TÄ$¿éÙBBº@'ÍD«ÄF´dGaia EDR3 175109291289284352 nù+R©_æ@Ÿ€@Q'[ñÞp=â@B$»6Ə='$@z1ÄmÙ=­ïAB­Š}B.`k@4ð,‰ô…ä=Û0þÀCKMW`r=¦à>©©x>2M)¾<î³>àx=šVo½›—¾Ñ)¹½êÖ©>"qJ>úyëmg>‰†¤D+‡|=Â>¯ñ¬F?œeÎÀÀÀÀÀÀÀH>'‰{I<³š<B¶"®?€ê]=óߐ?,O>>qPµ>")gA±ºÁ•Q@èkÁæå2Fg@¤:òÌåÌ[@6Š(DbùA‰<?@s6Âë<'@ö2™BÔÐA˜ô!A@¬gE·.À"A3KC¢i<A}‹	?Âè¬@Qtä?û€°?§iÀÀÀÀÀ@dƒnBãèÀÇcñÐÓç@RmڊGtv@+æå–mYŸøøøÀ¬"ÿô"À:ÃÀp-ïÿÀ¬$L([êÀ`Zr¡¼@@6h£¯äÀ/£–9®:<@  ¦G&ÀDéÂ+²À?íU."äX@/ígn> ÀN™¦Ù›¡6@;Ô$xÿÄÀYKاÚ@ Q~W§®5?ÅXPѯ ¿â°0
&¿¡¯X'Ä @iÉúZ·¼F´dGaia EDR3 175843314082457088 p¸&Azìç@Ÿ€@PqLïØm=+ Ì@A&`?Cjn<ðƊ@}
'—&O=F&BòÅBÕÞ@3¬b6G=z³À>ÆÒ«éä=;'3>=˜<Šq¾Kô½Qê±½ßϸ½ž@½¥ª?>Ußt=ÕûÅ>x	@'ÄóC¶¬°>3SU@7ÔF?Ÿ
×ÀÀÀÀÀÀÀ =°u¼"<â…@@"lÆ?Ž["=ñf>ÃÊ >	?ÅÂÁj,aÁþ–:B"ƒÀF@ÀVÌ¡â;AÿD_º¸A~@"ޚ`AkùB®ðIAŒ‡`@Æ'´ÉtsBZßøCOM×AiÆÎ?Á:D@=È?×­P?¢'@ÀÀÀÀÀ@d¡É}MáÉÀ%|ó·—uP@Qk?xÉв@)Ú>©}øøøÀš#;aí¨À;Óã-®ô Àéì龯(Àd4Ý>"×@E'¦#'Ù¾À?¿8:
`@1²é•8ÀÅÿ®3×È?ù³t›¹4À-¿å¦áƒÀI=iYÈ«|À'¼ï¼‰Z¢À@´7PçÝ@ õ£ŠËÔ¿à'ñc¿÷, Êv¾þ?š9u@ǀ@*ß$ÊF´dGaia EDR3 889161378206606976 Vïf€/]q}@Ÿ€@Z;¡ÉH=å'Ã@?×ý¯Ó4-=ä.Ÿ@ U"8Íùw>î£BV'¨B8.ð?ð6œnËèD>:'ÀGpŒÌbÏ=ß?
=ôD^¾Y½ùƒI¾zmÍ¿ґ¾ÂFþ¾'.ß>¿‰>®Fì<
Þ#€|?ZÙCS[> :§>·PÈF?ž‡ÀÀÀÀÀÀÀ>S8=ГA¥û?†Ë>¾­_>U¯›?ÿ?Yò`'ùÀ@ô³ÁÁ¹ýÂÓ F@¡lWbA7w@ZdSD#cwAŠˆ<@uÊTP'TáA¿9Ai‰QA—ÜT@§Ãç¡7µRAÃ¥iBøŔA€Qó?š6@<S?ÕA€?£dÀÀÀÀÀ@gÑNÅ!0@/¦Q±^°@Y³™ôo—@"!·(ù>øøø¿á­Íï£}ÀÀ9"@£}ŽÀ"¿¢Ÿú•¸À]eßJÀ#c1sJ,@@gb/'À@*Ë
Æ«‰"¿él!`|àÀPö^à›ö@=2¯¤ó´ÀYÔmàÔ+â@JWÂB1HÀJ"YŠ@*À_Ž¦™?ằZâVпý¦ãT&½%?ð³¶þF—8@̼ûoŽýF´dGaia EDR3 418588547763942784 Ï "5€48æ,@Ÿ€@#DËwÌ¢5=¹@KÂÒç帚=C֌@¥å®,Ò@=†$&B¬ã¯Aݟ¼@:jN½ît`=HKÀ ²2¬™åq=ˆ#¥¾§¦)=âX½Ó×½'?)½hÝõ¾<`¾ ÓC>.1¸¾ÍÍ"ƒ¿›¡îD$ö	'eTüF?œ\lÀÀÀÀÀÀÀI=ÊÙ=X<I24AåǤ?w4#>MÓà>æA'=âN¢>vJÂî°ÈBvâÀf€ÁbüüFâ@£Ó¥9ûÄé@+‡DlÁ®A‰hãQ@tQâ#¨"@ÐÙÜBGA×A˜w°R@«¿'G˜I¦ARzÙC†ý]A}ó?ÇQ@Kñ<?ðìÐ?¦õ¨ÀÀÀÀÀ@^EâW78†À6áKÉ+q@BO´~|A@Fø'9røøøÀ2¸Ä꿬À(6Á£hÆÀ ð3ò»ÂÀVÝsnâ†@bÀ'à…ìÀ6sݛ6s¨À‡
È_{Ð@(@-®-Šˆ¿ó$Y]'h<@L'À©¼QŒ@L1üÌ*þÀ˜ëª´ÈÀ;)Å$göœÀ'½uX'´?ÿ+ãµÕÓx@X$»CNd?Ô-@í$@'+FDiïôF´dGaia EDR3 423676572182693504 á3™šÆ€c](%@Ÿ€@*›8FՕ<¬xÕ@Kô›©£S]<Ú°Ÿ@pU§´}=7¹àBú EAäÁâ@:ç–2{<õ·¦À#aTX«j=ð'¿èV=‡•Ó=ñ2Õ½&±©½wGÖ½6Âཏäî¾J¢>xµù¿~nm?»!DulE=ØÊ? ÆF? KIÀÀÀÀÀÀÀf=o…ãm<‰X$C)×?"tÇ>ª™8?éV>žC†>ÝÂ꺐Bj\•ÀۅÁÕªF•@¸Q1:©»å@ÿhDBýFAªh@øfø¹AO'BÖi™AŽy'i@¿â°è7'…Aÿ=ÒCחAo~5?¼õ¹@5Ó¼?;€?èøÀÀÀÀÀ@^Â,Ý@«éÀש*æÑ@CšŸ^·Ü
@F™ýñA*øøøÀ2Š­´(µ"À*v\0Ÿ[À  öÂn3ÀX"€¯^@b‹?ö³ñÀ5šd ixÀ^á…WQ¨@%ÿêR Só¿ó¬Î·ûÄ@I(r;Zb@K\	'JŠ¿ûš>ڰƐÀ@F	·Ë¯0À&v'…¯1f?÷Âi2
 ˜?úsÃ4ñ†8?ÀÔÈf«(@f¨‹çMF´dGaia EDR3 424295253633073792 ãfI¯€R« @Ÿ€@* +àр;ýBQ@LÐlŠƒµú<®@I³Aÿ'¼<f·CÅØ	Aäj@:ÛAˆ'Jy<+7À#ásFÓ<H¼¾lº½Ç*мkµ½ÌŽ{=²"½¹î–½'‡‡<…™=ɝ°¾ÖiC¿ÓÛ1Dpã=¡aA)šAF?Ю²ÀÀÀÀÀÀÀ=<š¤ÃL<ÜސB
׋?ríÀÀÀÀÀÀÀÀFlAJ]["Cÿ[EÑNÙA¦ÃBA?û°KaŒ~DÎqEY+¼A…CA="³~$ƒD9¥EeAx?—B?wP>:0€>¥Ö`Ác 
?Å'Ñ	EË @`@^£í·"Àùo•Ðñ@DLzíïsG@GNÍÌ«\	À&Le¯2À8÷6)-ýÒÀêr8Ž£EÀ2ÅúŠ÷à8À*-óF†PÀ ÞaÝD	ÀX\|æ«}@bº{ÁϙÀ0f—ßþ\ÀLà"þ@&HS)J¢±¿óÊÌÖªt@HªƒnÌ¿ž@Lbq»¹*@ÑB/¶e˜ÀA<0G]¹À&ï4å¢øy?ön`¯Žþ?ù·OëH¿Â»í¤}^ @!ž…/ŸˆlF´dGaia EDR3 424297109058842496 ãgù­o€GÁ…s@Ÿ€@)èOå 
<¹7g@Láy•¡ø4<åh`@^¥ïþƒ§=·C -A㩹@:ã`ºþº$<øÆ$À"¤3O¶n=(®¾šÑƒ=Ž,¾-f:P§»R≹û=¨¾Wx±<öÚ=‡¾Õ%Ã.)@ÁîD'¶=ÆU+?›ÉF?ž%ÀÀÀÀÀÀÀ?=iԝM=‹_A‡Î?‡Ç=êZ™>È¥Æ=,&ì>b?ÂÅL:Bvž$Aùª#@m±VF‡@½5+¹1×ý@ŽúDÑ.ÛA€1H@ùòÀA•Bé,4AýWG@ÄkìЂ!A§ž†CôÃëAk†™?Â.@AÐT?ßr`?¤.HÀÀÀÀÀ@^¾ß¥,aÀpÕ«9Ë{@DQŒ'_@GaØ·˜røøøÀ2¿>8šUþÀ*ÚuŠœ ÀXM?Í\ÀX=)+"Šj@b¬ÄíÀ/Ú²Áª€ØÀ1#—Õ@&ukúFV®¿ðò뿜@Hé)9sÄ@Kã7$ß@›6)åÀ@ëx³rÀ'ÀàK'p?÷&6;ˆ?ùµMdÒݐ?™2·*ƒð@@¥ßOcMF´dGaia EDR3 423370770507755648 àyeð€I(@Ÿ€@,žü"ŠU<€äy@KyçlŒ·<€ºç@ç	<ÍˈC—ÈÕBu7@B(-v—æ< òkÀ.dHÈ£(Ð<©m¿Žv>Ùa¾º|=³ë´¾¹$Š=Ÿô"<\ù¾m¹í>ûK¿'牉‡Àc®GE%gy>4xBuF?Ü"%ÀÀÀÀÀÀÀI=µqM	<;–ßBÎì1?fáŽÀÀÀÀÀÀÀÀTœAyÒRMÓE³GbEŽÐ
@ä'FAq'é=a>E¶ŒEE)k@嘑IAfóßëE†c|E.äÍ@á€I?"·ë> =?€=À'€ÀÀÀÀÀ@^ñ{K§ÙÀ£»a´Æ¬@C©áh\y@EÿþÌÚ§ƒøøøÀ2A$ÚÍÀ+_?wÛàÀ!°˜xQ#ÀRç×ôñ¤@Zý¡é kÀ2›ì+ŽÀ8[FëèT@%÷õÔnÀÍÀ:Ñb@R¤ÕðX¨@,¬ÑWÕC°?ýRC"À<ÿ
=B×À(¦œPHÃ@Øá$‹"Š?Ùx~ë
ù`¿Ô&ų@'&ÃÂÅíF´dGaia EDR3 424406201227474688 ãË1¢÷>"ê@Ÿ€@*Ó9Cê¿<;@Ù@MZý¾<h¬g@ãƒOº5<oEC›a
AñÞó@<Ÿa'¿¦0<s†ûÀ#z³€Ñ{<'ä>¾®€E<]H=ZD‡½°#g¾š_È>‹	+½Ê-}>Sš¾óMãßßÐ?yŠXDÚÒf>4¿B	ZáF?ÂÎÂÀÀÀÀÀÀÀ7<êÐóM=P‹õB+†¥?"ÍÀÀÀÀÀÀÀÀFoAëìÈÎD_ïDbUA7a·FA
ûUdCÀTD`y›CˆÄýA=ΊFAE‰G3¾®DcÑ¢C¿9.A.G
?› '?xx>͚`?ªÐÁ`à_?~)	E³°@@^Îa7ÁÈÀ؊q#@D¡:á¦K@Gya9iÀ&Îq|i¬À8¸>'³å´ÀjTvòÀ2¸¯ŠÝÏÀ*!,%°Àw…GîþÀVÛçp9@as7RÔtÀ+Át4ôhÀæÊßô\@&u%C«Õž¿åk¦ŒH@K«¬°^ø&@Füm_ÿ̖@}¯k‹lÀ@53bªxÀ'•-ù‹ml?úªH!‡,?ö_'"ÒëP?Òá^>V8ø@&ïâœÏF´dGaia EDR3 423254497156733440 ß³¹jà—¹@Ÿ€?÷_Ç8[<ŒÅÝ@Mݽ4zò`<"8,@Dv1–<ÀÇçCL¯ÐA¸E@6º‰%š<»7çÀ
åù$˜0±<ÎY¾…bX>Yؾr¦'<îͽX8<¾ÝÖ½ð¤å½ùt·»}w¾Æ0ÏÒÐ@º×@D#)n>'L@°i)F?¤Á¿ÀÀÀÀÀÀÀ5=!ä<;ϤBà
¸?™X>DýÀ>ŒŠ=ŸˆÏ>qäÂÈÈRBJ }A³šFÁAÿmFý@ÕyÖQÿÁAM""DÕòÈAmNÌ4@² ð¿üÄâAüCŽÐ²A`P5@Ùü+CøAnB`E^CíJYAZ÷$?µã2@%ð?«Ž ?'½@ÀÀÀÀÀ@]M]ڐqZÀ
õ²Z…?@A˜—¸ù7W@I÷ˆ¹auÄøøøÀ2Øö¹‹Î"À$)*ÿT±À4R"cxâÀW´ºløè@g
ý˜ÎãÀ#¿‰œ@€À˜šã·l@,M-Dў¿æìDôÛh@Iú¶©âÈ@V³ór÷_)@$°ÀÂNyžÀD<E–[d^À*ôxnîÔ?ôf±ÿh @jûÙ'ü¿¸ô×ýñ@-|QNpF´dGaia EDR3 423895203198791552 áúq§ï€Ð|è@Ÿ€@)."‡R"º<^â@L˜šà¥)<y&O@sš<ÈâC`'¹Aß´¬@:uSõ¥è<¢[xÀ"ˆij»<²ľ‡¤=f4¶¾X½(¦½ÿj
½Eû¾m=ä¾6˜>œþþ¾‡–-èè@\£þDâR==·?KêäF?¨ÆžÀÀÀÀÀÀÀ8=)OF<kC.T?Ž]¤>ÀŒ>žÞ¨=ÆÀ>FČÂ̸€BQŸÁš—@+FM@×ÿŒã{ÁVB.6ˆD
ñAk`òD@¸v[²w5BLŸBõ|ZA}ŒD@Û<XCÒCCVƒzAZ&./?±âû@
—ô?'Y?‰ÖàÀÀÀÀÀ@^²Aê
À·"'_åM@C÷¨Ø°€ä@G3¼JGïøøøÀ2²ž0Æ"À)ñPcÛtÀc»&¹"áÀXvB‹™³@býO›r^eÀ1øXݼSØÀþ£u•¨@&"öõI¿ð3ÄXÑ°@Hvöyf¯š@M%.ð}ôZ?þ†tƒ"pÀ@׌Ì3
À&Þ#ô|?ö˜Ÿ*\~$?û6nX?¾l<9"—P@s9ÆÞkF´dGaia EDR3 423895237558529536 áúy§îXX¨)@Ÿ€@).ŽŒ£æˆ=$Žª@L˜·Üß<r==dè@Úö$®{¢="½ÎB—zÖAßû_@:f ¼–B>=r[À"¦ÈpUg%=‡:y¾hèz=x~½ôk›½†®ê¾©½¦¡¾—¶ß¾8[µ>—¶T¾A±¨ØÕ?'DÝ#=Sãl=åúËF?žÿžÀÀÀÀÀÀÀ6=ÈÿD<†BÊC"KQ?"Ç>L>•Ou=Þ°>UÍßÂ×L†BVOÁÃYe@&qsF6@§"cØýy@‰D/'ÄA‡çÊ,@€+úš??A¸[yA³¦tA"n +@°ê½‰ºÕ)AøBCŽaAz€ü?Í¥*@9m?Èe`?ªtÀÀÀÀÀÀ@^²Hë©Æ:À¶.秖@C÷Ò
ÑB@G3t'–"øøøÀ2É¿'ìvÀ*!Gï†I"À K3Uÿ÷¶ÀX§©dØä´@c#"né×tÀ2Û-x<àÀ[)fUp@&Tþ€J©º¿ôþrmìGÜ@H(ÆèM0@M¾>>[ؖ?üNO‡ÒðÀA×ÖÙÐ;À&܌~$åe?õ ±Ùðl?ù§v-(¿Ç/K‰ÞÀ@!%žbËGF´dGaia EDR3 423327919615095552 ßö€)³.©7@Ÿ€?пÅ{vfÖ=ÑÿÒ@N&ÓÈ=ÛO'@/;¯Xþ¼>
..B%ÓA´¯t@6gkqþ].>^ÀßG,)ò7>Ð#¾zL³<–w‰¾Y^c½—f»?Áû½àƒó=•ä	=h
À;¿<#¾´<ƒ——>k†
D'E?@î¶_FÀ?"Ø"<ß3<öâ…<‹¯ó=
ÁÕ½‰¬Ì½a/>oka6<,-BºhÀ?€ï/>'È>|%³>q2>yz«mB^"SAςˆÁÉFÏ@‹Ë"U¡r¥?®'D#ŽïA'"@.@XbhÇ¢U@òËÆAM¯A¢ìÆ1@"¢[ºÃAÎZCó	A‡'?ÌR@ZÚ(@D0?¯+ðÀÀÀÀÀ@],ÙHÇÀ" ª¥úí@AmuûO¬k@JOIهïøøøÀ2Ìv!K"¼À#~@ö£—ÀF P*ÀWeRú?
B@gEC<À+²ZŽð Àf9âÐ@,ø8.ÚO·¿Í꿹gÖ @J˜Õœ@W"o–ÃÛ@(+§£AÎÀD(¢À+eJ~?ôƆ½¾À@
 xO-¨?ÑÎpFôå`@%¬¼{F´dGaia EDR3 425262171030044288 æÕ±¨>€F}ª@Ÿ€@%¢bJNHW<õé@M{ÄÙ]{=
º€@Ru¥Ó7=?^bBîÞ¢Aã+y@;9è·=égÀ (Ûa˜ø=="Ö¾'jz;5Êw½ëր½§bÕ½š"½Ž(ッQ0½é®,>$w‰¾¡eÛ	?CÏÙD
[Š=ö¯©?‹ÓMF? 4ÀÀÀÀÀÀÀ==6B;‹¢B*+7?'üÜ>DœÆ>¬q="ï'=þ]ÂÄÆ]B`êD@©9I¿KØKF+@²Ïû1@ú,@F5XDÂakAƒØb>@ˆN=çMù@Ø''BæIãAä&>@¸»IG×A"4wDêAsèE?¼ð@7€?м@?žCøÀÀÀÀÀ@^xp.vÀÃé°¶@D'å9Å)Ÿ@H1Üb¯_øøøÀ3+ø°õÔpÀ)Ù÷UÑùÀNÏÉÀb™ÀWšò|°š@bú–¨z‰®À(M§hIøÀä
x‹Îà@'glx{!U¿çÀ-ÉÜ) @J-—‡ µd@MK$ž¡~@ç±ÇCrLÀE&e'öÀ(sÎùy™?ó
Ç(¬?õ\§Ôˆ°?¶9­ÏöZø@'×	~ÁIF´dGaia EDR3 425089616422049536 æ8Á‹7Ø@Ÿ€@'÷ÞòÝ6)=®Ç@M±mU(=#ܜ@ôHø–÷=PÖBáeCAæ¨ä@;FÝé+ú=,Ï&À"¯v6—K=ksŸ½ë€+=íO½îªB¾
á½M‰[½éc|¾Î£½kþØ=Ü¡¨¾i•|¼»¾dJCæXüF?žÒ.ÀÀÀÀÀÀÀ3=ªˆ
B;{h¨C$þm?}áÐ>?ß>à=:8M>QÍÂÈ?SBpáÁ^&¿›|F2@±³ö¤oDf@A¯"D»0>A"_Š:@"õ¢mÜ^A%èB¦/}A'-:@·Á€)÷"A"r[D¿bAt›?¾µG@>ÿˆ?ÜßP?¡ÀÀÀÀÀÀ@^žȦ.'À{èøL2¨@D6^µŸT@G¹´ÛþÇhøøøÀ2'·»ÎöèÀ)+x"³ÀþƒÖæ;rÀWP~åœ@bQoù҇ÈÀ,=»«ðÀ	£ðXÀ@'JÎn®?Á¿òžç…wô@JÃb"˜K`@Ju°iþ™æ@Z…!´\À>:ú(íôÀ'º[#e'i?û—jGŒA˜?úµxÜ­Õ¨¿ÊŸ½@(Ü+ÀN3JF´dGaia EDR3 424842569903670656 åX'…€|Œï@Ÿ€@!P'ò?4Š=]š@Lµ@s½å<='$!@MáOŸ™F=`ŸËBÂ=|AÑv@9%%GË=>*pÀ_?0 ¸†=o»Ì¾›J<>nÿ½T4ýD·W¾&t¼áŽE¾)¹Ÿ¾ք>6S¾Ï">¥ÂÍDhð=ÐØ?
FF?Ÿž€ÀÀÀÀÀÀÀ>=µ‰<G<3ƒåC(W?2…ÀÀÀÀÀÀÀÀFU@ªßŠ£HÚ@$^÷D§geA†ÄØC@€0S¹õÁ#@ìæÖB‹óqA"kÊ@@±ÎÑÍç¤ARbC­5Ayœ¼?¼îu@<ë`?Úo ?Ÿg ÀÀÀÀÀ@^*CWߧÀ†¹'&ˆ@BÈÑ¢€¹Å@Gæ¨FtèCøøøÀ2{³òUsÀ'›š3ˆOlÀìãÔQÀWÔºIJx@dcŽúÀ1›ú0ž3ÐÀ"ö¸}Òì@(Ú¬<H£â¿ì°Îa0@Iºþ	¨@PÊúb![W@&/ª¹IøÀ?9#¿Ä³§À(¢eCî?ùZËοµØ@Ø;´'*˜?Íë˜5½aˆ@›J^@ªF´dGaia EDR3 425604978137442048 è
y…'dlÈ@Ÿ€@0DXK°J=}øÜ@LèÀ®Ì{5=©Öð@Eñlèé=ö*BA«´Añ¶Æ@<ߪªêZ=°ÅÀ&Lì"½m'=û9A¾Ù]à>#¼|á½'È ½›ÍÛ½+ľ^oì=µŸ"¾ò¾òéB£¢?ÂxpDƒ¤£?6-@ßú_FÀ?"Ã
<‹L6¼"-†¼dº<ƒ·°<µç½žðO><ŽŒU<ŒlôB
î?…JÜ>Ù¢I?*/>j€=µ7äÂézèBnºÀÀ`	žÂEFÈ@–6Zw#]?«P]D"Å7AŽq†O@dz|òßÚU@¾…AÜ"LAžk¬P@ wéšZ ð@¯WàCÀY¢Aƒ…?̍>@WQ8?ÿ¢`?¯ÀÀÀÀÀ@_)^ØéG«À
ç>*@EVÄË M@Fð°òðòøøøÀ2Ç]ÄdÛ½À+£IuhÀ˜¹×d¤ºÀXU•Ë('Ì@a›U2+ÍÀ.՘ci0ÀQ¡ÆGì@$ÒýWË}æ¿ñ¿@H¸OúHó@GEK-)ú@wUg¡ÜÀ@âÉ¢tœÀ& bß­}?öùìø—Õ?õ…"³(¿¹7>âȐ@ Îen
oF´dGaia EDR3 425648065250391936 è4©"÷€i!H@Ÿ€@/çlèû/¢<2{ø@M{ÌeÅ<so@i'xÞ¶¥<§"óCytgAÓ3ë@8¬ôÅl—<oLÀ"ńmu<¦[+¾œŠr=m´¼ØÏq¾:ì֑¾½õ=ä=L¸½5"c¾ÔÉM<<2
Àœ*D¿0>š1AµL F?Û'ÀÀÀÀÀÀÀA<öCìL<ãÍòB+D?[YÏÀÀÀÀÀÀÀÀTˆA\šIãïE"âE`g¹AKASá›F.3E"iEã:A½EKAJ¯ïþñ¨Deå1Emµ{A7SKK?"ª >!|€==E=äV€ÀÀÀÀÀ@_$^£pÞÀ°~J"g@Eppîá·@G8p!×øøøÀ2Ù15À+zy—QÌÀQ-R‡÷·À[´EK{Ì@d"#8ÜÀ/ìñÊÌó À˜~ýyQt@$ûÍS9¡'¿çÓÒ@Aúðù¤@P͇Ëõ‡@R:wøÀACnRébÀ$íç\m?ðM?M|¼?þsôÖÊ?» zFh?øˆØHï‹F´dGaia EDR3 424894109509976320 å†ñ:0|à@Ÿ€@#ê_;eH< ôÃ@LÙ <Í؄<´'@c{@=]‰<üñMCU©BT>@>sÉ|l<։%À#"¯M"=§×¾¬ç§=Ðs¾½¶Y~¾í½_*.¾ Ö=fÜR½ï>†ØZ¾õ¡|¸¶?EѳCéf³<q
ú=)̘T?£€µÀÀÀÀÀÀÀ2=PúØB<ædAȋÇ?ƒFÀ>3×b>ºc¤=à"y>,e8ºbBZ0ôA…¿'säF5@Ȑ<¹ÆG@Ès<DúöóAwù9@£lde¤XA!ÑíCuÒÂA†Ì28@Îs(¯lAFAsßÞDµåAd@Œ?·úZ@%_`?´£X?–hÀÀÀÀÀ@^X	únÎ'À‹¾£SŒ@CT$¸ß6@GИ¿øøøÀ2;kU²²À'»S5	)ÚÀóÝž±ÀS¦–Æ[߀@`©E½)òÀ+$9R·ØÀ…bGè@(ºó:ÇÉt¿òpß2+ð@Q'ñ+Ì@A¢•™©"Ž@:ó°ŒÀ9´zFvu–À)ø9+Úxá@Ó³Ó2?õ-bÙ¡H?"a;3§€@SƒëÏÍF´dGaia EDR3 425161840593675520 æzq£%bÐ{ù@Ÿ€@&"ÊNþ½<àd@MY­>aWˆ<÷7o@	£"|=0½™Bî"ÐAÐ2g@8ÓÐc²F=S×À5ݕ0J²=(©¾•Îd=*‹õ¾'5½Më½YOƽyÆg½Ìü2½W@>TœÞ¾»kÃÚ׿Q¤'Cæ÷:F? ÚßÀÀÀÀÀÀÀ6='ªA;ýˆˆBžD>?xûv>L|Ò>§0«=óì‡>-Äh¼NÊBY">A'ÛR¿­\F@·zž/ք@ñƒDG8Aë©?@ñÆáS£A	ϪBíWAŽ"ª>@¾]zõÔ&}AärJCˆ?ApWz?»Næ@2Çh?ɐ?›þÀÀÀÀÀÀ@^íB—ˆ}À¡ö"+H¾@D˜¤Ù~@H€ùU†OøøøÀ2ò·M½À)ß.	˜ÚÀBz¾ÐéÀY·ŠähFV@d"+Sâ$ûÀ,9ùàÿ78Àÿë¨á˜@'qgAÇZt¿ï]'Ï› @EôeÇɉì@QÀNé‡Y@Õ×ÌÀByWÝæ‹À'S˜¾–æN?ò¤$¼€ôØ?ý³Â¢ËÀ¿Á5ôÅýÙ´@&? <tpF´dGaia EDR3 424921906539457024 å 9ê`Ü­-@Ÿ€@$§q\ÍÉÆ<
´@LêÚÅ´Tå<Ây@s4®"FÅ<j,-CÍ)Aéaû@;ÉÌø€mñ<,ÕeÀ!ÂäŠO1¤<Sf—¾"Â=õSK½Ëu4½¬ h½úWZ½Þ'=y4;sF>¾ÀoÕÕÉ¿'ôÞDn(=¦;ùA(k^F?ÌuëÀÀÀÀÀÀÀ5<ŸPùA<eI0@'=?v*˜ÀÀÀÀÀÀÀÀFA@Œª+èD y
ELlcA?A2‹Þmt<D=¨D'òGA"ò>A3¨çcúD?ÂXDÐÔÄA¨…?˜:Ô?%æÐ>zzÀ>ΐ@ÁT#@ŠcEÒð@@^ezdˆ†À
•×Ò@Co"Üç@GÏ|¸ôÀ'5™ƒ‰SzÀ7ti‡¶üÀB»çéýÀ2"q`8·ZÀ(kBn܀À (²Ç¹ãÀV>þýR/º@b]²8[æÀ-ËhõãàÀEð5—Zˆ@(;-bοó&T*YD@Lå}•õ·$@I'gK•ê^@ì.­Í¬|À>ÉyЄ¢À('
ûý×h?ýnɾ¥üH?ùu-F¾È¿¿ÀèÉiÉð@"ºÆhƒF´dGaia EDR3 425753584005267712 蔡{ÁV@Ÿ€@0 w•'‰-<Bí@MBñ©®^[<g^ï@!C~…Õ<§ C¾½Bì—@BSˆ¥!†$<zAÀ-YOÓ"Î<š]¾uL‰>-³à½‰ßJ½å9¾ÕL½ö¬†¾?[O½!>õ⾙(63@4ÅçD÷ô=.o??KûF?¤Ñ‡ÀÀÀÀÀÀÀA<ãºÈP<päõBoñ?Šå'>»ø>¢Ž^<—U]>
ª
Bp•]Àæ$(A™÷†F–@ÚÈ"¨œßAwÏDÝVAixèE@¶¤»´M­A"¨ûC›ùA~ã¬J@à)+š}aNB5¢¡D68AW,²+?µˆO@Ûè?«V ?'a°ÀÀÀÀÀ@_)Îê~¤À8¬Bu.$@E£u?†Ù@G9±Ð¯¿‹øøøÀ2bÔÒÕæÆÀ*ÔH3á<'ÀàX'õ0ÀR5—¼|¢Î@ZZ½ö‡û+À#JøäÿbÀ¿~8@%¡þ;ï·'¿íè²=½Ø@R|&Ðh~@'•±¿Äp@$v‡fëXÀ:QÀ|M/6À)^Ô§œÇû@Cv?ö?Ú4íô¾…À?'ËÕ%®à@#Î^)Dœ†F´dGaia EDR3 425753618364996608 蔩{œf`€Á@Ÿ€@0#Œß0<Ø®@MEƒãƏ<#ª©@-•×M<nFDý4BV¹@Be'h׋<4lÀ-9R¹n<] n¾xË=úv½éž7½´0½Õ×'½°'þ¾E~d½´Ï>2&¶¾¦ö@??ÈçvDíF?©×+ÀÀÀÀÀÀÀB<¤ì
T<¨úõBlè	?…ëŽ>Ê>Ÿjì=ny±>'Â«Ô?Be_Á
í'AÙ¯FÌ@ë>$¬B¹uB©^DǾ{A]"wN@Íã–Ò€aB27C¦½jAn‰ÜM@íßd>Š	óBºÒÅD#¼;AL€?®qi@%0?‹;(?…8ÀÀÀÀÀ@_)\ñÍÀ#Ü$ré¤@E¦Sö›Öü@G;wgG
åøøøÀ2mm ‰ÐpÀ*ߍޖ†ÀÙрð ÀR.ëêt[°@ZP
•ý`À#,¨éòLÀéá6Û¾à@%–¹nò\È¿ìæà•X@R'ÑÝدœ@'@³qÖ@$•{£ÇÒÀ:äµ@‹À)U¬E¹¸@Ÿ¨s—@?ÙÀÃ÷
 ?±½(¶-¸@!{œ†¤F´dGaia EDR3 425776948628133376 è©á‡–Y¡00@Ÿ€@0ærµh¾<Žv1@MrQë»(< rÎ@ü® ö»S<C<¬™Aå@:¼ú?vð<¾T¦À$É@8}È<Ù/Ѿ²)=*mî¾òp¼ÁŸp»Ási½z›½¦Œ4¾d>ÙÜ?ùg"DZ"=.un>ÓÚÃF?¤ }ÀÀÀÀÀÀÀ<=.y·O<éÚîB[¹?‡Ç¦=é\Z>Â{Ê=ô'>ß­'ªBXYç>ôkkA¶lF¥@Ê®M¨íÿAHD¼\Au">J@¦S¸"…AP$C[=êA…–hI@Ð#¡è>*³AÕæVD†¤Ac=3?µ¡Ä@¾t?¬Ä?'¸XÀÀÀÀÀ@_Az†Ã˜VÀMÊ
&Î@FÁ¥Fƒè@GD§¶ÿÜöøøøÀ3¥üݟ}À+æeœÚÀéâf™é ÀZ
ŒyØO2@b"SvLª*À(ÔeªÐ˜ÀB¨*û@$áh4Üt¿ä˜Â°¨]X@ENbœéx4@K>[ç#n@Ú5B49ÀBŸà§])aÀ%¢¾º%zŸ?òuåًÜ?÷J1³h?¸6DŒQQØ@ÿŒÓÒIF´dGaia EDR3 420715140690455296 Ö®1{«i_Ê%@Ÿ€@
Ǖb›ø=ƒ¶z@Kö%Æ@=†×2@ò£iˆ»v=ÁУB˜ñIB	­ý@@¦ú°ä!B=µN§À!aò£0=·ss¾¾Jr=€Sâ¾$¹·<™™½Ï¼;Ê®;š¹Æ<¯×'=	´¹¾úQÏÏ?·èDŽ'>¿,@GëŸF?šRêÀÀÀÀÀÀÀ6>ï@<²²2BC´?†˜>g
<>¾›ò>ça>3IEÃÆB<ÿÿÁŒÁ^!F@œVa>×)»?îè«DrêÅAŒT9@g͉Ø.Ñ@ÁtAüm#A,:@¤Ø$Â[ƒA3ÖCn`äAu(*?É¿;@]<è@I`?­çÀÀÀÀÀ@]o'[`ÀNKÀ­@@u쫆óö@HV˜F;øøøÀ1ê"m x1À%ăˆäîÀ!k›}ŒèLÀOóLôÍï,@^_`ÿËÂÀ/¦²òà"À¼øÖl»È@+XìH`¿þ³ªŠ@T¸Mæ¶@;ÝaMh$"@5š²;4À=?"=n™}À-ë*V@>@ñçµ*?ì4nšøë¿ÊÆÑH˜@%"
àêÊWF´dGaia EDR3 431948576113203328 þ–ñv˜€ŽÇã@Ÿ€@gè÷(<"@P,ØÀû ,<@@""ÁT«Ž<e"ÃCÀÙ[A˯¿@9J˜‡;Ã4<Và"ÀukÔw\^<¥¾IԘ½[Ð;—©¾$ï=¬®,¾3|š>	£¾m¼w>X9€¾ŸøÍ›:š?€ü:D5~=¼¸¢A~T?ºÒÀÀÀÀÀÀÀ/<Áæo6<¶¢èBh8?"sÀÀÀÀÀÀÀÀÀFÉA–1ýC:SDwAN/b2@ì—_7eCšPC9óAWI6@ü˜mâDŠF‰BÓÀËAA8Ž $?©R?®½Ø?p?Om@Áp۟@Î~£Ez@@@]̱9«R@ªƒ÷Þ¯@E$‹«~Üz@Kh½Éú‹À'[(7Z\ÝÀ7‡™¾^Àq¡º)mÀ3P•'.À$ʉè+ÉÀAEWöÚÀV˜7œ'v@d7,›àÄû@ôáƒù/0ÀEm
½7$@+«¼‡¥*@?ôVâ8
Ä@L3
Y`ñ¬@QQyÇY@:ø†ó¨ÛÀAHv€céÀ+Où[Ì¿4?ùo¤§nX?þÁÆL¯0?èÉl¦iÇ@$w'71KF´dGaia EDR3 426857974718795648 쁨€eK#"@Ÿ€@*
Fõ€á#<òÊY@MßÎÙ}lV=m@ ȍÇÏg:=FeßC-?ýB&#t@CµMà'Ö=}"À*0s-$±˜=A	é¾B`¤=~¨¾Ýò¾Lá¾ڏ¾(ž	=Øe;vÐ=ù£¾•@™+ðDICë>‰C´@×ÃF?›ùÆÀÀÀÀÀÀÀ==­KI<3û3B¨¤:?"VV>e¹æ>ŒÀG=î>o>FšÂÇ,B…m6A±	?•I}F\@·w£½Žwä@ŽõÕD¨±AìÃF@†»ƒ2µ5ƒAB¡	lA'xðA@Àæãۊd(AcªùD
ÍAnzd?ÇàÐ@QÝð?øÂÐ?ªùÀÀÀÀÀ@^ÀÔ¥RgÀü5|`Ùø@E/vâåк@H.º™er&øøøÀ2xû,ü4À(ô6'ÃgÀR‡ÇøÀP5]çòÎ@Xñ¿¤žµÌÀø5]êÐÀN¡hmð@'',9?/ç¿ß»ÖçΨ0@T|¼je~@›~_2ð@*ÅeœõRÀ;^v|ôÙÀ+2	fá¼@˯GÜ?Ì!%ãoÀ?ÐLìáb§º@=€ïdnF´dGaia EDR3 426236991166175744 êLI—ZÄû@Ÿ€@0j¢Í<¦@MÐÖ¸¸Ã<.à@£aTv2†<mèCºõ}Aß,@:grpm<8¹ŠÀ#Âf
YÖv<aо)=›°_¾\¢@½¢æ½:"±½Äç½ù…ϽWÝ>Só¾†wš?<@ôùDU‹F?¯\^ÀÀÀÀÀÀÀB<¤»ÆN<Šô!Bl,ú?ˆÏj>Wðø>þ°> þ><šy¾—B…í^@»šÊA&»Fš@çaɧ ¢B7$nD'¼8A_ÊI@Î.I²e7BtÔC}1 AmÛMH@çóü!­BôŽ<CÁT APú¹?§®Ø?ç ?a`?lõàÀÀÀÀÀ@_$Ÿ_BÒÀ	˜TC@F&I÷KC@G°î;+˂øøøÀ2êg¹e©.À+:ÎGü®Àõ¢ÕÜ[nÀZ-fÔP¶@bÿËЋÇFÀ$¢V:¤¢˜ÀÝɚK!Ø@%b¡ˆö ¿äöÆ*»ïÈ@E­çøªt@M/Äã—Þ@#*F†À@ÂÚà&œ»À%çѵ{?óÈóªl5¬?úþ"h刿¦}KÞ-Ð@&Z–¹o»€F´dGaia EDR3 426640718093115136 ë»y¨_âæ@Ÿ€@.Û!®w'=+ð_@N´ði%°
=5b²@?6‰8ߗ=ƒŒ×B­,!Aâ‡ð@:¶=–Hâ=VfÀ"Ê÷~×í=sÈÖ¾z‹f=Šgl½….¯½K˜*¾
€h½`!Ÿ½ˆ'#¼‡€ð>;ÍE¾ƒ@Pïè?]!¨D‡
=ôä?'ZF?ž•…ÀÀÀÀÀÀÀ8=´•q?<cÕãBhø½?ƒ|>Á>ŠV¶<''h=ó"{¬UBPe9ÂX]óAOÀ›F@¥ñ†óþ-@SlD–zAˆ‡T8@z䊎ö¢A/n)Bù–A–'8@­ZT+êA.zsC¬EA|øÐ?¾Ô5@<`Ð?Øà? ®ÀÀÀÀÀÀ@_
Mv͒'¿öð3€dÔ²@F¦4¶1œÉ@HƒMQ£ ŽøøøÀ2ý0Ž††À*3x•hDÀ^/"½«ÀY;¬!o@b—gºi5,Àþiû´PÀ(ìîÌë8@&BÍÚh¯B¿ÐvXCŒá€@FìymAÓº@KlYOv@.ÂKNdßöÀ@CÜQ7›À&ê]ê­j?öD´‰8Øð?úp÷²r+p?ž%"ˆŽü0@,õ•ÛÂîµF´dGaia EDR3 426937380076137856 ìÉIÆ-€Ò¸@Ÿ€@(;̝âÇß<Ϻ×@N*ÐB͈<ã"@ê\ü]Ù=áµCA¬öB+á@@íQÔ=
¼ÉÀ%©ó´{4Ö=úÚ¾(=|,Ǿߎ=1Å¿½Ÿ™=?¾š¥¾,Éé>)Y¾²`ðëê@3Dì¸>­?ìê­F?Ÿn:ÀÀÀÀÀÀÀ8=oTË@<vH‹BM¤ ?‹"ÿ>%³3>'Σ<-¯>2yÕª!¬B\ŸAëßò@³
þF@¼G«3á`#@ÕŒD‡ä~A€Mø:@'{!5ï@óþèCºgA»Â;@Â×ßÿ˜(A·qŽCÒ^¤Al–Ü?¾[*@;' ?ÖÜ ? ( ÀÀÀÀÀ@^¤Zu 5ÀGþ("ÇË@E+¥§ìîT@HXân‰bøøøÀ2v²®qÀ([d|™|Àh\-ïªÀR˜˜$dÌ·@]@¥†~@Ày²¢XÀÀõmòä@(2TYÒ¿àŒäˆ'¨@R%£è>•@6Ø㛂îŒ@+"§>¾À:É}+ƒÀ*­ö;'ʇ@D[X"y¦?êI˜}…`?²¨ìÈK@@'¿{º–ˆÝF´dGaia EDR3 434488516689743232 GM€	03@Ÿ€@Fm>˜¥!="]†@G´-¿=g@@Ðò'P¼=¶;=B'ª=B½L@8yÕ?™Ð=ØÂÀ6h¶Ä¦$Þ=Ì¡é>2Ù~=¡°½Y%>yºC9Ú>…f>©K-=ÙÁ¸=£éà>px´êê?gÅDC‰"'>=šô?=,eF?œf_ÀÀÀÀÀÀÀ>$	=€pC$^ì0?…C›=Ÿå>æ=r'7?,wtC%Á´'?>˜§Bz–Fù@¢î?‡ñ@x °D@A‰Ïº@t?;Ìà.JA)W˜AôÝJA˜¬@¯t4ûü–A‰ŽC^ցA{Åk?åÉB@Tç´?êÿ ?¾ÐHÀÀÀÀÀ@b
žÉäþÀ$©èAj"@LNV[·M6@<ɏ\ݱøøøÀ,¯8•uâ À6ïC0Àvúo¸ˆÀa4«ª>lx@Xœè؊YFÀ>ØÐ0Ýü¿Ù)½ú@y¡>y³¸?Ýüú2NÐ@"C3ž'à@NžIjÀ%ð ÏOÚ¿ýқw™1À©¼ÇrƒÜ?ýúek*°T?â'V{À?ï@`.c@,ôó&f
rF´dGaia EDR3 435096924580530176 	ÆY|ÈM†ò@Ÿ€@GÝ{¹Exž=$ҙ@G£ä†ñ=@Ám¤zÃ7=D[BâéoB{û@7;ä\ïÓ;=xi~À7š×¯2AB=>{=ŠBk½½†">¥0ä¾³<ªu¾µ­–>Ö`>qcÑ>m"é<¾\sr?Ê CÕÛ=ŒüX>þðþF?¡(¾ÀÀÀÀÀÀÀ*=°¤ã.<ؽ;B Sé?‡o>«gZ?I{>ЈÀ?"ýÂ;ÿyÁóÂˆÂ2Ô1FŠ@¾8†@ædoD‡Ê"ADS+@•*"å.ê-A²C§~AŒc+@è$èEïA®<Cç
6AkÚâ?ºá@1'?ǘ?›KˆÀÀÀÀÀ@bCƒ:K™À"Šc»ÖU@Maƒw)Š…@<EŒ4jL…øøøÀ-DܙT-À7ÙÊlȈÀ`"®
À
ÀbÓg±©}Ç@YN®e¹<À=åùt¸ä¿åï:æ¹À?ØV2ù¬GÀ¿Ðœ™Ø^)PÀ¢3`¾@@`>ûÿiðÀ#zK¦þ·ªÀB¬‡R4¯¿â%¶"8¿Êí6ƒ­ð?¯7Ðg:Gð¿ÅCä£yDü@0ãF´dGaia EDR3 435152793514701952 	ù)vt€Ãû@Ÿ€@HŇ"É<?š¤@GëS«Ï	`<5Ç:@…´]48Ú<†äPC²^B¢0@8›o¨Ûô<"x»À9¨G‡Þ<p–¬>ïày>PÕÈ>ls;¼§¶=·)U<vâù?D>Èx<UÂm>º
.''"À+Q
D•Ï®=°S¯A`}íT?Ò1ÀÀÀÀÀÀÀ><Ñú8E	=onB†öŒ?kLÀÀÀÀÀÀÀÀT2ASg
ÒµDt§E¢Ú&A½ñ=AHNÜ]¯Ö®D'uáE+(AII<AEcµŠò$D7kŠEnÓ³A
Ô20?–¼9>çN >"Ö>•ã ÀÀÀÀÀ@bA@üB¹ÄÀ!0)Ï3òø@M¦C³U@<Â(
»bøøøÀ,÷ˆñÿ@6À7^(×7tÀYȓ¨SÀan»Ú¼"]@W{mY¹ë‡À9iKi5G¿áäŗì`?ëŸL-&`¿«GÜeo@Da-@) ?Óe›(êÀ"-ÿ¨ÀLÞÞÚ¥¿ú>ÉØû:N?éò[G"l¾¿¥ï쪮Äp?Ȏ·©0@b:`+T´dGaia EDR3 434660658975581952 9'§dH­ø@Ÿ€@H7Íڏ'>¹+@FôœÅã'>ÞG@ú̖p˧>F²šAìÚ²B
@Q@8xÕ]o°ž>t™À9uFËÛ	^>7ÉÍ>5òR=¿v÷½Œro>肽̆¹<ÇL…>zĚ>³g­<à…]=&%$À‡óCÃÕN?#™f@†~_FÀ?'"=9hÛ>ù=0V§½rWY¾œí=ЬA!>«LF%;QÂB¤'×?h?4=ç¾Õ>ƒÄC<éÆ?E¬Ã!òÁ¤¤Â^wùBåFE@‡$ë~s	å@+C·zÂA"j@SîgÖÜÙ
@âÓWA3õrA¤­+@'øšßÑpþAƒbBŒ.AˆÄ ?ԏ@_DX@Ž?µl ÀÀÀÀÀ@bf̘åÀ$LÞÊ~ÆK@Mjpçüs@:Ý{1øøøÀ,kE"ÄÀ8kü›i}Àˆ_ÿíÀboù+x
@W2UFˆÀ>¬ë§Áòè¿Ð´³îšJ€¿ÇûâYwë¿Ót÷±€@Ûº¾Ãg¿êÙ< ÅÀ%˜W™+²À0¸q½¿ËžMêí·¿µû"Š¤¿ÓZ[k=¯¿Ð¥v¾5Qú@!wR{è"SF´dGaia EDR3 435159768541504000 	ÿu"&*7@Ÿ€@H§qè8<0š¯@H'ê[X]<'±=@ùïyŒ®<\¨DCÕ7ðBQ¥@8;Ä\áP<…Ý<À8ñ\¿úð<twŸ>€")½µ¾>Íc­½4'¼ñôC½uݧ?8ö>{½'–¼>m "	ÿ@RœDŒòF?³Ž
ÀÀÀÀÀÀÀ:<ÉH==!ÜB˜8?a%ÀÀÀÀÀÀÀÀF@öâÈB"ByñžD»…îATë:@à¯c¥·XB¦)–CÍ¢IA`R:@õ滾øC
1DwêAFi?¤<Ò?ÌH??6p?Xè ÀÀÀÀÀ@b>=E¤¿›À ÍäñâÓy@M²}©ˆ@<ôeî°?àøøøÀ-xc×À70KFÅÏîÀS"ç×ÉÀaÖ´-o@XTŸ;^ØÀ9q:+Ö,¿á¡Ý+ÝÆp?ð­*›?Ð:r˜ZÀ@EVá"Ñ @©œ³‡`ÀAç¬Ùät¿àC:NšˆDÀ•jR?ü3‡]ÊÄ¿à¯i%
Û ?åP'õ´þ³@‡«¾®ËT´dGaia EDR3 435166503048736000 
¡^m°^å@Ÿ€@HÎ.D'8Y=:nà@GfsQ÷åi=kª@÷ÀրL=j
BÈûÌBy^@7ZÑ¢önÄ='ÝÀ8ßK¢~SG=o'>¶GC½"ôM>—<¼ââ5=6…;‰½ñ>ëI>Z¢Ê=ŽëÜ>ÖËô´²½›.ŒCá¢F?Ÿ«ãÀÀÀÀÀÀÀ2=Þú75	<Ç¥ªB™'±?#¬>²1ÿ?¨l>ÍSÙ?
§øÂ%ËÁðvÂ¥Â(~›FÊ@²\Xhß3y@"ÁDŸ A"l0@‡A_ŒáÝAðB—¦òA'F^0@¸±a,°hAFCùM…AtXë?¼\?@8ÏD?Ó ?žhÀÀÀÀÀ@bm¼L‹dþÀ!ëv–f@N7ÿ^ß@;z EKA¢øøøÀ+—¤'{jÀ7—Ïy
ÚÀCªŠ?rlÀb:£æüD@W''&VvZÀ;¬oÖ]^?ѧ…€?äjwÛÌ9 ?"†Ek	?üÒ ı¿ð8&ÓÀÀû±'"<?é"ÆÇ&›"?ìïZKY""¿ã1ÊÇàž?ñ澧éށ¿¿EC¨Ñ©Ü@Ù>H)T´dGaia EDR3 435184610626097408 
Ñ
Üta@Ÿ€@HÀ¤T±=ˆ7@G€Dû¹»'=»A@
#OâÏs=Qä¦BàÎ+B2}@7—ãhPŠ=k`À83ÆN˜–=+T>£Š¹º¦~>&m¼Øô=;|½|ˆ>ô—³>µÓ= rN>B
ª©@^TND™U>¬‹]Aӑw_FÀ?¤Ñ:;ï4À½1¾€¼3 #»/?<Þ&5½‡¯/1=¨' 4
<<É8BŸÜM?ŽÓ>©x¦?~¸>ȁ`>ü²‡ÂÃ:ÁÐ\+Áø•Â+±F·@ε6éØEžAa'D‹¸yAs#%@¬"±ò^êBç\BڐÑAƒqQ/@ؒgäËþD&ÀmBåÖA[ï«
!?ê£@+ËÜ?üP?¹›hÀÀÀÀÀ@bh>ì­ÔLÀ!¨YCb/œ@Mþ¶êR(È@;±i×ޛjøøøÀ+§‹ XÀ7NPÇ4HÀ þÌû•áÀb	Ž	Ø@W2xÒêtHÀ:¥'Ìåê?¿iË
Œ?íšcÄ(«à?á®ZJ< @Ô6Ãß³€¿êÇuݧ*€ÀF›¾l@.ÐÉôºB?½m4ñ¦ÿÿ?›ÒhȎÜ4?uöÇÐ?áÓ-ӏH@z4=J1T´dGaia EDR3 435184610626097536 
рL‰©@Ÿ€@HÀ°''(=.Ëü@G€7ÊéÝ=é@Î$18û=a`$BÏ;ƒB	š@7j%íÄLw=€…À9¿Ú¿¼=6'¢>®0L¼X=éȈ¼°×Q=ã¡½¤+M>çe>³#Ï=ݕò><žÃ—•@9û±D‹þ>µ_ÚA»'Þ_FÀ?£Îa<áy¼Ä¾ƒ»‡Ç»ús;¥Æ½€-/=·Q˜2
<0AqÏ5?Gº>£¨?	à>¼ªæ>ú ¾'ÁÒ>êÁñ-¨Â*'—F¦@ÉIøÀѼ¤ARŠ•DuþNAv'…øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@bhBõ!¤À!¨ŝ-È@Mþ»–ä¨æ@;±K¼Õa øøøÀ,8<D´À7Í=ê
ÀöÜc¹œÀb93šp@WolÛçrZÀ:ëÔH¡Ü¿°ŠÉKA¢?ہ~³£ç@¿Ä>›Û"à?ï×°Œ•?½"u¾ôÀ,Pˆ=4À GïΉ7J¿Ñ>÷ݲ
º?Äe™À£Â2?ÒIîa5J¿½mñwL†¥@BµS"÷T´dGaia EDR3 432459741638340224 gØ®€74Hß@Ÿ€@F}¼åÆ<"_@E|ÖÝôÉ<'aE@€Q)ÿ*÷<̄;CaSB»À@8b"3Ȝ[<ÏMÀ7˜ôž,há<¯×¯>±Ï>.l=̕>/QȽR¥=èÐ>¤,×>»Íá>cÄg>;CqqiAtD¹Eï¢>+•#BO]&T?ÀбÀÀÀÀÀÀÀ+=;p.<ë¶ÍBøS)?ϯâÀÀÀÀÀÀÀÀFˆAdãÃñå
D
)ªD"ršA<jm-A®Õ@0[D€]ìC,ñ!ACp_,A"ÄKTD˜"kC]¯ÊA2¬[?œ\V?†  >à¾@?á ÀÀÀÀÀ@bQ÷ŸÃ
'À+Ù§à
Ò@Kž‰ŠÜÕ@8ÐÞë$ŒøøøÀ+'c¾âÎ À8	<™Ån+À'Þ7Àaÿ€7N'Ù@WÅBBޚÀEc€ýÓÝ?Èá¹°¼Ô?ÈóO…¾¿Ò³Ðŕ˜ð@W«6³@?÷B`çFÿ@À6æ?úJ«ÀF¢ëLöÆ?±ßÔ¤™y?Á¤œÙêr?ͺÿüŒÅ9¿ÓǺú9³@*TÙÃ'¦F´dGaia EDR3 435211342506946688 
.iXð€0ºdó@Ÿ€@I+ù°î=.Ԕ@G·44…œÄ=aà@Ñö‡‹â±=s½¯BÈ%MBm‰@7ým»'÷=‹À=À9Iû"ÃP=YÍ>®>,'> ~U<µ¾L_ß½RTU>î">Ì>¼'Š'>JJrZY?ۆ°CÍÐQ=þâ¦?æÐF?Ÿ‰ÀÀÀÀÀÀÀ(=Ë,ÿ-<)9«B›º°?ˆaÂ>ŸVÐ>¥'>ϝ€?÷½ÂŠ¨Á°ÓzÂ׶B=ÔFv@¶6áÄ®@À†àDodÀA'Iæ*@‹@ÌãœÆÜAL}
Bˆy%Aå£)@¾¸cÄA§÷ÚC¶úûAp‹!?¾á@="?Ù»Ð? EXÀÀÀÀÀ@bp2XÙênÀ Q•në§@N_—íÇÎ@;ð\¦"øøøÀ+yɶˆÄ"À7B­åFêÀXÈç~'gÀa†yÐL¯¦@VS1.š"À7Õ?ò»?Ë;Ç?;?ïªT1ô`?ßàk`à@L¢{:ÀÀO¸×r‡°À£þf-L@ë(­@‹åí8zÀLÄú©€¨@8܅tð~?½¥ÆÂP@,þ¦(…{T´dGaia EDR3 435242919106224256 
K!T €jxC¸@Ÿ€@H΢îg:Ò<–"@G­Uþ
¾<:Á@¼i.¬ˆ˜<ͲDClSRB˜ÿ@8aV(¹ž<ÏÉòÀ:c'6ãn<½#,>(=ñ'¾>pO ¾¢Å=ÎK¾+¨&?
{þ>˜wF>;2ò=Α»ŠŠ@·zEìÜ>3—wBWáWF?ÀÞ8ÀÀÀÀÀÀÀ-=µW1=ˆeÐB—\é?›z¢ÀÀÀÀÀÀÀÀF£A Ñ ,ñìzDSR»D"úXA5Yœ1AYbOƒ¬õD™'CZ¬FA<LÑ0AÚo
:KvD­eËC'Å]A+'ÿ?œÍÊ?…ΐ>Þf ?iÐÀé?-AóW
E³°@@bd$wõ]‡À ûðÏp¼@Nà½`gm@<n£gÆÀ ­ž‰CÅÀ;¨Øn2Àx‡F_nòÀ,7Å̌.LÀ7¾wÕz4ÀƽŠ"ŠÀa¡!óÍ$@VyRÈ<2À8âÆp¢Þ&¿Ävɹ›7?ß*؛'d¿»üÞgyE@@'¸FW@À	QÍ{°Í`À*¶\À#É<v\ÿøiY§²C?ñ¸mtÉ"¿¿Õ?óh‡ ?½°×"f@MŠžyßÞT´dGaia EDR3 435277622442189312 
j±WâiD@Ÿ€@I)>åà7=¯¾>@GáeÝ欄='7@\Ä	ÙÙ5=ø8B@ÝB	²2@7šCQßïµ=úØÀ9ý%†<=ÌMf>?+Y>—ƒ>wP½²Q½ÙÔ½¬•>»»³>¿,½°y¶=Ó±ÛHH@
®£CԚh>»†@'±<F?›ðTÀÀÀÀÀÀÀ&>4ä+<WáAÀ—Î?‹,\>ª'ä>­Õ >žFu?š¾ÂD¾ŠÁå	UÂ*°ÊBFj@ž£©ÈkdÞ@TºDkPhA‹¦V$@n'3GvA)ËAÅæàAšñ&@¥}Q¸ÞžAÉTC)ŒÆA1Æ?Ãk@MùØ?ôª°?§IÀÀÀÀÀ@bf³!ѶèÀÔOYžª@NZ~ÒÏ«@<K3° söøøøÀ+ړ:á°À7PL¼&YüÀG)BX¾ÀaуâV†X@VõGý»¼vÀ7³Ëç»^$?–¯@Õ¿€?íZÏxCõ`?Ðûžt(Kp@ë`9ÿéÀ¿ü¯ð:‰ÀÀ˜^0¨?ò.ú6A…@¸J%àiÀ'.\ƒÂ@œáçm¿Â'³tÖì.@~ì·¾aT´dGaia EDR3 435278343996248704 
kYQ€ôé@Ÿ€@Iˆ$։Å<ÿŠ=@Gá9H <ÓD@Ç`oáêÓ=/ýYCŠB–@7d­×Ì=>™éÀ8ˆF,Ç(=uå>s̙=üuN=«mƽåRÒ½¹1z¾†>p¼<>°­B<x>B¹]\?ȏCÇV{=º)2?¡ÖF?¢NÀÀÀÀÀÀÀ(=ˆøB,
<ÞôA8áŸ?‡›<>‹,8>Äp
>–ðc>üÅ2Âi‰©ÁáZ:ªB$¬hFa@¼Ôd"ÄA	†´D‹~ªA{¸©"@›\Ž¯B^~AU¢>C&˜A‰×ˆ$@Çx·ßMcÖAːŒCì#ÕAhÆ?·»{@+£Ô?¿³8?—"pÀÀÀÀÀ@bd<!;8À k9´
@NM€ft¢!@<QmS*øøøÀ,=5'O\À7‹\¿CZÀÌYËÑÀbA·-³Oê@W—¤•üÀ–À8xB"®P¿ÅҚàc{?æ›e&É ?ÔàR±@?ç'¶s5¼?çÎk«~ü€À]Dr=E@	ÀÇÜE¿ã7ð61&÷?Õ֜Œ@&?×Y4Í´M'?Ùk|ò@ä¢ËÁT´dGaia EDR3 435279718385804288 
l™Qd;ì­ª@Ÿ€@HöÔx`]>¥å@GÝp]>€Î>‹Ps@õàÑùbÙ>݇yATCþB©«@6ùîá'Ã>çځÀ8CZ\ìój>»of>5¹½«¼>Iž{¾/§¼ÃŽC¾#X>Æ¡à>h*>eÕë="''ppCœG54`@\i>Dš",F?'NÀÀÀÀÀÀÀ*?#n˜-
=ä–DBäA+'>bnM>ǃ>—ÏK>ûNAÂßÁÌ |Â	ÎFB%õFƒ@Àmûñ±AAÆùC©©A~‡$@"½ÀkdÐAçC‹
AŒ­­%@É<Ë~ß}†Aá)ÅCåŒúAgƒ?×äu@G_d?ÚΘ?³ð0ÀÀÀÀÀ@bcXº¤
ÀÀ `ìõ)@NE7@òœ»@<NJgÊÊÒøøøÀ+'4Ôg(êÀ7ÇuØ3ÿÀû¹åJlàÀb³'	}	@Wk˜(À8n!@&	?ÄítO¦!€?ó•¼!Z€?Õ±³§	P?ÿ©Ž"N€?¬ƒKøÀ5"h°,?ßM}pÞç?ö°®øI ¿ð?v:U[h?ÿÉLàn`?Áí'3©.@IŸ#p›ÚT´dGaia EDR3 435289613991362304 
u™_?m¡9@Ÿ€@H½)Át =\®@G䂰9ëi=ó<@åYl
ž}=?lãBÿ§B}@7ë´ã€"'=lG-À9_݇ö~b=A€È>²ÉD¼/)Š>ÍPJ=ÔÆ¡=z=½åÞ>ýÂr;v)‡¼T A>·«b^@6A¨CÜø>*£?í¡…F?¡HÀÀÀÀÀÀÀ*=´ú/	<…ºB1hç?ÿ>‰dŽ>ø5>'ˆ>ýd…­5ÂhªÂ%±B/×QF€@ÀZ­µÁd@ç¦ÊD•ÝA~ö-@–Àz²×¼A.0FCÀJA‹qÄ,@Å&§(ÊÍA§G†DyÆAj•?»ÍZ@19Ø?Æt?›ÿ ÀÀÀÀÀ@bZ!#rÔôÀ [;loß @Nb—
Ûî@<r'¶fª>øøøÀ+¼9'hîÀ6ùøçÝÀûAÜ&ÀaUqQàý@V«æð1HÀ7ÏݝKO¤?´Ø'ž™Á?ô±ð< ?¶íó܀SÀ@ 6ÝJJÀ"^²* Àx뺯"¨¿ðcà&µÀ Awö*þn@B2À	0¥À ô?óĢÚ@\é§·#T´dGaia EDR3 435304457398393472 
ƒ`€-X1¿@Ÿ€@ILîo+M="LY@GÄ­ÖSá=rÍ'@¶›e1¡B=Ä´BmQpBÙô@6š,‡NsH=С:À9YŽË_è=­%›>IF'>g¡™>¡Óq¼Æ­†½–*µ¼h:?PW>šIˆ½âj¯>*\^^@ÀD'Dmèp?ý~A™r_FÀ?šF³<cB코H½Sq½¥>½£&<"™(>[§**;YýYB…Fx?žG¤>¢"'>Ízš>˜>ÛG:Â)(GÁ¸'ÝÂÝàB,×Fn@²Ô;Œ@¡VÙDo,AƒÖ{(@ƒ'­(ªü1@ïõB§ÛA'Æ!)@ºæ•·Á&A¢8AC©Ï
Arr8?ǁr@Lh(?îú`?©ÕðÀÀÀÀÀ@bs9¡1ÀçH'¤S8@N| <ê±n@;ýi
søøøÀ+¨dŠ›ÖÀ7¬ÈZ²HÀ䐵àýÀbgàyBÍ@W]´×ݨZÀ8o¡Kó¼h?¾ÃD
'Í?áËcQ¸ëà¿ØÜjI 8€¿Þ)ãzN¿Ä¥Í4†À;"—ù}dÀ
]zÞò?žÄˆØh?¸T×øݪ†?âNSùžö¿Ù ¹ Ëƒ@sž;¢zT´dGaia EDR3 435306244104785408 
"¹`tj•@Ÿ€@IC¨ãÃ;›=Y@®@GÈÁêšoê=?ð@6܀ÿ=")çB pÁB:è@8	Zd­ö=¤šBÀ8 Ä9˜ÿ=…'K>ޏ…¾"t¨='³ë=ªÓN¾
><ôÆ>î R>¾é,=ý8²>Ïg}UUUB® †F›]e>ÿ¨PCÖa_FÀ?¾z<!%`½Œa3½ãù:=¸S»Ú	›½¡±²'=ýF**<ŽfB)|@»TÀÀÀÀÀÀÀÀFdAø!<IDSŒ4CèA;<"&A
tžÓDD£RßCëÁACõd'Aa#vŽDßu‹C1œÀA/åX?Ÿ«£? €`?" ?5l A]&A1;àE»€@`@bq%…96/À犓¿¾~@Nv¨p¢¬@<ÎÏÈÔÀ<콡î'À+¿Ò®NÖÀ =@—À+æftÀ7f:=,\À‡çv\‹Àaÿ,‰]ño@Væ⮔ŒÀ7èÑY)RÆ¿`?ž*P@?êWÉ`?ó;Šh¢÷¨@l–²%
ÀÀ>~å À DÌÏÖÜ@Ó®–‹L?çõÆKœ¼á¿äj'\Æ?ó¬Úìûšú?ñ'ú'ô¸ê@W°%™ÌT´dGaia EDR3 435318510530236928 
áN'âé@Ÿ€@IfafP<º1§@Gôi-æ¾o<·"@ñÊEŠ7<ÿÌC8D'BàÚ@7×?šêˆ=
	À:GÊF¾â=OÜ>o¨=å|>ë㻲Ì=Œþ×¼Ü$Ü?/ >z«>ßG>Pa¿ki?±ë½CǤh=9Ùô>Ïç£F?¤ÆÀÀÀÀÀÀÀ)=R§Ê-<Ÿv
B·l?†š>d>¶`>HSr>ÔƒÌOÁçÙL iÿB(CFŠ@Î#÷´M
AœšXDEiAsv)@¨>W'é»AÖ÷CFÎA"ß^(@Òhæ![B'×mC
æA`ô™?¶<@#(Œ?²E ?"xÀÀÀÀÀ@boÿú *À]*"k²v@Nž3'––@<O3Š)LøøøÀ,FäUv1À8Æ{}˜À«28¨šÀb7Çw4Ö"@W6Oƒ•µàÀ7'vJ)¿È>kôé€?Æ.š6~€¿åß	
žY(?ð‹¶x׿è܈^€À	6Š'¦`XÀÞu0ÐÀØ¿àVÒÿåà¹?ÎdòAO¥z¿¹@«Yx¾x¿ã¶{/'¶?ÕM®µÌ¼T´dGaia EDR3 435320915712179840 
'R~€c»L£@Ÿ€@I;("˜< Óæ@GÖ{Ž9K<˜ê@ÔZڔce<Û@CU? BuT@7zò_ÀÕ#<ó'ÞÀ8¿•J¢Œ(<Ïh>€s=2#>e½:Až¾-Ch½Î‰>Ý®>ŒS3½ˆPÏ>€œô{x?¥ÿ0CÉ7!=9uf?!òF?§>"ÀÀÀÀÀÀÀ+=2èö-	<'ÆtA†X9?†v>œžQ>Õ®#>±>ÜüÂphÁÞC½ÂB~B(BuF‡@ÖES9FA"Ã3DšVhAl­+)@µ@-BAªž>CóAþ*@Ù´4"b>mB— \C®*A['"?²CÜ@Z`?š‡ˆ?Œ-8ÀÀÀÀÀ@bnЁ6À¥XŽ+|n@NtÉitõ@<&s7=²tøøøÀ,.»¹0¸À7¹Ø}?ŠlÀ¿%bäòÀbHw‹ËSÔ@WYԽë¾À8ÜãV‰J¿Â…"ÛÒ?à)WUç`?ÙzP¢ˆ0?àgX[1Ò¿ÌfÄ-¾Àôrõ"°ì@ÍÅåEƒù¿Õ¨îÌ@\?Â!'r<f?ÔƼȧÄ?Üuˆíø+–@œPã³·âT´dGaia EDR3 435326859946780800 
—yPh€#@Ÿ€@I*ñ©,<°Àà@Gñ—½ô<£É>@Scç5•=ÕÆC1%}B
`@7©L)t=ë@À9$òð9Ør<ëåÿ>"È>Q;>-Ü=9¾G½ég<mÿ?ï5>ا¾$?Å>C²8vv?ϾCÐ&Ž=
3>Í+F?¤RÀÀÀÀÀÀÀ+=B#.	<êßjBš³Š?‡"Ç>¢©/>ÏB5>"â>Î~™ÂaÐïÁÝ2`ÂìÖB(í.F@Ñ^8#UtBiCýSÉApþï.@­*à™ÄÏAùn÷BïÑAƒH…-@Ôö}Œd<xC¨"C$JóA^²B?µOq@{ ?¬Ø?'ehÀÀÀÀÀ@bgý{l؍ÀÊq(@NqéErÓ!@<`—9ƒøøøÀ,½%†NŽÀ7m*ó~]À-ˆJ˜òÁÀaܳd²@Vú–ÿÓ¾øÀ77eZ¤¿¬Òà?é¿&Ÿi@?Ҕ^¾«@@
Ø°tÉ@¿û\/´€é@À
²1û%ì¨?ûB' *?û/<å~¿÷}ÊYGÉÛ?ûgf‡Ö¸?¯/³òú@
¼nk²ºæT´dGaia EDR3 435334625247485696 
ž‰Mߣ§I@Ÿ€@IUµ|rŠõ=×ju@H.týë­=äp]@à}pñ'>ɏB"&
B	&1@6úBV1>ÓÍÀ9sù¡D6>$9¾>Nw>C•ç>Z‡Z»°5–¼R¼Î©Z?ýS>/Ͼ½6·§>e—II?ÃB¦C×é_>ãâÐ@h_FÀ?³ö<Ó ¼»¼Ÿ"B=Šå0½+¬¤½ÂC&>u=)<u/BƯ8?‡ŸÃ>€P>ªV>H!>Óí±Â|ºzÁôûÂ0LÁB'HF^@'Ñ>
cM?åªLD'ÌíAâY$@_ÚGædB¨@àíÓA'ÁA š®%@œA!AA&~YC,BŽA"é÷?Ì@]…¸@¨?¯† ÀÀÀÀÀ@bkà(½À9'y(™©@N–2NQžõ@<møã!4øøøÀ*éeA&˜À6®Ó
ÖÀ'{èÀa{•Y''@Vbß_¶ˆ°À6>‹¼©Ò?ߐ¬ô[?øŽ†í?°%'1œ@@©1_턀ÀR…îóžÐÀ3ó.:f¿¡A.WCîÀl"†á6@gŒð¢ ¢À]°ž²3–@=¨¥`ðýÔ@	 
%kçT´dGaia EDR3 435338336099220096 
¡éMº€Í')@Ÿ€@I€5ɔ=4>f@Gö`ºzá>ûs@¡0YÀàc>8—kB.B«'@6\¤`>ÈÆ><ÚñÀ7Ðmçqh >5Q>QÐ>»Ï>p7˜=\€¼}W"=/÷S>Ýù^>@Œ»UD>3"pNL>–øôC¾æb>ÉB9?eå×F?˜1.ÀÀÀÀÀÀÀ'>Ù-
;ŠØÔADyÜ?Y>b%>y®+>ˆád?GÍ;ÁʖªÂ*ElBmsFm@‡¦ruÚ¨ò? àD‰=A"ëT$@O$ŸÛ3C2@§¯˜A>.A¦Ò
(@'çj û…AW…C
¾ìAˆÌó?ÌUÄ@p(Ð@5È?±æÀÀÀÀÀ@bs\¼ðM'Àr']Ez@N±®ó®Ïå@<Iÿ#`øøøÀ*
‹ŠOÀ5ù‰ÔÀþޅˆßÀa¶À'gØî@VzŽqŸJÀ6íï©'?íµñµj¥à@ñû˜?íÆYú¤°@CÌ7՗À
¯) ×ê`ÀÑjßÒc˜?âlÃ{µß'@#'u¶š}Àónª÷Ž@Â;RÏ¿Õù¨6ߘè@/°&/ÄT´dGaia EDR3 435341565914620928 
¤ÙM¤<]ñ@Ÿ€@Iu…{XL<<0YÖ@Gú¤ÉÒ<!(é@
	Ì^ãÔ<s‹CÂ÷BY&@6òá" Å"<‰>À8ݜ|Ì ¯<}6á>o4º>7=ÿ®H½9/=Nƒæ½.3³>¯Ø>GH<=%½N>¥©¾GGEÀ+'D°=}J@ž?§T?ÇCùÀÀÀÀÀÀÀ%<Óqv*<ø-[BVov?eÀÀÀÀÀÀÀÀFWA@Lo^¥gÖC…žtEùϛAϾ&A1z™-ŠjC'VÔE‰RYA#'&A5Úµzv'ˆC·ÅÄEsŒ A¹Ã?šsc?ULð>§Ú€?_°ÀÀÀÀÀ@bqCv¬_ÀÆò|қ@N«Cϐ÷@<UCì×+øøøÀ+—B¤{øÀ7J½..ïyÀ&
¯j^îÀb'Œ«·øÙ@W¡0<\aÀ6®sÚsä?óXÀQ^?îÁ71EÀ?ÓƧèp?ø©7Ff€¿óÙ£šYÀm£í^¨?õâÃz¦¯ó?é—(U»j'¿à{gµ…k?õÕ_'þÃ
?ȸ'âÅ7Ø@÷–j¦š<T´dGaia EDR3 435341737713359232 
¥NY€	i˜@Ÿ€@ImbA,S<î»ï@Gôˆ3ã=¦<ì"@Á•)%½=ÒÿC*FBƽ@8"@%Âj=/ŠnÀ9PRÉßT=)‹d>‡Gó=ò¿
=ìhM;ƒoå=0ð½>n?Î~>m¼/>
üê>J€_SS¾¨Ö"C©'ŒF? ›ÀÀÀÀÀÀÀ'="ëJ+<Z")B¯=Ó?||'>WSÄ>¹•->*3>ȇGÂp—TÁéVEÂüUBh›Fr@Âü«ÉÑÊAHBDB-A{}#(@˜¾ü¬'§ÔA:¾C±ÉAŠ¶ò*@ÈØ(½ŸÃB€Ã°CE'œAgÉ`?¼V™@6'?φ?žÀÀÀÀÀ@bpøOu7YÀGFW²â@N£YËú`œ@<L©ÂoöøøøÀ+иv±Ö
À7aSRJÅÔÀ WwøsªÀaš*§!8@VfÉòÂkŽÀ6.oT°x?¥2.óëf?ë9ü³¶z`?峔ÄcNX@և ©´@Àܾ5pðÀmyuØט@+zjÞ@ó,6ŽñÀ0~k0@ô¤v^Ø?ÕR÷Ëìß@bíþ"A±T´dGaia EDR3 435342459267795456 
¥©MJB¹d@Ÿ€@Ix×_
\=œ@@Gþ–R;RF<þE@à''Çè=.$·C…ÛB3þ@7šu›¥è±=8'À9'¬{™=5ø‡>ò>FY~>4¾[=¦)¼É®=bÞ@>Þ²>ZÇ=û‰	>˜q¼]]?xþèCÅ¥=8«˜>PëôF?ŸSÀÀÀÀÀÀÀ(="n+<ŒdB¬½o?"¦n>Žõá>¥¶>€úR?Œ†ÂfíÂ4]B«–F_@¾Ðè@Z©@ ÌRDÄ>gA(@'_â&,eà@ó	lCÖ@ALç*@ĚSÑØA»¸VCàÆ'Ak	Ø?¾<S@>?Ø?ÛÞh? ¡HÀÀÀÀÀ@bq-ïL¤4Àâ¤`9M@N®öƒÕ@<[«è¸DøøøÀ,—\$~ÖÀ8›k	ÚÀ€èê6ÀbH³\pL@WCh_"ú'À6¼;בP¿Ö./Η¬À?»‡ÌßaÍ?²ÒI氏À?à+ˆZ¿âO¯ˆä
€ÀÛ݌á"@+¥èàÿéO¿ÓÿX…&¿µÎàÀ"@P¿®J	'Ûd?½8Ð.ÃùV@UžOÌ T´dGaia EDR3 434860941896323072 ï¹lEì¥@Ÿ€@H'ÌCTN1<¿Ö@GS© Ó!<Á*x@TXø@v>=SáCúÌB¶!@8'bA=é‡À9NKÓb0'=	5@>ÕZ¾)¼v¡~¼%h~¾cî
¾ÆÔ?Æ´>謰½u4e>ZØÃÂ?Æ&ÂCúC0<´!=Ø©ÁF?¥1åÀÀÀÀÀÀÀ4=kV¼8	<ŸTñBÉ?†š>¿ûž?­Ê>ð {?›ÂM›ÂN=ÂݟÂ*߅FÙ@ÌÁxRr%@ó–ÆDñÄWAtG13@¨ñ÷e@#;Af@C]áA"ŸÙ1@ÑB›s¾owBØÇD	Ab?µkf@´ˆ?§Ä?'¥ÀÀÀÀÀ@b_ˆS€{À!¸Y'[öt@Máó¨C°^@;à'\ÄqËøøøÀ,00O¯‰À7©ABÖ	À°½JÀaÁÎr؈@Wujá8¸À:hw$7P¿Â‰âª{†@?â<DT´sÀ¿« ÐXê€@â)¿±€¿õ$"ñ"y@ÀÛt»iÀ®1o'Ñ¿úM]1øð?óIlÈHõ¿Ó®M§ùÊ?ÉXì'vˆ@á÷Ž_+&T´dGaia EDR3 434861285493494656 ð	hӀX@È@Ÿ€@H[µ˜N»=†+@GeÉËJH={e+@3Bßò{=Æ)­BsghB
'Y@7Ä=»Ê›=ÂzÀ94nXƒV=¨žV>~Ä.½ª[º>;»È¾#‡=ؾ6Ôä?"">­Š>8\r>L®öõÀ;>CáÊF?œÈØÀÀÀÀÀÀÀ:>¡?
=&ÊeB'‰Ä?hl÷>ãH[?m?d?1DÂ5=ïÂXÿÂ	^ƒÂ&@½F@¤<—¯FÃ>@Vó€D@Ï^A‰;a:@u=3g@Ñl…BO³…A˜O;@«å}éAB¦lC'¿_A}Û^?Á;j@I=?ížà?¤Û ÀÀÀÀÀ@b\ôýcG>À"•ÚÝSà@M«Ôç)`@;§–©¡úøøøÀ+…Š¦jÀ78G7¸žuÀf›á1YÀagMº Í@VáTQ«n¸À;lçÑìhä?È'?Õ×?ð-Àý³ ¿É'kŠ|€@nòÍ|› ÀÖmŸJ| À0ž¯Ü/TÀ/i¾eÀSáP"Â?ÿ©î¾âL¿Ã÷fR]8?ñ,KèwR@ _3ŽŽŸ»F´dGaia EDR3 435355511671238784 
±ˆ,0€ZF­¤@Ÿ€@Ij—f7½>¦b@H	mûY>Û@y²d蔞>2yžBóÐB	¡Ó@7'keŸÖ™>DØíÀ9s¸%¶NN>=ýò><=Ä©c>aÏ/=€0¾P¦=›ê>óÙ×>#V½(Ϧ>X•ge?É/hCßu@?Yâ@!þF?™=ûÀÀÀÀÀÀÀ)>•Ä­.	<¶ñéBŸ©@?‡ˆ">ƒØ>¥«>— >îô›Â°4ÁÔ7
Â(ÓB_KFƒ@‹ˆ×ƒà+?²TäD#"A'ÃR#@XÝ~´™@ú¤³AK(ƒA¢Á"&@"änîoã£A1CÅ·A‡âÈ?Ë5Ž@Võà?ÿã ?® ÀÀÀÀÀ@bm–÷,ÏÕÀÆ(ùW}œ@N§²nõj@<uüËÑÚIøøøÀ,À~z¿À86dÕ7áÀ8Áp©jwÀb–¿=®#v@WÀê¿åO«À7]‰ŠJ¿ÛRmú‹©à?'ùŠÂb¿Ì>ì' @¿þð,ÃÎè?ö8ÀOãC€À	l멁ØÀÝjø–6•?®¯(°…¿Þt©.´|)?©CzöEÈ¿Í7­zöÈ\@o-T¦BT´dGaia EDR3 435356993438222848 
²á^
é'@Ÿ€@I~ú"='Äk@Hî׍=g'@aË!ÔèI=ÉzÞBc'B9z@6ä'®S!š=Ò]hÀ81X틍=¸>Vž>B¢l=ÙåÏ=štß¾'‡><™}…>ª!>—¼®n>`scFF@)¾DD">íÐæ@艜_FÀ?œC+<‰f½ÔŒ¥½6.Ä=>œª¼
ݽš[Ù%>ð))<"qBçïà?sÿ>˜ b>"Ôç>›®å?e¾Â‹‡ˆÁՒÂ&®æBÑHFf@¦GÇàŲÑ@?/Dn¬
Aˆer"@z%BÝAÛA.[ÃB@A–G*!@®¿~¬ÊçJA\^©CŽàÁA|*M?Ãl@A?Þ€?¥¸ÀÀÀÀÀ@bnï #EÀDøkx]@N¹±êš@<'}ÞsÄøøøÀ,8'¦T*À7ž2ôa+À›™bðÀb®3ZÒÚ,@WÕ-À6ÃI˜¿Ä©À¤®€?㢀žƒ€?â§[Ô(ÀU«!€?û?¡Ò\@À§zœH@æ¥p'*¿û;õي`"?ô0Òè»é]¿ÒÖ¦C:Ý
?én'ï^?övžp[	T´dGaia EDR3 435357646272046848 
³yK§| —@Ÿ€@IqFµ§Cï=]ôÀ@Hï×ìÇ)=Uå…@f[gýJ$=÷¾B¥IºBp@7毝ù3=›eHÀ:@Á3C=•]Õ>Cƒñ>ÿ©>‰2=Q}¾¾!ê†<'Ò+?…¹>'‰½	Ð|>+Kgf@ѤCä¬.>o@¡oF?oôÀÀÀÀÀÀÀ)=èó¢.	<[ůC.çS?‹dä>šr¬>Š»>•L{?†ã—1ÑÁð­Â0¡&B
RFƒ@¬F©X¾
@iòÁDw‡ÄA†S)@}¯=dˆÒAF»±BôA•,ã'@³Šj*r®\A[ÇòC¶TAwÿÈ?Áµï@Igø?í•`?¥:ÀÀÀÀÀ@bl•1¨hÀP38!x@N±­Ñ+æÍ@<
€PAøøøÀ,ŽûÛG4À7ûà̀.ÀÚ ‹-öSÀaÚTè!ð¹@V×9W{²®À5ÍÔY@¿Õ"&´.T@?Ï¡5´%É¿ÀzÏU#À@¢%;@ÀÌåAýà¿þÑE¯ÃÀ<â悶¸¿â3ð\§¸?'[µ±†¿­$¥cP¿¬Å
d÷J?ç>ªãWT´dGaia EDR3 435361941239324416 
·aK_#¹øU@Ÿ€@Ie=YÙøE=¯W@H^Ú=<û¼Ñ@љ2¿='þÉC¤|B	Æ@7 àÂoUÖ=@FÀ9ºÄ3k´=4F>—Ÿ=¾%'>§Pm=ñLƒ¼ÆÕ=Õ˜?Dü=@	S:ÔSo>'fÖge?{½<CÄÆ=B÷ï>i€/F?¡F«ÀÀÀÀÀÀÀ)="lp.;‡Bî;b?"¦€>'û@>²¦Ž>†'É>óªÂÖé•>Â#B%BF@ÀVdMƒÅA Dku`A~…(@–d¿ ÕN¹Abû¾BÊÈA‹•'@ÅxÉÍú¥AðyPC²íÚAj²ã?º‰R@1Üô?ȄØ?›5ÀÀÀÀÀ@biÜýûªÀAï¶}6Â@N«XôÉ×É@<¡Þ¢ÇøøøÀ,\ýUÑntÀ7œðJAÏlÀƒðâ%(îÀbµq|=^@W7ØÊ,ØÀ6+£R¿ÍĬ
ëA?ãÆ]´ÕG`?Ý-'åûHp@Š\ª'¿èz< b€À‹[蕊@᫪vXÒ?ЯéX«¿ÜÐE.%/¼?è>¦,ò[P?Û
³of]r?ýÚùŎÄ`T´dGaia EDR3 435362937672941184 
¸I]¾€
WN–@Ÿ€@Iƒ*œÇ=1c@HÕµáƒr=BŠ@aóÜÂò=bT¦BʁB@7Tp3*='
À8¿¦iåþb=^œì>":>¹ž>†G=4|½ØJä»]hß>ÓHý>s̎<Âæ–>rí¼~~@ð4D">ÃÊHA¶a_FÀ?¡–¶<éâ½Îmn½]؛==?½MÔ½d|,=À-´00<zšC
ùÂ?'þt>r8#>¾ùµ>lEÜ>ïÝq— }Á÷Q_Â7säBé
F—@ÅÆúÛ/4Aÿ˜D#áAy`-@Ÿ÷ç¯v8AR¯¨C`MAˆ}†/@ÌKEJSBKCÒ»Ae­ð?¼XX@-4p?¾ý`?›k€ÀÀÀÀÀ@bo\éÁÿÀIsÊÞ@N¾'×ê@<ˆ_¦øÚøøøÀ,Îù¼À8\»«p°À£½\÷Àb¯rŭ݌@WՂѪe¡À6¤O–êYV¿Ý!ÎBÊ4@?½Æ|=÷?ÙBp¼xàÀ¤øaÕù€?û^ÄÁ(ÁÀ{‡§â8@bõ&5Óc¿òH9
ƒÚ?à†OK†¿ßæ°Ú!?áBùº=Ö@?çËeyZÐdT´dGaia EDR3 435366236206515200 
»IIÄ8&rS@Ÿ€@IŒ%p ÷à=fô@H*¯õ'³V=
…Ý@©j҄d=H	VBò@¥Bò@8PË÷ýåÀ=]W>À9pñ÷=D	R>PX‰=4ý>egq=Òs#¾Ü=Ç/>ïë}>E¼X½0ðú>SÛë`_?•C¿ÙÛ=|Úä>'¡'F?žö(ÀÀÀÀÀÀÀ(=£·¤.	;æõ–B9Sä?'qB>hE>ŠÖ]>…!®?ֲ¶ÈíÁŸÒÂ4ÀBWÂFƒ@·2ÍÙ­ÿf@´šÌDƒˆA'c'@‹w»Ün÷AFË×By2AÔf*@¿L*Ï[w§AôCCÝ`AoÐû?¿¡]@?_D?Üà0?¡ÞXÀÀÀÀÀ@bm·ô¯nÕÀƒèDùQ™@NËLòŸ…«@<¨ÇÐ
_…øøøÀ,Yç.ëë>À7›IaqÀ_Ne.Àa«…UÎkå@V"p¬ê0À4ú£õÂ@ž¿Ìÿ"QŠs€?äýÐá`?ç»àTÂ8@«1Ë8 À
'â7rC€¿ñž<üÎ8ð?üU;«oî@ËFÚë…Àµ"^ÿ™@¶`Ž¥-¤?×ØOaŶ{?îÃm··/T´dGaia EDR3 435369843979002880 
¾'I$YÉ@¢@Ÿ€@IŒ
µÝ€'=`¾ƒ@H4ºøM=P~G@¶ÁsÄC=•úÌB¡è¥B	¸o@7ÑÃçqŸ›=âTÀ8Üj$é€=Ž›b=²·=ý0Ä>°A;<bõ~¾WF×¼è¿?ý>k>r¼²Ù=öŽr>>?€yÐC¶oF?ž3,ÀÀÀÀÀÀÀ$=å'V*<ÔrC"X?…ð>†>‹Å>¡ÄP>òo™.ÁŠþe¡8BþœFc@¬E ½åÀ…@‡8DVA†SÞ$@€8Š
ÇüAáæBQA"g§$@³&ðNævAga¯C©€èAxY?¿Ã1@A×4?á<?¢qØÀÀÀÀÀ@blcBtüÑÀEv~W¦@NÎK?&û@<ºâ€j‰øøøÀ+»ÿÔWóÀ7ÞN\‰À­ü«ô
Àa â}¾8@VŽ½N'|À4Á;ôt?´õh¦ç5?ó$SI¡Ñà?íFk+wKX@ 5íÀÀ? *æ$ ¿ìs"Rì ?åB€Q@"VIñJ@òÀT](<´@f³PÐó¿ËMAÚ&@?öš*ãß0?T´dGaia EDR3 435376750286306304 
ÄÙG|S«@Ÿ€@I<bj'=´.2@GúN8¿"¸=¡(¼@'…Y""V>nB%ƚBÔ^@6*®9WÚz>˜À7µƒÞAíz=Ûvq>KR–>Ûɼ'é¼½˜Ö¾-ˆ¾2—»>šœ£?ýM=m@Q>CpÅcc?o¾ÃCÑq*>–à%?š®½F?›F4ÀÀÀÀÀÀÀ)>Unš.
<א!Byé?"o>¥Ôœ>ž†2>œ¯">ø!oÂi^ºÁÊbÂ#ÚjB#F@–SW'ö­?àŠDK ûAŽf8(@ef'Öâ¯AíA•kAž1(@Ÿç>¡mA'5CC"AƒÈv?Åùð@SE(?ü®0?©Ü ÀÀÀÀÀ@bbÝ›ßiÀ5«" |í@N`'ôä=@<|:ðÙ
øøøÀ+?ñë¥4ÒÀ6²·Ñžw·ÀŠ'IÀblŽz8´@WÙEËs'À8©,· ?Ô¿@"À?ø†¶d ?ÓË(`)E ¿ã¯–.\?ü>¡Él=@À·¤ijD¿²ÐhŠÀ	Q@:|aöÑç×À5´•™<t@/""©ºšÄÀ
J~–'kU@i,i	0üT´dGaia EDR3 435376990804481280 
ÅG•6ï@Ÿ€@I–Ÿõ=@Gõ+®T‹¼<ø'@‰Iƒ¨j¼=]ÔBÐ˯B
{M@78j¾¡ =bäœÀ9Ðï½×‹=+ù#>'µ>Ay0=û]¼ÊŸÉ¾­ñ½úmu>½ˆ!?òÓ=ÀÍ>Yµlvu?‹¸ÙCØ
Ô=á¾?"'F?ž-ôÀÀÀÀÀÀÀ+=§oŸ0	;ësB"Nö?…0>ª®z>›Š >±Fz>ýbÂ~›­Á½Â$feBR8FŒ@»Ï[ډk†@ÇÛDŽ}gA€s;)@'EŒÌAUbMB—€ÁAŽž£*@Ã¡ÅAšÛCûî–Alf|?Á"Û@C[(?ⶀ?£ÿÐÀÀÀÀÀ@baü†jHHÀxšFô*6@NV¾~`û	@<v†fâÈøøøÀ,Çc]v«À8&RÂAá˜Àˆã#×jÜÀbqæ‰(²Ä@WæVôiÞÀ8Kß*®\¿Ü&w¶ö§`?´Ðu¦˜¿éÈš"k8¿é¥-?ÿ"Í\iÐ@À¬{€ÕE4Àu˜L?»¿«@1éWa¿ÙUÜCïBj?«
âX¿éUu6±bÞ@U,øXxT´dGaia EDR3 435377952877138816 
ÅñGS€BÞd@Ÿ€@IGöçþ>`z@H='3NÍ>uÇ@è«O#µ³>LöùAîå€B_m@7H™5³‰>kc+À:A­xÑ{Z>Rw\>=+u>EÔ<>š¥ž=Áq¾'!B»Ú™h?W>¦ç½†X>ˆBH__?nU¾Cß´9?0=@ø_FÀ?˜ã‰=
½€¾@{[;E/¼é²å½ìMå½þŒA(>²Z¾-	;·!ÙB‹õ ?"p/>¶Zá>šÃ>µ½>û¿)Âd¨®Á‡VÂ$~B'{F_@‡ÏAOšE…?°0˜D
aA"Üd@RàF¿«æA$À7@ê¢mA¥&<$@'yù4uLþAšƒBöXÚAˆ†ö?ÓW¦@dú0@
NÀ?µVàÀÀÀÀÀ@ba6ÙKÜ2Àé^ïî@N`M¹a];@<Œ½¹EøøøÀ+~–þX'À7AŸm¼ÄÀ'â³2Àab¼º‹@VŒN«`2¨À6˜/³]x?ÉÔéÓn÷€?òÎ0¿á`ÅR©@@ÄEAÃ`Àw"h±þ À»|kA"HÀ¢t–Al_À'༛h@xŒµÍÿ¿ïÍA¤k†X?bÄæ¯\X@õӜü?T´dGaia EDR3 435394686069704320 
Õ)G€:#Q@Ÿ€@Hô3¹%›=9R'@Hj4=3Ç@«ÞdëY=…ÆäB­‰éBŸ@7Küsl=ƒH†À8J¶ÉÍ=})>`Ër>6Ö>]k¸=zÄ©¾DöÍ<Àù?ž>£^½ßÑs>c$ª^]>l+CÁiŸ=¶K'>Û"F?œÒ	ÀÀÀÀÀÀÀ(=É^#-<šBn}?€—á>¦'>¢÷‰>¯ß>ø¾;Â{kÁÜŠÂ Ó`BߐFt@°¹É¨4_@ÝèDóQA"ÝÏ*@q-â%_
A*1¹BQâãA"Åû+@·VºÒÃÒAËá'Cjp¥Atéâ?ÃKW@JˆP?î'À?¦àÀÀÀÀÀ@b[»»y'·Àâ%²Üæ@NTÞ¡ZÆv@<´«6Sb!øøøÀ,uK軈À7h>ýVÀì¨eêjiÀbM%gÏ@WäS¶ôˆÀ7³ÿLth¿Ñì(b¨?ê\‡Y¤r`?Ö¢©§0À?×·}®?þþåDLzÀÀ™÷z¸ºÈ?õ>‰øQ¿øûºÛ™ÄB?ð@2ÌÊJ¿–xi×Dï?â†ËÍ!@T,cO'T´dGaia EDR3 435397224393053184 
×x#"$?›¾@Ÿ€@Hý61'2=½N8@H#8é%wX=¸¢l@ßڝ
m=ô>wBH)ÞB}@7-é'7Ú>	¨qÀ8ZßDâÀ>¢ÿ>Zh=éJ|>"ä<æz½ç	R¼°
´?!>D2_½|K>®©'Ž¾Z¿D
'|?
ÏÑ@ªHÎ_FÀ?"ñ<¤>ν®齂«~=¿q»=acN½.¥/>KÀÏ3	;ºe(Aù•î?}Õ>s'>°>{ƒ>àéT¡åÂrÂøNB")F£@—œâKJ"I@tˆD†Aé'-@d¼v'ÐA­…A£¾;AžOÝ-@¡‹C0!"ACóC8*A'ôð?Ì?(@Z×h@2`?¯JÀÀÀÀÀ@bZ¶!¯ÀWF…J@NaÚ¶TV@<ÑOÜF,¥øøøÀ+ñï®jyÀ6.ºOœzTÀꙌ"ƒÀaaG2
É_@V·Z›_! À6-¼ç/2?Ü_¾êÞà@cGB_ú˜?ãa"Ž§@òöCwˆàÀ¤hÔ Àël·Ž'¿ÕQ½Yf<'À7ÚBÊXW@3Ž†­1ýÖÀ$â‹×"Ês@
+JÍû0@
Þ%^ðêT´dGaia EDR3 435401214421376512 
Û\	¤JH@Ÿ€@I%ä–jê= ¶Õ@H*DvVG=—ØÈ@þ9k5gN=ЭBa¨ëBz@6çfP)óm=àý#À9!=œ¡ÿô=ÌWw=R>
æñ>—ž\¾û«<@x¾FÄW>ÿqã>3UH>'kǽ=KÂ__@J¸CD&—?ö@ñr™_FÀ?š#Â<"«ü½C†ú½È–[=žÁí=ߛs½d<É(>!?\**<Ëi™BŠ‰?œÊ>ˆvà>{¯ý>hÑ>ÿ–È^%ÁÙñ>Â:t&BýšFp@£_80‡%¡@M­ßD@ä6A‰œ|'@s¡ÖQøAÖ¹B­"A˜Ä>%@«ÚsW%XAG÷7CŽ¢¼A}áñ?ÈB#@Nš,?ò| ?ª¸8ÀÀÀÀÀ@b_xÚm'åÀ²'/O@N€è#¸û@<ÏHw»ƒøøøÀ,
¢ò+
šÀ7@U§ÛµêÀ¯=öíÖÀbÊ:¼9ß@W»®;p*À6zO?µ#j¿²\&B¤•?ïY²˜w ¿Åœ¥®B @*Z'ñÀ?׳ÀÌxÍþ2ØÀ®q¹nq3¿ò€ßTˆ,?ìxq)_¡?Ö·†Er~¿"èúr_à@ÂË8TÖT´dGaia EDR3 435404306796373248 
ÝéEå5
@Ÿ€@IZA-öÊ<eiÀ@H4…D#Vü<tøY@ýš"ë´<"©CµdlB
¦Ì@7ånܵv|<¦wQÀ9i½Ú|<°>ˆó>PÇ?[÷>ï"=Ë	ð=ß?¦?;eT=ÞÖÐ=À õ>JCIIG?±XD;%™=µ'nA?aÜF?¾ONÀÀÀÀÀÀÀ&=
E )<Õ	øBŸ?†ç¶ÀÀÀÀÀÀÀÀF_A‡ËõCÏ>{DP©ÒA=oè(AŠ¸(J	ŠD0r·CbÑ AE>'A/žoÜãfDKy9C¢êQA3!?Yv?'¿x>ùÅ?&œpÀ³€›@A
R
E«à@@b[á÷–ÝÀš9¥êõ<@NySÌñæ@<èªAîËÀ#²Ej7À:Gã3Àî¥_6&À,SÕkdz À7<ÓÉcÑÀ҄±¶Z+Àa«i{TùÀ@WªsVÀ5ì«6€zN¿Ëz±ˆ|Œ?ïÉíЕ ?ØDUìè4 @®­1|À¿ö+þÓÑÀÀ_X"Xéø¿žh/´0ªôÀd˜ygL"@aÁˆwõcÀVu'°$d@5šÎ7Œ@
«qñ®cT´dGaia EDR3 435405303228775680 
ÞÑE½Û«@@Ÿ€@I#~R__å<(xa@H7çiž7<!ý@1P	‡vƒ<N¶CåãDBXÙ@7©hZ"¶°<n¢†À9'ggÞÓ<eÇI>'2ò=½>¬¿q=Êáw=<m=ʑÑ?	¼.–|½Õl>ŽQQP¿ ÆCß÷Ò<ã?"/ÎT?º[6ÀÀÀÀÀÀÀ&<¼×(<üêBFêÞ?yˆ"ÀÀÀÀÀÀÀÀFYAôyp
÷©CžAÙD–¸AIœ\'@ñÚáÜÞÁCðBõC2gARÚ'A܎îVD%7CTWœA>?Ÿ?¦(?ۀ?8DÐ@µü@n¬E«à@@b]B«òD²À]‡6±Q8@Nƒ¯$ÑL
@<êæÔ À0·3éøÀ6†»k'(žÀµE•"ÏÀ,§Õ\ÁwvÀ7Ÿ¤'=Ñ_À¬"®™ÈÀaê7TË;«@WX&̾^~À6	¾Ü ä¿Ø=VãvÀÀ?ãoÖµU	¿µR
oÀ@©ãÖÒ~À¿ÏÁãÎÈ>ÀGõ¶f¨Àµ¶¤/w¿òWŸ(ßÝJ?â]V¼_‰¿‹/%€]»@?°-3"Á®@BƒÖNxÀT´dGaia EDR3 434174571758364288 y*&€$ñ™©@Ÿ€@Fyâæ c=5N@G?úøéžS=:ï@þÉδf*=Pã–B°nAÜM,@3ÂuA㍁=\qiÀ3.$âg^¢=ƒÉ>¶r="¿=ƇÈ>†j°¾{Ѐ>…÷¿?Ä='…½îª>Êø&$¿Vô'C‹_{F?¡ŠHÀÀÀÀÀÀÀ!=Ðh$
<"dšB´8†?vÉj=Ìÿ>|e="ˆ0?% Þø5Â>>FÁ°R	AþíQF)@µ¿t³®ó@½ðDk¦kA'•÷@‰•«¹A%l!BÀjÝAŽÁ+@»ït¹¨!AÿáC_–¢AqÊa?»I<@.ßÔ?³@?›hÀÀÀÀÀ@bi¤ÏQÀ%³®—×&]@L:9I1ô4@<+ùºÆøøøÀ-å>óþg^À7²7^ýÀ5p›v"4ÀfLu4<S@_vÚEB
'ÀDì4¡r·\¿ïõDåŠ^à?á{<ï" ¿æõ4W­øÀ?™ˆmµh@@¥
8êÀ5÷©ð©À4Igtt?ñX鸄æL¿ýæ]|óÔ?òa8€Ý¿í}?º‹°(@&àuÖ ñF´dGaia EDR3 435410388470374784 
ãqJ¡€4QÈ@Ÿ€@IXF<'D$=©žC@H-÷g÷µÑ=ŠFœ@ U"i=ڝÌBSö¡B¿:@6d+Q­`¼=ûzÀ7wò—)¬J=З'>Z9µ>Ø%>Œ#Û½D%n½Š÷½x]<>¶Š>~ñ¹=Ÿëß>Q5GG¿¦ÛƒC¡"F?›® ÀÀÀÀÀÀÀ&>6m¹+	<Hœ'BT?r³à>Œø8>®'+>Þ >úàÂs4©ÁÝSXÂ!‹BtÑFh@›ˆÌS)Å@ˆ¾DNªAŒ"í&@iÍ%p(PA;òAÆMHAœiç&@£Eü'<WAA@{CL@CA'#Ê?Â/Î@R0è?ý_ ?§0ÀÀÀÀÀ@bf¥F"»ÀyýÔúë@N¦´ƒ
©"@<ÂÊ@#æîøøøÀ+jYe&pŒÀ6®…£7B¨À1=Ù"ÌzÀbl|8'Ï@WÁãÇñ¶À6TY‡EÖ?ÎäPÔ9?øÉÙKoð?é,a»‡Ø¿ãSî¢)?övÖH‹Æ@ÀœË
}Þ8?Б|O¥WÀî,¶Y8‰@•‰Ú f¿þ÷Txì¾x?ù°ŽŸœ@"&FÝ'T´dGaia EDR3 435418256850317696 
ê™Hq€cm¹N@Ÿ€@Iƒ7J1ª=Ÿƒ@HC]'"¤=Àc@bZ9A}1=K
BëÚ¥B¨	@7ÈÍFÿAƒ=INÀ9æo´|²=@w¶>'ep>+ =îó>!O¾§¬>Ψ>îÞ'>‹Ýc½fÑ>ŒòGF>lÝC¬EtF?ŸÂ½ÀÀÀÀÀÀÀ%=q"+	<ˆaçAÁ±Ñ?>"Ú7>šæ>a!>è¤#…b©ÁØ´ Â#­BàFg@¹úY†¬AR'D9šëA
Ã&@•TTÂØ=AO¤±B£øAŽ0ú'@Á/Ï"8ßAß$C½®An0?½Ëw@8Lj?Òcp?Ÿ+ ÀÀÀÀÀ@bi™G&Àû£žY@NÌÃýj.;@<Úø¦HA‹øøøÀ,Šœ—»À7¿gµTtÀüx-
<ÀaÛHDA+@Vðô›Àç6À4Õu«ì=À¿Ô"žÞ)É`?ß´ÉLÀ?¶"ƒUôÎ@@qfø'À¿ýÄȹ6ÙÀ¿î–°¾Ü ?òМz"¨ã@ŽCœS‡À>c[R0@ƒØŸAb¿ÑN‹·e´ü?ø®YÌ`ÀT´dGaia EDR3 435422586177333120 
î‰H'€\©½a@Ÿ€@IyCÌJ_ú<ï¬î@HMYë׿ã<ÙÄ@ee­µ¿=(²¿CñÈBüí@9‡aÖ5þ=:ïÀ8MˆÔ;1¾=B¤>Û™=Õ]­>V¶T=Š&›»[¶)<ç°j>ìð>¶Ž=GR>JXê			¾öÍêDÚuc>'e¾BbF?ߑËÀÀÀÀÀÀÀ=ˆ~H"=¬˜¸Aúq?zH!ÀÀÀÀÀÀÀÀF&A}ˆ¨îLFEŽ÷EmS@ßT| Au'Õj&póFIYãD×-ÿ@ß&¾AiVí^hEڀ¥DíA@Þ*?•/á=J»¶ø=")ÀÀÀÀÀ@bfAS>͜ÀԌÙB"c@NÈçðýN@<ò_®øøøÀ.É^'O€À9
§šÁÙÊÀ™­Õa°
Àb u`=©Õ@X0˜õzÀ5¢ˆé(å¿÷ŸeJˆ€¿éðŒ[,`?úôp쌵 ÀåŸÉÀ@eIöì`¿üŒ38?åpĔ&ËÑÀ@È1.0@	+ãÐv³ À(+Ñ@)@Ï9>©?ÎþÏÓØjT´dGaia EDR3 435422891115958784 
îÐ
R#HIh@Ÿ€@IsÒü"‹ñ=ø\Ð@HOwæÈýÓ=âr¿@ý¹†(¢ß>8‡–Aÿ*¦B~°@7´3Ö!͒><Œ¬À9"LÝÇn>,Ù9>Y",=Íñ7½Íù"½K£8¾%£½£xC>.E>¿N
<Ý
">«lDD½[C±Ñ±>9j	>_ëF?™•wÀÀÀÀÀÀÀ%>'"§)<§—A ˜Ý?Ì>O>"G)>~i?Þ_‰!7ÁõùhÂ(1 B®FS@‰žÛ!|Îe?ÅÊD"A"9c@S®§ª'õ×@ߙQA4FXA¤É @"2%kZ×A'IØB–Þ§Aˆ2?̸@d¸Ð@}è?°uÐÀÀÀÀÀ@be4šÂw'ÀÖXMý¼"@NŨÁäS~@<ø}LBôZøøøÀ,î˃qïjÀ7î8¸6…Àì—ýËæÀb#P…í#@Wido™_À5‹–Ú¦¿àŽ
ÜÂß ?Ó:Ÿì}(@?ºŒ¾¡ÄcÀ?úÇ/LA€?•Äœl ¿ó<·T0@ m#ȍã¿Û¸Ì0¼ß¿Ãúmí×SÎ?±:Êŏì?Ãþ"Mg°?æasƒRšT´dGaia EDR3 435424750841023488 
ðJ̛ܛ@Ÿ€@I@^[Pì<cé¸@H2̬ïgÞ<?ž¶@t8¦!ö<'`=C¥3TB
Ñc@7u^"Ì<œàÏÀ9"M8ÅÞ<†·>adë>Jw><ä·½ªr7>"@½»=>­X·>,Ãd>O>:F#TS@IïâCÇ'6<µ">>šPuF?¯%ùÀÀÀÀÀÀÀ(<₰*	<ÿÿÕB‹1?Î«>ˆjñ>²M¡>5óû>ÞËÎÂT
ÁÍ
Â+-óB£Fc@ìF†§ñëBHÔ¾D@A\™)@ÑäûZ@ƒŸB"àýCv(­Ajå\)@ëà¥ßë
JBùdCäî?AM³õ?§Æ	?é‹8?d½°?nXÀÀÀÀÀÀ@ba÷qwfÀ,Êà-ï@N–¹¢êùÉ@<ÕO×À;ôøøøÀ,|´§FÀÀ7LûŸi$'Àd·S5ûÞÀa¿L#¼õ@Vÿ†h'À5§—}F¿ºI€Â¨?íÄóê¢À¿‹Ú…b<Ò@2X
2@¿ú>NmÀ¿üeÂp¿öêý½ˆÀ?‹ŸM@	Ô`NÙ¿ò«Oð¬?Þ¹ÚÂö@Üy¤´‰xT´dGaia EDR3 435427946296584960 
óiI+U4µk@Ÿ€@IE:YaDX<´ãû@HH›5pá'<Œ¤Æ@ñ¯ùB"R<×t•CZBj~@6'#ºµÈµ=íµÀ9I¥"–€<ø2> 'V=þÉß>»{¤½"냽J㽝é>±Ÿ/>)¤(;¯€°=ÓÉWV@AÑQCÐIr="-
?˜=F?£¤ÓÀÀÀÀÀÀÀ'=:#Â+=Œ+B'Ÿ?>‡ÔÍ>´½>ŽÍu>âØuÂE΢Á±˜€Â
2hB ð¦Fx@ÕÏ°V%nA®ÎKD‰²Am	ã)@±Gw 6¸tA·Z;CAùAË*@ÚËFò–ú¤B1kCÂRÉAZnÌ?¶—ž@$?´ah?"ظÀÀÀÀÀ@b_¬ìLÄMÀ‹ácÇûà@N¡©Àð"@<ýÒú'×øøøÀ+ëô3
àÀ7%†ú^¬ÀãÄáò¿Àb!ùâ
"@WgÔE)À5¨§0m¿"m:51À?ñYË^ᯰ¿ØÏ­Þp?ûr€Ë½'?ã°
ϳ€¿ü~p§ƒ00ÀIëäïo"¿ðþ°ûÓ5/?ëö"³(N5?àSè؛Ÿ¿Ð]£*û?õKM•gKhT´dGaia EDR3 435429011448232064 
ôaEx€-'¥ÿ@Ÿ€@I0%K¼"—<\q@H?3
wú<9`@üĄӘ<}õ'C¹\`Bî'@7V(H¼ív<¡OÓÀ9ƽEÏ­<'ûx>@Ã¥¼½ÌI?õT=©÷¼T…u<"â?oǽB"D=É%6=Ò°MMHÀy¦DP‰="u|@Ô´»T?ϔHÀÀÀÀÀÀÀ&<é:B*<¨`ØB	êJ?Y'ÀÀÀÀÀÀÀÀF[AP¢Åèoæ-DVö"Ež~=Aj'AD'½UʪDƒyEŒ
AŠp&AC;­²ˆþÙD>ôÂENFYAçi?—ˆ?
0p>H>°V`ÀÀÀÀÀ@b^O­¾8Àþ†ÎH@NFµ‰ @<ó)ÀB/|øøøÀ,y1UŠÀ7q3ŸJ5~Àíþ¡ŸÛÀb±õ ®@W‹H†î
À5ü1%M¾¿Òc'kòƒ@?é=óȅ ?ºA"xÏf€@Ë;¡œ>?á c¹¸ÀۇúØ¿ôä>»)G2¿ø˜,®'1¹?ï³q9
\¿¦
T²é¾P?ÒþÓÄ@†ûXÈvûT´dGaia EDR3 432901985832087040 ú.(Ç/º@Ÿ€@FŠK
wIp<©	ç@F]‡@ÅX<¿-5@bRŸã<ÞöYC.ÀwAå_@4N›Zoô<òoÀ3ñŠ§B0¹=ºÝ>âZ?>•>"ˆ«>¬Ý>,–¬>;'?nî>KíN>µ,÷>-o	A{ñŠDÏͽ>:–/B@½šF?Ã~ÀÀÀÀÀÀÀ=LX_ <ÂÖÇB¹ Ò?áKÀÀÀÀÀÀÀÀFA0þ§\–VàC8FžE¼à.A) GA!0ñ¶:ºC'ígDñ8ÎA/cÆA(†³C3ùùEˆ»A ö?›:2?t]>Èoà?%Àïb?³£E«à@@b7ìø4M—À(¶Un¼è@Kõ͑˓?@:v3€3ï9À QhöPÙÀ;É©)Ü
Àš­c"G8À,eð­ÿ˜À7¬Á`KèüÀà_ ï¶Àe8V/[µü@\æ#3¨•ÀF~Ö2fԿЮáÅ?áÌ:ó'`¿Ú±déÁ$À6ûºY©'°@5ømÑ·—àÀ9ì>ÖƙÀAëÒ¼/l?Ø®ÖÄ¿á÷ý©?è•4ƒjú¿ßùa{{`<@#•À…ÔF´dGaia EDR3 435436536231088256 
û9GЀN-²'@Ÿ€@Ic"içÌ=9‡h@H^rùÏD=.ÿÓ@!¥ÅÓ=‹ÉB¢ÖBŸ&@6[¿o=‡˜ZÀ8|&†' =ƒóc>3³)>rü>7ï¿=OÛ¾IØ=AË>Ԓ»>§p¾6P>G?ML>ȎˆC²^g=Ä{>è>F?Ÿ›‹ÀÀÀÀÀÀÀ&=ÍM<+	<…m¢B?î?Õ >ÿÙ>}3˜>†@2?— Ât€ÑÁî$±Â.è3BeÒFv@° 6i5,@€YÉD"A"ì{&@"ã»Ù.¹aALB‡! A'4í(@µð—pdAmmC½€2AuüÇ?½!9@9´L?ԇ ?žáxÀÀÀÀÀ@b`ÜÅ#Ê^À¡ê¢Àæ‹@N¾É?…¶ç@=_áÉêâøøøÀ,"x¾gBÀ7·Ý9pÀžg1*ÀbÐÑ`lF,@Xi·IdœÀ5½ Öö¿Õ±Ã9º@?åmkIh࿱ç=cÔí@À
üŸp!€@ø«äÿð¿ýÆ+¾pÀ'T,€ŽØ?îå¿MÕ~¿ñì'¥ƒžª?òÒ}A$š¬¿ÇdkñgøŠ?óÛšû؅T´dGaia EDR3 435439078851537664 
ý‰Dë"r@Ÿ€@IOE^=Mm›@H_'}²¦À=5Ÿt@pWöj'ú=Œ÷7BªC'BßN@7U¬Òð‡:='íöÀ9IŠØ=yü«>‰š=ãˆk="ë=_ë9½àS¼XS>¬b>Åß½=.oÙ>8 ×xw¾jCĔÇ=|f£>{zF?ëÑÀÀÀÀÀÀÀ+=ÔÈ@0
<µ€‰?¹˜a?}ŸR>Aʛ>©"Ô>9ä,>è–É›…ÁÏàˆÂ7ÇB-F˜@©mêW-"F@0g&D"\A‡?&@}…r0.¦A-÷BTæ'A•60%@±2$_9%AE>C²ÀŠAz8C?¿¶A@@Ðt?ßk?¢5ØÀÀÀÀÀ@b]æ.0—¥ÀÕ.¯QäÜ@N°…l='@=%81ÌYNøøøÀ,èËU§À6øÖVÀ

Æo(7Àa¾àû:¾®@W,$'"ÌÀ4¬™Ñ¬ˆ¿­þ%^"7?ô$ÓI%èÐ?ÔËô¡[Sà@?½xß¿ó6æ"çô@¿é{5a©ï ¿ì:£gL°XÀø3:0s@ߙ¹Ç¿ý™9¢êö?ðTjNžz?ýßz$JzT´dGaia EDR3 435439280711318784 
ý¸½!hù@Ÿ€@IQ¶VÉ&=æEi@HdCBÚ5Y=ØxÖ@i‰vå>ì"B¤˜B	@7¨&qþq£>/˜èÀ8Ë\›Ö.>G>´[ñ=7H.>=€>,1k¾
ò=–ÑU>ç;î>¢M"½C·²>AIww½ÒÞCÌ¥F?š¡ÀÀÀÀÀÀÀÀ+>€I/<ÀÌ?)G{?~Î(>#R¤>¯c¥>Iƶ>ä%w©rWÁæ¹8Â$,?BS÷F™@x¬Mu`?¨¿rD2ÖÈA')@Zªž"u
@¹'A"2ÊA¢%Ø(@•5ÔЍ›~AµuC!;NA‡T"?Æ·Ò@V°@ˆ?ªÞPÀÀÀÀÀ@b]–¯òóÀ®º1w@N³Ö±˜¨@=-G%A'­øøøÀ,¤Ÿî¨"ÆÀ7d
Üy0À2@~WÝÀbÏ\æ@Wv3Š|QžÀ4ß^¦p}'¿×Ö© ZjÀ?êâ«|à?á$L'hè@r…CJ0?ÌW—­¿ïÓÐd`¿³NMähÀ:Ô;l®ó@5ñøú]–ïÀ+cÅé¹:^@%¼ò4ës@"V»¨ïT´dGaia EDR3 435441037356620032 
ÿQDÙ3ÿd@Ÿ€@INýßt"T<¡c@Hi곔­ä<™JÃ@3‡²BÄ<çéhCDòB™™@6ÔÐ؁7<óŽýÀ8`ÊiÛ<Ú<t>¡»°>4rT>UË>N4œ½ó'¾=ä¬ò?
î®>åDí½°ö>Mˆ(a_?BL¡CµbÛF?§wÀÀÀÀÀÀÀ)=7-;š C÷É?ƒ–>Tðs>¦p>^éÐ>Ôº˜Âª˜tÁÅñÂ3E¸B£IF~@Õ|¦¥MÂYAŸB.DŠ(AmL…+@´"t\?EA©³×CxP"A€F½-@؜Áþír9B4ÝDY"A[è?±C@"ä?š¨?‹  ÀÀÀÀÀ@b\nԜRÀËI.5@N³¾õjˆ @=9#¢<pøøøÀ,òµ©ŠExÀ7ª7Ñ'9Àšèû?¬õÀbºHÍS¯@Xmx ¥x$À5ž@…¦Ž,¿àÌ°>H@€?âlÚý
À?Ç|"¨¦ÀZz9ó'@@WûXp¿ûØûпÁðV²õ¢@@í>ÝÊdÀ<­ê¶@2ìødŒ™ÄÀ:òš@ךn²e5T´dGaia EDR3 435447840586828800 cŒ#'´T@Ÿ€@Hnýh'•¥=2É0@GÈ°ÿúsÀ=L@¢Ñ²C‰=e® BÎ&ûBøŸ@7µ"bN+='žÙÀ8µXË2¶="Ä<>ÕÝ>r¡C>Ë<i>I­Ž¼}k	>T…P?=¼> Ù¼"ÈÐ>ׇÕ´´?q@ØCô–=ã9_?jI…F?Ÿ89ÀÀÀÀÀÀÀ2=ô#ƒ5<‹wõB˜ž?"Ê>ÜÞ?Š¯>Ó´>ò6›ÂJ!Þ®b~Â0y£FÌ@¶wÚ[œp@œ«³D'Õ<A'MÍ3@Œ_{˜¢(AÝ!B¿¦'A¥¯3@½Æ€T\A"–CÏXAp®³?½ "@:r¬?Õ~ ?Ÿg8ÀÀÀÀÀ@bR U5àÀ!)zj*@MÚê[¹Èt@<\u€vˆløøøÀ,CÝêéHÀ7J7H.aÀOõvF"ÀaÙ`òc÷¶@WÿÓ£lTÀ9ИÍ)©`¿Ç|ÑIö?î!À	hÀ?{RhûgÄ@ß|p£|?âü
~ÔۀÀ¿bœÑ1DÀÿåͮϿøO!çâs?ñ Œ%•ï¨?½>yÜ/?ÍÞá‹hl`@ Ú
äVµT´dGaia EDR3 435509516316497920 =™XØ£z@Ÿ€@H«|æðÛ<JQÛ@H/Ž1ü¨<Cqd@fŚß<ŠÜrC¢ÃBõx@7'€°íò<˜À77mDP(n<ˆj]>ƒ¡È=ô£Ù>Ih:=Uê×¼ž+e="Ø?8h>¯rç<[€Û>€JÆ–"@
sCÚÊ=	?IF?°LÀÀÀÀÀÀÀ.<åÑç2	<ۖ+BŒ4_?‰Í°>•#>©£º>™§{>ßW—ÂZGŽÁéÑÔ°{B^F²@ëpä×G²Bˆ"DM¾æA]91@Ò2™ÖgH%B®òlCUxAjš£0@ê¬ä)þ¹hC"–ÞC¨áANwþ?¦Þâ?á(?Y† ?h£°ÀÀÀÀÀ@bM{kQ­TÀí­Ö
ÀI@N)Ó¯¶E¨@=ÜÞº9ÈøøøÀ,ì#PS¯äÀ7O<ì€f?Àݨ³UÅÀb³'Žñ~@Xԓ:¼±À8aæÊ`ÿ¿àcŠªÞç@?í|Émm?ãÉ
éxÀÀ¬Ëö@È··Ÿ¡@Àš'®‡Ô?øA.Äi•DÀ¤oI¯ñ@T[*WLG¿úûx´~¦f?ô"ÏÚLžÔ@Í/C¾/T´dGaia EDR3 435524355423301376 K	oÙd@Ÿ€@HnSLÂ}¡=æzà@H:Ž°¼=éÿÖ@'.{ùä>*':B-BiÝ@7Œb{E!n>.\€À8«Æ@õ2>,¿'>ª}(¼ùE<âƒÎ¼ÖŽv½‹y¼ûá>õ—N>³c˜¼†³>¼–ÜXW?çCäI+?àÕ@-…8_FÀ?Z\<Æ㽝3ľÞM¼÷U¶ºkê\½†ö|'>Ž9,	<U•BC—B?ˆÞê>±Ñ>ޘe>µÀ«>û+ÂgE!Â	'yÂ?&B$ê5Fl@'ˆ–8H³?ÄuD7-@Ay%@`誠õ]A,m'AHÕeA ''@™ýEsÞA5¦¯C€ÁA…Z?Í'°@T)À?ùa?®ñðÀÀÀÀÀ@bHùg\À 7ŒŽqª#@Mòºc¦™å@<åK&"4øøøÀ-6HQÖÀ7³üòVëÀZ'""`ÀbJ¼ƒ¯Çš@XjŸ¸¥éÀ9Ò.ŒпåJ*µv`?àää¾ÄW€¿Ð5Ø7ë^°?ÜDÀí|@)uQ.4ÀÀÀH"\‹ÀCX|ÙÎn¶¿é¢`‹øðž?i~G^T
?¶rÉ<[mD¿Áõ?˜ìp?èLÔD¨"T´dGaia EDR3 435559333637403008 jè1€+'Q¼@Ÿ€@H·6"Ë©>2‹@HGhU®•6>!X@ÑÍ_ž>O¼HAÙökBíó@6ºƒKɾ>"¾âÀ8> é8ÇÊ>fn=h>2 £>ëÃÙ½¤_ü¾DVj½àO†?¬i>'½Åôá;Ðó×VU?êÿCñ9?KC@]ZÐ_FÀ?•/'=J½Ôœ¤½ß"Ý<¢éE½t4½È"'(>½¿·,<'u´B£1|?‰>¥n/>˜¦ò>©©à>ßÄä'.BÁÈi'4B'Fs@‡uKÿsŸ~?±
D¨¯A"ýt$@QíšÄGÖo@ЂeA0A¥˜°(@'gž}T4]A7ÒÞBÍªAˆ›?Õu@hH¨@Ùà?¶ÝÀÀÀÀÀ@bKù!õSÛÀ*0p—¾@N:«kZ@=1­e~*øøøÀ,ÿÿ½ñº:À7~Õٗ"ÀP©åкLÀb« $'4@XÔ³­ÔÄ¢À7¾Ž~¸7>¿á¡Q"¿Œ ?ç‹ôAÜP ¿Ï;ú©{šàÀP떀@ʾòð PÀîrÆÑxÀ)ŽۃI¿ÜDí¥•ƒ¿Çً€ßƒ?ߒÿuªÑÑ¿ÇÐq˜špZ?ú
«DdT´dGaia EDR3 435560334369389440 kÑV{€&•@Ÿ€@Hª"1['< £ì@HJ0Ÿä³¼<d®@cEwd©<WéCÝ×»Ba@8p"šÆ<i5¡À9À@Ö+Î<Fw'>¿>>4=J>WtB=¬Y<V¹;çm¬>ÐZ
>®Î‹=×>(TTT¿¦˜Cà*\<ÐÛR?VŽ½T?»QAÀÀÀÀÀÀÀ(<°y¬+=56B‡çý?rüfÀÀÀÀÀÀÀÀFkA
xóÊÝC'êMD9ÇAEŒí*@÷;v¦˜âCßÔ}CSO¾ANa¿*AVÐæ"Ó
DJøCŠëÀA:C€?ŸR? ñø?
M ?4–пª}Â?ƒKòEœ@@@@bIÂ'àBÀ<C܅Æk@N2+¹)@=< öx`À+5P¶-îÀ8v$oITÀ`ÜIm…À-gÇðƒ½¯À7ºžPê²ÀG*"OFÀa¡îŽO²@Wƒµ¯ò:\À6|SFÞ¿èÔ­ßÃð?àœßÎ^ ¿Ç¯£3®: @Þ
ºÚt`?Û­ñLw¿ÀõáiNxÀHׂM'Í¿ð,F1™a?³tžMnZØ¿ª2ßxt ¿ªþþ€N… @m
[ðT´dGaia EDR3 435561296442107520 l±W&€0MY¥@Ÿ€@Hœ˜§¾û<@q~@HDjCQÏ<AP¯@üPÓɺë<ƒ(C³tîBãŽ@7Ø>*&Y<'ØÀ82®­ýj<ƒb>¦‡>‡>k\ò=
³½·1¼C˜">ö¥Ð>‡Íô»›®<>™4ånDmÀ"D°À=PÞÏ@)"]F?·X ÀÀÀÀÀÀÀ*<ґ.<ä,BÐÈq?hɐÀÀÀÀÀÀÀÀFŒ@ý=@­`ÊC~÷CêÝAOÝd-@ç^?¯sªC¸=CýƒAZ7ï-@ù@ö)IZËD	οC;¦ÝAC`ÿ?¡³«?¶·€?%¨°?GÆPÀÀÀÀÀ@bH''‰ßÀŠ¦þ'†@N&8ü²È@=6'6õøøøÀ,àkÐUV'À7)\±ð‹ÀxËü;oVÀaîŠíh@Wñçç\¢À7@¤V¿ßP%Uò¢@?ñ!½³h'À?ÝßáD–áð@
±N[O€@;ëˆ3@ À	ôôÍÊ8¿Ò4±§æqÀNWµ?Þü@éœö»6]¿ù_"**´?ñº³°LÇþ@úõÁÞçT´dGaia EDR3 435562739551105152 nVð€°P7@Ÿ€@H¡AÉö,¤=GÎK@HEÅd21=<ê+@)Âp3ZÚ=‹}ÌBª
Bk@8TDááTä=ŽváÀ9N¥³7¸=ñ>¬à>"Ðç>€W'¼ì|Ÿ¾P#»¡––>ð_#>ݾAž›>¡:'wu>¬êJCÊb'ûF?ž}"ÀÀÀÀÀÀÀ+=åªG/<I˜³B|w?z÷>Ö‹>äÝ>µpC>ÝbÂdîmÂQÍÂ*3'B"ƒF—@°¸s"÷@–1D[TËA…4¯*@'uö¦©ËA(¡$B`4²A"GÄ*@µÆ	1CàA¡Õ­C‰ÅhAvš?¿¢@Aø?á1P?¢V ÀÀÀÀÀ@bI˜þ%ÎÀtOþ	±@N)öv*•@=7Q
…èÆøøøÀ-pæœQþàÀ7µËˆ€ÜÀnˆÈzTiÀaËó"<"‰@WÀÝ}:µ"À6á51dJ ¿è¯¿jÃ×?à°­‹ÿ`¿—¾·õvô@x=@# ?ö5o¥<¡@À¨[whˆ@>©ÇZ¶N¿ë:?8۝¿²¨<·§3Ø?¬Y<ÖSÐ?¶Í‹²;Í@@e$ÚàT´dGaia EDR3 435569267901413248 sñW7€)Ðw@Ÿ€@Hx2mnA=t<@HM¦Se>K=M¬@àt÷œÓ=¢	B~éB	ש@7TþŽ=¡:rÀ9%,z¥ß=Ž‡>HÌ>Ã9X>‹ë»½Àžë½p·n½ÄÕÛ>¸T†>–éD½Y»Þ>;7H€}¿ÜCȽ;=úç?R¹F?œpÀÀÀÀÀÀÀ,=ìQ]1	<alB±Ua?zç:>Û>ÀðÝ>§lÄ>ðÚ}ÂGsðÂéÂ/ÐÑB{F @§&kåNt¡@MT+Dfç˜AˆN.@vÁ×8ÛæàA1°BOA—{Ë,@°¹jÒksA\LãC•FðA{hÛ?ÁL@N:ì?ö·Ð?¥¾ÀÀÀÀÀ@bB.Þ<\
À²D‹'@Nï+×½û@=V"ô^8øøøÀ-.P"è¹À7r¦,"‰À,ÃÛ´ßÀaøÄ¢"â¹@X.–*#Û:À7Y]ù¬Ä¿ä†V­òt?éR7ŠãÀ¿Ý_œ²ó¦ @d¨»@@ÑÍoàÀÄîœÒ}¨À(|ê hàU¿ð¹YþÏgÇ?ËêÓK"P?ÊEˆF¨W(¿Ôp¸À›ë?éÅF:IB¤T´dGaia EDR3 435575796251636992 yáV5¨S@Ÿ€@Hˆ†¿âO=B@HX3Sy='@%"«-=qðBBÃëÎBd@7pý[žô'=¥¹À8¡:'|=Sv>8~&>Çå>®ÐN¾›½óì¾
CÑ>²RÜ>ˆa‰½ƒ®=ýŒå_]>x­¬Cºf¤F?ŸþÀÀÀÀÀÀÀ(=¸rÓ-<,ŠBÀÛ¿?>ãæ§>É">©:">ýÂAºÂ7·Â7ëÞB!pŽF{@³ØÅJˆ™ANWD
ÌAƒaª*@‡ÎNNs>€AA¹	B{«ÓA'X+@ºn®wØ%AçöfCi_ ArÀU?½°«@='l?Û
à? øÀÀÀÀÀ@bC6§£À<ø#À(c@N^³
z@=d?ŸíÃ=øøøÀ,gIØyÖÀ6¬Ó¹ªÀç8
{3ÀaÆ-yßÓ@WäÊè¨ßÀ6¼p$ÈHŽ¿Ð+æZgìÀ?øðóAKÿÐ?Öù `š¥p@V-a4º`?ÿC¹€ÀÝö—[ø¿ÿàyUÕæÀN'¨?øo¡Q^Ü?×4¾å-à?ä˜	ûښ@SÛ›yWT´dGaia EDR3 435609674953487104 ˜±Ss-©<_@Ÿ€@Hù961P=<ÄH_@HP\	5;<¶¸ @""5ut<ý®¦C6CBÒ@7ý÷é="$À9æxÍB³=
"	=yǽ)'ì>¹½òö>+œ½»©?\<$Ÿ¶>HEÓ=û¹NNMÀ]GìDƒ4ž>I,)AÅ·ñF?ÜÜ:ÀÀÀÀÀÀÀ&=Q÷Â*=ò"BTL(?]û²ÀÀÀÀÀÀÀÀTbAovâq6ÉØE¨5@E?‹º@ôšÇ)AfHÓNe1Fh¶D'å!@õmu#A\°èÁøàEF—ÜEðT@ñÔj)#?• =æBÀ<Ò®=±—@ÀÀÀÀÀ@bSýnHÀ2ãùgƒ·@Nm9I|@=)/SÀ|øøøÀ,üÿË@€"À7«MîÜ<$À£ñ6¢ÌÀbX=A±ó@X+gAvÀ6ƒ0@­h¿áqRY«ò@?áú©!‡°`¿ÔÄÎUp?"4N®v`@kúvm`À8RZ'ÈÀ(^ј©'¿äib-ë<¿'!¦A@#@?Ë]sƒÌ\¿Ï)ß³™¡z?ã^ûÿ4ØT´dGaia EDR3 435613759463437824 œh67i¸k@Ÿ€@HåØïªG>jé@HZ=ŽXÔ>fË@AàÞb\®>0À¶BòBtñ@6&"€ è>DžÔÀ8G}ö§A_>@¦°=¹O¢<ú™>–,—½¹e¡»…*½ÔÝÏ?Vf=€Žê<°'«=""kj¾¾|ØCÔðý>à­¥?±ú£_FÀ?˜-ž<ë–Õ=ߨD¾Ý"=ƒë=èO¾KRÎ*>ŒŠÌ/<-4B®H?|3J>Q»C>žÂû>>ð>àZ†'£Á¾ÔLÂ!êëB7ºFŠ@‰Õ¸ô{e?¬ ûD±@A"&Ý*@Vš!—´m±@ôÖìA=A£•Œ)@"o7¦œn€A€úCŬAˆ?Γ[@[÷è@ux?±àÀÀÀÀÀ@bOí´šY¸À'«­T	•@Nb‡à¤þE@=C˜
{UwøøøÀ,RnܜÙJÀ7²õ–˜ÀÀ_‹ÄÏÀb"ºòê@X™ZýÂ؍À6Ìb¿Ë!
½Åö€?òÁ¸O.0ð¿Ö™PPnu ¿ýîb·@3ñÑ_Àas=è(HÀp÷+P3?ÓX,·)6߿ݐ™£b"á?õgpiF¿Ù
˜7?÷‹å=±œµT´dGaia EDR3 435614519676201984 Ml5)Añ@Ÿ€@HÜ^xÄËä=‡t@H[ƒbª›="¦û@½c^íé²=¯\¨B"É"B­ƒ@7ßy"Ûòg=ǐÝÀ8rPzIåœ=ÂÁÎ=fP=>¾eí½ Š•=‰s½Â0+?ÜS=•v=wlO;œ ¶ec>HÍCÀ~">þ_>ß<¦F?PvÀÀÀÀÀÀÀ)>e5-<u¶fB³F!?€šO>As>'ÿ
>@t>ö×}›!–ÁÀ'Â.ñµBªÂF|@£]©Äà@jŽqD)DA‰p'@s£¨mO»äAv™B
)ãA˜Ãp)@ªà»¹¿=Ak
'Cj2MA~€?Áæ%@LL?ò`?¥Ò˜ÀÀÀÀÀ@bNm¥ŠÑÄÀ:ñ¹"@N\OîIR@=Iµ(Îý1øøøÀ-M‹Ü‡HÀ7"ÉIüÀ¦<ͬk…Àb-SPL,@XíL{RÀ6_U‰X¿ærþcl]€?äË=½ ?ÛÔ-‡?õâÈk½@bÅÔ× Àò¦ÛbH@ª¹¡â
¿òzùš‡Ên?Ð5Zêë¦?'XÚ£y€?â7ÉáŸLŠ@
èþ,ë¯T´dGaia EDR3 435618363668173312  ˜1a@<@Ÿ€@I)Ö(֔ä=ÆZC@HOÓ;Àë)=¶\š@'ë`ð>jaB*:¬B/@6Ž"Ìt}…>
:lÀ9+P!<=ü|>Yíy<`Ô>;§}=¥¿¾ »t=|j—>Üs>xñú=5e>™>7?ŠO"Cüf×? œ@éêê_FÀ?"½.<™K¼ßú?¼ç/=žè=;¦8»Ø!#%>W¾!(	<º)B›û­?…°>‰à¿>˜¥¬>¯Û1>ëâ–²Á¶‰Â¦‹Bc"FD@›ÎNîâ'Ç@U/gD¡AŒ~$@gûÚ«ÕÖAEAž,<AU#@¤LPEِŸA¦:sBú¯A°š?È­É@ZÝØ@qÐ?¬ØÀÀÀÀÀ@bZܦœêÀªÍ¯^k¾@N9û@=h5w?ôøøøÀ,†Ò~>-ÐÀ7"Sh/…ãÀ]3xé®vÀbrË׆Ÿþ@X‰ 4ŠÀ6+Ÿr‹"¿Ôû
Œ?æÙù÷x€¿à3KC&ˆ¿éìó`X@wYON= ÀRËét(ÀÁJ‡=2¿Æ*ñš&°¿ÅÐZ¶!,P?ãØê8_¿ß–÷‰ž?»Ïì
²D¯T´dGaia EDR3 435621494703658240 £qV(\Ñ&@Ÿ€@I*Ìð8æ<%×@H`ò`¥Ñi<tU@öÑ–ëó<Zz+C×CâBX/@7Cù£îP<iŒÀ8éS!÷j<nô>¢0a=…kˆ>>:>?Íå½Þñ5>[õ?w=ñ³Z¾•ƒ>¾Ó\\YÀ'™ñD
TQ=pªé@¢Q+T?À}ÒÀÀÀÀÀÀÀ'<ÄGö*
<Òí
B(3?T!ÿÀÀÀÀÀÀÀÀFrA.['½êCÓÔ2D`ûA;Ñ(AjRBU
D)'™C‡hÕABÛú)A03ÒÚéDHžC¯îßA1û?œÌµ?‡x>á^À?_>Y©'?FWÏ
E«à@@bX£ââŸÀ5=žž@N–Ÿ"ôC
@=5Í-³À,éNpÊÀ71ŽŸN:ÂÀíP÷èè'À,ŽÄ®ä²àÀ7O&¾¹ýÀҘØ?sÀb.3¥¾e@W®ÎB D÷À5bx0Còp¿ÕA'Þ.?í%ϒ?À†@õ"À@@l, 1Ð@?ñ± þ –€¿ø€¤éVÀOQ|²ô'¿óˆ¾Öt?åá"L7î?Ѐb4Üî?ÑÚäJ Ž$@P¸ÜÜ>T´dGaia EDR3 435625068116180864 ¦±Qÿ€Aß'@Ÿ€@I0»—ØŽ=±1Á@HiX/°Ï =¤~3@­ÕÓ=ò-ŽB?Ç3B¡@6-$dÂY>&ôÀ7kŒHl~=é`Œ>›ë=Ç[ä=¾†î>X1½˜#ø=­'%>àDš>¨©½—¥Ý>ehqmÀÝC¬d·'¦F?šÚ¡ÀÀÀÀÀÀÀ*>@I.	<€eAãFW?l'Ð>\.Õ>¦0ä>{2Ô>Ñ'µÂˆYÉÁÛæ¨Â¹BýF@"7¨Ù?ÞO}D:?ðABÅ,@aPPóøÃ@ï§XA–‡AŸº¨-@œ­0.µA	û"CTÒÛA"µk?Àó@X)è@¿?¨Õ ÀÀÀÀÀ@bX7+¨ÐeÀíبr@N6f·rÐ@=CÛÙ\ÅõøøøÀ+zQϟƒÀ6Zxn£Àï˜Ó*týÀbM>Npþ@Wþg¸Lä¶À5qiAÏÊ?Êæ5¬»@?þ
¬ž@@?ã9‰êÓCÀ?֝K°)P@Ëÿ4äC ¿ùT4Ç+°¿èÄLuB·?æ½³ÊEÊ¿ØM}"¹D@.¯ì…ü?àuì˜W@3¡Z䩜T´dGaia EDR3 435627919974457472 ©IQà€UȔù@Ÿ€@I8év-'ù=m®@Hi³Ç¥¼w=c"H@þ$»b¤=¢©wB¾ÓBóÀ@7e¦ÊdÊ
=§"4À8N™û}ìï=œZ5>ª°I=?Jä=¹õ> _D¾9C‡=Œù">éŠn>˜Ñ‰½Ùãï>fP[Z>2ÕÓC¿Ø=¥1u>H¶1F?œb·ÀÀÀÀÀÀÀ(=ýG)+	<"*C19?€»H>Sõ©>©çy>l#·>ÓeÂ"ý"Áê}³ÑB«žF]@¥"Ÿãaq@EÈkD_LhAˆ®
(@u3¯†òdAŠB&ýA˜4&@®8,›»§(A7¹\C¨n(A|wk?Ã@Nëô?ö² ?§%HÀÀÀÀÀ@bYeŸÍ½TÀÑñMó ,@N£»#»Ëæ@=A'hq¥øøøÀ,pP°Ô¦jÀ7ñUKaÀ½p— JDÀb¡ ÏïÕ@W¤³¦÷?¼À5ØÐaN¿ÑLÁeܟ@?òÔi2ä`?äÊËË$™ˆ@OPÕ¥t@?îUô(¾€¿ó}°Cð¿àW¬®È7À	¡¼á¡U@®\êrÖé¿âpº"Àž¼?ðyQ4÷2/@'žžëgT´dGaia EDR3 435639327407559808 ³©QT€P£OŒ@Ÿ€@I!´ûÁYù=—•=@H|ñUÒm=ƒÙW@ØIÀ»ò'=Îb—Bb±¶Bqt@7
%¼½æ=àâÀ8uõø{d=½(>­ºÖ>YѼ]:<$<iE;¬5X>²:Î>Ⱦ½½Y>‡ü†__?Ú(šCÔu=çæŒ>Œ0‡F?¢ÝÀÀÀÀÀÀÀ(>&9,.
<»B ¡æ?ˆA'>f=>ÏðD>#Š'>ÅhÂMŒúÂÇÇÂ(àmB$ÕgFl@žœÊþğ'@ÒD`20A‹¨I(@pPNpç
 A—aAýåCAš_ù+@¤Ý–FÖKXA(°¨C}RAsK?¿‹.@Gep?ë{?£OàÀÀÀÀÀ@bS¥T˜isÀ™
7é¿´@N™$dHoÿ@=mHÓ{²›øøøÀ,€¿—%í¨À7aõ(
À?'X§[Àb$‡–«2*@WéÄ
Õo§À5˜ÔŠt¿ÓZž0‡?òœ"5 ?Ñs‹}ÕÁ ?ú+¦½©¾@7‰åõ¡@¿ò}…½òÖPÀ>–³@ß¿ìþà™ÏAÉ?Ü·Œ×䒚?åa3w
}?Øjí¤øÔ@X,Q´"T´dGaia EDR3 435640736156323200 ´ñI€ìÚ@Ÿ€@I}Kw<ÎW}@Hxëf <¼8Y@j'")=
Z)C-M%B
Á@7žÙC`ã$="À9+àÁ¾=™ö>Sƒ'>#v6=²ß§»>#=y\E¼ýÛF>ÇUh>ƒ†Ò=Ÿõw>1ý""?¡˜gC×ÿ¨F?¡ÿÀÀÀÀÀÀÀ,=QÃ
0;ªáXB#á?…Å>Xf>Œ˜G>d>èê€ÂqùýÁÌbÂ-ÙÇB$äF¦@Å>ÿÞ¦Ô¦A 5DŸÒžAy‰1.@žÃv 8ÓAtC©AˆÒó+@Ë9ã
'0B±OCÕ¦ŽAfM?º0à@-a"?Àå¨?™Ý€ÀÀÀÀÀ@bPN4Ô&$Àü>Žœ¤³@N"q9kèÅ@=q=Ï­øøøÀ,•¼q8À7ítÿ×PÀ×QZÂ/Àa­ 	JM"@Wdǝ†À4Î÷x!.¿Õ#¾Õù?òƒ\.Š%p?¿Þ>Š†Ñ€@wÛ[‡€¿¯¿¸Aä¿íÆêEz!àÀ *rÕêÀ46õËi±?ú'Á˜‹V¿Ä.
?\bè?Ú®&+öÃé@þµìº
ÍT´dGaia EDR3 435645340361757440 ¹!Q$Ë_@Ÿ€@I&ó} A<¬Ø$@HêÈz<£"@éÒÅù°e=
6C5Ð2B	wç@7
²¨V¾O=SÂÀ9|æÇ1Å"<ëwØ>²YÑ>)#A=À¶à<•ëоn¼ýÿÏ>Ϊæ>á`¼¾b>€cWBA@ؒC»'Ø=|ït?ˆ¤oF?§È?ÀÀÀÀÀÀÀ%=H…¸,	<1IÄB•ûè?Œ>ùD>ÓÒ>`xð>ÈD}Âs~­Âƒ¶Â/SÑB"ù†Fc@Õº]ènaAêÓD>"Am*@µšz­AèCC9ùA€J*@Ø´C¡G&B•KqC©q›A[×ñ?°"ý@*Œ?˜;¨?ŠpÀÀÀÀÀ@bSÚKú•ÀpžvŸð^@Nž1­VÙ@=r†Et¦GøøøÀ,Ëð—¸Æ"À7o`ó)ˆÀðJD‹ò^Àb_ç­|@WÖízÝ À4Ùbh¿ÜÀ¾B`–@?éxH—ícà¿Ù˜@qN@_¿aJ€?û¹o
ÔÀ¿ï%ÌÖ« À—G^'¿ï6òÊpð¢?×L¬xF0?Ð֊?Œ=Æ¿Ò#¸ý]Ï?ä¨`ßm<ïT´dGaia EDR3 435647642464171520 »9P6b	¤©@Ÿ€@I5xÅ3\±<M@H_æÄv<[
@Eò.{-ä<ŽåC§³fB¿Þ@7ó"Ä˂7<™éÀ9Ç6Ç=ˆ<±Ãí>µçÔ>F™ò>RYç>á¾àm>1ê? è>4š½¡Ö¨>å<¨665¿cØ»DÐo=§ÙÓ@ùžT?͘=ÀÀÀÀÀÀÀ#=
÷ž+<1ÍBºÚy?v‰ÅÀÀÀÀÀÀÀÀTPAG7²vî†uCî´/EÇ2õAª1'A;F¸mWÁ]DàE0êêAS{(A;êθ—DŒœEEĝAxå?˜$ƒ?©`>jR€>Æ)€¾® ?"¾ EÒð@@bS¼"£%Àßoœ‡F}@N­ÓµßCG@=ŠÓàdÀ,±éÙo_ÂÀ7ÜN¹O]À`³PasÀ-BO¯5FÀ7¬»=ü'æÀ‰páñö¾ÀaÐê™oµ5@Wz鋙°ïÀ4HBN¡.¿åÆP˜øIà?áÌÿ=|ø ¿©Sh¶Œ¤€@þ‰VÚ ?ÒáÌóîR¿ÍD,¢€À1Øf90ŸH¿ðè«c~ñ?ÉË["¸¿•¼ò`‡ ?²ü›ÝŠ©‰?ýŸwÑ¢ü…T´dGaia EDR3 427664157258726656 ï^I'½5²—n@Ÿ€@#…Êÿrl¡=<Ç@OôFûâ=AG°@wíâÌÑ\=zNÇB྿BjÃ@?è~m½c=kâðÀOiÙA¥=Š—V¾k¿<T¨A¾La½o†L½©½[^–½%ªÆ¼RçK=cžá¾¤/Öíì¿«<CùÿZ'ƒ>‹F?›ÎÀÀÀÀÀÀÀ9=Ï
nC<Ž3ÜBŽâ?tîÃ=Ó«>tÈ=žÖ™>yÃ	­ªBH'æÂ"f¦A?"JF@¢±‰8Õ¿´@tD•–A‰ëÂ?@rmS¶¢/@·®†BMtÙA™Q;@ªC•ë€¶A2nCº'ÙA~çK?Ü@Në¬?öU?§ÈÀÀÀÀÀ@^_¿O;¿åKC`:@EXS?Ïo@I P²Ñ
øøøÀ2€ERîVÀ&Ö¢~]?ÀÓO—(ò{ÀSNþèÖ@_ÿ
M‡¿û=d×ã@À5?6x@)Ÿ£ñ²–?Ø7§•¾¯ @Q®nÉd56@>Œ!'+¨@2/ÌO§ÞÛÀ:ÅInƒxžÀ+gúÙ%e@Öß±7'?ò_>Ïõ?á3‹0°è‹@ø
¢¢ÛF´dGaia EDR3 427439131028003072 ™!ÂYÎ@Ÿ€@*~QH–(=M¼6@NÁ‡cV=`‰é@촍Ôë;='M©B süAá&@:Ñ"\mr=†"À!Z8v÷7=¡I¾[ÿ'µ»¾y{D¼÷G8½šû{»Md%¾–øv¼õvL>9h•¾¨^ ¥¤¿¢ÖCÎ÷½F?%ÜÀÀÀÀÀÀÀ0=òbn4=—B9_œ?t¡>6¾
>•Fö=Ì<>AøaÂÁŒnB`
-AQÓÀ»ÝF²@¡ü@Uc†û@õœD‡u§AŠA .@sm‡,@ýžƒBáA˜Û"/@¨­§°©á´A
–C³_Aü<?Àêž@Fë0?éž@?¤8 ÀÀÀÀÀ@^ÇwÔÿ¿õ¿}Ø@F‰Wk@HÜd®vè&øøøÀ2†¯!+¨À(
,rÉDÀ¶NûÆ؆ÀWÓW_Ž6`@bC6	ÏE¨ÀŽQ¢ÈÜðÀLeq9+À@'ç<C^*
¿·á:Ð~Ä@@I¼ÌÑ}©Ø@J<È©ñ'f@/zWz†K¦À:MÊMçæ¦À'Þ'êâe?ÿò	|8?ÿXuY(º(?ÈKŠ˜™Ì´@%Š8øùÀF´dGaia EDR3 427480057772554880 î¶Ùº€‰Ó@Ÿ€@*tÙ$Re=ZlÞ@O*âô…`=nš!@-ØJá¾=š™*B '*Aëwv@<#Ð1ë²{=ƒñöÀ!BF	}<z=¤ï†¾
'p=æ~侈\…;'@®¾M:Vÿ¾—Z½P»£>OMý¾$ @©¥¿Ï6CÒMŽF?›½ÀÀÀÀÀÀÀ0=í6›8<âß B7?q'=¸ÀB>3.=rÛ>;LÆÂÏ3ÖBu½åÂd'@ÂÑFà@Ÿ\hGzf@_JDvR˜A‹r'3@l¢_5@ã̔Aü˜{A›¬p1@¦r:Ö¯OŒAn6C©·ªA€Ðì?Ő'@VÜ @Îð?ª`ÀÀÀÀÀ@^Ƨñ:Ù¿ê¢a>{Ù@FL"âzbª@I¿&¥f:øøøÀ2wf~6êûÀ(N4ļÀîÀ(;/éxÀV•úfø‡@aRm¿ÄÀÔ´ˆ›rÀÄ­)@((«2`?ÈÔ:ªž @L7†Â©@FxN9³@1†)"áîÏÀ9U¢¨w"À(§…tex@·zPmŽV?üˆKV÷H?ףՂvžj@ Q˜Ù†âwF´dGaia EDR3 427486654848265984 î¼Ùso	ë¶;@Ÿ€@*/x3ã<¥š@OiNX'<©ÿ¼@ě›:Ç<é7ÿCP··Aêç+@<½ÕÓ
'<ÃõˆÀ!=zJöL<ã²¾¾'ãÈ= mÓ½¼š½‰z%¾
¾k½iz½JR™¾<œå>•…¾©û¹×ÔA¨~DS¡>EjA1EqF? }½ÀÀÀÀÀÀÀ7=-'š@<‹E¡B_·?«Ì`ÀÀÀÀÀÀÀÀF@Ó>ÄDÐzA6'D؊9Ao6‡<@©"wX/ÉIAo†«CZ¶ÑA"gù;@Ù
÷S"AúÎIDL}æA[›d?»Ó­@4Ò8?ÌËX?œÙÀÀÀÀÀ@^È"ž'š¿çEåËÁë_@FZjܒÇ@IìYù0øøøÀ2¾oñ^•ÒÀ(ª¬e {*Àìu~ûVlÀVý¢§jÁž@a¹,®¸Àá4t À-êz.Ôh@'˚
0x$?º•$baÂ@@Kh6Aē\@G¦ÔÓg5¦@1½ãÿtî‹À<¤)7›À(…MÖ'?þx·ùœRl?úÇö>Ø?Кä6lP@$œå°ùh\F´dGaia EDR3 193055000384601472 ­Þ€	}€S ž=@Ÿ€@U•K'«=«{ý@Epab¥wÜ= XÕ@
-¸»e-=¼ÑB˜!KB'•@'dH	ÔõÚ=ÏüíÀDk†Ââ=–n¦>T;QѾØjƒ½ègᾝßî¾:}ý¿KGƒ>l?n>§º>~SP¾''¾C®æ2>²/>íIwF?¿ÜÀÀÀÀÀÀÀ'>ˆŒ(=j@Žjh?|ë²>êÇ>ä2¥>¦Ý\>iC"Á£ÁÁ•²iÂ%(FM@¢¦yÓb@IDl,1AŠ2	!@sx'ó×)ÝA×øBٗA˜ÖÂ$@¨¢m¸ÝÇAO2ëCs~%A€?¿K˜@F¥€?êK?¢ÿpÀÀÀÀÀ@eLûÎÿ@ªpòX¾@UɞWL
6@3y—)øøøÀ>4¡²CÆÀ:£|hÿÀy<<™oÀaL?¹X™@=d¤Ö‡"@1ÉÂÜV¢k@ ©™?ÀBɆÚ*à¿Èuåv÷@@ ÄFÒÐÐÀPމàÔ@BÕA%ÿ½ÀO,{6Әz@·"€	™q?ÆÇ*œC ¿ì
4Á¾v?犓3r•¦@)ÊÌ"¶YF´dGaia EDR3 193646709440712448 ¯ø¨#D	bË@Ÿ€@VsƒÄóJ>•Žî@FZ(Ç^a/>ˆ¯&@euÈ ¡>²AŒ@B G@#Ó%´ž8>£™–ÀB|ëB1óu>u¾]=nl%¾ŽÝe>/T«¾Ä˜¿=ºš¿	©>8~`>£Ãe¼Þ»±+*>ï8¾C¢'«_FÀ?¤çÓ=™½Và½ãÇ+>8=ï'>|ô–#>ën$=6rC0Ž?'Uð>ÆPç>Œè>?ÿ9Áá5ã¿!Á"yXB1cŽF'@r'¶©u«¨?ƒÞÇC½Aœq@DvWP5s{@³
@éøûAªwú@zѧWŸM¬AÚfB>èGA'Tù?Ë#@I?æh?«Ç€ÀÀÀÀÀ@dô¾ÐVB3@$~J¦9@Vvz 9Ž@5Cãsk¨œøøøÀƒßː'À<	°ÁÀËjÎykPÀc³';-@AA¹þD@=*Dé.©@Gõ€,òNÀovðѸÐ?ÁkèAnD À%ª5piEÀÀMŽUG}ö@H…'‡'À;ŸÀ'úÚ@QKv[•Î¿Þjþ_°À¹û«g'?÷	«#IæÉ@$1t¯Ð&¦F´dGaia EDR3 194068028550733184 ±wØ݀SN‹2@Ÿ€@T*ºUt'G>L,‡@Dcª ‹]>ù @û[諸>[2¨AÍaLBAL@)
5¤Wf>o*IÀ>ޑì%´Ö>)uº¾ó=µì1¾´u¼>À¹Œ¾eþm>q.Ⱦìåù>ª'=±±d¾'¼c?X]C`õ>P±è>`ÔF?œ,ÀÀÀÀÀÀÀ >±—2%<ÂÃDA	R³?"">§AŠ?{M>bŽÑ?ú~@ù
åAœ™Aε›AøŽF+@ˆU­<"?¸6YDB'A"¬"@W˜¼a«AA5A2<†A£6#@³¼þŸIIA–ÒBÖVYA‰gv?¿<Ã@Nt°?øŸ ?¤J@ÀÀÀÀÀ@d𯁙@Öî-¸!È@T¦Xð±¸T@1"-ˆ5+²øøøÀUÄ2Xú<À;Y¡vÀŒ;ÓK$Àf/µÊVkÌ@C«a%×Ù@~­´^Ò@vòˆ¤ÀóòI_ã@?æQÖ¥Œ'ˆÀ>¶·110ÀK$ù%­a@;Àk"
"ÀAᵫiƒ@!4ĚBÍÙ¿èÕ½
¿ô&ZSÏýñ?ñ©ìôáÛ@,•Ë©HÆF´dGaia EDR3 436392286714264576 `yRü^d֏@Ÿ€@H"Ҍ'Ï¢<År@H0Š]û©<£m@íݬò±´=t>C5_xB<V@6&¶Î%›2=®ÖÀ8à6ÿšê<Ö5w>FÐe>‡Tr>Á¼T½¸>Ò=)རo>êQ}>Õψ<­ø=¢Îlˆˆ†?܌®DÁ¯9>PKqB7±T?ÚݹÀÀÀÀÀÀÀ,=Kï£.<Ý,zBˆ†‰?‡ê«ÀÀÀÀÀÀÀÀTŽAg·~C¬ÖªEƒÏE8@q@þlû+A`yvFE—]TDÞás@ÿí*)AVlOùJ5DòÑE=S'@úd…?•j<>1 =@€>ÀÀÀÀÀÀ@b/JE?9ÃÀ?.µsž@Mã;à9t@=ÚØ%aŽ'øøøÀ,"0-/BÀ6N£ 6Ààô,ŸÔÀaÏco'†a@X€\ƒ`À6ôâyU3"¿¼TÅC¶é?þÊLݗ¿ò%/ŽŸ	|@/n'è @…LM¹ß0À¡šþ³¨À
†'P…_¿÷ہ[S$i?ñ¶õ±µ.?ñbëám¿îó®˜D$?â/ÃpºžT´dGaia EDR3 436394245219315840 bARp€J–>@Ÿ€@H.ÆÌð†Ü=dÈî@H†'Yì:4=2k×@–y'e="9ËB ªÏB(c@7ãnvGê='³dÀ7Š¯V´¨=k,/>S×>ÚñÅ>Ã_Ó<»¼‰;8yJ½ðe>æè÷>ÇÚ<=½ù¾>-¼om?çCÉì2=¾sì>ËÙÊF?ži÷ÀÀÀÀÀÀÀ*=Úg-<	¹¾B§#5?'²?>Üb¨>¾Ì>ªê§>êÈ	Â5ŸpÁÒä Â-%°B#XFˆ@®-Zúô(@w±«Dy"ìA…ÂÍ)@€ûåÆe]ÖA"B€Ë|A"*(@´'õg{ëÙAhš´C´˜ÝAw(#?Àd@ChÄ?ãåÐ?¢ë¸ÀÀÀÀÀ@b0G_Ü:vÀú2‰ú…Û@MíµŒBîh@=à1ê·¦)øøøÀ-ÊÜú
$À6
Nٙ$ÀÚ±}Ý7Àa°oÈ	"@XNdxÍøÀ6•Âê˜cN¿áÞuD‹@?úÁŽî0?ãàěhð@î‹Ï"@@ÁTºak`À¨%1øÀhÔm³NÀ|_pî¹?ó¤ë¸úç‹?Ü|cZ ,?í% q5Æ@Úû —4T´dGaia EDR3 436403797226964352 jñXE€2·@Ÿ€@HSÌgv£"=Š°­@HªîõŸ³¦=u®@b¹¯È=¤R|B'»8Bà@8aãü
™=ËéPÀ8Ìܯs=²q>?>Œæ\>ôÓC½µ¯="%Û½êýg?j->gO<ûƕ<.Ä$98?áHLCÀ
6>a…'?÷fÕF?Š"ÀÀÀÀÀÀÀ$>".);°o•Aä§ê?‰f>™èI>ÍJ>T­*>ì58Â/©¹Áñ‹Â5ÖþB(bFW@­'7x@Î5DO—ŒA†Ÿ @€L'&Oÿ$A7µB6H»A"\°!@³ü~|ÀiAšÐ C"/UAw›ä?Áa@Duð?äÑ?¤ÐÀÀÀÀÀ@b0¬ÔÙaÀœšÞpúÿ@N`•Vp@>Þdùæ¶øøøÀ-œ‹ï7‹¡À7"•§®ÀÆÞY-¤ßÀa|Õñuôö@XÕ¾5°À5LYkÛ[Ì¿ëj™£?ó
$¸€?ÁývêçÀ@V@™¿ñùb`¿ö¹"^_ëÐÀ•aZ£¦»¿ÿ/éü¬(?çšNi.ý?·¸øšåp?؇M5Þ¢@.Þi\/'T´dGaia EDR3 436422248405849088 {¹NÔEJ¯@Ÿ€@H:ݳ`z<›¯Á@HÈÍjÚ(<³ÊZ@é.–Ÿ<ߓÞCS\B@8wóÈã"<æ֎À8´¡Q*¦=	ë˜>—VE½úý#>6½{=æm¾Oúv=ƒØ?$¦O>yÓ¾/ÿ²>t
SSNÀÄ«D[>3{ŸAá>€F?ÞIÖÀÀÀÀÀÀÀ'=PMG,		=e¸`B"O?E"ÅÀÀÀÀÀÀÀÀTnAyAëëè£Fë EG$A@äià+Arƒ&rF9DÇU@ä¼²&AfY3méŠE›9ÓEmÖ@âmb
&?•d="Ô<%¤=~?ÀÀÀÀÀ@b)BâÀpÀ×7¼nÒ@N
ÆþAI"@>Y¤žJ&øøøÀ.:g«SðÀ7H`¾%@>ÀÒQçeÀa­û÷=L¨@X~a9'ëÀ50Sé<ä¿ò£çÀ,"?îXO8g- ?°¾½"@\]'À@e—§fTà¿ôõÂß=ýPÀ=h+7¿ý!pÕ¹?Ô/!œ*´¿³Ãvs³¯ð?Ò`útfÿ@'Ä9ÚñÉT´dGaia EDR3 436428982915499264 Ù]8ﺿ@Ÿ€@HŠ´éÎ+=Vž@HŠjQKã<ïκ@Þ8JÊ­=*BVC…·BeY@6ꑣ¹i‰=6üÀ7/Qì"ïé=&oZ>½g=b‡g=þGù¾
^½p4ù¾C=¡>Å°é>Ž&c>Ï=†«`_?]|CÂðT? ¬ÀÀÀÀÀÀÀ(={'-	<º BS2n?"Ó>'ðR>·
>'nW>àrÖƒYÁè,AÂÅSBÆÅFv@¿o+*xS@ª—ˆD¼°+A~Å«&@•þôÆAÏ5C+ðAŒ4&@Äj­6míAˆàÃD½`Ak24&&?»¾¶@4Ð?Ëuè?œ›¸ÀÀÀÀÀ@b<—Ðo·»Àãï	LÔW@N0ЅŒéo@=Ãpø ÛÁøøøÀ-}©Â¾£®À7;ì²<«HÀÙ&^èÆÀbÈù)'@Yp,`¶ÏVÀ6ÿ6åÁž¿é{ñю#à?ïæеyËà?×۞¢_JðÀ˅V(÷@ A%ˆeÈÀó¯Ïƒ$x¿ù•Zýð6@³ÿ
Sæ6À
òÔ?ù¢\@ñE?ßWX¿´×uÂʀ@£ûB˜ T´dGaia EDR3 436437023094541568 ‰)a
14è@Ÿ€@H§R}{uª=Ò'C@Hšï
˜ž=Ég@¥¤ˆ`>(6B
ÜB£@7Èü‡ýk4>ÍÀ8"‰tïԏ>ñ¿>&Z1=åÇÙ=ºgž½wA½ƒ"½þÚü>×->«e"=†ì#=åmu__½yëmCÂÊ>ZËè>ÝÛÚF?šMÀÀÀÀÀÀÀ(>feê-<zóÆB…B8?(ù>ˆƒ>Ž€ý>a×ÿ>íJ$–¯"ÁìVïÂ,EBv…Fz@'൩ZÈÚ?É·ÎD5']AT>+@^ç6ìùX@üÀÄAzfA Ýÿ)@šÛ`¶?At>C;$ßA…Œn?È:©@ZŒˆ@N?¬}ÀÀÀÀÀ@b>už9À"ÂFÉõ@NK†‰ž	@=׃IòøøøÀ.üÚ¥zÀ8-f1-…ãÀ¢¢þɐÀb¯ì™—`Ò@YAL}¨ìÀ6C-'És¿õÀ'§ýÄ°?«z
u爿²ö;',ÊÀÃm\6Ë@"KñÎdðÀk^ °@¶©x&±ÀU&å ·?Û3M"ð¿ògk+F°X?Èz¬S…¥ ?òp›1d³T´dGaia EDR3 436438672361949312 Š©`ˆ€>íŠ@Ÿ€@Hĕ½…M§<ƒ!g@H¨X•µ<o!@<¯f–¸v<¾ï'Cn"iB`7@6sj­ùƒ¡<»Ç4À7øûãH&<ž¨~>'|>[ö;=Ø«y=,äw< w<Ü!Š> Î‡>ÃÌX8…ß>>ÖEC>±©CœÆÕF?ª¥ˆÀÀÀÀÀÀÀ%=	C*<5BZ¡´?¡f>‹g˜>ŽÇ>PC[>ú@\Â]ó]ÁõԈÂ5†DBMFW@àþþ—cBþ+DMÛèAfJ'(@ÁºL^Ð/ÐB:}CC°Aw‰)@áWz\,ÛBÂo;C¶©ƒAUó?­M@™è?†x8?'»˜ÀÀÀÀÀ@b@¸Ã˜ÙñÀvwpjZ®@Ne(›õGT@=å·úçÂøøøÀ,êUô,¶À6óú)œ>ÀÛdÆ'îÀbƒ
ŠV@Xó¶^üÛÀ5€ÖSšP¿àF´èoJÐ?ôräùP¿À"Q¨)O ¿õ"1è3@ºêm³à¿úbÑ3ÔÀ˜ùÄöü¿ÓÅ[üÏm¿ÐFW~7?ñ´{y_¿·²s¶r?ñããa¥ET´dGaia EDR3 436441176324119680 Œð'€d‰3@Ÿ€@H¢kF›ë<z9@H«¡ÌšÆ<r4—@ 
×èK©<¹áµCyGzB@y@5_žôq¯<¾pcÀ9kòïiö<¨	k>uŠÅ¼OMu=:༊½¤ñ½?®ž>§,>Ñ>_C>`åëNEMA_]D'ò>ãXAÊ'T?¹†ÀÀÀÀÀÀÀ&=Rï*
<ª¡~BIƒv?˄fÀÀÀÀÀÀÀÀFmAKÌ^ØV)C5DìDp›AIT'@ñöX¡ÛʋC°˜CÐAR¿p'A¸L«€:ÐCÈçóC´¢8A=~? |'?ªX?®0?=h€ÀÀÀÀÀ@b;Ž…a+ÀÄ>M3~@NMLO0<3@=øg²ì&øøøÀ, † ÐÀ6'\áÆ|À!ßc«xäÀb(2ß^õ=@XŸU¥nÀ5]ÛM\¤.¿¸Úð}‡J?úœq°k2°¿û;ÒÛHQL?øVcÈ4€@tÔOú¶€¿÷Ѳvtqð¿ÿ—3§¥|û¿Ù—8ëЫ?͟«­*¨?÷R«!þ¿úuℶÑi@$ç1´¯T´dGaia EDR3 436441176331772928 Œð›äGõ¥@Ÿ€@H¢Xz‹RŠ<5†@H«/ƒóSF<rh@é8«Ëü<_"KCÑìÑB
«*@7§"ԅª›<lWGÀ9X=$Ì·L<I¥>—²ž<ãϗ=r§3=-k%;¢ß®<äWÑ>´{i>Ûg™>£>™8¿iih¿mwCþ|í=Xÿ<@|éÒF?½uÀÀÀÀÀÀÀ)<³FO-=CÛBŒíî?vçÀÀÀÀÀÀÀÀF‡Aυ°ä_¿CƒÍïDX/AD±Ÿ*@ùhR£N|'CÔ4ÅCu5-AL¹J*A"baá"D
6¬Cœ§A:Ž?€ç?"Õà?z°?)1ÀÀÀÀÀ@b;–t(
ÿÀ‰Lǧï@NM&|¸â@=øx\3¼éøøøÀ-©oAY
"À7ts:šU'À'^¿KʸÀaîGõñùJ@XP‹žÊÀ5na‰š†¿ì8I»4Â0?èÕÿ©Ä" ¿Ý	JìnÔ0@
¥»#@
Ÿ ¿ózã¹C×pÀ"¢Z©\¿ôVv_Áƒ?ÄÌï›'x?±iÅu}è¿Ó4ê"iÍ@Ä
c:RT´dGaia EDR3 436441588639061632 P	ր*'eo@Ÿ€@HµðŽÙû<)Ú6@H§Ç¢#ê<$Ø@™e6XŸ[<h"ÙCÆÿgB´@7_Nfåä<Œ·¡À8—/;bx<>þ™½³´>\Z=ƒà½U¶ó=jÖ>ò}>>'…=»™Ê>žÞEV3TÀÝCÌ´M="Ô?Í$T?¹´ÀÀÀÀÀÀÀ'<؍ý+=S‡™BVY]?htÀÀÀÀÀÀÀÀFsAíLhC©qCÔ;ZAL®©*@틴@/tDʏBé‰AV$É*@ý»B:D/7ˆC*›A@êy?Ÿéq?©Ò€?b?<CÀ™`p@¦˜®Ez@@@b9—\*9<À
}dï¤@N?¹ÂX6,@=øݔÔ
ýÀ%±Oc¿ŠxÀ9öBž-|£ÀËà0ó`À-Ï
"XÀ7Iº.@VÀ"ãZFÀb){³¿Þ@X¯¢ŽŠÀ5š‹ÍT^¿êžFNéiÀ?î-!5j ¿Éƒ)AE ?÷±â9bä@y¤Fl¾Ð¿û•¦]tðÀ03Ú³µh¿ññì]	µh?¶¿Û|âp?ÔNº´´Dœ¿¯÷—{¦à?æÊo6€nT´dGaia EDR3 436453584488018048 ˜9Z°€H',@Ÿ€@H•J›¦Æ<2Ÿî@H¯¢6·Ãà<2£†@oì,gù<'òÊC°Ø¬Bùî@7KCÂYz<…¡SÀ8D"›ŽÓ<†> xz½™;=Ë c=Qߺ¼çé+=Qc>ÔЛ>"¿=9n«>¤Ë´4Ú3ÀBŒC¼Œ =C7M@µ±F?¹}ÀÀÀÀÀÀÀ#<×ÀR'	=9"¹B?Ñ?`¹©ÀÀÀÀÀÀÀÀFOAn™AS
CP¤îD!JìAMÕª'@ë˜êW<^–Cœ/ÔC4ï[AWT,'@û[j›çû"C×}œCÿÛAAý8? Ky?ª· ?è ?=‡ ÀƒNH@©ÑEz@@@b9-§ñUÐÀȌà_þÍ@NE¼çià@>ûAK÷À&"µy6ÚÀ9Kf·‹ÆšÀ¿Ï<áøÀ-PKP_|À7
|tÀ»ïÄmG¤Àb&)®&02@X®.·œ½>À5c»³½z¿æ¦
«›©À?ó ¢ÜßÓ0?Ã[I'òº ?ùZ›*º@booª¿ø/­Ûæ°À½(s­È§¿îj
.Î(?²‹oÎ9À?æG'ޏ*ø?ÑÌ¡G@€Êº¼0T´dGaia EDR3 436455126375970304 ™ 	¶°¹«@Ÿ€@H"άÛ{Í<SÄÔ@H¹æ4ËÄ£<U@*ƒº¥E<–öÖCýB	+@7²|qdö<œm£À8ÁÚ¼Ô	<šj>œÁI=ïF2>Ì2=±«¼½Êe="?">êkØ>¥­¼ù;~>ªwÓNNK?Ž¼ùDp²=ÜÚæA…'0F?Áû­ÀÀÀÀÀÀÀ&<üMB*	='5]BrÍ_?…pÀÀÀÀÀÀÀÀFkA.¤û2ä"C¡\nDŸÎ"A:`˜)Aùõ7åpeDXPC¿ÍPA@úÚ(A/²F/ðDo1D
ÖA1'?›çg?¤€>ÓH@?`¿Tåà?¤+{E«à@@b7½'âÀ"IœŸ6•@NHô—Tú@>Ôu¶)MÀ+äVö>üÀ7h'ÞR`Àìì·g7]À-A»ªkŸÀ6ñ,fA.VÀRìÓõ'Àa¶3¹ú/ê@X XÑhbÃÀ4®ÒaÒX¿å½J¢ð?ôŸmtµ?néäzZø@UeEŠ·€@
"XTÀ¿éÂGeN© Àëâù=]¿ú øFWr?å$_)œÿ ?ؤºåâ?Ʌr¬Ë@',©º"T´dGaia EDR3 436456848663041536 ›1XÖ§S@Ÿ€@H›'ù]¡¯=YêR@HÀ/}‰ˆ`=O"'@¦Œ¢ýé=–8WBšfÅB)Õ@6ÿãÀáýN= 'À8"Ü.¼ø=‰ÀÃ>ŸÑo>3çk>oÔ=_Ô§¼ŸÚÀ=J>Ùû>%Ž¼-™§>•D¼:8?W:bC®ó>)W?˜eRF?žð:ÀÀÀÀÀÀÀ$=ñNh)<Ä°Bc?":>«£>Ƃ>€Yÿ>áåÂp+âÂ-@Â+-ÖB·FY@­‡«컎@¥Ø'D6TçA…ó&@Þьd]ÞAÚºBŽßA"
&@³÷3µA‰†C'š^Awü ?¼ã@<Ð?Ùϐ?ŸLÀÀÀÀÀ@b7ÇLDÿÀH&9×1¼@NO°8ÈÂE@>#Wc|\,øøøÀ-¶ÿâÀ6Ɏ>'Æ¢À*º"B^Àb­WϾ<@X­«P@À4øæiÛ=Ü¿â̶õ"÷ ?÷O•k0P?¦¾¡?¹€?ý˜Æ+cµ@O"XÚ0¿ñ'd>^ÐÀ©‰Ò(N¿ðZ¯å…‡?Ð+	p¼@?ëꐿy4É?Å'öxò@–úNWET´dGaia EDR3 436461517287294464 Ÿp	†õi@Ÿ€@HŒ_d%¶;<T$A@HÐýõ–<GÆ@RÞ97<—ýC•™ŸBM‰@7.âw¶í<¤ 'À7—Y?³*$<"¡º>P«•>îh>R"W¼º€½‰Ò"¼…®ƒ>Áò>ˆd)½>‰š@QQL?¨fÄDL'=ÓZlAO¿ÕT?ËìQÀÀÀÀÀÀÀ&<÷h)	=ÁóB‡hÄ?†',ÀÀÀÀÀÀÀÀFgA?º=(&³JDKõÝEJ_AGÿ'A24\cÔJDÏʍD3l½A"Y­(A3'àr¸¡4D€šDœ'œA£ã?˜i6?+\ >'5À>ԃ€ÀÀÀÀÀ@b3›:·À㞢Ö@NJ§9Aü^@>Gz/¬þ™øøøÀ-ë°žÅÊÀ7=çŽ<éÀ^=øc2ŸÀb˜×Bô@Yi@Ã!A'À5Píå"Hb¿ð.+gÈ"Ð?ï§u<‡—À?σ5ZÀ¿ûÜù{Þ§@ 	È#Û÷¨¿÷Ûøîµ0ÀúEr ¢¦¿¹\»t—¿íÃ;Q‰b?íàCý.×?ÐG¬Ä±—@Ê)‰TËT´dGaia EDR3 436463961129338240 ¡©_ŀ?«çM@Ÿ€@HÌW¡ÊâB<Åaø@H»ÏÞÏlý<£'È@ýBˆså=ÔùC3îóB
I.@7¤é*¾= ÕÀ98ǁ¿µ<áå¡>SBÙ>MGˆ=â¡ì½–×½Ê4´½ú9ç>';D> 	6»íŽ_>&ì\[>ê´C³¡'NF?¤öšÀÀÀÀÀÀÀ(=SX|/<²W9B‡i2?'æ>'Vù>µ›ü>hl*>¼|
ÂdëìÁɀÜÂ
`ðB#f˜Ff@Í7Ÿä!–eA¯€rD*y^Ata)@¨´Ó/#ŒªA½""CrøA"µ=+@јF‰ÞB'}(Cw©ÎAa½h?µ7C@´H?«PÈ?'ÈÀÀÀÀÀ@b?+[š•ÀÝQ&ƒU@NqjJÀÝ@>৿¥îøøøÀ-†ËvrSµÀ7Za¢DÀ=~iÁì˜ÀaæØØi+'@X,aØO"ìÀ4YB
廖¿ê
É$P?ì":ÈÌÌ`¿Ì֋'¡ä`@'ïV‰@‹C58Ià¿Þ y<¡ÀÀ.À/f™ u¿ô'ºÉf?Ìt?H?Æí¥n"tÜ¿³ö,'¦4?éº NrñT´dGaia EDR3 436466778627893248 ¤9_è+a@Ÿ€@H¼Ñôk"=-åD@H¼™Ð5•Ò=…@u~ÆI=ž=yvB¸£-BÄ£@6ð•àóÉ=ˆ"¾À8¦á}0=Të=¡– >K'­>|ŽO½ÝÂB¾"!W¾R̔>"¥Û>» *<=ðú>ɜNN?åÇhCDZ¾>t{?‹F?ŸÅÀÀÀÀÀÀÀ&=ĊÞ(	<÷œB2é±?ˆíÂ>¼°>ˆC>©[>óâ6'R'Áã›÷Â#3‹BëF\@´p:¬Ïç@öoD)ÅÃAƒ 
$@‰¶a›ªÚ*A$ÁTBŸÏ\Ag	#@»4D<PêùAϞ¨C†,jAr@V?¾€9@:6ð?ÔoÀ?Ÿþ ÀÀÀÀÀ@b<ëg«åÀ.YL@Nf?½:@>fQ¨t±øøøÀ,Îÿ‡ïˆ]À6¿Ù,x
øÀÝê*M0ÀbNÏð¤¸@XɊF\ÖÀ4ñ|iUÊ¿Ý"œI8Ý ?÷´ ·êð¿ÀÇ»4­÷`?Ôç›H@%ê	£¿ñÄ9¯‹°Àú õ"¿ã'X—7§î?¨oWÊ{ð?òBÙ{XL¿®L)ô;V?éH"ÿBwóT´dGaia EDR3 436471245393822464 ¨I_HïÊ@Ÿ€@HáO)I'Ç<—Ð@HÇ·Žù.T<"'@žK}ªðU<¾ÖCr»ÌBèˆ@7±Ò€ééì<ЇþÀ8Zƒg<µ«~>¢¢>ZZ>Î̼¦e=RºÅ¼É–n>¤k.>mv[='¼Ñ>f!ji@&XCÌhY<Üà'>sé¡F?§ïÚÀÀÀÀÀÀÀ)=¹1
<‡þ"C,×?Š†%>'3/>Ë>‰>'[>ÔOpÂvndÁû¨[Â.NSB!·ÁFm@Ù	ªf½…B2âD0Aj¤Â*@¸«ôì9BhC €(A}f,*@ÜxêëÁï¨BûÝêCg"<AY`ž?±7@8?–P?Š! ÀÀÀÀÀ@b@si´ÌÀR~giN@N"…Šó`u@>ƒz¢R¦øøøÀ- óyÀ7h—Æö¦œÀínò çÀb5}l	½Ø@X/,ÀÀ4DJIÏI\¿íÃdÕËy`?êQn:a`?֛ê+Èà?ñ°¼cç@Qv¢0¿Øâˆö{@Àɶ/m¿Ý©0ë¿áÉ­G¾˜"?â>¬­Öî¦?ÙðõoÕ¡9@©M¯0TT´dGaia EDR3 436473616215710592 ªq^€
âJ@Ÿ€@Hð¦@™]B=G´b@HØàþŸ.=0mG@ƒ[eKœ=€÷UB²ÁtB
¾@7Æ!<#=…~À9'‹bWà=}_b>|°g>/O_="½"‹=Žg½pñì>¥™æ>T¹#=íšÞ>Nó`WV?ŸtCÇà¼>»?‡0?F?¤µÀÀÀÀÀÀÀ'=Ç^ä,
<'t:B"ô?…{ƒ>cs[>°bù>à>¼ØVÂoî ÁòG›Âs™B"Fd@¯¯1ý;Èæ@d",DðüA…V}*@HO¤ß)"A<ïB"ÓA"Úm)@µ¿QšQÇÀAcs$CÃÑ,Av#÷?Á*£@FCŒ?è??¤HÀÀÀÀÀ@b@W±»žÁÀ¹€"ëº+@N•px?o@>/ÕE6õ…øøøÀ.C%Œ*À7Ô⟂Ù2À'¹'¨|IÀbL{êåRr@X¬æúŒx¨À3沇)Y¸¿òé×3JÝÐ?ِ&h@¿­wÁÏj?ØÅò'fh@Mó¾k`°¿—É"Ïò¤@(‡ãy5Ø¿önÔºMf¿›´òÐÝ¿ØG.žL­þ?¹vÁË9i¼?ôQp¬ÐT´dGaia EDR3 436477017829810944 ­‰^##†ªË@Ÿ€@HÚڄ_è<ZìC@HݒâWâµ<UI@–Vƒ"¸/<`ðC£™>Bã¡@7+uvaÙ<™jóÀ8€Œì+Cf<›Ê<>°§=•(=õ}k=Ç ²½m}J=Çõ>ÐfÌ>a±ë<Փ‡>"fdd^?£ÿD…¨=÷A±ÕóT?ÅRÀÀÀÀÀÀÀ(<þ¬ /<l^gBBjW?†"!ÀÀÀÀÀÀÀÀFzA'$WéîÇ
C«ÇÖE	óŽA/ÍÊ+A{lqÅCêυDQã<A5•»+AÇ>E{ œC½ùTD«J²A'Mç?šo`?d}@>¸þ ?þ0¿ˆ§Ò?@ƒEÒð@@b<›Š¨è
Àэ- "@N‡lƒ$`§@>B¼LþŽaÀ+¿™"ÖÀ7ÃV‹eò?ÀóÔ佀À-UÛLAbÀ7+†Ï¢ÔÀn·«Ä"Àb6yHΤ@XªãüâPJÀ3è	ÿ‡p¿é¶³Zgÿ ?ñKm0¿—í›?D ?ñ2ânہ@-ÃãÈÚп#¼(©"À$r:iT<¿ñ$S%Œ›©?³ò'#M²x?ÝÐö×Cx2?¸ÙÝö
L?ñ€…Vƒ$'T´dGaia EDR3 436477460205283584 ­ð)eKÎÌ@Ÿ€@H×åærO¶<¾•â@HâŠGJö<±å@º†¡æ4<ûÖC9±B3.@7z+Œ0=‡ˆÀ8©'Å/ö<ÿƒà>lÚÏ=©…=¡@2½>†¼\ç_½Žr>tÈ>€±÷>(Á">ZˆYYU@}(úDÌÀ>dÊ©B,'T?Û1òÀÀÀÀÀÀÀ'=H"ó*
=H߉Bz?=?"ãÀÀÀÀÀÀÀÀTdAhëóïèúE¤×E\a@þ#A`±;†H¨5EµÒD¼Ê™@ÿwh&AVuIÏÅú±EEeú@úVì#&?"äJ>$€=:¬€=êÈÀÀÀÀÀÀ@b;ˆèžÒÀ·¶x̞z@N‡ïÏ@>MZèþËåøøøÀ-­CôÅÇ4À7?˪eÁdÀ47ÏrZÀbÛªï(@X‰\4§ÁTÀ3µ©üòœ¿ìu"ò\@?ïjñ°W`?¡I ‰n
€@@ÎM×d€@G`ëp?Åܽü59€À'™¼ôt¿óOØܑv?ºl£A¡È?ÓÃ#Z{Ò?Ş{‡N¿L@lpÕƓòT´dGaia EDR3 437648925424449408 ×aAw€'BÝ@Ÿ€@EÄû] <º
Ô@H!U~L<<¤ñ@èH
ÄÛ<èá1C0ˆËAñŽ(@6"a㱇£=‹`À4‰ƒ| 9A<ùÔ½½€m&¾=•>T¬½ý=¶ì7½ÝN
>"?‰½êƒ•>­¥û¾uòná῁•ÙCFvF?©:‡ÀÀÀÀÀÀÀ=UK<ß BÜ_?s\ë>"s>SŒ>!½f?1v»C ˆ@ߏ?ô˜ªAú«ªFù@Ô
û¼ºì…A bD€
ýAnO@´ÛÐ>4ÌùB
m5CLÛA€(g@Ö>¥µ¿—*BlyCÀ§A]ªN?¯Bè@
š?Ž‹ø?†¨ÀÀÀÀÀ@aãKè†À#€dy#@L	À¿˜¥t@>$Œu(†øøøÀ.÷¯õ ŠFÀ6ÁÊJªÀåĎG«ˆÀc¡[n'†@]{ƒ!%ÑÀ@ß»>(¢ü¿øŽ*{ÖF°?÷•ŽÞ‡пäwÓîp˜À$ƒ·tÎ@8Mí‹mŒÐÀ+½l¬·ÑÒÀE1zËؕø¿ùáöôòÝ#¿Ð¡·ÿ%'"?àˆDªîq»¿×fän^I~@êF!çÙF´dGaia EDR3 436481377216828800 ±€€4`y'@Ÿ€@H®¸1!ç>‡-(@HΪ{»ÌÖ>iõ@Q™A¿Ðø>ŸSA¯*BÔ|@6 ru]!~>É4À7ž6ü²>,>™U>\éÒ=Ŕ§>Ï>=nÀ­¾Š<Jɍ>ßÿp>¡^<¶nW>Sû­22>ߥ.C¬5ÿ?5"?"V§_FÀ?œE…=pÖ²½"$¼=êÐA=L:Þ¼Ju=#?ûÙ&<Ï"Bª{?'%t>s…ø>ŸÉ	>—r>ÛWœïìÁƔCÂ
æWBwÍFA@t˜,|ò]+?uífC«€ãA›$<@I?Œ@G"|@ÖáÔ@ð¢ÒA¨¤£!@€&?o`ŒÖ@ÁÓýBª¢»A·?Ü\Œ@Gh˜?Øp?¶ÊÀÀÀÀÀÀ@b8‹EspÀ°VfäÓ@Nb·ù{@>7YŽ&2 øøøÀ-
˜2YHÅÀ6ºÞOåâÀ¼"x3U­ÀbeiRƒ8î@Yöðº‰dÀ4ҚYJ¡¿âJØË8uP?øN9<P?ÃFÓ
0ù¿Ùܹf@ó!Llp¿î;Fj¨€àÀ9ü"¯·C¿Ý—N£"¿È'Ñy3wŽ?óâ+¹wyZ?Ê'Ê@ŽÙRž ]T´dGaia EDR3 436482068710785152 ²!U€€JØž@Ÿ€@HÀók@ˆ®<_s@HÒnüµ/<gÖ
@†¹©"êJ<wC¢ò‰Biœ@6s ˪<¦(_À8Saöš<§>±8½Ö9É>•ßê>=d>½ì€ç>.¶¬?!9P>ãß½
ŠN>³HøRRK?ÊmâDN-á=ÑÚAmùF?Í£ÀÀÀÀÀÀÀ&=
5,=>ÎB½¢?‡à ÀÀÀÀÀÀÀÀFPAD¤$(±èD""œE']$AµF)A8]/-ÖFëCë.ÀET*1AIœ'A8šã¬ÙóËCÆ\.E~	áAªŠ?—ÕU?ñ >e€>ÁW€>µÐ­?`
	EÒð@¾€@b:ŒÍoàPÀdl"ÎF@Nq'V¬@>7x6ә½À-t|ø6Ð:À6Š}K*‰ÀÁœføRÿÀ,ßCGv4À6¼¸ñ7ÚÀ—Ô'£<Àb>3`ò@XĨ`'þ"À4g³$':¿ß$s´6˜€?÷æ¤k	ú0¿Ô¨!åê€?꫄ "Š@Ê
Ó¿p¿àÉñ¥æ¥`ÀÈh–Dì¿éXZ¸´
L?Å
΄?ðԚ$ƒ@Ò¿Ì{M×÷žN?ãöů¿•T´dGaia EDR3 436493854100780032 ¼ÙQt$"§@Ÿ€@HÂÔf"¤+<fÀz@Hóö/nl†<_J@"Wµú|<'<~C¥ÎçBžÖ@8É+'kJ<–|™À8îI®C)0<¤µ> —ó=œ"™>$é>=Â6m¼q`'=ãÔ?±ø=þÈO½2Š3> ~VVM	@Kœ>Deg%=è¢cA'xT?ËoÎÀÀÀÀÀÀÀ'=–Õ.	<t˜ÅB.?µÀÀÀÀÀÀÀÀFPAA")E×ùÄCÍéEªh Añ–*A3šðn/D-E'vA!Ç(A5?¯ÊCš!½E'A7C?˜•_?-˜@>ƒæ >×J`¾Î´Œ@!ñ	EË @@b6LI£­À|F=,ý¥@N~'9€@>vºÙk$À-U$¢ãÀ7s.ÚÉGTÀÝëL¬À-þ×\ ÉNÀ79KÌ1«ÄÀËÔð–Àati8g@WѼAqÀÀ2à

J¿ðÇe·Ø>ð?ðv»lÞ0?âWñã§fø@Žº]¾Çà?ú?fëÈÀ?ð
ñŽ"|PÀ'z»lÀ	˜ÁÞj?ù>¹R¦IB¿é;2ô™þ?í´[ÿ³­@ߢa»‰ÆT´dGaia EDR3 436499557817966976 Â	Zá€Ô*±@Ÿ€@Hl–á/GÒ<°¦@H¸XT7%<­m›@#ݳ#<õb‡C8ÁcB·@9»½‹¯òR=gÝÀ5ºU‰«<þâ×>a"=X¯4>U<žæƒ<žºÑ<Ÿé¿>ô->pq¼ô%F>cƒ,ˆA–äãE-Ü>w¿]B¢¡F?ÊþðÀÀÀÀÀÀÀ-=I€¦5<[ÛB‹?ßÑAÀÀÀÀÀÀÀÀF¤A<lĬî'C¶ àEŸÐóA 0Ô+A0$û/íh(C¶¶ÖE4õšA$oÁ-A1Ç*ñì']C‰'ˆE"TêAOÓ?˜Á"?1þà>‡Ý >Ü  ¿±'®?–!EË @@b2[aL|ÀýxÃb¯@N+–úùú{@>&¤ÔõÉÀ-'€s¬Â<À8œ½1´ÀóÃL[ÏÀ/mI{*<À7ÔÏ̈
ÒÀ°]$!#Àb}ö‹'v@YY8ŠÎ&À6mÏjvæ¿ü8Ý«F`?ٔÚØõ@@M‹fÁx¤¿ò‹ÓµÌè@¾°¸ÀmK¨Î¸?íU6·äÀ"¦ó
¬Ê@ÌA ÞÀ
€늞È@fÞ[~.A@¹9äT´dGaia EDR3 437671461116220160 ëà("XO†ë@Ÿ€@F?>x
œr=ZtÙ@HL$»Ï,=H}"@«®ßÅ«\="C<BÌìÒB0-Ž@@ˆíÎ'=œ§'À>fw"v=†Êk=P>–Ú'<¢o>|"½ùUÛ=F¸>˸>©Ø™=«oõ½ÞV	?è‰C¡þ¯>O±ø?ß>þF?_ùÀÀÀÀÀÀÀ=Ü=Z!	<çÇB°oü?ŠHdÀÀÀÀÀÀÀÀF@°uíáÇՑ@¡TDQBZA…T@»9þ²ŒAãƒBdŒyA"¡h@¶"´²ü¡+AÃô¬ClAu|²?ÀÓ¡@Gx?ê@?¤/°ÀÀÀÀÀ@að´—À"Qçhþ@LrÆ<9
¬@>?âïƲ…øøøÀ.†Ð{.àÆÀ6Ž…œb;°ÀoƒŽfÀZ¿¢¿~‰r@SÊNyçÐÀ5u֖9ò¿õ.¬Hú°?úÉÙ¸cßp¿Ñ"g'û@Cä6´À,íÊ%õh¿ùD

Î0À3EK­OµÀ\'¯?þè{†¿!Þ¿çF7µà?Ø%éµh@"m[t%&IF´dGaia EDR3 436505841352023936 ÇÀ+Ÿ€5þt%@Ÿ€@H[¥µcÖ>ZÃ_@HÒà|}3¢>W_¢@(êw±'>'ùA§Bxñ@7Cà©H´>°ýhÀ8Dxñ>¡ò> mC>œ­v¼k‰>'Uá>+)<²M=ìËÁ>ø'ò>£¦=ŸŽÞ>™ƒ\[@*"áCð[y?'ì@}Ú_FÀ?˜•ÿ=WØV»ˆ–§½É=Í'=©©Z½ÁŠ(?9E,	<`¹ÿC¢Ó?'>GF4>˜g2>@ºg>ïU±Â£âëÁã+ʬ¨BnÇFx@|ˆ14'U÷?•÷cCÂÒyA˜OU @O¿'°¬@Þ×ÑAA¦Ói'@†*àj'™Í@Ñ·;BØz"AŒ÷A?ØYC@Ná@?èA@?µ@ÀÀÀÀÀ@b,wŠ…'Àw›!FÊ@N(­œÁt@>_ïvÍøøøÀ,é[¾¸pÀ6f©ÊZÊÌÀp	5!ؘÀa¤Í£çIa@XZJ5
ÝøÀ4§'П4V¿à7'% ?ýG–ØÚí°¿™?$œû#@'(爠@HNÌ£k`¿èÌõU:èàÀŒŸö¿þÆ1ïro?ñ	ՌäÍ?çÚ
T¬øâ?ÊGb–Uà?ýQ»ó´sT´dGaia EDR3 436510965250894976 ÌiW¬€UÐÁ@Ÿ€@HnØLƒ=–Ëå@HÖd»w7x=†…u@FJsŸX$=Ê]ÀBal´Bâ¶@7
{ü"=æÎôÀ7ï8¡ÿB=»z?>aÍ>mì>)-ؽ—Uù;³5½ãV/>']‡>—&E=ȟ#>"ÊkSRÀmºC˜ÚF?œ>"ÀÀÀÀÀÀÀ'>*‡á,
<7Ù÷C1tï?h~9>¡—>·h`>R÷>ï֝Â?Y\ÂuÕÂC"HB?'Fy@žÁl2z«Ã@r£DJ™‹A‹ë'@m&)O汇A	õ÷AØ["A›Z£(@¥Š(ÁÉAK–CX®ZA,—?Ât@@Qp`?ûˀ?§@ÀÀÀÀÀ@b.¤ð+^vÀ+¾ÖšÇy@N7‹ÌÊ#t@>_#ZÒ²€øøøÀ-·‹z`Ë
À7
¸Jõ'ÚÀ½w8ÊiDÀb\- ;JR@YFì2‰Œ<À5=nË>¿í
K°™ ?ó®Ï5п¹«JbóÀ¿ºqà¦%`@îG><™ð¿õÊå½[ðÀ(«Þþ ¿ñ&$¨¥»¿ Æôyõš ?â½ÁæƒC?›#B,UEh?û¼ÄÔQT´dGaia EDR3 436513988907722624 Ï)Ug€aÕ57@Ÿ€@HxìW³‡X<b×@Hæ·²¶±"<L©>@ÈÓ3#à<—àÁC›M¡B
Ëû@8MÝßï-<JÀ8ÄÄu¢À<ŽñÚ>]Ð¥>ƒ+$>2p½oä=DY½\>Rªw>,I=JŸB>ˆŸ¨""@tCŸlF?¯#hÀÀÀÀÀÀÀ"<ìû¾(
<<B`(§?‹&q>Ÿ>{Ï>B`É?eÂZDæÂ9¶•B¾yFK@ê%d# ˆ7B$¿dD¢ƒ:A]Ù2'@л¶O}[BjS C'?\Al¼%@éâ&b9ÇBĀJDá£ANþ?§¬?èX?ch ?m²ÀÀÀÀÀ@b-輎â#À Œh@æ@ND®üµˆ§@>z0š'‰wøøøÀ.3*.CŒÀ7LfákÉ
ÀÜïHҚPÀaÁ*².üÅ@Xvãn¨ó…À4!W¾Ë¥`¿òiüCà?í׊ϖ ?¾v±ìÉ@@ö†>ñ @í»3€¿Ð%æ5'@À®¦«Þ&J¿û¯?•´¶?Î'açRP¿—ÔdŠÀ?Ô0p=Ê¬@"Ñè›éT´dGaia EDR3 436514195065458560 ÏYJπ<à.4@Ÿ€@Hscƒ•Ss=F"5@Hèdü'==4X@+s'?­="¤~B²ÞÉBá@7Ÿø	¯%=‹uÀ8·[¥Îú…=t³Ý>3">Z¢>XžÂ½¨®<¤ü½~
ã>—D}>'F	>ÎÆ>^…85?¡‰›C·
z>=ŠÆ?Ùr9F?±çÀÀÀÀÀÀÀ$=ͼ*
<bnÂCq¬?†vÎ>i‰•>tÄÐ>.…ó?j
'x§ÁߝœÂ9HÍBbuFb@±Y8ç 9@átD—±A"Œ"&@'Úô^g²›AfÚB'q÷A"À&@·â²·‡-Aæï¬CSÒ«At'æ?Ážç@Fºh?èÃÀ?¤±ÀÀÀÀÀ@b,ø¥PH‡À¦´ðJdº@NA2zS@>~ÛïÔ!øøøÀ-mÜ-…RÀ6Ã0Ç$ÀÊCe3·ÂÀa¤ô%¹_´@XVÔp×´¡À4Õ	Úњ¿è|> ?÷z@|ë(0¿¼ÞU+¶"@@}Wͤ¾@@
ٖF>@€¿ÃŠqòºE€ÀVô%¾\8¿ügð–+-õ?åôl(âÌ?ÝÕ{YÚÎd?·Ýeý]P?ía/Ÿƒ±T´dGaia EDR3 436516153570668032 Ñ!L®e—¬°@Ÿ€@H@½p.=(ÐÝ@HË鸡\=(ÇB@íÀõÞñ=nÈæBÕÎÈBú@9XåþÖEN='¢À:¢ýçüs¨=m,>mÖ
½Ü'²=¢¸½&퐽÷i"½Ûx[>óïZ>"×=îQ>àÅihAdsDo`ì>¹—ÝA"¼•F?žzÀÀÀÀÀÀÀ*=º'l.	<AÛ+Bƒ‰?Êo>‰€Í>§Íì>Œi>êZ ýÜÁûRyÂú×Bó'Fƒ@ÅkÒaÒ͟A@kDcþìAyd²)@˜ý³1¿ŸADBÈ:ÓAŠ¡
*@ÍqB‡É±B!ë&C¸+Ae	?À—è@@ãô?Þë?¢ÜØÀÀÀÀÀ@b)ÀQèákÀõÜ`xF@N¨ÐNH˜@>[ºÃûøøøÀ-Siì7Ó°À6¸$SL«À–_Ûd À`^Fhéé@V©ñúŽéÀ3†þšoJ¿æ×ôi!$?ø0±9RÏÀ¿Óù\­ü)ð@/©‡³ÉɀÀ¸'Û#À?Öpbávñ@ÀþXEü§=À
"ñ†ù¼?ÿõ$þÙî¿×^{MÌH?·›Z¦ó?à%Å{®çWF´dGaia EDR3 436521479330050816 ÕùK³8Gä@Ÿ€@H8ú$"=½ñ|@Hå=†)G›=·+£@E/Mžð>
uB0¸™B{}@8,§µSë>k‡À8KÁÄx–>‡Æ>U+<C×>—™ï=UëK½mlp<ó†:?	òô>MŽ½ü>Jþõd`>œ1`CĹí>¶¤i?ï¦F?›Ã'ÀÀÀÀÀÀÀ)>aî‰-<Š(kB'4?\˜>‹>ªïö>u.X>äô¸ÂvûæÁúe§ÂnhB^F|@—‡[È7es?éڐDN9Añ€)@g7·\ÝÝÖA>¯A¹bòAT†)@ íñ10eAÃBCxAƒD?Çüx@Pƒ8?ö0`?ªÖÀÀÀÀÀ@b%!ÃÄÀZR3¬iµ@NßÖ(vr@>åìBþêøøøÀ.öc½wòÀ7¦€PtÒÀ×Ê9ÂeÀbKäáü¶º@Yxeb'†À5bÙÂ!Z¿øƒÈ»­´?â"\û š ?¿¿õ°±Ä?ÙôSØ@ 'íæ¿ø!™Â¼°@'žÍà>^¿ÿŽnIR?¨IxɔÀ¿àšŒ;ûÞ?ÖµPëy$Ò@sè…kÀaT´dGaia EDR3 436525568139553024 Ù±UiD|!@Ÿ€@Hcéý+£=R|@HìAÒ1b=AL¸@›Új®W=Žˆ&B¢nB	Ï@7ªr—øK,=‹ÎÀ8ɨ-ã=‡	=•ËÏ>6ÅW>—¼­º¾—ý0»"š>íøð>›Ø¾1, >N<$$?ÓC¢§=Õ¢Y?nCF?ž~ŸÀÀÀÀÀÀÀ"=ÓÀ¯(	;÷Ü^BØQ?ƒ33>'M>ñ¸>"¢õ>þ"L£
ÜÁ'³éÂ-{BŠMFO@°/¶>°@p)DŠA…&±%@'ÆûGä~-A38QBV'ÎA"!ø&@µá‹*ù¿/A?æCê‹Avµ?¿˜@@ìì?ß´p?¢%hÀÀÀÀÀ@b*FYHwûÀ³ýB«(@N7¥¹Xóc@>Œú½J±%øøøÀ.C[íÛ,°À7YÞV74ÀÌĀ  Àb2Ü|¶@XþÛÿY$)À4'=—/£Ò¿òëŠA«Z?ì(œ+N`¿×_§¼(ð@+êsåÀ@mD6À¿æ®'HØ`À%´0:+¿õd┺+ž¿·"CÎ*ã°?¿ÓeH·tø¿ÊÙÄ÷ß=@¶‡2«ý"T´dGaia EDR3 436530241063224576 ÝñJB…Þó@Ÿ€@HS‹#­M=u§F@Hý4à€ÞŸ={1y@õ'ל=«‹úBƒ'B
¦@7ïða"ò=™7lÀ8áÔB¿ÂÕ=°*Ô>†š>h\>FLq=üw¾§6>	w>õñ
>Jªƒ¾Z">£32?•­°C¯Í
>W"?²ÕÕF?Ÿ!×ÀÀÀÀÀÀÀ$>ä¼)	<…§ªB™?†3>'êL>‰"[>€ßœ?ŠŸÂ™,ÓÂðÃÂXسB–aF2@§èc¹nùQ@*·zDg"A‡È±(@~wLgAYÙBŽ'A"ð±$@°|d–ŽöWAëG™C€ŽAzóÄ?Äðq@;¶x?Ҁ?¤ìðÀÀÀÀÀ@b%ÆþõLÀl՜Õ7ù@N1üϑW@>³±'¦ÅøøøÀ/Œ¼œþ^ÂÀ8/y[cÄÀ­Û–ÑÀb'e:°–@YÔ.$–ŒÀ4ô XhÓº¿ý6ºÄê?§TQ+Æ¿â²FTÊà¿üC
x@#a3/…çx¿ñ>'7j°@å%°é¡ÝÀN6·Ú©?Ü«b×X*H¿ø"Q˾»¿ÐÝt¡¯@̧t"ÛøT´dGaia EDR3 436536254019633664 ãik'IE¦ú@Ÿ€@HŸº‹ŽFJ<"K•@Hö—m°,¤<zÓW@‡ú$ž±ï<®tC"@¤B²ø@7•†G%©ê<µÜ7À8bÖñÜÕ<¸Œ—>µà>{>´`="C9=—Ïø=Ë*Š>×~>4n"<ØÄO>½
Üppj@¤]nD¿Cú>íÕAöH"_FÀ?ÈK;w –¼Žq<ìÉ=¢3»«!= {€)=oS--;ÞÓBŽ's?™IRÀÀÀÀÀÀÀÀF}A7"®êLnDÑòE7çÓA#Ä}+A)­ix«W‡Cç`ïDãG1A(j©+A-¯?ÒµDCºUYE#!ßAru?™&??ƒ@>"Å€>êA¿tHª?·ž…EË @>€@b1"#rÙçÀÊڛMW‡@NeíŽ&öÿ@>‰T‰þ{À,ŠÐ[æ"À7Ó7U} ÀÁã$Çk>À.ÿh_$À7IÙéØÇÀ/Ÿg‹ŒÀb.<}U€@XõMÙÓZÀ3ïùÒ¿¦¿ñ©JÎí ?î))ÁöSà?£•Tµ¨ô€?õQ3h'È@ИóAп®qͺÅ.À,ôθrx"¿ôH|E:u,¿°´³ùÙá?Íf±'`¬?Çd‹yaw@*<G
ÎT´dGaia EDR3 436536838133473408 ãñQ`€J`ÿ.@Ÿ€@H¤
n|î&<'o6@Hý$ãä-<@t@Ò-Ðԉ<WFÖCÙ B+Y@7yЖ]ÖL<f›"À8NwÃIG¶<mêõ>¾,¬=ÿ*n=ú–<áA¾=}D=:(>»m%>>Š¼ßˆ<>ËA±jh?Ôç4CÌÒ<^¼>|ÒíT?¶ˆ˜ÀÀÀÀÀÀÀ)<Á?ñ+
<‡=Â>Û«Ÿ?‡ó5>p2Ù>Ñ\è>g[>ØqóÂZ"Zƒ÷Â.ûMB"(†Fz@úSíŒlYvC^D5µŠAQ¯Ö)@ä¶?w¯F@CQ/CJâUA\P(@öötBéLJC­.ŒC‡Æ{AEð?¡üß?ºDø?*?J~`Àò}Al§	Ez@@@b0ٗ:ÍÀ'Ÿ)×D@NkMZÍÿ¬@>"%']D`À!4£j÷KÀ;(ŸùÜ·³Àc'É#+£À-Ÿ@¢¼À6åh«ì€ÀÏ1¤]OÀaó!oH<D@X¦H'áòÀ3"i0®¬¿ë•_Ñdù€?õ[¨¿¾¢p?Âg[ÜÀ@	o]7'X€@ßؘ!õP?×½wë˜ÀÀöb™¿öÁKgf}C?Óg¢Ì?áÐcŽ¬?ÓVH^[¬J@c­5NÖT´dGaia EDR3 435977564673313024 çId‰PމC@Ÿ€@G­Ÿ²•'ÿ=²\@H7!°ÿ¶=¹ò@¯] FÈ8>%4B*Ÿ`BjQ@6™A³]>×À7ØwH1}À>Ò>¨R">ÃÛ>"£ç½ûc¥¾P6'½ó-ï>ÿì>ÈD£½ñ`à>«¤	?ŽœD">duq?GÅûF?ŸiÀÀÀÀÀÀÀ<>`ø?<«'îB‡Õ,?"\BÀÀÀÀÀÀÀÀF$@—<º¯Ì–Ç?´ýDƒxÐAŽ
97@ix9ّû|AjiA«ñAœ†­7@žE_8uÍA ˆCWA"=1?¸H+@BKà?ç—@?€ÀÀÀÀÀ@b(.ËW7hÀ ¼ÆZƒ'[@MtY³\ù@=}qƒƒ[øøøÀ,M‰gðÀ6S^†ŽªÀÉ!ŒmÀaëöIdj@XÚþœ,½À9©Çȶ9î¿É簇7 ?þ|KŽ¯Ð¿ã'»ßA-H@r;wHO@/mØdòÀ$‹s|Àˌî¿c¿ñE'ÕÇð?åšxÙ£¯?ô¿pٝŽF¿Ýšè|ê@fáfȑõT´dGaia EDR3 436541339259229056 è	QӀ.x›ê@Ÿ€@H´FÝù…‹=Ä@Hô弔1ˆ=½ @ÆË@/¤=Q$;Bß	‰B	âÝ@7ÇA	³âg=Z€íÀ8õ ^¤¼=U¬>r.¹=Œ¥§>#<©=a6†»¾€t=†ÆC>Ý"5>$,r½
Pg>{"ׁ	€BQ*E{å>Ýò˜BÁÜQF?¦KÀÀÀÀÀÀÀ,=©n.<M/BAR"@Z@ÀÀÀÀÀÀÀÀF'@ä¥5‰—4VAÒ9#DÉ ¦Aaó¨)@ÃPW3ÊÝAó<gC¢žfAuœt*@è[$"Ë×wBvDJ¿bAPƒ?´ñ2@?Ä?F`?9(ÀÀÀÀÀ@b4-ˆe­ÀûÚS@Nsû?B³d@>~"†]{NøøøÀ. $/%?KÀ7i4©Àåõ±b_Àb»¦FX@X¡zöã§úÀ3–Ñ­¨T¿ñÑÌKûîØ?êA |¿Áåae@@ÈÏxcÀ@—3ƒÞUÐ?Ò{žO®ÀÀZÉÞåPÑ¿ö(ŽÉëÃ?–̄ön€?¦G3øô ?ŽU(?õ®t}"[T´dGaia EDR3 436545153189970560 ëN'€ŽÀW@Ÿ€@HÃʋ®¯L=]vv@I Ó&ì+=`j­@+k(óðñ=¤©þBÚB†@7HXŸ"€=—/ŽÀ8 ˜¤=¥Ž&>œ–5=|½•=«)>0`N;£Ó/>çÁ>ÛªÀ>>Ô;šrW>gñ¥f^@2TCòu>¯PO@ž2 F?›´gÀÀÀÀÀÀÀ)=úXt-
;÷TC0É?¯â=ö!>'å`=í¾
?mÂÁhæªLÂŽêB++Fp@­w§zù<@fü'D'¢>A…÷È,@|I6yâA`ìBZÐPA•˜*@´èc—XÝAU­CÈ*AvÓ
?Äÿ6@Qt|?úà?¨äÀÀÀÀÀ@b3qv)ÙÀÒ߶=[@N‡Mz®#@>¥ktЁøøøÀ,÷û"fÀ6dv0øÍÀ×£þVÀa³u–Æ @X>'ĎdÀ2©«™Û=ˆ¿á^êJ€?ýjÐ}H
 ?×úö×]ñð@­)Â×ðÀ@
Ľà?óqHÁ¡øpÀvx¡Ôâ²À,í½)ô?ñÿ°Ê"å¯?æ}ۆ¤£Ê?âü­ŽŠ€?öœ>'¬¨ëT´dGaia EDR3 436549516876694400 ïyMÀiŒ_@Ÿ€@H°á«*ÓO=ª[Ó@I
ÐY¢=°¥@Ÿ'ðì=þ3öB:iB@6vÆ,†ü"=úqMÀ7¨vÀ(è=ÿL>¹êg=‹Kb¾"øA=œê…=Œ/ñ=°½Z>ªv¬>XÇb>;)}>Ì2‹Š?É«CíìW>Ã_@5èF?œÊÀÀÀÀÀÀÀ.>Qy:3<νkB³!‡?‡)Û=‰åD>ÀX…>/ÏÂ?LÂV{žÂ;¨¶Ášu0BïF¢@—	'0Չ?ó\9DAßAŽ n1@iLÉÓ/8ÞA8ÆAŒ5ÑAœ•Š0@ EJ2Ì°PAlü
CœAƒœa?Æ`@GÉH?çQÀ?¨@ÐÀÀÀÀÀ@b.uýa@Àž]Œ@NEäAù@>Ê/ÚquøøøÀ,D†ÞûÞÀ5ÆÁz
TÀJá	 ×Àa¹¡cnØ@Xhz)[<À2]}é@˜¿Çˆ8NN›€@£³sb˜?оpSÉà@ç°"ÙÀ@&«WŸ0?õ*€ÁÇpÀÃ>1¹Àÿ72þë°?øålƒØÃ?ôsgÚ(P?ßRi®)àõ?ў»õ_T´dGaia EDR3 437734962209302656 %¡A(€$îÎ@Ÿ€@EvëjE g<Ï
r@Gþc}À<âÎè@©Y‹9ÏW=>MC4}BG—@8,hÕ×
=RÀ7¦úÇó»Ð=ô>ŸÂ=®GÕ½7ºJ>#‹š½³z=Ó=q>œ£x>(¶…<ð¨Ÿ>RÕ@Â5:CâY[> ˜š@œ™ÚF?¥|ÀÀÀÀÀÀÀ!=kE§$
<j—B"‹D?¢>=Š¢p>ß=–uR?ìwÃ)YNÂFs]Á•© Aý©tF4@ϖ)x*ÁsA
WóDäÖLAr¥ #@«,á'›õAx·C`]Aƒár$@Òï¤5oAº"˜DOëöA`vt?µª@1À?¨ê ?'y`ÀÀÀÀÀ@aÛEœFmÀ$[_q*9@KÖ_8@>ø!w˜øøøÀ,ñɞîLÀ5zbmƗÀøÚ¦˜ýÀ`"¡Œž@Y¦³npÀ=ß-$M¶¿à²"?'ÍÀ@N«Õ˜€¿òˆBXNÎ @,MØO€@iìðÚ½0À#üÙü°aNÀ †µÀý`Ë8ij?û¹ˆz†æz?ð¼k'!¿äЩ́…@Аv¯•cF´dGaia EDR3 436564910039067520 ýyGk€™&–@Ÿ€@H‰pcgÞ=ö@I(Ñ.lh=g@ÌS`ç³=KõŒBäëÝB	o¤@7µÛÑ‹=DÓÀ8Ýê
¢ò=Qºî>¾¾n½ßÛx½F˜X>{y°½5M>kô‰?@>2{='gI>¶ò²±¿ÕðCËF?žú)ÀÀÀÀÀÀÀ1=©CØ5<µ_Bê?qQì=lÆW>ŸêØ>qbZ?ÝÂëÉÂfwÁ«rîB	úzFÏ@µmäåŠxA@…[D¤ŒA'¶È/@‰Ôä±^QA/ŠÿB–¯1A\À1@¼§ÍÎÈpAQ§ÝDõ…AqY2?¾s;@=8?Ú_€? ¢ðÀÀÀÀÀ@b'cq7DÀ²ÄqpŽ@NgÃí6Š@>ñ·ò®-{øøøÀ.N_1"*À7+ÉBØGìÀSÿó
UÖÀaéNmÄR²@XÞi•®_ZÀ2ß®à6¿óC¤[SÐ?ðõŸQ°¿Ï¦¼Q @䘌½@fp‰ËÐ?ðÇ}Ç͐À=ØÍæпù"^ÝdT?º¦Ψð?狳˜Wx¿³H.2ÈwŠ@03¯È8sT´dGaia EDR3 437752687536094592 5À½€úÖx@Ÿ€@EU¾¦Ž>
â:@H݊=%>ÐE@'õQÚÿ>8iAûUBJ@9G5¤z>I&µÀ6fâÝ®>7"E>—ðÛ>RÁD>\Y='Hh¾¤è¼KG˜>{M0>iîî=ì8Å>HÁ›

?&%ñC"Yí>"Z|>õIþF?[åÀÀÀÀÀÀÀ>"á<!<Ø2B­â_?ƒ|ý>ã'>'GW>?»ÂýÒÏÂ:âÂtˆA÷dDF@ˆ½»|»s?±ÅDƒéA"‡
@X"µ-¼oAB<A9q¯A£Õ@ãsy…uASÿ£B£&sA‰NÉ?¾Z¦@M¨`?÷̀?£"@ÀÀÀÀÀ@aÓqW ÒÀ$+¥zäÚ?@Kµ¸ÃPm@>C$vsÆøøøÀ/JD_ÏaÇÀ6j+º{ÀÀžå‹×ÜÀaTW| @Z}}Þ¥:`À?Ó¤l¿û"ÍÑM¸?ú«ÂßÞp¿Ô·µ/é0@ KøÐð˜`@(«°ÿû¾À&P'8<ŽºÀ@±"ajþ€ÀW±Tu™õ?¸ôõ€ð?ÒòHA(Ó?´ÂxT8@-Ï1ýÅF´dGaia EDR3 436579787806884736 XC€ötò@Ÿ€@GÝØJ]£t=›*^@H¤²'§¨=—äÈ@8#™¢'ø=á±jBIŸ¹B
-@8V@ÑôZa=ɉâÀ8"زÁß=Ùôœ>ŒBÆ>qG>Si†¼`ˆ½p]e=Âr?P$>Š˜¾ÕJ>Ÿ¦-cb>ñêCˊ‡>#ל?dF?›BZÀÀÀÀÀÀÀ)>*H,<³pžB3Óg?'+i>ãMð>ÏÉ1>º0@?ƒÂQŒ?±\Â)B%jZFs@(ì‰ònø@ACÒÚ1AŒb(@j1Ѷ££A&*°A¡l~AœHE'@¤²üNäUßA©úgBùegA…?ÄJ@V`@Ÿ?¨ôÀÀÀÀÀ@b ì	Û
ÀƒBt[@M¾?{Úê@>:)×õfîøøøÀ/.C¡£nÀ7ó¸G1#ÀîÃ~¯ùÀbH%—h¬@Y""'l'À7"ƒ÷x¿úBÇßíe?ÑÚ¼-º¡¿Ù–ٍ(@?à¹Äú@!XҌ
O¨À
è
ãH@ ¼
ƒ—)"ÀÞi1™?µø®ëé!`¿í»'V,ð¿¾åž[Ó@@"'8'£¼T´dGaia EDR3 436584701249153024 yShò¸¶@Ÿ€@GÒq/ã^W=…ps@H¸æ	¿v=ƒ3Ô@tëbwä=ÂS	Bw6TBÓe@8Ø]èë›=ÆǍÀ8—üXû=¬Ÿ»>…{t=Ús>2a"½%¶ä½¿)½Ú	>Ñr>â t= ~É>eYÇšš?ºZCï¶à>ŒU?îzQF?›$ýÀÀÀÀÀÀÀ/>!f2	;À¥2BãÝ×?'š¨>³[÷>Æäî>±Š>æûEÂg‹èÂ€ÂmBÅÎF²@¡px4Ã@|èDƒ­¢AŠwô/@oñ3bT"A9ªAØJ½Aš+-@©/\ËMïzA<\ûCˆéÖA¡Û?Æ;Z@Uñì@¹¸?ªphÀÀÀÀÀ@b´&äâÀš4Ý©™@M½S¡Ʀ@>e.
ÀøøøÀ.ƒ_úHÀ6ñœ¨~Àð÷/¡gÀaK,w$'ú@XO¢Ö1°†À5÷Ä ¡¿ñ¼ÅÒ¤4ø?ô˜sD?¹t¸8ó€@ Û&Ð:À@óbñ}½ À²ñZ$À!}î‡xªèÀþô׆Ñ?ã­'!ªˆâ?³hŠªp?×àB[ŸCÌ@Rx8îßT´dGaia EDR3 436614933519349248 *ø
6,²Ç@Ÿ€@H#ó®;°">(æ@Hß<èûr²=òA/@Åp(s3¤>)ƒB	òžBÅÄ@6ð:Ø>NÍàÀ7K™ëQ>1-ù>u³9;žF>£†8<Ó¼½™ß³¼'º?®'>g½Ëý>@…±QP>¤­fCõIÓ?2¶@jV_FÀ?ŽÊÞ<塼©ÎL½õ³¼&§ž=eš½ªX'>–BX+<³#,Bx?yÞ>ˆ
Ó>¿öþ>>¾>ò‹ÆÂe%³ÂÛKÂ0B#|AFo@»!"Ç_Â?È'ßD"VA']Ä#@^=mòGAZ0ŽA
ëÍA¡6%@—´qé:A5rC.^™A†\â?Î~¨@UŠ ?û ?° ÀÀÀÀÀ@b# ÛÀ"À¹lþ&Á@N`4o<@>r·z"øøøÀ,åšÜ<'À63øhß°ÀfM°A~ÄÀaàZô"»´@Xñ'œŸ´hÀ52¦2µ'º¿ß㾦Ïd @÷yûüϸ?ÎŒkÖ @ ûä²|€@˜­ßŸ°¿õ`ÌJ°Àä4ëÏÐs¿÷$‹PÊ°?å¼{xð?ôʍ!ï<?Ú3S[™eì@	÷džwcþT´dGaia EDR3 436620637237697664 0((\€  ër@Ÿ€@GÞ8P§[`>O9h@Hƍnúß>F³%@(|¯á >–ÿAÒB	K#@8ƒ0aÃ>˜åØÀ8s‡eîûÃ>|‡é>" à>Fíé>ÌÇ»c'™½«é½ï''>¾é`>ÝÌ#=ƒ¨Ë>4»
gf?»Cåô?`´u@'î_FÀ?Ž.&=J=y½¦b<¿×Ľvè½ð$ö½´Ø8*>ß@Ï.
;±z‡C1:?'Òà>¶Ù>Íåq>'èæ>ìˉÂZHÂÕ&Â, IB/zF|@|ôvÚ2÷3?˜±úCÂ-=A˜.#@IdxÐä 9@¸&A
2õA¨—ù*@†õ,&5¿@ÓdLBÞkAŒ©^?Ù	@_tØ@Jà?¸SðÀÀÀÀÀ@b˜_sD;Ài•.½@MÊ­œß¡Û@>zbâäÓøøøÀ-Ò_—éÓ©À6ĆîÀ	˜s•
Àa…KõV¾µ@X¢"¼ÒŽÀ5áñ–éö\¿îÇO$A#?÷iÓL± ¿ÆYÌb" @r]ÙøÞ @¡¯âÅ/À	‹‡¤ÊhÀ'Pï'LJ¿ýMÉ¡E?àƺÎ:0?ÚË|"p?­bƒ'/†È@ÀÂ²â1T´dGaia EDR3 437193310995542784 9ó4j@Ÿ€@D¸ò,œVK<!Ü|@GPìÊî™à<3'@Rn"{.c<zœêC•ºAؒw@3Ò;ÆAkX<…"À2pOMlÌ<{¦G>ZÌ=>=	Ç.;¢.¾€ˆ¨½õÀ>l^>²Ö©>:ìä>0Ýb¾‹dCÏ­§='äÑ@°:F?ÀÙÞÀÀÀÀÀÀÀ<Àÿv!<¿iÑBÎ_9?|œ¬ÀÀÀÀÀÀÀÀFARޖì÷uBFÉsEœ4qAC0ä @ý~OìHBîÎDD}
ÓAJ ?A3†@›C®D"ÅA9"\?›üï?"g>Ýë`?؀Àº,d?¢éH	E«à@@aÑ~¼À'­wÈqt@Jôµ¸»'@=úc±*#À$ÔçZ}¶äÀ9¿
vŸÀŒÅäüÒÀ-ßM.8
ŽÀ6H™·y±À )'>²2éÀe3øt–Z@`>²‰&ÀFeèØ¿ï–(‰$Áà?ÿ(˜
oÿ`¿óðé³~!tÀ6Ø̃Ý @B'óLا^À8éeè<t¡À1UA"
ß?×$Äõ¿ôIÄSê·g@MwÜÖ`¿õ Á6›$@1ã¨c%PF´dGaia EDR3 437809797719138944 i±<"€M°¦@Ÿ€@EeR2‹½i=SúK@H=c]INj=cð@2ü'Ý/\=ŽpèBŸ–¥BâÍ@8:h:¶?='zÀ5þ5b©œ= Q=õڟ>DâÜ»÷Ù=F* ½EiȼyŠ€>‹j¨=ËÃc=¼ÞŽ;;"Þéç?93ÿCY=ÚÎ>˄êF?ŸÓÌÀÀÀÀÀÀÀ=àVà=1C#k?"0y=ÐÏ>9};ÿR{?Ñ;Â÷À!Â+oMB$ÏAÿÒÙFå@¯¯?{·ç@ˆœÖDm}OA…V‰@ƒë—'¸¶CA=o'BW[òA'ž"@´Ê
S›™¥Aod¿C±ÙËAvìW?¼î@9C<?Ԁ ?žØÀÀÀÀÀ@aÑc¨Q#À#e4çžn@KÏpz7V_@>"Ò½ øøøÀ."ÿh#"À6'‹ËæÔÀXe— $Àaž™Ñ-ñ0@Zÿ[y5 À>›–h¡'¿öåJÎ
@œ»f¬–˜¿àÜ7Öx@H¢_ŽÀ@,ºÔ~ë¸À%u¬…W\æÀ3éýÃRrÀH¼øL"±?ЕÔÉ\ވ?鏢&‹N¿Á9—5@ T)$‹ŽšF´dGaia EDR3 437243682370879872 fЀ®GX@Ÿ€@DŽñ"·Bý<0u«@Gn¼!W<-d@ˆ†Ä'Ó¼<aäCÍíBôS@9Ù]ù²<ƒr	À5æ'éµÚ<ï\>v;= =Â=Ò\Z»ÆC¼ð¼»kÎ>u‰=gr=À	§=¹ïïë¾mþéCÂYg=€"ˆ@F?¿¯nÀÀÀÀÀÀÀ<½z'<õéECH"?|Ü}ÀÀÀÀÀÀÀÀFA;$BîEC'LìDdÆnABÚ@þÖU±/oCîIwC"ƒcAI\"AH°ÅәÛCúZWCƧXA8™?œŒ2?Š¼H>ëI?ÔÀÀÀÀÀ@aǓŽe"À'sȐìn @Jám*\˜@=bµTDüøøøÀ.Š!mÿgtÀ6:OZl®"À±mR4¢Àa,øڒ×@ZœBƇd¬ÀB	Þ*½+¿õ!¶BÍ0 @žëÞX˜¿âÕ
yéh@"¾m¿,ð@)¡Ø?
xÀ02ûÜ`GÀ6{y™ƒ'Às"*E%?ׇ¹È(?æ@KÍã*޿–¡%œ&Ò@*¡¢KyF´dGaia EDR3 436112701521721088 
b1<÷ ¾5°@Ÿ€@Fö‰œÛ\a='öK@H$ML¡­=…Á…@qÛ¶¤"0=³ä³B…t&B
ñ?@9!øŃw=Ø9³À7û¿ð¾=È^²=÷5Ý>*45½Xá=
û»ÀZ•½\tž>U<"=­|p>kéý½{ÿ@%nVC¶«>ÄÙè@"òÐF?š…ÀÀÀÀÀÀÀ>!?<—pCw›?Žæª<'hP>Jk=oÓ?†°ÃKÁ™Ô¿A¬a€BwF@¦¤ N}­@ro"D?CUAˆA¼@s&U½AZZ§A³œ@A˜û'@°"ÏnøS9AA­C¯V+AzÚ?ÉÜ@\t@Ψ?­JàÀÀÀÀÀ@bæÊ	•À!ð²l'åŽ@Lè×|<¦º@=¦–H4~øøøÀ-áf4wc¨À6ˏ+.‹
ÀAW÷>úÀa&@<F´¸@XwÈ^⌾À:šäÚU¼¿ï·¸í#€?öù@˞éÐ?•,¸ž{@#)ê}ýà@ü
Ì¢Àåjû"â´À²",p¼ÀVÀ";î=?è
'ôÑè?È¥Ñûcx˜?Öó|¡L±@%*þHÕø<F´dGaia EDR3 437248874988593536 k‰"a€n2@Ÿ€@D±ùËUt=†%@G:}ÿNØ=Â0@Å
ßôï=6ênBÆôõAԁÁ@3ÛÚ.Ý=[d¡À1¤YۈtD=[!>š)½¬¤=^Ë=í5R½íWº='c>¿vt>3ÇP=îÐ>ZfQ÷õ?×"KC!p=¿)f?`øT?¤­ÀÀÀÀÀÀÀ=©LH!	<Â6?C*?‰Ã>uÒc>…ˆd>X'Ã?,PC#yxÂR»"Àý_jAó•ãF@Á8/Â'3`A%|DUŸ!A}/¯@›"ðÙØà²Aƒ'ˆBÖ¢A‰Æ@Å—–*•BÂgC—5CAj£î?¶S7@# p?²âØ?"^ÀÀÀÀÀ@aËCþSÀ'ðñík@K¸™{9@=qCà‰EøøøÀ.××Ù^hrÀ6ˆN:;	tÀrÁû`ÈÀeÔPRݞ@`×
¸‡‡CÀF~Ȩ¢xh¿÷iÅ8?û-OÚ×0¿èÙ½‹´˜À;ۋor¿À@DŒ'dҗÒÀ9Ñ+O"ÁÀC™2Àé¿ð™Ar¸´¿æ.™%yø?ñŽÉÍ
¿âlÿ=C@‡ÏZa)¥F´dGaia EDR3 436684241406547584 jV€4p›@Ÿ€@Gê'3ãË1=š0w@Hÿ°IUp=Ÿó@ã'äe=Ź]B€å£B€Z@91VØüSÔ=í&ÂÀ:=7«yé=àýÿ=ågy>:¾M>êϼóFI½¹¦ÿ½³Cò?&Ѐ>"÷L<IlÏ=ï'JH?¸±D7>Õî@±à(_FÀ?›©™<wzÐ=6‹S=¯Cä=kH[=æåN<˜²ž&>*Tc*<·‡`BŽ?	?‡6!>©5'>žKŽ>˜jC>âôÂ|­€ÁþXÂ&¿B­F_@¦8:À˳@£öžD
ÄAˆkøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@bíôe­ÂÀt
Ü@Mè#ßOê¼@>â
Û~nMøøøÀ-wteŸÔÀ6TBó¯gÀñãƒüÎÀ`HdëR@W
¸R8›°À34¨âL ¿é–kýæ@?þnMü¤¿Ù¬=/ñõ@0†NVÒ ¿÷SÛI»@?å'èzÂ
àÀzÐ6FHOÀ
a"¡F´‹@‰ÀW쐿Ê'Äã!°?£S½P¨uà?àŽôPÊ`F´dGaia EDR3 435660974042448640 ÇYMV¬Î@Ÿ€@H³¸­ëS<ƒ¼p@Hjô¤½_M<sB@Ù(FÈ-˜<¨ZC"ä`Bñ@6Òü :v<½/øÀ7®¥'%jÂ<²4U>%\±½Åm>³¾^
=!½ú(|>ø™U¼G–û>"A=÷"ÅNND
@¬a¤Dš!Þ>-AÀ­ŠT?ÌÀÀÀÀÀÀÀ&=eÅ+<wÍõAE^Q?œ©ÀÀÀÀÀÀÀÀFpA'ð¥¤/D1ŠDŠA/7p*A9Óå˜õD"cC§†mA5x)A 󍫨4D–g*CæҞA&.?›iŒ?tž°>È?•0@‰}-@Uì&	E³°@@bF¤]°yÀD°ÆnÅ@NCþøÖt@=w†DvÀ2>cÀ8À5' ÓMûÀ Ú»']hÀ-g|'å'_À7…ݪ¸ ÀðƒšКÀbÝ-ãØ¢@Y?ÛUnӌÀ7Q6 ó®¿èÓüð?樱¦0à?¹'›Ã6ÀÀ‰Åwª_€@}9l'ðÀƒ¯­\´ø¿ðóӋCJa@7TˆktÀÌ4zX€•@¾6\‹ÆO¿æ4›ŠÚ@&3³ZÞ×T´dGaia EDR3 435662657669546752 ÈáKÃ
?e@Ÿ€@HßR§ƒC<8¼˜@Hl(b~8ê<3O÷@ªß‹Ä<m	tCÌ|¬B
é1@7üñÄVTÜ<uÈÀ:#Ž™>'¨<u[£>0æ=,D>Œ<j=Áõ";­žê=«jm?y¾>(è=€ñ]>~èukQiÀ¸Cùu°=I6@	ûF?³óÔÀÀÀÀÀÀÀ)<Ãìá-	<ª¸CBx;?jöùÀÀÀÀÀÀÀÀF€@ý§ùè¼'FBÏ]äD'rAOžo,@åЭ"ÜÌ­C6yC–¸vA[iÄ+@û`ygCt"`Câ•1AB-õ?£ÞU?ÉÞx?<µP?W ÀÀÀÀÀ@bL•VÀ
šÀÁpȚpp@Ncà')ÍÝ@=h^¹ æøøøÀ,ãNÆhÀ7b~Q¾Àø'XËØÀatæ)ù°ˆ@W3È«ÝÀ5&_÷/Ãø¿ß¬o
ÀŸ?ë"òë ¿Úç>æ0@Eš£À¿êÝL‹`¿ôYý¦nÀêŸ÷M:¿ü(êƲ©£?î³]C†z¿¾Æ€
㸐¿Çø¿›Z‹?É©aé·T´dGaia EDR3 436697538629398656 vJð€6"e-@Ÿ€@G©¨Ö×=$Ñz@I3£Ò=E@bIõù~=ZëÀBÈÖAÿò2@6E©?=u«ÒÀ6N	`då=PÆÀ>	¡>, ˆ>'i'¾ÊJ;·é¾,@§>‹Ë>r®ä=E¿=1t¢Œ‡@IðCì¶>ˆ?‰;XF?ŸiêÀÀÀÀÀÀÀ-=­Ÿk0
<cÑèBßôy?‰`ú>©+Ê>"#Û>ˆ?žÂ[,šÁõ§HÂ(SUB_ƒFŸ@´ŽYtÉ×AîáD[{AƒJ.@‰«Ê¬WñAG;#BƒñsAj.@»TRµiÂB§nCE_'ArO¦?¼ËÊ@:P?Õu0?ž·pÀÀÀÀÀ@b³¡îF}À®4h…@'@M¿"õcØ@?¼/jA
øøøÀ.Ë䩒Ä-À6ß;¤—=þÀ¶\7'ßBÀb݇ó(Ã@[÷Óº¢À6‰ž%q¸¿÷/Ðhè?õ¾y5º?Ä
»+ŸÆ`À•!àG« @-zoÀ(ÀFïûݽHÀ!e?M¶ý^¿â{¥ï¿ïvl²6Ÿ?ðfQËT­?ÌõÙ&‹×V@!
`ŽµáF´dGaia EDR3 435667051418727808 Ìà'µ€4×¹²@Ÿ€@HÔH—Œ=®'h@HwøG¡J=¯Ÿ@Ë´™Däy=ùLBC{òB
6Û@7ˆ?Ç#=ÿŽ!À9MF;>p2=îØ>|²´=*ƒÇ=½}=FÅE½ìïf;ÁŠ>õë¥>«VÐ=§Åü>ƒ¨j<9?¬›ÍDœR?<	@±ñµ_FÀ?–ch<ŸpἛጾ82==>8Õ½)?5½Ÿ"$>Cç'(<]óPC.÷‰?†ã$>‡/ð>§Í>ŒÁo>ÝàO'Á骕Â)ÃB›·FP@Ÿ>•eCr@?¬>D&ëìA‹zÙ"@ièÂdG+A¢ÿA­ÑvAœ`¡#@§örÃÀªA56€C'XA€'?ʔŠ@^€x@.@?®¤pÀÀÀÀÀ@bIg noSÀ'Æ-‹-@N_¹¼âŽÐ@=ƒU•3•<øøøÀ,$U.øvÀ6¥{ò½øŽÀÓOXlÀaX"mdZº@W#ÈplÙNÀ4æ€ÁH"†¿¿5D©ZI€?ùZtR¨¿¥"ŸiǍ@ Çl"®À¿ñӎ:SÀ¿ð\	µ2wpÀq=äÒWÀK–º[@Œ(rÀ¿Ø‹ð?Ù§è֔gA@/U
ïîT´dGaia EDR3 435667605471833216 ÍaK,€RG€_@Ÿ€@HÇ!B»"/=?V@HxÜP§E=<ªt@Αþï'Ê=¸KB¡`1B
8@7©lExAR=y¾À9.±ª¬3˜=ø>^ÿ÷=.k =Š­Ö¼3=\¾!vH¼'ÙÜ>ã[>žÓ•½[ª>aNM¾•Ÿ'C­=ÃF?žÞÀÀÀÀÀÀÀ'=ã‡Ö*	<|–5Aœx?|ÓX>Œ6¬>ŸdÁ>‰3©>íßÞ xÔÁóíðÂãhBÓ/Ff@­^_ŠœÅ~@…);Da×ÏA…ÿ?(@€ÌïšëèrA±HBƒ¢¡A"P*@³íÈ"ã\A"'ÅCŠIÏAw¨O?Àd@B)D?á¡?¢±xÀÀÀÀÀ@bG{ÃHÂ&À°öw÷@NV½¾Žg;@=Š•½tøøøÀ-tÞҔ'jÀ7¡i˜ò¾ ÀKâcU\Àbýi=J@X-è8:îòÀ5å~^XõÀ¿èïBÎìÿ ?ã73Þ·`à¿Î£
Zá€@ñ9¯R@¼2¥Š À%ñÃňÀ:5:©"¿ïß5ïÒ2?¥¨qÁ8Á ?ª<"×½p¿½pÐ&±ò
@ü¾ÅÁ‰äT´dGaia EDR3 435668494527093888 Î0܀,""@@Ÿ€@HÝ&ª¹¾=¼@~@H|<:ú=¼—@s¨Ó_É>GªB4."Bjò@6ù^½Úÿ">g€À94‰¡‰6û>æ>pþG½'ï3>CB=X½òá;zŽ¸>ö9
>œdð=Ý2ø>‹"s44<¿ñãC¨+>o=)?8ažF?›ÀCÀÀÀÀÀÀÀ#>cç¦&<]}"B>µ^?öH>Iµ>‹iÁ>†s>ø±·4	Áéá™ÂõNBF¹FB@–ŒÕÜ>@{"DjSAŽPD @eù=™ŠAáA"÷íAÎû#@¡*ˆbW-A×CÂB£QAƒ%@?Ò}@UMØ?÷ëp?²°@ÀÀÀÀÀ@bJIKDVÀ\LFz·©@Ngµ)š_@=‡ž©¯ŒøøøÀ,3û‰œÀ6¥*Š×D'À'"º3—¢ÀašñA—š@WwÎ*
&À5
zŠèÜ:¿´$ªñ¢?ù_ŠÑRP¿Ò¼ššë¢Ð@½´Qïá€?όÖÈ}¿ò˦O7ò°À}M*fυÀ¥Ø‰¬ç¦@k£±gœ?Å)æ|Ñ^?šn
Õ´" ?ôiQîP(ÌT´dGaia EDR3 435672999950860160 ÒIL¿€»C"@Ÿ€@H°Ä£2<-ߖ@Hn›}N@<%a"@®¸Ä=–<\ÉhCÒf¯B@7mŠLo8<s&ØÀ7¡SÿÎJZ<p˯>m/~½a:è>€í3½Äœ9=æþ$½´×Ù?SÄ=Ââ=÷Ä¡>-"Êddb¾¡ND¸B=Ob@Y­F?¼UíÀÀÀÀÀÀÀ)<·_•.	;@€˜C#!)?|¶ÅÀÀÀÀÀÀÀÀF†A/\²Cq¼CZµD~ÃAEÏ(@ø0²Ó•Ö"Cº
C…8AM"¡(A–0©œ'ŸCìbsC»A:4((?ž—?œh?Í ?0i°ÀS
æ@5d'Eœ@@@@bE¼{oÂÂÀ4Päƒé@NC$ 6@=2àƪõÀ'l1¤)kÀ8ÈTà,À×>šUÀ,ÛwL,OsÀ6öFªôHÀÅö›çÀb*1InÆ{@XVñ+¯ÔÀ6i,pÇr¿Þ±"ÐÑÀ`?ôMÈÏCP?䆠N¼p?÷VÍ[ߕ€@
Ý-‹ý¦àÀCbQCS¿ï¶Ûñó?ÆH'+Åòü¿ãïéÍçÑ?õ×n7†'€?ãÑf2äµL@ÕxÁÀáÃT´dGaia EDR3 435680765247601536 ÙY
»€Wà¬Þ@Ÿ€@H¶xË"BJ<5<‡@HƒÆ'ðûM<1<@³‰µlØ<{>¬C¹=Bèü@7Ah<kï)<| –À8m'9".œ<or«>'æ=ŸïF>9cw»è±>z˼I8Ø>ÓÚB>fá'=‰¯×>12rrp¿±"DRHÐ=²°ýA3í F?ÀëÞÀÀÀÀÀÀÀ*<»æ®2<'ËBDhg?r¼™ÀÀÀÀÀÀÀÀF–AlðH;f%C¤GD—ñA:èE*A´Ð+÷ˆþDÝËC¬TAAâó)AÖó%¯D8~²CɳA1?
Ã?†h>ßUÀ?sð¿K¸ä?¥	IE«à@@bC¯U|‹YÀ•!0£>½@NNw© @=¥c«Ã(»À+¼}ÞO2ÂÀ7™ Í	ŒÀÛ¾ÔÝj©À-ÌcüÀ7(n'ØFÀAfCHÀb$s-8$¢@X^Pûƒ¢ÖÀ5ëŠÜпâckÔØÀ?ñ+R|
?•­ªA@-?ú5Ûw0'@É'›¼ ÀRœ«þÀåewEàå¿ìh×?;"?Ä]­ä+|?âŸb:5Ë?ÀØe¡dYL@|_³SPT´dGaia EDR3 435680765251589632 ÙYJ–SwWÍ@Ÿ€@H¶ƒ^/~Ï=´ý(@Hƒº†="=½¶ú@ÁŒqC>®zB,gBym@8[­‹[æÒ>
Ù¼À9üßëŸ5f>
Î>ɃÐ=)ëÆ>h<=Jâ½J~|<§ò
>ëx>ÖƟ>	˜½>˸ú88Aƒ<D©–¢?Fò‹Bç_FÀ?¤Ïó<"én½§£½¹ä,½D³¡¼'©k»âý!$>k§©)<»vB0bd?Ý[š>b0t>äu5>\=•>ÜyÁ"IÂö®Â+ZëBãƒF#@µ.aÆN÷'A@~/CáZ£A'ЭøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@bC²l¦›'À•T›¦"@NN{+¦Ø
@=¥H§ÖqiøøøÀ.ÔbWKFÀ8¢³IÄoÀíuֶŊÀbL˜Îçrø@X"&½¬E¯À6£bü¿÷s½‹lN°¿ÙãôR²¿äµ^1@¨?،*~%\@Áïðh1 À×൧h@GGñDÐÀC§FÓ?Óñµ ¿&Ì¿ù'1¹óX׿Ø=d	†@Œܙ¢®T´dGaia EDR3 435687946436705024 ßáG{,É@Ÿ€@HÄzYlû=Ñ&@H¢àéÛ˜=‡n8@³[zOð=תQBa8B
4—@8wÞzs¬=Ý_:À9r#æ³^=¶S‹>ˆU'>ˆH®=M;Ïø–<èç¨;½Ó«>«àð>°Øo¼CŽ>]oÍGD¾ö"žC²=€>M-U?SF?š	ÀÀÀÀÀÀÀ&>!\6+<ƒÈÑB*÷¥?zà >«AD>ª®ª>I€¤>ÚIÁÂ<Î&ÁïvÂ4ÌæBÚWFP@žB%œÿæ@€ìDS~cA‹Â(&@i|¯ñMQYAž-A¯œAœ…(%@¥ßœ'³õ‡A:i0CpP	A
e?Ɖo@[Ö@?«|0ÀÀÀÀÀ@bAqœàæ§À›±XU[é@Nc478@=ÛRSÇøøøÀ-NªìJÿ'À74µ)0‰ÖÀ¦Ð›üƒ¤Àa_0­swî@We&g×ñôÀ4GýÀè¿æŒjSá ?ðfàë~ý?Åÿ.': @5ÆÖa·¿§
¶n…H¿ÙÏf¦ö@À¦"Gé6À¹1ðl,?ó†x+¿ÑrȯEœ?Üÿ¨òEÀ@=|ÒÐ8"T´dGaia EDR3 435688324393958784 à9I}€^ˆ@Ÿ€@HùS£3R=êS@H}Ln›Ô=ê—H@6'
ñ#>%Ž<B3xB
÷@8í—Ç\>,Ô«À9!¯>$|±>ž¬²>.GÁ>&mF>$¤î½,Ԓ>¶²?qÓ>/E½+>¨¦¿Œ?w"C÷øQ?Œ"@7mÛ_FÀ?™Ùµ<Ôᐽùõ.½§Z8Û/¡¾x½âæ©->Š&÷0
<_´TB§æä?'¥©>zô>"Fï>d|¥>ßE¨Ây{ŽÁîHkÂ%ßÙBáÏF§@ŒÈ­Ðhÿw?¤´YD2ô…A'6ƒ,@Y~ßD^ÁBAþAA9+ A¢‰°+@•&ðM\¢A
5'CµCA‡Ze?ÊHm@YzX@™h?­ÁàÀÀÀÀÀ@bMàä€ÀVÀ:ûÖ@N|nF'0@=('î¥øøøÀ.É¢êðÀ8¸Œu²ÀdµÖ°ã…ÀbÇZhËèÖ@Xëؿ˔(À6&‹,ð¿÷»"¿ßZ8c$'À¿‹×ŒX Àžá)XÌ@=]°À.[I¹—@÷¼ðKÀ
§™Iñ̵?ôøãžI¬JÀ‹æ—ÀÓP?Ù!Þ 8&Q?óÕ̺{ÝlT´dGaia EDR3 435689252108228864 á]ÙK4@Ÿ€@HíS·
Vø=^ɏ@HGµÈ=ZB1@nÆí	="ŽÄB¥"µBKâ@7Ñ®¯›Ö='qÀ9¾êÞ©‡Z=" L>±)¬>=f¥>‹>r\½…x>/Ã(?%V>´¨V=gd>¢œSzy@{åúDN,>ÝyNAe]Ù_FÀ?²º<;´}¾+j¿½F è½HÇ8½ûL½¦sx+=ýw«..<Ÿ]†B'T8?'Ð$>'/å>¨.,>ˆ²ž>Ï£è…͔ÁâM²Â$3âB¸CF@¶wQF@—ÞPD"àÄA'tE,@‹Ýæj©'1AVS;B…$CA´'@¾@1ÃНA—ßCËåAp‰
?ÂEc@;| ?Óý ?¢û ÀÀÀÀÀ@bKð|ÁaÀ綰ì@Ntt6¬òz@=‡|{Œ¼øøøÀ,B¢ZàF6À6ȵ°f}ÏÀ¦·;<®Àa3¢¨ùò@VáAX8ôÀ4] ®t¿Ç-íN¡1€?÷&Øx½€¿³û<m—Î@@"SÃÁH»@ÀÑ©±5 ¿ßøTY@Àâz"éXÀpßyÙ@?»5_†Ð¿æ^['<?Ùmdâ̒?úòG°9yT´dGaia EDR3 435689698783448448 áyH̀
$_
@Ÿ€@Hðdq!å<À¥{@H†uê ¬g<ÇÇm@\ìM©Ú=í°C.·zBoÌ@:p•­4Ã=	 À9Rю…Sæ==W>¿·Ô½›R=óè>V=~¾ƒ•>1ˆ?^>±«Å;–é>ȞVsq¿"ӝC©á6F?¦IÀÀÀÀÀÀÀ+=su-
<õGÝB‡¸'?tÑ>ˆh3>°d >'X>Õ&ü¢þtÁïÞçÂñBF@Êî†ðßÓ@¹&TEóHAujŸ*@¨0BÉ`ÀáAkëCRÂ5A"äW(@Ϗl_̔QAšDzd,Ac¡B?²½@°?¢ðx?ŽJèÀÀÀÀÀ@bKc¬¨¨Àß߉–@Nyç'@="_3-
øøøÀ/';Ót"À8¨b"E~RÀ³ÑO]ªdÀa¯W"¢]@W‰öùKÛ¢À4Ŷe‹Ój¿ú
‰nv¿ÛOÖ×A*À?ò‹ãœÌD@0éð© ?à÷S'€¿ìžÇòÎË`?ý(·°;3L?ò¡ö—ósSÀ¸@ö[*?ËYÙ`õð?ðI*Íæö4?÷/¡6+CüT´dGaia EDR3 435690626496933120 âQQ-J@Ÿ€@Hþ•×¤Vç<Ð3@H‰HÂp¢<¢ª@>5¾ä=ÃC%Ã
Bþ¬@8[^R[`=T@À:oË(#Žš=
At>•t>CNì>'=ß[U¾wù=Ý£¤?©Í>˜ñz¾6ÖQ>‡ôf`_?6öC¹(RF?£gÀÀÀÀÀÀÀ(=f!Ó+	<¤®TB
v²?'à$>´~>>´Ü>à>Ѐ¾ÂeÇmÁÓéÂx–B!L—Fw@ÉC³ÐTå—A5'DŽ|™Av†Ô)@£×d×Óè—Ad9uC2A†œÚ)@Ï"‹ÏÞ&RBtTCßÎeAcݘ?¶ß•@%pp?µ—?•IàÀÀÀÀÀ@bLùÍ+¿¼À¤¦Uh–@N"E:¡*!@="òªøøøÀ,tG¹\ÔÀ6üb¨¦Àšw@/ZÀaÜ»ßÌ@V¨a¾9eüÀ3Ú[)Gp¿Ñˎbsl€?óò-^
¿Ô:ÓµP@$­0vª] ÀôÀ
‹" ?™"ò¹V|À
oXRt(À
LâÉË@4è'àI¿è|Wç"ü?¿åÓåÏÈ?à81ÂÓáIF´dGaia EDR3 436723205354481408 qRçU Ò@Ÿ€@H3°#TGo<ûiy@Iu%<èA‰@S[÷	Ý&=4pÜBýe5B‰‡@7|	±ge=*XÀ8oµP'û="©>0Wÿ>`è>#w¼vr<[}|»©¸Q>˜Û¨>±Eô=Ø0>ÕOO?ÂÉCÀl=¼<¬?d¸F?¡IXÀÀÀÀÀÀÀ'="Îç,
<™n†Bˆzˆ?‡†K>°"¦>''º>†{(>ø%ÂZ%"ÁökpÂۅBÏFb@Á¤ÏÃ$VA>ºÖD6ÑÑA}aó'@—°‰)¶IyA9o,CÑjA‹õ)@ÅÆÕëõ´[BÝ¿C'ÕáAjk?¹úY@0qü?Æo¸?št@ÀÀÀÀÀ@bý¾ÅÀEÑȸ¡@N!փYQÌ@>âû"nü"øøøÀ.>H'Í݄À7iÚ%3ÀÈ{¿A° Àb7՜.@Õ@YŠú¥
À4~xá
µJ¿òÂì@à ?ò«•Ü6W@¿ãuæ•X?ð"£ü"h€@!'Ÿú;8¿ã·c`À Ϊ@j"¿óbæNcKú¿Çî`8&mp?ÞuÁ"
¼¿Þ<^½"÷@áÓâÌôïT´dGaia EDR3 436723823829762176 ŽRÀ€:S³m@Ÿ€@HH{܃‹y=±Ï®@I
6y&FN=²ù?@¥`¼þ|q=îV¶BB—ÈBÿ£@7åóQ*=â.§À7y¼>Œó>8š>¨¼4>Š^ÿ>€eJ>=¾Ú¼Å¼ñ>j´Ð?²å>_ôä½TÚ>Ë'¦22½'Ÿ³C¤ö'&ðÄF?œ¦ÀÀÀÀÀÀÀ#>OD;';ÞyB¨ÞÜ?~ø_>nÀæ>«Rñ>1^>ØxÈÂtm ÂЄÂ="SB§vFH@˜Ý(3‹@<ÆD&&ËAvÆ!@h¼£‰AgFA±öA!@¡'^ê'kqA3®CH=6A'ñÑ?ÄdC@Pz?ø¤°?¨OPÀÀÀÀÀ@b"%]"¡ÀwÅ4dì@N/ÑÚbxw@>ք—
†ÜøøøÀ.!‰óþ–À6Ñ»	+ä…ÀeÓ¨=¨Àaû¡=œ@Y ¸¸¾À4Yô79¿ñÜúrÆq0?ö–'ëÉR ?â›!æäþh@Gº:g€@q¡%"¿ÊLç íþ€Àðá.^0Ü¿ô—¡03濱sAoXCÐ?å¾ì9q¡©?çIì«æ¤x@LYŽî'mT´dGaia EDR3 436725060780311808 !REZ*™@Ÿ€@HEÐ3c]t=A†ƒ@I\蘊™=:Å@v×®"z=†ù=Bªm¾BWð@7aò$ÆF="9ûÀ8Í9™j)=‹¥>9É=ҋÀ<'³ô<i[ѽœ=?]P>o">^¤¼ê¦`>Õ@2%ùC¹/o>…Ly@l¸ÍF?ž¼SÀÀÀÀÀÀÀ!=Øg¬$:éÛÿBðŃ?LÑ>^m>NÜ<>7Úy?D‰Â¢ÏYÂ	vÂ&1ÐBi;F2@´BCÔ)Ap»DLñAƒ3Ã!@‡ÍԕFCAa©BVb/A')D!@»v¦‰ùÔAØ CôzArNì?½ï€@@p?ßX? ÄÐÀÀÀÀÀ@b "PW%zÀæ7¼ðéí@N11"KT@>èülŠßNøøøÀ.r#î_6¾À7<Ò	2
ÊÀô¢J´úçÀb»¤³|õ@Y[Ð)ý¬LÀ4NRL¿ôaÊE˪p?ïÊ%ÖÍ{ ¿äîÁрë?ýŸ¹"X€@<†µ~šð¿ÉÆøzž€ÀN¢Öê¯+¿Ý¹ˆ¶ßC¿ìªÎrBÚ?çR·Ì¿ãA´ÝŽ½Ú@d¤@{™!T´dGaia EDR3 437914010806274944 ÈyFK€Sí»¢@Ÿ€@E•Rž9<м@HhSéc8<Ë{#@©Ö#€hë=C9«øB¹˜@;,I'×Ý="Ÿ5À8D:jcK=>A¶È½:Ÿ¦¾ya~>ù½ÁxÁ=‰š³>€ŠX> gõ=ú'Ã=ر›æææ¾8DwDÄßü>eÿB99F?à8#ÀÀÀÀÀÀÀ=i‹Æ=¤¿BƑñ?}tÀÀÀÀÀÀÀÀFôA{" <ú¾ZF UnE/¼"@á.GAtóÝÐF@>|DÕùÓ@àôOAg°ë.+³E½]–E;@àfx?"‰ß<×»çà<ÇÏÀÀÀÀÀ@aӛE×0À"¼-ÚUú&@LsYZc@>ÀQ.~øøøÀ/Ò½ÿìÀ6:µó‹¼ÀÖÊd͐À_É<¡~µ§@XJ‡c§¿ˆÀ:eêÀ™ðn¿ùW:ØÁóà@j"ç_X¿Æ!—;þ`@3¢›9V"@Oô ?`Àªj'M|À/žj¨ç>5À	Ë.G‡?î3e÷yj|?±ðÝylð?օ<öq	Ð@*cŸ‰ÞÂÊF´dGaia EDR3 435705298105934848 ï©\$5›_§@Ÿ€@I‰ÍèÚ<.cÎ@H» Ô¾òÍ<)Üö@ÕÀq<\ÏNCÖDµB
Z
@7Ô¹Ü"x<{ó
À9p­%|û<n‰> 7w<2>'vß>F½î`=¤¥>ØÊ>:5î=Ò­
>ˆ@™;;;¿2RÉCèyŽ=Gò@6£D_FÀ?ºÏ;&q©¾	ؽ¾Ž@>NËd=®»¹Wð$<ŸØ))<ÜB^!Ç?x–=ÀÀÀÀÀÀÀÀF\A:Àw}C÷VC¯ˆAIy(@òj6·5>»D;‹ÀBÉ/ARPÅ(A¹¬&UD@¹C«ìA>-?ŸN?¡¨?
{`?4·ðÀŽó¥A*®0E«à@@bJ9ñ>îÀN/ø'"@Nª~Ýd•@=é±éènÀ%úŵÞ~À9زe©øûÀ^ cWê4À-]À)²†îÀ7b^MªëÀcþEq1›ÀaäÊêxd@WÚk[ÃÔÀ3š8ÈÇ0¿ç}X@ÌWà?ë;3Y׀?ÎYybu{@@
þkz€?ü˜çÀMÀ?Ñ®ûK%wÀÀïj³õ<¿÷rµ@þ?ސf`X…D?£ÉÔtÞX?ÙÊöñ³»°@P»(ÍoT´dGaia EDR3 435711654656118400 õqFŽ€֌C@Ÿ€@HËÉR›T>Á/@H«X_Y,>=އÉ@P¨Â}¬+>+*™B{fBæ®@6C3`O­Š>JÞ÷À7¤É4g'>¶ê>'°¶>A
ž=Ý5<ÕÖ<FW$»±Ã'>³J¿>¡\ª¼¸âw>O6?=¾œ¢-C¬{â>•÷Ñ?"ä[F?™ÀÀÀÀÀÀÀ$>þé*
<9dëBnzM?|™Q>µ+>¦÷G>:»'>ѸgÂ.TÁÚí"®‹BmœFK@‹>{+ù|?¹½D´xA'°Ä%@T2"4tÉAvAÐòA¤ 9%@"qÜâ^Hn@î§C/éoA‡¥Þ?ËâD@gÒØ@{¨?°®`ÀÀÀÀÀ@bAP"P¹‹ÀN"­Èo@Nk[¦é^ò@=è¦àùÕ9øøøÀ+N*ªpê,À5©2ðڎÀë‡4Àƒ¾Àa©XWãe³@WÉñ"ÕÂÀ4dJQ—^?Ò÷ÿfšè€@‰_¼øÈ?Ö´-¼E›p@ðшcþ`?øzS{ÄÉ@¿àq<+‡Ià¿úàŸÈétÀ	éìE¶€@¶lˆöd?èÀnh"¦r?ç¬$8÷º?ýw‡\š
T´dGaia EDR3 436743958636407552  QR+PÍüû@Ÿ€@H`~¸=0'@IâÐE½½=A߂@Ä8'ô=k›¥BÅäKB9Ñ@7æ•Ò©=pe‰À7󥯙J=3>",t=«Ö>på>KÎȾ$¶C>NÊs?!€z>"™½ïìC>¡þä99½ePC£F?Ÿ<ÄÀÀÀÀÀÀÀ$=Þ¶(<°íÐAÍvÛ?X1>•"->†À'>tϨ>ûâÏ°¨[Ân‰Â,jäBêFW@³w–0i@ìD%ofAƒºÎ"@‡ow<A40sB….rA'58"@¹Pj§s7©Aϓ1CyÁÕAs€'?½¡`@;§|?צ ?Ÿ¨XÀÀÀÀÀ@b$ÄýaÀ¾Cm	Vg@NB>ÿ¿Q@>Ö*yAÒøøøÀ-Ç¡ê|D–À6²l]|°*ÀŸbYCÒ
ÀaèæÍî*D@XñGՖɌÀ3±¸Dp÷8¿îtMh2`?ø‹m¦¼—Ð?Æìöè!m@þŽ؀@"onð?ǃðÂ2ë€À°œAXý¿ø¦Á´
¼õ?Ô2çJ°h?åӈªª+?փø<TÂ@…¢·
T´dGaia EDR3 436745637963737472 ¡Ø©€kj.@Ÿ€@Hbv L`=u¼ð@Išãöœ0=u•)@Âæa«ÿ=©A^B‰´íB|?@7Z··™­=¡€ÀÀ8ˆO	|#Ü=²Dâ>§é>>Mêú>VŸ>
oؽXjï>"n'>æêI=ØŸ½¹¯>³ýXfd?Ê¥CÞb@>>J…?ƒãF?›¢âÀÀÀÀÀÀÀ)>xî-<]TB'oÒ?‡"7>¥"*>µ
&>hO–?(6Âo×!Â"öÂ3þúB6¹Fu@¤‹ç´/w@#ý»D€G6A‰í)@sU;˜ñSA*¤!Aè¯A˜æe+@¬ýg÷'úA=Š=Cœž‡A}0'?ï-@RrŒ?üǀ?¨˜ÀÀÀÀÀ@b#IXdþÀZf)®1'@NHÖ_wX>@>ïY£.hžøøøÀ-íCćONÀ6ÖHi$À"ÛbʯNÀaè${Æ}Ž@Xû=¼ÀjÀ3fª˜E¿ð:È÷nð?öR÷î¨0¿Òá$]@.š@3_ᥬÐ?ޅcl=ÀÀ'"O'tÌ¿ù'¶/·	?Òt6N¸ø?ß fôPÛÞ¿¾Z'îîЊ?ÿaiG",T´dGaia EDR3 436759729755926400 ®©L/€H9@Ÿ€@H'p#žÐP=w @IK^>¶=(12@kâZ8'=k}•BË°¤Bz•@7þBä)ü=L€-À9¥cs\4Â=f­•>÷No<¥|z¾51á>Ž‰6=" Ù>eZÁ?º{=ÁöG>è>Ó®ZÁÀ=µuGCð6<¹æ=vKF?žM‹ÀÀÀÀÀÀÀ5=º	õ7;FعC
U?€Hé=ã"z>ßò>x}?tBð½Â:¿[ÁêéB"¡FÉ@³Vôa@ˆášDŽÈUAƒ¸B2@…؇ªv'¿@ë'×B½ë¢A'Ñg3@¹Æ­ÏÜYyA‡QCÃAs0$?¿-À@Aʨ?á'P?¢ÀÀÀÀÀ@b#ê?⎗À´ƒIJݼ@Ny˜Å»sI@?/îãØiøøøÀ.-l¸¬•À6øB¼üŒÀ*Eí¯¸Àakt†;>˜@XH¿–L'À1¢€éŽ¿ò9F8—Y(?ô.®¾¡°¿Ý7½Ò­¨°@­K½háÀ@úôٜ @õ(Ó£œÀ#Æ¥ziÀ©‡50r?ã@™QÝÔ>?¨T³â€¿Î>‰[ª.Å@Âémò(:T´dGaia EDR3 436211966808344832 
¼ybÉ%_õs@Ÿ€@Gzës]7¤<Ab;@HØŒ Ï<Cùl@îtV†:g<~VC¸ß\B	s·@8n
þÝÔ<ŒSËÀ8*'Jð|ß<ˆóû>Œw§½©ƒ¬>¾¢½\bª=‡Ô
½¶Y
?Ý@=Ƽ;´›(>="®ççá¿P­«D:¥=¬ŠfARD†F?ÊJVÀÀÀÀÀÀÀ7<Ôú´C=^wBŒJr?yÂÀÀÀÀÀÀÀÀTïA<÷'­ò<*CŽ·ðEÏÖvAÜÌ8A0MÖ%¡ŸÉC®JE?"ƒA$D:A2W"¯šH»C3³¶EÑÌAÅS?™K?7êð>ŒæÀ>âï ¿÷€Q?ü2‹EÒð@@bÏÁ¼ŽÀªæ¾°ø~@MnëY}qŽ@>7䉏?À+-֊«ßÀ8¼ãáÀK4¥ôÀ.9FűªÀ7J¥‹ÀÚÀAÚÆÀaŸîð3@XøpÁcl¦À8š4䘨¿òšá_DÀ?óm‰%ˌпÇg-ןª @8>¦ÊBÀ@+Ú À—h;¼îdÀ7"ãá¡¿úëž-ÕõÕ?É6&ãP?Ð
Rdó'H?©
–5ò"@¿€l·vT´dGaia EDR3 436212958941004032 
½`Á8†³~@Ÿ€@Gr×ÝXpI<@Hu@H±ž¿Ä-<?àÁ@`@Ø-o<zÀÂCÏA'Bº@:ÑÙõ8©<—À:'ìn"<†ø>ƒUj¼Ö±€>¸¢»½¥nµ=ã…ܽà?rk=϶á<À">-ðÑúÑ¿±/ÖD/io=‹@Á6ÈF?µÕGÀÀÀÀÀÀÀ6<ÑëÈ8=…—BŒ†+?t9,ÀÀÀÀÀÀÀÀF³@ÿœŒÆé°cC#…DS`ÕAN'y1@èu¥Ì(CEºßC}WAYlõ1@ûúAz4|AC°GÇC¢…AA™{?¢Î9?¾›Ð?.§À?NàÀƒ³@j
¥Ez@@@bl~¬M½À³jSÏJù@MiȞö·@>=æ¦	À&Â]ÂC<ÎÀ8ɷŬ8ÀÂ_A}ÒÀ-_¿8òþ+À6pÛCüÎHÀÏEÀ_Ԏ(íÌ@V–±Û… À5»æ›.r¿çI4ÓË°?ü¤>ºµð¿ÚÛ[ì! @3t¾}}öÀ
*¼dŸ ¿ý²gS'O0À!.S$±» À
9†õfSŠ@³²U¤<
¿ÓqÝ=,û?µ"XAò¬à@‰ÑúL§F´dGaia EDR3 435740134580675072 XâFîÅÿ@Ÿ€@GWåøûÂ=[H]@G‰Üp€Ú=[aR@"
LI¶=Ž%QB¦¥ B
Ðy@8Átˆ,<=›éTÀ8RLM6=£¡=õŽq>8š½†zž>x¾*ý$>ZÛ>f"ž>†ü>.'c>šÜ_üû@Ù}Côì>ÍKÏA0åF?œóÀÀÀÀÀÀÀ=þQ} <Z`%Bìù½?¨øC>7÷ú>mS=ºP?'ŽÂõ²OÂõ¶Â.ùBAù8áF@¸2Sf­¾'@ÿgÞDBèA¨¸@‡ë¯Dÿ2RA:IÅBƒ}
A'¦@ÁHI‰(A‰;CÿªAnO	?ÄdR@O?õîà?¨8ÀÀÀÀÀ@b1Ìmv\qÀ#‡5À.ß@Løk_/Îo@<W©9eÆøøøÀ-6vìĖÀ7gÐÆ´ñpÀ¸øG—¯Àa'í–[}@X~(ªobÀ=S$8WJ¿åµÔp2`?êjN&q࿸Sù𮎀@ú>ÒE @Í@•˜ À"ä»ü…ôvÀ#Ãö蝾"¿ó;t¶Òaé?Ôtr",L?Ãæ^U¸tÀ?»Û©kʕb@&èb,ܺF´dGaia EDR3 437974071628527232 ÿ?ö€Swt*@Ÿ€@E¤|Øâ8Á=	íÎ@HË@p‰Í¬=f¡@òìr›|ˆ=<ûÈBø²Bþ†@9_Òêçæ=]lÀ7óL¥=c'­>=öµ=0F¶½¦¹ü=g4ŽŽ^c<³¨>s>nŠÅ>%	Ó>C´?ú"tC_
=í£}?•Y]F? LuÀÀÀÀÀÀÀ=«*"	<}'"Bñ?‹ý>
¸¼>$÷B=Ÿ_3?'Ã(…gÂ8öÀ­5nAü´ÍF@¾\{d-@éíD"æ!A`T@",æ%¥À‰A5Bä2ðAŒ}@ì¿õ#¹Až•DJÃAk×f?»%#@4Šp?ÌÍp?œGpÀÀÀÀÀ@aÊtÞ­­À!JqáÔ0@L57è#@?sq,å\øøøÀ/¥ë>*çòÀ6MÅ,ŽŸ§Ày«úˆ>ÀaŽe©í@ZT"Á—'@À:3m¾Òø¿þÄ)4?þÕ൝ ¿Ü:ù·Z¬@$Åð»@'`ØŽuÀJ¶crŸ¤ÀD±…¤ÀžÀšìÖx—?΀P¶•˜ ?Òèš1ht¿¡ýsîðêè@²3Z$¼F´dGaia EDR3 436786667790598528 Ç)I€píZ@Ÿ€@Gú¯ê·<?#§@I0"íI
<?žF@oR<OGC¶FB
ýJ@8CˆL.}À<}ó–À8ßcU‡/0<‡¢>•$>Jß=ÐwͽµG"=åäÔ½<r>Êø>$G›½`¯>Œ`K>>8ÀC
DsX=•«@݃þT?ËðjÀÀÀÀÀÀÀ$<ύ1)<ªüÌB~ÿ?gd¼ÀÀÀÀÀÀÀÀFGAD:Ë·ëw"Cï£ÃE¬âÖAÔ&A7FKŶð$CÿbüE:¤ØA#A8ó>›):cC–ð¬E©DAl˜?˜'7?*‡0>€Æà>ÔG€Àc>¸›G	EÒð@@bÓG%´­Àú*½î
¼@NY͸S»@?8‹ÑYÀ*Öä§<À8n+ՀÊÀËàxb0ÞÀ.¿ÞÇó6À7
¡rúÃÀãD8©ªÖÀa—5Rw@YL4ÿoÂÀ3§Ñ$cªº¿öÉ	ÉŽ0?ó\§î@¿ØÇ¢'LÖ@525ð´@´GešÒP?Ìw€ÈÙ*€À7Ÿr-Í¿þëâf]?Âã¿® ?³¬YÈF^P¿Å"Î2§æ@<\ëõ˜T´dGaia EDR3 436253851328943104 
â'["-°/Ä@Ÿ€@Gcúk8ç'<$)@HŒ™,a|<-ϝ@F•áШ<g€CÌÞB
¿3@8™‹Îµ<gé5À8tTþVðÒ<kc³>ŠW=ËÄy>¤Bô½õ=fˆ½¿µT?3{>"¨¿¼°¦>$«ÂÅÅÃ?	æ&D:)=n{$@ÁiF?½Œ‡ÀÀÀÀÀÀÀ5<³.3:=ƒGHBÒˆ?'8$ÀÀÀÀÀÀÀÀFåA7šH+8C'\æD¸áÕAC@Š9@û†€»"ÔÑC…Ü}Cҏ´AKU;8AqƒNÌVC§ê©DöÏA8¡A?šã?•ŸÐ?K?)ôÀ?K@ ÷4E«à@@b±7ÉLÀïí¢ÿÑA@M]ööµ¨d@>>&ÞÏq¿À*Š¯øòÀ8x%üŸ='Àt¼ŸÐÀ.a­gûc¦À7§ûÙŒÀÆsð
.Àa‡{Ã"è@Xíë
¼À8"oAƨ¿óÞ­°?ò³ÅŠ°¿Öú÷âː@,d!Þ7À@^5æ–€Àu%1¦dÀDkÊå)Ÿ»¿û£ÿ³€¥?Ãv·³`?Á[a/&p¿¾~º—f'?ìªW—T´dGaia EDR3 436802301471229184 ÕaDBhcÏ@Ÿ€@GÌ.nVá="Ÿ1@I>m;{yŒ=sh<@*Ô¼ž]s=À
¬B€ÝEB
«š@8öãW<؜=ÂmÀ9"Õmb=¦…‰>ˆ¾Ô>[=ó"½$°Ò½ò‰=½íkÌ>Ž¼>ßz1>?vg>£a¨ih@Š[Cü0R>¸¹¿@"5F?™îBÀÀÀÀÀÀÀ)>¥†0<´@ÅC Jh?‹~¬>¢G:>¶—>fòº>èúš¸¨ÂH¯Â/IVB·ŽFŽ@¦jt~™@6Å£D{,¡AˆWø,@rÑS±cqA‰B8†A™"•,@°š·ÊqAÜÁCäg AzԐ?ˬ@]Âh@Tè?®ÛÀÀÀÀÀ@b
£äׂŠÀ'"hJe@Mé~Ÿ¤@?ea€gL×øøøÀ.°"Õ'À6Q~ZóW À¢I'GDÀ`³ã`"ã@Wø"›Ÿ6À2ËSÒ«²L¿ñŽ/y~}`?þšMÏR p¿²ßà"ÚsÀ@*] _0@›Ÿ.m`?ñVÅ4š¬0À#ÍÕï%\À|LHïýi?ô[•ídóø?Ë"ÅDå½È?Н­íCT¸?ù™ó{Ç F´dGaia EDR3 436802645068907008 Õ±H'%ÞÖ@Ÿ€@GÖL4l".<0ª³@ICB…z$<»Ñ@D	ýøm<nj0CÇÛB	¥†@8'	VC×<tlÂÀ8µdq6<Z'	>[—Í>­Ü><+¤>m=P:—>¼+ù>§¿(=U¡Ï>V@dda¿Ôó¥DB•=¦«A3…oT?ÃÔýÀÀÀÀÀÀÀ(<µ¬1<ÚB¯a?oÉÀÀÀÀÀÀÀÀT†A(Âi×ýžDt®ÂDICÝA/#a-AŽäŒŽp¯DÉÅ7CyDëA5;g-A ‡kDÊ C«ÔA&3Ë--?›{›?pyÀ>ÃÀ?ù`ÁÅ@¢§
E¤@>€@bi°¾`ÀÙ	Ê7¬®@Mòmy‰H\@?j"WòãÀ V2U/À;¬ OÁnÀh)–Ž¿À.‹ª^®Ê
À6"tSJ
XÀ^›¨ÀaZ‡Ð}Ï@XãDØaѼÀ3Y[Հ&¸¿õ-ýÈHDÐ?újîIæÄð?ÏN››Là@Êâtàúà@³Ñ›Àñð?à슦ÊàÀ#•…œBÛpÀj'½ìg«?á«Ä¬-Ú?Ô^^çëÿð?àÃÃà© @{yu¾þ[T´dGaia EDR3 436816801281428736 â'MMgÖÆZ@Ÿ€@HHi꛽^=¹Ô©@ISg=²µ@Õ\k·>hEB$-èBÆ @8äZ?È>"À8EaVG—>•>¦M¾	N¾]=å+Ü;ã±Î=™:~>I>8‰=	š>ËÆ¿¤ÏD9'?
¹h@†aþ_FÀ?'Xc<Æ¢Š<y"]½ã:,º4±»=—«€;E5>OZï;<h5 BÂÛÁ?zÓî>$݈>¤Ñâ>h©Ç?,ÝC¯QÂ*ùüÁ|õBRFî@"7nu
P?à#D/'FA³Ý4@aG%3¦ìi@Ðw¨A©½SAŸå5@œšyº:Ú¨A'.C?ù½A"»0?Ìíá@YRø@?¯ŠÐÀÀÀÀÀ@bé'›À>èr%=@NHø3 µ@?\ §"6øøøÀ.¨^îžBÀ6ò)ë¡jðÀÏ93EµÀaÊ(ї‡×@YWkí"À2Ç°ÎN¿öeÊFæ?ô"Äpëp?Àò§û8@ÖÂQß¹à@dúÔsîp?ö‡RpðÀ,¸ÙBà\¿ýRi:Ñt¸?¼FŒRÊà?ÍôTÀrý˜?ÔۚµÕæP@iÕÙæÎ3T´dGaia EDR3 436276185158748544 
öáY‰€í€`@Ÿ€@G@AÇMþ1<ðX­@HµÓH†<ë³ý@sî²;~=®CaÛBW>@9p¬½[ =*¢ßÀ7ËþÁ6›B=)²ë>NἭRË>äò½½³ô'=­€Ç½¬w©?áÈ<Ši={±T>.'ÞâÞ@'›¬D §(>Õ@"!`F?¢áÀÀÀÀÀÀÀ8='%Ó;<»î?B3\?"M.>ÓüR?ß>ڜ?"§ÂD{ÅÂ6¼ÂFB/¼§F÷@ÉCß3éÞ_@´–žEC!Av†¶7@¢Y26–¢AqöCtä{A‡JË6@Ï÷½%ä(õAyڄDƒ=Ach5?¹2^@,µ"?Àw?˜ôÀÀÀÀÀ@b}6¨rÀ4iH°@MS0÷Ç	@>™¼ÓkøøøÀ.šŠyM¡À6Ãþ0–ðVÀ'ƒéo"µÀa%8™£Þ@X¬ï…ŸÀ7&"´}U¾¿õ ·&œaˆ?÷rPu•?ÜTbqUŒ@#:d²€@?Ó0 À
.œt?Åx¿û[
z,å?ÀxMob45@Iø,½¿ðüáW"Î?ð'UÕ2>@$ÃdœÏÉtF´dGaia EDR3 436303329352243200 '\XTLÅ@Ÿ€@H:"÷zµ=Ÿ—6@HSñžA$ø=£L@™¤Ñ`¤=âßãBLBˆ@8ÍE1âVÚ=êV¾À:FÂéÒÎò=ãïê>Í~Ó=/É®=Ô§u=#f¼Ùù-<¢ß>ÙJÉ>¡Å<¯±0>»ù9€€€BÕërG£?hÍDžƒLF?¾%fÀÀÀÀÀÀÀ,>=a,/=\]B'ñÉ@ٜPÀÀÀÀÀÀÀÀFŒAÛ`ÌÝACÌ DeS=A<s,A%Ñ̸UD&F˜C'<±ACÞÛ,AË2!´çæDT¿VC«JQA1`ü?žÜ"?"îø>ùí?*çp¾Ýʎ@§¸E«à@@b8‹Ñ§4¹À3üòÑóO@Mä7¹[Ži@={Mðz˜˜À.põ­!Õ<À9
qæjRÀVíîzýÀ/&¡]uÀ8Ì¢7Mà¶À[‹è¢»æÀb'
GJ@X©T !bÀ8Êÿ9Æ¿úµºå¿â/ßì¬áà¿ð`wyÄ?üÛìïÒ€@ƹ÷àÀ"+eêÜ?ö`æHÛwÀ¿$z÷ÑÃ?ÙNÊÁyà¿ÿîÁ+Ä¿åmŠÔs±ã@8Ä7NaT´dGaia EDR3 436309342307271808 	hĀ-փ«@Ÿ€@Gò¸ævY"=éY@HA?AàÔ,=	xÞ@Å6'ŸÒ=Q;èB誓Bƒƒ@8paád™=tgyÀ9;×ãú=="ö=têÕ=܈ê>ºܾt@Õ<ùòn¾?¹c>°–=×L½­'C¬«@ZËD'=8>¢5ÉA¬¤?_FÀ?£Þß;Óêk½´bª<'e¼í¦½½aÅü¼2=°a66<
X6B¥'ä?Do>¯ñv>ʦª>µ×?R½ÂFÏÁîöWÂóB(s«F·@ÍKYؚýADðD˜AsôÑ1@¨=*ù'h+A~g5CC ïA"߶3@Ò ¿Hé:B	.BDIAa9€?¸Ý@"°?®TØ?•ÚˆÀÀÀÀÀ@b0ÎÈf»†À <¦Ò@M©ýËN ï@=tyü•øøøÀ,þW¹UënÀ6çZ§¶ÐÀmïòŸÀa*«H·Î˜@W""®šÀ7ÂÀöê¿á†Ñ;Ÿà?õ<‰š ¿ÑrOÆÜà@"ã9¶ëpà?åê"k½€À‡¥ØhÀ ŽMÀv^ù˟M?òl³g¡?ÆJp£Y`?'d[ã+@@n6r;F´dGaia EDR3 436329889429887872 '¹Z›€
Žðé@Ÿ€@HYŸŽ†®8>i:@HpM#/³,=Ó}@R¶ï>êâBўBy@7ñ_>[>ODÀ8Nëhiœ
>r<d¥=«•?Õ¾'M˾XÚG¾má8?š>]e+½vB:G)²[Y?éÎD°û?&ã@ź?_FÀ?"OZ<´&H½
üÙ<íb'=IJ*¼eOÓ¼¨Ø(>•	š,;0ñ!C%å#?'×
>ÀC'>Ö.E>ÓLÂ>ãTÄÂeÁæR/³¾B*B~Fx@—cˆôbvš@YDv¼AþÄ)@e}FÉóx@ÿfŽA¬Q€Ažˆ*@¡Uj,åZBA$ÌØCWh"Aƒ¨?Ìl©@W‡@ ?®ñÀÀÀÀÀÀ@b9A=¬ìÀÂáæ€w@NÒÂā@=¤Íwô!zøøøÀ-,½´\À7ÂÿфòÀ]Dá6RyÀaÁ¦}a]Á@X$òÞyD®À6²mYhT¿äbv/.À?ó¦oKP?Ï0¥éÑ_€@çؤü @cúpB ÀkS Z(ÀÞ<D¸ä¿û&›Nû¸?è!õ1ÝÎ?ÒNŠðMž?ÝÒ	åÊ#@+›CŽ3?T´dGaia EDR3 436337448572235008 .™Y-`ûˆ@Ÿ€@HxYsú\<,6E@Hk'§QO<'v¡@Oqxg<d—ÂCÐ×HBÊ`@8†huñ
<vƒ$À9?(.3@€<X">˜¢ºÅٞ>/ìc<¸DZ¼½iû=Uέ>üY>`ݹ=½Îy>µÁ¡db¿ü®œCÜ­¨=1‹@¹ìT?·ÔÝÀÀÀÀÀÀÀ)<Íg»,	=g^Bfò?lߥÀÀÀÀÀÀÀÀFxAÕóuüC ÄD{¬'AM%=+@ë›g"Ú7kC@:C"ùAWR›+@ýðÉyCá¸CÒA@êò? —Ë?³=H?"Õà?C¤°ÀÀÀÀÀ@b;M¥ØuNÀRLö³uÓ@N é	®¦@=¹G§?øøøÀ-½íWJÛ<À7~
ÜÀX7}Àa›T'³J|@WâG™^À5äìV^´¿í€+QœÀ?ç¢e\Žy`¿VÐ?'™ @±J.ge@?þ…âu°@À!a
(À"ÇÍ=­À)]MbŒ?ðµDöýõ¿ã	؆í™Ô?ÓxhžÛ°@çNýKѝT´dGaia EDR3 436339613235900288 0'[o€=s3¡@Ÿ€@H@ò…ËÒw=3¿F@HeòT`â"=$ƒË@Axh4Æ=i¶DBԍB
1U@8jÞèÔ=ƒ‰ˆÀ9}{–ÄÇ=dw€>Œ;>^ ô>¦h'¼õ€²½Òµ½cõ6>ßÁ>ŽÃF½ˆ>†S"yy¾Ÿ†ÎCÆ›F?À|ÀÀÀÀÀÀÀ+=Ĺr0=‹ÖB'ç
?|ÚS>¼ÓA>ë<>¥ >ü­ÂnËÂWÊÂ,b£B#¼F•@³Ûù†@—y×DæAƒ·å-@"Ñ"j‡AF–B":A'<¸,@º/	À"ÒAh€
Cæ¤ZArê\?Á­@F<P?èM0?¤+pÀÀÀÀÀ@b7"âNCÀ¦pééé"@Mïi$A"@=šä¤·k,øøøÀ,‡#7yQ§À6•Drè]Àµ²enVÀ`á©9_øå@Wýjâ:À5ýĕt¾¿Ô':rà?ú]ìPÊ ¿·º:Lø@@'sZ¬hÌ¿ùB"ðìXÀÀâìõ½xÀ˵rèeWÀ†Æs"[@×±²ì q¿Õé=ÝçL?ØdÂæp@hì³òæËF´dGaia EDR3 436350505272788864 :yXǀ*bi@Ÿ€@HfI&ú=Ì{‡@HŽ•BWX=̒|@¼®a›bú>þB#õXB%ë@;eðiǵ>}À;¿—w'>
oˆ>Ÿók>J=È_s¼Úm°½€6T½¡`7>ÄSí>"•e<c²t>Q´FF?×½xCÚæ=>ý\9@P6J_FÀ?žŒ<¹îß;ïν<›=˜"g½‡<^ç&>X8u)<ÖkAà?ˆ|S> ¸Ó>Ö-D>…™>ëáÎÂu"Â>´Â0PBåF]@"Ò˜âÐ)?æÚ_D8ºA/(@f:-zNÑAžéA—ÛAµu'@œÁ7VÜïA,RÀC*ÞA"¯~?ÁÖ"@H/¸?ëD`?¥ÀÀÀÀÀ@b7Å3ÞÀ*†Üõ@N®>ù2@=Ùgð­f=øøøÀ0ä¥U•À:eï÷e€À|	Ç°ÀbóŸ,®@X'83ÚcvÀ6S"†ÕzÀ‰R"èÀV_w^È¿ÒTo‰n£°@°|!Ö>@£SJ
À–›ÓÃX?÷£ƒÏ–!Í¿ü3&¾YÞ¿÷õ°´—cÀ	6óþéü™¿°ãPt*ª@‹c–~mT´dGaia EDR3 436365692276945792 HIU³€e|@Ÿ€@H×æq›x<92@Hcr}G¯<;UË@æÐÞNH˜<yhC»òWB-ú@8q‡eÌÁ²<ƒ´ À9ì0™3Ð<{
v>Í–=ìÊ6>V$f=ñ·e=Ã
˜=ßû?	¤i>–
(=•æ>³ÑšÄÄÁ@»'~D¡™=ÇOžAŠ'¦F?»5ÀÀÀÀÀÀÀ4<ÔóB;
;¿àªB©?«?™ÓÀÀÀÀÀÀÀÀFÙAó½·§°DÕÞD"A='ö3A)0"(®ÅDeÓHC!ÕxAFƒý4A	r¹·ùD ·ICY?A2"¥?Ÿî?£
À?p?7@(T@œ…IE«à@@b.îÝîï¹À\fꛆ@MÃ#ֈº@=®B [ÕÀ1=á™ñ"À68G†èXÀlìfZ>tÀ.0É|‹ÓwÀ7²gZÀýˆ˜_ƈÀaÑB—¤ì@X…½D|À7Ó[9‡Ä¿òVö·08?áƒm© ¿Úkè}®'0@ó‰@w@@Ø_ïxðÀ"ØœÅ¨@óB8à<¿ò€:Uª`¿Éíû­†SÄ¿½€½«"˜h¿ÐS›³5Í@ïgøù€YT´dGaia EDR3 438419648715329408 "Y:€M±µ@Ÿ€@Cæà¹éŒò=TÔ@H@JÀ)=CÙ@Ry=AnB×&+Añä;@7!³TE]¥=S	[À3xæâg=>ò'>•ÝÐ=ےd¾t>¸¾Sèà½o4>"6[>Ã>Ú>Áo>`!ýü?ŽL;CŒìn=¼l?_ÈF?£©ÀÀÀÀÀÀÀ=f	=[»•B³s?†G¡>ÐQ>'òÓ=•@´?ëêÃ©Â3¶°ÁÐÓAÿÖF@Áo2•À•A{†ÐD
ôšA|øˆ@›-‡8–G"A‹FÞBÇіA‰æƒ@Å­Á­c(áB…ª3C&lAj'x?¸q@&–8?¶£ð?–ˆ€ÀÀÀÀÀ@a–ü²ù
PÀ%:!-RÚ§@J»¸è;O@?:1Õ·æøøøÀ0Vgn	xÀ5è2pa#@ÀTVh¶"Àb¸Xe#_Ö@^ŸÚ¹¹ÀB ¿¸%—fÀ¤ÙF@—†<:³8¿çì`_ÅhÀÞ`?6Œ@<ßKéÃlpÀ0`¿JUѽÀHŒn®ÄÀâr–>酿«,5"@?ãät‹¬¿Ï3r¿ÒŸ°@š|@ƒ¿F´dGaia EDR3 97072621736771584  Xß		@@ðÑ@Ÿ€@<r!î¯CP=Œ{N@4÷¥"X#=jWž@!O^Kø=¡¯SBØÕBQhŸ@D¦ž#€nÞ=ºØ?À@ǾY*Ž=¨Ä'>5@ƒ>¬²>=u3=¶R=4ò¼l9§½äþn=p'â>©c >·w·˜˜¿T­¶C
Œ?F?¤1©ÀÀÀÀÀÀÀ>RG
=P/ÛC$'?s P>ƒ,>mµƒ=Óù®?OQÁ™ñÁܺ»Âc KAÁ"cF¯@®ûF薱Ÿ@˜¸ÌDO»5A…ˆ]@‰I[G=EB-ÖA"óøAŒ,@´J-ÖÐDA~—@C£7oAwX}?ÁŐ@&ÿl?°<ð?ÁèÀÀÀÀÀ@a½ÞL'WLÀCËäÁÆv]@@ë6ñ!¹$@!iþÌÒS¯øøøÀ'"˓W´À9Vê¿rµ¼ÀSñ‡ÀQ¸_<g1@KÁh-G9ÀR…¨QêÖ@—hI¦ð¿ñ¼xx£ÁP¿çé7ˆœÐ@Rù^Œ-¤ÀC§PÀKJ«=©'$ÀFšS+@Ø?åuJNöïÕ?ú˜×*mp¿éF꿧V6¿òË×{_T@^V¯RF´dGaia EDR3 101616731496310656 iáç€gY@Ÿ€@AùûàY>TTÅ@6á+^ð½?>M—‹@apk3P«>xrAÀ¦DB¬@;m%¿×L>"BuÀ71NäeÜF>‰˜ê>ɔ>ySH¾ŠÅJ=ñ𾠂:=ý¤§<Α½á»>nsÖ>‰xû¶µ=`vCI~&Úð¿_FÀ?š\Þ=…;oÑQ=Þ⸽µ<ʏ=Ð;º>à\$=PÕéB›ÆŸ?€!">²-w>^@">ö¬ü?bu˜}ïÂq
ÂQÄèAØëFÄ@€¼b=Ýã?ã<3C–ÕÓA–ìH@Fþku‡ßhA	24@«žàA©tœ@‰j‰•—ê±A	Ñ	B¼ØªA‹Ç)?Ía]@mk˜@B ?²QðÀÀÀÀÀ@b¥ëòžÀAžÒßrpê@DåKæA@ GI×æÏøøøÀ%g,°>Ž"À:d×ËDÀÐc-À^'p´GÜ@Q忱—.ÀX­Ýµi§\@	ú÷՜Í8ÀG¯'zŒè?æ§Íkþê@@:ÆY^c
ÀÀ6ûЭ¼ÀSµ­«ìPÀH€ÙýÉH@ƒ6ÌTî™?ßáµâŒ¿àaç6ü¢¿ù	䗏š@ëüª7'´F´dGaia EDR3 97571834375572480  Z¥
.{-¿@Ÿ€@>piöÝ:_=MÛé@5ÖkŒù«=7²¯@1¿
ì¼=e£B«"QAêv†@7tm~Œ—c=}ºÀ1'Éž&fñ=†‰š>)W¾>ƉۺŽí§>"Õ½×ë>Hã>:ÍI½%ìZ<SÓÇ>â0ÿÀ¿?·bÚC_Nµ=ö1l?^+aF?£MÀÀÀÀÀÀÀ=Úµ¾<‹9C+´a?‰cÔÀÀÀÀÀÀÀÀFÙ@·{ævê¶@'´D¤ŸnAë0@'Å$%A™(BmžÉA—I@½=€Ü6è¸A©Ä C°^ÀApÿ[?·–¸@(¼Ü?ºÁ?–¸(ÀÀÀÀÀ@aúQ$Ú_)ÀCËàï¥@AóÖ3J"@!¾=L9øøøÀ(Wj"4pÀ9m®føkdÀdõÑ5/À`ˆ2ð$Õ@X-ëØâ""À`¼ –Ä!?üt"€¿ó(²ðÿÐ?Î:‡éù(À@-
¿@
@@¼ƒGš0 À[9H7°0þÀSÅj¹òÈ@‡:3ä+¸?Ã-"ƒ˜¿z¹¾1[¿õ—a¾­A@'ž¥\[žF´dGaia EDR3 102134665896732544 jÚð'€ÑÏ@Ÿ€@C7ãá[ƒE>Æ¡X@8Î.¤íTî>Â=4@ވšÃá>áùA|"öB*¤@>Ô`•|ގ?¨À=uj+X¿°>ùÌ>O€%>©8<Åü*>HGƒ½ûòm>0'>\Þc¼ˆŠ>!Hõ>\Äß¿¾?¼ŠÆC€>*?Âåå@/öê_FÀ?ƒ‹>Ú}½ÿ3`>K/}½R´<'õϾ3s?GéG<8Ã9BYwU?‰·*>¦ßÊ>•Ë	>àqÞ?_%«ÂŠ¾Â0¿õÂKå¸Aå dF»@oo	¸,ú?‰Ó²CiŠUA}=@C$§í6]@¼ Â@ÐeA«&@xí©ÁSëA#êóB8LA'Gš?×S†@F$`?Øî?³Z0ÀÀÀÀÀ@bÓînÉáÀ@@ë؅b@Eõ5ÞG4@"ws€ËÁ\øøøÀ#"ûèKÓ¸À:iÇx|«lÀò«æŒ}ÀZ^l¸tÕ@M°>jãÌ¿ÀSHxH¶î@ÁÝz³ÛpÀu"¡Ž(¿Ã|-ì5á@D¦¢ ,îÀAÑg¸{ÀL ~qsTÀ;Ó~·ÉR@T³ŒL,?úÛû*<ãø¿èšsÍÿϧ›Æ>@,ÖYàF´dGaia EDR3 110476080796691456 ˆ}il&'V¸@Ÿ€@GØ#y·U>îF@7,ï«:ü=ó´Õ@s,²•>.`|BÕUBâ@7¤-wÂi´>GèƒÀ7ÂÁeM˜>®=3">H¾g¥>~T¼ÈËé>+=–>bÏY>¹RÑ>#_=xûÂÂ@l ­C¹¯j??È?@Õ¨_FÀ?–º=#C•=¢ý¾=á'ǽ1Ãd¾D;O>'AT>ŽI3	=€ó_C/'?˜Þß>4tD>uš>ŠÎ4?K†wÂR"øÁ'–bÂ?UßAöiÍFÊ@–aÝÊ·ùŸ@y%àC·û—AŽ`"@^ˆöèÿ@æNTA‡ÀeA øÞ@¢®Q¿ñAcñyC"FZA'´:?Ù}@r% @ÂX?ºÅÀÀÀÀÀ@dÞD¬òÀ={f®>Þä@IÊt3@ÎC,èL—øøøÀ–ué<†´À;0çµ"À!Ås›^-Àb8ÄޓÉ÷@J}Wï+ÀUìJû¤@5_bü,À`mxáÞè@j	9Òþ?ð
É]׀ÀDR·ŽGZÀPóä@ˆ¤`ÀPEî¥Ð@ƒÉGÞõ?»,8xó€¿ÝÒz݀¿ñ61Y'¦F@)o¥~iµÔF´dGaia EDR3 389112427724158976 fg±08g­Ò
@Ÿ€@ AI‰É=ÿô@G(ç&U–=½²~@üQ¿æJ>B
%,Aæéè@:ˆÇ葳6>´NÀ&¸Ü"#þ­=Ý&¾´"ó>sŠl¾Üõ>±=u¾..£>tOà=š¥7½rà =¿|òòB˜+)F'0?°OC€:	F?Ÿš;ÀÀÀÀÀÀÀ9>i@·@=> AÝ-:@‡Ow>Äý>Á5<>ž÷B>îEöÀ†ŽAՄ	A±–OAšš×F@ÀHE®åÔbAˆ+ÿCôâA~(8@•0ïÊÕ:_A9:Bê€iAŒÈ:@Æù\áÑ-BšÁC›--Ai%a8:?Émû@;è¼?ϸ?¨pÀÀÀÀÀ@]෕~éÀ0ž§Ê¼ëo@<ÃÊà{@C?ʂXøøøÀ1"—¸!ñÀ+yþÞߌ4À&eÀ£VãÀUx!Ý!÷@böùEÁÀJÉ|W¡[À

*"	È@$üGñgÀÔpÁÐQ@Ns7ÖX
ª@MÖÃË6À@ii\òÔÀBÆPUv7]À%ÔcÍü›ç?øTJ^V¨?ö@Ф¿ñ\ó儜B@&Î<ä+ìF´dGaia EDR3 196426996390005888 ¹ÙPŒ€0"úÐ@Ÿ€@U|'î"òš>g:B@F'G¤Œ$²>Kÿ±@²3s&=>kÁåAççþB)@*y8*O.>ƒ7ÀD uY+úM><fp¾«Z="7¾Íúò>»ŽR½
"a>¦´ò¿F"é>—»ü=¬ï¾HRÖGG¿+åÒCÀ9p?\ü?¾¸»_FÀ?'­ =(<A§"¾eS¾2f¾%OÛ>4Ü(%>ËÄO&<"´§CŽ|?xû|>âcð>Õ-U>Š¤V>GÝÁ"ÿ£ÀÍҘÁ'+dÂ0õ'FE@'(B 8áÔ?˜W¨CômA–7@P ×:é[‹AͶ@âŠìA¦ƒð#@‹Îȱ'ßAŸB¸)AŠÿ1?Ò>L@\%ø@gX?³}@ÀÀÀÀÀ@dÔ빅B@Ÿ¤-äéR@U¹Tì–02@4éHw'D•øøøÀ"P[¹žÀ<`J.Í	Àú®ÃjäfÀbOJî@A,uA+@3ö#l@‡x@8…BïÉBÀ•¨IMˆ?ÕÁ´ÑŸð@p¥D®ÀM£šc
t@CëqÉòDÀ7°:Nõ5.@4[Nnü½¿‡€uÿƒÀ'¼qñK
?ógDDÞ½Î@'¿GôÌKÐF´dGaia EDR3 188844837220173952 žéa,Ȁey¾w@Ÿ€@Säæ(£h?"o(@DDR=ÃñÔ?ãÑ@`ž"ü0?›žX@ g½Bz@.R·ÿlâ?¡ø|ÀAYޞqÙ±?J+Ý¿IQ?£ì¾©Ay>
ñ¾ˆÅ<>!Ê2¾õ'Ó¾@'k>;н"Kö>'vmC—k?Âè?}¶[F?ÛA¥ÀÀÀÀÀÀÀ
?ìô‡;Ð;HBxÛ??ä?)Eh?K	 ?è?%›ëA»œ·A¤}<AÁºëAƞãF@ZÉëw
'Ú?,ãCö¤A¤æ@Q-]AÅ@µ›KAAµA¥÷Õ@EoÁ©•þí@¨ßA:ÿA¥Vç?…IÀ= î>‽a®ÀÀÀÀÀ@dçq%SÎ`?ú'ò]¨@TmÆ׍@1dÎîV
øøøÀ.('XÀ<•(#…ÀŠï©DÀcþáŽû(@B°Æèþ@¯}"'€@Õ#+ðˆÀ5Nð?îfIޑˆÀ*`!ƇX ÀL°_{"œ<@8¡ìZfïÀ9JiÏÁJ'@ **ט´¿Þg´-lXÀÃ
#´6º?òòcNzŠ1@Ý	D¨</F´dGaia EDR3 396767360817997824 ™Ð¨IÆgë@Ÿ€@5{íÕ"Â>'á@Eùü#ˆé=Üå@eég;§>&£YAéÞAގ¦@8gfàæ> bñÀ*¶BbÃÝÚ>ƽ½c·>úț½Í"å<ºD.¾e»Æ½›+¾~ù6¼JDZ>U>}=õZDÔÔ>•¡VC…•I>ôZ@`__FÀ?˜êÏ=*M—¾€EC¼Ajà¾~Ä>¢>
d>b¸< Œ†CÌ
?£©>®€­>mä—=Ƃ?KÂaã@Ü¢zB#ƱAˆëÛFÚ@'ªŒ@²DMáAn·@a¦º…rdAµôA†,ùAŸ¶@˜Á»"Ç>VA4úCA…üV?Ã\k@MÍx?ôtà?§&ÀÀÀÀÀ@`.ù3&#ÕÀ2{å©@BÛ>s·Š"@@Høä°øøøÀ2
dMEUÀ2á˜
È4RÀ"€Á³[ À_®€hgˆ¾@c=?ÖÀP¨m+x7ÀxTEé't@f,´TÀUr¬bÅ~@4õ–
8@N$
~¼–ÀG`z%\AæÀl·!R=YÀÝy¡ñò?´û2؍?Ïóëàj¿Ê¶ÁϬ`@
…
Dz€=F´dGaia EDR3 398129316424399872 †p%<H›9t@Ÿ€@4N¦Ñ?=Š<‹%S@G
ۇö<Vщ@G­˜\Ð<+CªÛQB¬9@>­l¦¶Òª<½À3(x`þLG<'£½K*A>êÆ]¾Ü_<$c¾ˆé%½q:­½üŽG½'&Ä>~²>~Iýýü?ë=D0¿|=ÑțAMLF?É€ÀÀÀÀÀÀÀ<Öh½ <pÁ´B½VÉ?ŠÀÀÀÀÀÀÀÀFA9^.–mÃDÔ#RDqz¸A"itA+™Ð£ffE4ӗCœ½A'1A0%êY÷!EìæCê Aü[?™ø?CL >˜õ >í£ À÷;?lE»€@@`
&ë7q"À0…Gb.@B÷2Íi@A/ٍoÀ(®ŽÒ4À6ï0è·èìÀ ÏÁlu/À0˜'c{µ"À1tڙIÀ%4˜¼ƒßÕÀVžc±7£˜@\Ÿ^*N²ÝÀE¤Ö
<æÀ,h…F¦`@n¹u;±xÀ$ÎÑÄj@L&´.*Ïh@4ÝY®£ÁÀ7gY†½À5ëÚ-hˆPÀ ù…*Øz¹@/Öã2‡H?ç*™81@ð¿õ¬rŽ»Š@!ªd9kÒ¼F´dGaia EDR3 395367515021123712 | © €DSúÁ@Ÿ€@JdòÜQ=4Ïâ@I|·gz=6­@äÊ}¥]Y=•°'B?›A¸œ~@6-0Huò=jÎ5ÀFS¡1±D=b:S¾¿n˜>˜áy¾__ç=š2`¾Ã=+ý¡¾ù¾#"†>mi¾¼.@DÏ~D)'>gŠ?@àF?ŸÀÀÀÀÀÀÀ>=¾§I<ˆHvBÃ4/?Œ4ü=î:>ªË>‰j>
4ÂøoçBCRêÁÏë>Á¿]üFA@¨l´LcÚ@0ÎèDt3A‡™0D@}H¸%m@æ*B'XA•KD@°ExŽOÖA
éCì7A{.?½»U@= ¤?Ûp? "ØÀÀÀÀÀ@]82NXGVÀ&ç¿Ääd÷@<¦ O?LÇ@F ©˜ÛœøøøÀ1Òº
B/²À&q_úÅëÀ#CÖÄêԙÀWs©Èñ¨a@g"ŒçlAÄÀEµ"õÄHÀþ%»zwÐ@*æuÎ-cÀaÆò¡—z@J|'þ¶ÅÖ@VÝ2ÀëÀ6(«ö+ÀAèÅ3AÀ'÷K3wt^?ö÷±%[Kt@Eqà°¿ÚÇ|nŠEh@7On(Æ.F´dGaia EDR3 398621588396496512 ˆ09,րbÔì?@Ÿ€@7ìEâêJ>fS¾@FÒè¿éÒÏ=Àb§@/Jbù#Œ>"bBW'HB@?âsï*>ƒÌÀ4>Ï')@8=æŽ'¿ ½À:ëqß>Ûg¾¦…¦¾!'ã¾Âù=·Ô¾>[>¶Å
¾Þ"ÞŒŠ?ŒWSCµde?sAhßà_FÀ?"D<âNß½¯Ûn=K¹ø½ª"ç< ôô>WÌø
>ÄÑ­
=¯<B¾Å
?ˆgN=ïH?O,:=¯ç]?3½ÂœÉAuLïÁ…Ý–A•<,F"@¸P°p·yAN'çCñ‰AØøÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@`_:`ßóÀ0ˆ¦øuW@D7²|A.ñ@@t4ÏVøøøÀ0'=8éÀ2"*H>VÀ#؍îOÀWâ#vY†@ZŸ×-DÏÀDï*eà"
Àò?0±¸@c㾨ŽœÀÎ¯^@K#·I­cŒ@)¾{s¬À5ý"¥ËËÀ9mÚ á¸À&FüõM@õ²Þ· ì?䌭ÃK!¸¿áe™¸"@!·›/ËF´dGaia EDR3 399025006084225792 ‰Ÿ!%ûjλs@Ÿ€@6ìvõ¯='ÅÇ@G T%nE!=mª@/'Óèý\= D<Bš‡ÅB‹@<ÑÇ`¹C=¶á—À1rÙ
á)=¨=äe=ì•~¾êù
½1ôP½÷^J½Â›ä¾°ˆ>_6ƒ>}£>>uù	?	îùCŒÔû=Ï2õ>‹»ËF?¡BêÀÀÀÀÀÀÀ>S¹!<¸ñàB‹ú?'ä]ÀÀÀÀÀÀÀÀF@¤k"í{"@èKDL¯A‰'T!@~1Ö¨ŽtA{֊AõŒ­A•ÿ @ª"
õ ¶(AA"CŒOA~¼Û?½Þ³@-DŒ?½ú°?œŽhÀÀÀÀÀ@`?œ´ÿ¼À."A)ëu@DDÿ•úø@ASs~ÝÑdøøøÀ1 _3F
À1µë'h!À#Ø\ŽHJÀY¨<Ä¥ÜÆ@^—"'u\ÀE~úɝ¶À	kO™2@ޛXFÀÍQ/f>@FN]@<¼7S®ÊüÀ74	Þ]À=[´L¬ÀþʆF‰Œ?÷/…ùÈ?ïAˊ¹¿ç¦—Á^Fä?øæ\ûf
F´dGaia EDR3 399838472890381952 Œ'ù*v€j8û@Ÿ€@6 Äd =Egß@GË[d"=C©C@Ác³0¼=sJ7B©=AÝdL@8/ÙÚ»=dÖÀ+ù2qӋ=^L=f>©$n¾†½I½TÈ~¾ƒM‰¾j¾öz½ˆF>}T>3 ?ýü?8ŒÇC""">	íÅ?}r:F?œ´ZÀÀÀÀÀÀÀ=±\µ"<¤ÞóB%Q>?ƒÿÜ>¹P=¨iÔ>É­?l@Â;ȟÁÏJA»âhA\sâF@³‡æåÝ53@¼ÏDSÙ»Aƒ…@"/\Îw‡<A?[BXA'8@»=
à6ïAÅv'C@µAr:º?Ã±@KØ?ïÂÐ?¦zàÀÀÀÀÀ@`,F¡>jÀ-¢ØæŽA@DayaG@A˜ÌxPI2øøøÀ1@WšhªÀ1M¼§ýh.À"[^ò¯~À^'Ê(óI¬@b•IÜÍ¢ÀIq-j;ì(À
k:T?@µš?¬EäÀ¿äÁ@8»Î}g€@K…õë6À?š®'{AÀ=ìE¾¬ÊÀÆ¢£6¤Ï?é¹&·?þÎû"× |¿ä6ó"F@(ÁDnYùKF´dGaia EDR3 399861730137754240 Œ˜ "J€W©i^@Ÿ€@5åÊJßÂ+>+ÈW@GäɹH\é> }(@ö‹a">HZ6AÌ
ÏAÞwi@7äÁ$>3xÀ,v^M¢Îë>A4Z¼†)>ë*²¾á'ÿ=Ñ:¾A`p=Îeñ½+'q¾-pú=ÿüÒ=Éo9åãÀ)
-C‰º'?	?Ð¥#_FÀ?ƒé`=:¹b¾yÿœ=ŸBÔ="›$>Z<¶'>‰Ay =4ÚBDҏ?`&ë>ÛýÄ>1ÿ>œq1?(¦+Âz¦©Âª¾BN	AEãíFö@ˆ±FèË!?҈ýCêSA"Â{@QßrÄ ÷@õÂÚAìßA¥ŸÅ@'õ_Þ)jAY>B²ºAˆM±?ÕY›@j @êP?·L ÀÀÀÀÀ@`&<EVÏäÀ-IØpҔÓ@D	ÃÚú"E@A¸t‰" øøøÀ1NZ›+À1gœÀ#‰ê|GM`À^¡ÿò"ê@bÈ:£ð˜"ÀITµTP¿À
Øp:Ә@NÓaÒ@ÀzÐz–@8@¿!i݈@LPÛvÝÀ>Ȫ'¬!À=&s_T{ÀåŒÀ1š?è.Gbæ?üŒ ©Œ(¿óÁ
¨äß@S_@•F´dGaia EDR3 116963538701953408 Ÿ‰¸©€*[õ[@Ÿ€@F™}ß0àœ>¦Yñ@<òP<5L>Žkë@aʞ#Ì>ÄúAPõ3AöFã@5ž´<zC>ìY<À5êÝ=>¹#3=û•>¤¾3>=t½ÃyV¼ó*Û>
 ì>vkþ>´UÇ>8óìÄÃ>ÖuÃCZüû?X6š?hÚ_FÀ?œ	=´x¸=È˽_Îâ=£M¾>X­¼ý5A?(ò,#	<ïUCúR?'ŠM>uš>Pܤ>¢j?Pì˜ÂŽ#ùÁÁR¡ÂCîŒAñ`|Fú@uæ"O
¤ô?—÷BC""!Aš›}@MšŽ1@ÆX1AÓSA§Bì@€ÿ«)@ïÎYB‰O"AÁf?ѐ«@<0?Êvð?­¡pÀÀÀÀÀ@cI•|²¿"À9îáOÿ	@Iƒ{"4~Ô@&ºÏóõǬøøøÀ#GE{@áåÀ:Ý"2A™ëÀb‰µÀdAÉ ž4@S/ŸÀUÝLé(?†@=JTÉ¿À÷ÒÉ ?祄6~[¨À.Ž«ÇzïpÀ/CT}%oðÀPåߪèBÀB'£áØÒ@$§Dýãü¿Ø;W ¿Ø<¿ü©)¸b®@"õQN1ÉF´dGaia EDR3 117494022999087872 ¡l1›.ҝ@Ÿ€@I?eGú<Hðˆ@:;7‰+è<*Zo@`,>ýd<fٖCéþUB"2@:¯0ÁÈp<‰èâÀ>ˆè†uq<eš­>EÅÿ=¿
Û¾o$-=¢È³¾'vF=&Éð=×½¼>vŸr=ц>¯²ÛÛ¿	sCO_¼F?µ–íÀÀÀÀÀÀÀ<Ïë|!=ÂCâ–?yÝ>}9>—M=>É­4?@nA¤3Áõ"KÂ.XèB¤ÆF@úæ¯xŸgoAñq«Ed.êAQP@䮩 ˆÐrB@»ôD[ÅCA\Vì @÷´˜‰—'JBr[æDÈQNADz^?¡ÿÖ?¾äp?0n?MZÐÀÀÀÀÀ@cý™Ç³š›À9Ã1wâZ@K9ä.6âc@\ikÆøøøÀã
ýÐðÀ;®ZÖ'&À-
WgܶÀ`	
7‹wª@GpÏòE•îÀPz—@n2D@¹ò@M±ðÀ™¼ñpÃø?ô¦þätü@2~dØoàÀG_?‹ïLÀGÎmá¶À<uziêÐq@»R€ý·?ê%Ɋ𠨿ôèøª@¿û£ÑÆ*@& A½B³F´dGaia EDR3 119707717861726080 ©I‰W€)·$g@Ÿ€@JH{©­ñ?7€Ñ@<ž7x5}>àV¦@K|þÌÀÊ?YÃF@¢§TAÒÌ«@1"'çvW?4íGÀ3¤¯HzŠn?9¢¾ …?,—Ñ=Ñ>1'¾–>6½'Å">Zú@>t‡W>HI=¤§™ÆÆ?N¢÷Cj<?ˆ˜]?4:×_FÀ?hU>™&¾v>µø	¾'ÍÁ¾7Ó½1…
?'FŽ<űC3ó`?…R>ŸÀ.>–,V>Ëþÿ?*ÁÒÂs6ÀgÂK€‹AòMœFà@cÉÐqp¼¾?b ÐC2ÒåA¡'K@CqÁCPk–@Ôº)@»2œAªép@kŸw"Õ€•AOSÄAˆnYA—'?Ò@†ð?–rP?¦›ÀÀÀÀÀ@d
Ò\£7À6Š~Õò @LŸ÷¡'Ñ@"'áþµ.øøøÀß¿•™ÂöÀ;o` šÁBÀéõßqrÀi%\ß"å@Q÷ô7 ýÀV*J§H¡˜@ìµ±¿êÀ	¡ëE'<Ø@ÙªJØÀK0ÙââtüÀ5ÀN¾€ÀQ2ËJTÀHÖ/£ˆÎ@!Ö«ü¶¿ó$Á™ÄÇ|¿áœ±È¯Å¿ò¬Æ\UTÐ@*I©…ZüZF´dGaia EDR3 115810528962069760 ›qÅ8e@Ÿ€@F½á^aú>0ã:@;'*©JŸ>µ@íÞ UhŠ>Eè˜BüyB`­@9ø´õº=…>nm¶À<â¬Aÿm>LÌ|>e¸‡>
Í7¾ž=j=ɯ̾
ðï=ûNö>`
ø>'ܽ>u¾>ƚ©¥¤??>C]Ü.?Lä@
›7_FÀ?•×Õ=@â̽Ïg¾=·ö¯=6C%=ãkö=»Ž	>¸µô-	<[5)BÎ|?…$–>rE1>†ƒ>¾µõ?I핺ëÁÿZÑÂ6
AôµbF9@Žè'§{±d?¶ÏïD- ñA'˜."@a
/(ëú^@ï+ÊA'­A ä#@–$å¬	XAI&%BáuëA†ôS?Éx@Htˆ?æ«`?ª=°ÀÀÀÀÀ@clhÖÏ(EÀ;'D‰Ü@Il¿šõ@#Õ¶öµaøøøÀ!6øÛléÀ;aHK{bÀ¤9ëhþÀ`>œ6©B|@MÄ "%WàÀR8ëÑ÷'@]åG"©À	1(˜È
Ø¿Ç;E,Ñq @0ÒkêPÀAîé&-ZÀJwó'|À4¾žtïø@<i[‰9M?ð«.ۘ4¬¿òÞ1‹7Ñ	À¾áÀ[=1@%ˆÅs¸8âF´dGaia EDR3 123367644178205696 ¶J8ÌV @Ÿ€@Gàã\áŸ[>ì@>¨Ã7 êÓ>"?Ñ@¢¨äª[>ÓÌAó[ÌAçÆ·@3è:ŸAát>[j9À5°$"VF>UÈm>à×>ÝÂ>…ðq>Ñðɽ_—\>ܒÿ?!ë¹<«¸	<'>f>íý½º¿hôˆC]t>÷é?
Šh_FÀ?'Ö=1K½I™»¾ˆ0>s¾-'x½—û>¿à­	=%4ÛC!œ?sZÅ>%‹>vç'>^Ôû?BŠÂ`ÒAÁÀø9Â;¦VAþ·FÜ@fæ÷Æ(?ïäÊD
ƒA'tñ@acK #;OA}+A"d4AŸ×t@•ïWéU/IA iC¢æA‡	n?ĊZ@Fp0?æ(0?¦¸0ÀÀÀÀÀ@cj?ËÒäÀ7JZ5ªWõ@JØçÓ@(ÆøÍàfßøøøÀ#>m)'òÀ;2¿ˆ'«'À=Y.V§CÀfeœL@T'˜þ
bÀU7Ÿžcˆ@Núù'2üÀ¼â"ÑŒ?èˇq±À@0îà–CÜÀ&«vÝÑØÀP?ox!DÀ@³Ið³ŒV@ãXÈZcÿñ2Ù^V¿ßzs@• ¿ü‹×'
¼¸@ !yÄöÜF´dGaia EDR3 3397128022272575744/%ð	R''&@Ÿ€@TŠÐ×Íz—<L‰ñ@0‹L^ó®d<
r@'\éÓ)<€Î-C›NAÆ_j@#™ô=ªµí<…#:À6Ç6
%><3ëF:Jâ½w¾5¿g=ô-_¾¯4k>‰Õ¿1c.=҉>ÎX²¾‰o¸¿¤¼?"}ËD.\š=w\ƒ@¢ÁWT?¼ï8ÀÀÀÀÀÀÀ3<ÀÅ4!=1‡	C/ü?"éJÀÀÀÀÀÀÀÀFºAf ÙDRîB**<EiAAJó,@ñ;¥~žB?÷¶Dº¿àAS2,+@þ)‰!#SôB'ùòDÒ$ÅA@K?>´?—8ˆ?ò?*B"ß?þOE«à@@g4ºœzëÀ#«èÖ¶@Tœ`#¸Û¨À…æÁÐeÀA­ê'À=B®±3À%W•†ö›š@V•[¹À7`Ieqé_À
¼¢ÀhåöÈz ßÀ=®/ù‹ÀA‰²€.ð7@2;hx7¦?ë[:NÒ	@ñùÐÀJ4_'NläÀ^ӓ½e]À.eI´Ñ¾ÀN°–E|Å@3lbá²L¿êÝ4¸•f€¿ÿqÚnˆø¿Ë‰!Pi@	 & |ÆF´dGaia EDR3 2210462888062237568­$I";€0œôå@Ÿ€@uäò¢Ï>ͯj@P[.2Ô>½†µ@¤ƒ.dY!>èÿ?A{ÃeAôŽð@>L×Ýkú©?¯¦@4fÔ0y¼?6k¾/87>ª€>¼§œC½»YP»Ø'ɽ›-•½Q3<¼Ä=K½š¾¢Ñ·pmALÖnDGE@h KA"ßð_FÀ?N¦Â=ꃟ¾]k=ÂÄ`½gÊV¾8V·=-1×*?L¯80>3¨DBX'Ò?Á¨H>/¬V=ídÖ=§òÔ>e™Â½¨°Aß	(AÈЂÁÎ4,F@q›H›…€?䑐CÁÃAœ€Ç!@77"šß×@@'î@õšÔA¯pê+@€g?éó¢Ì@©M1BÆmQA"ß?øþ£@~àX@?ξ€ÀÀÀÀÀ@\ò#N$(@§ÉV`Ì
@B—µ‹¤'Y@N\¬½–&øøøÀ25e‹ë`ÀÊƘ*¸¹ÀWý¤'h[ÀLK£ç±¥¶@_Ç'm¾Ø@'ì°õýûÀhJä* @0ˆq'ÝËy@ý˜×æê4@V‹ëÔt8q@@¾‡øv@?× ôZ›À@a'p*IßÀ1hcRëŸ@TA`^!Ê?ï\P[»`?ðõµ}X@
<óªÚ®ÛF´dGaia EDR3 2212664831898034816´öñH"€fŒšO@Ÿ€@u_»!Mi<'|¡@P»l·e	d<hÀÄ@!¦ß"N—Ÿ<‰J<D¨ÀBV@Bx†z©š
<˜IN@$yðJ{éà<"o¸¾bš½VP¾‡âJ<ó>‡"Ó=¨D¾Hý'<|˜<Ü¡ã¾)Ù¥NNLÀ¯mD"p=Ùy#@ÛpÉT?ΧgÀÀÀÀÀÀÀ&<Ý_Û*<#ÔÀB'5?g.ÀÀÀÀÀÀÀÀFdAi)Š2Œ©ñEHƒòE€é@ü^Ã'A]ôªŠL FErWDDý'-A«$A]ʑßá#ZE£3çDºì/@ð…·?—÷L?¬ø>['`>½À¿ÛcY>ºEË @€@[Ï£&ʉZ@›¼ù†@A-®vpÏ@O•&-°ÿÀ2X üRlBÀ Ò/èU†hÀ¯<ûÔ6 À2öw"«–XÀLe;	$ÀÜRn{¼ÀD`ì@ž.@Z5œª`ÎY@+;Y›3øÀ?bր@1h	ð·^@ôïDBê@ZG§ýôH@&l§]Ø]à@@¿6yǬŠÀOxù8&"
À2—Ñ3(H?úˈQ"?Éêqd"›?ا_ïH@"ªTû¨QF´dGaia EDR3 3414970312851207808/dih6€®æf@Ÿ€@S^–Xú`e<ecR@5¤ôÌ=›<	l@q)›j<{Ù)C³ŒûAä®D@(°Œ¿»<‹´À9È2»¯
<9ìy=vFƒ>ƒÜ!¼1n>¤Ä,½Ž$1>ŒÝÀ¾Ÿ<@>hc>b	½+ŽVGE? dÙC§õPF?µî²ÀÀÀÀÀÀÀ%<'	%=TŒ4C&I?ƒx=½Â>û×>@1$>•yŒÂÄYÁ°ÂImëÂ,€>FD@øìÆ´ü÷ZC%6çD|AR£\$@ãgR6ÉŽCPvC?
¿A]r¼%@õýälmRC¶4ñCw/ÕAEÈ?¢Â‰?½UP?,ö?M´ A'M@ä§òEz@@@fµA)…›9À%|bÌ[ð]@S—¹.Šì¿ô§7"âŽÇÀ0Y!ÒÏðpÀ8²­e&çÀkDDGXì?÷P#¯Å¾ÈÀ8.>¹Û>¥ÀÍ%Ä@}ÐÀf="7™$5À­ž‰¨À@âjÚÁ×@.ÏïžyI?©Èüv@àn\É=À?"›"ôxÀX²Ø؆8À+È+¢6ÀmÁ™ïµ—?@/Ÿ½}O0Í¿¿G´[ÿX¿Ù¦­ °*4¿¶{2I½¿ @öMe.F´dGaia EDR3 3415204852425530496/e>¸œ€)Ùb»@Ÿ€@SCô¸jTº?Mìá@6GGÞ[r‡>þýæ@=àï5›?I RAªÛB/1@3°‰/W?‡fÀC‹Ü1?.Ûç¾ËW…¾œƒd¾ïÖ>ó"=B7Ž>á½¾Ù4•>±¯E¾Ší«¾ûÄÓÒ>ÛǵCoóµ?Ã<?y_FÀ?¾Ã>"ë=õH¨¾f^Q¾¾È·¾pŒP>¬~?Ô|˜<¨vC.™­?'"ì>Põý>ækŸ>˜¥¢>õt9Âòï¸A%6ðÂ+JB‹sFÏ@d¬fðW)?‰ÑŠC˜‰A¡! @=ºôÏ:Aç@¼øC@¡­A­>Ž@pÛTÌíA(-AýxFA•Ân?Þ«@;á?ÁÖà?µë ÀÀÀÀÀ@f"­`¯ZÀ%b'ðtè¶@S'¬›
Od¿äçâøøø?ò"w/Ž8À:?ˆÀ£O"À[†¢<%$À_rá}δg¿ÿü—?Eb@À7ÁV7˜ÚS@.6y‹†"7À#,EÖ¯h@R
~͕Æ@4ûq)ù["ÀWçú¢Ø&À°ê ÀD·msøŠ@-Õ§\†?ÜÌ2'" À3|pqà?ÂÛѾ?Þð@$ù}¸PZF´dGaia EDR3 3419743022247138048/u^))S8î»@Ÿ€@R`×j<˜äÙ@8ÓÇUjuy<£î@;Íݾ<§ŽC¾àQB1u¡@5[Ùâj¹<ĒÀCqƒGñ ø<‹5ƾn	>…º½ƒT>jæ¾QÁ=a¨¾@!¦>#x˜<§Âô<SR˜˜"¾'äáD 2=úǂA±"<_FÀ?È£;i¶Y½BY;=½¥¤¾n——¾Ne¿=þf.=U7//<<í²B¿ÊÑ?~L ÀÀÀÀÀÀÀÀTA<Ú"¬ºSD@E?ÕãAîƒ-A/U—À±yÕD=@ÆD©ŠÍA$õ6.A2ß´Qte˜D(!DæbAEÑ?™=M?JöP> Ö`>õ@B8Œ>l©ÂEÒð@@fúv-PFÀ'›÷P™@RÃRž`¨@ë°drå(ÀFÛ¤ù eˆÀ8"Åk~ÇýÀ*ó˜4l;¿ãðç;´@À:ŸvbDXLÀ'•wdÀ_K7-;Í@%ÒÀ:2Lµ¦æå@*¦Ü5b,À"™RÞõ(@^jÌ"@5š¦D=üÀU®.¼H ÍÀF2>Æ'XÀIB…ᯟ@*€ŒöZ7?×ú²;>A@¿ú×X¤ ¸†?µìª…g_ @&=0ªÝ۝F´dGaia EDR3 519232275889397248 4¯N8A\ª@Ÿ€@;¥¨}5C+=À½@P %ҟ=¸=‰a@,æ8´ßC=A}¼Bê¶ïAëKR@:&££¯è=oÀ)
S¶ÔR=P_'¾Š>ýᾀb=¾3½~fé=•6½
I½2S>rp¾'Zôò¿(1CùzF?¡ ÀÀÀÀÀÀÀ:=–ÇŽ?<
 %C1ѹ?{`Ÿ>?d®>ü>ƒÉ>å¢Â0À<BpøÌBԆAüw'Fü@®ØQÔ Â@o!DÉèlA…'0;@†³f®m»@ÅáƒBä^!A'».:@³ƒ-ؖ›"A@C©CÏتAx8?¸Ö@-À?à?˜ñ@ÀÀÀÀÀ@`B£ê²@8ë![˜Ô@LEÝY" D@I%šZЫøøøÀ3kOiÙiÀ.4²uw1ÀæÞùKÊÀ\+¤âýïÞ@a†p¨Ž"z@+œÎv´Àáh\ÖÄ@"A¨½[|?ù¿¬\äM\@A1ʞ6Ü@GI³$îÌ®@@µÇ®L4ÀBâ/þ¤À$]F0½?ì½ÞÐBh?ólô•Ì`Ì?ë	À{¸ ?ùÎi¡ÔOF´dGaia EDR3 358887535973379584 ûP.9"+@Ÿ€@@/>1ø@I\k9d±Î>Ÿç@ŸõW¸`~>0/MAäMAÝÕî@6Äýʂ>:/À/§Iô¡´>,UÞ>Ó=:jT¾"3‹¾Ns½v
¾wíò¾œg=—®ì=ºN´½…ILK¿:ò˜CÀ>o>¹vo?\úÈ_FÀ?"QA=%\Ú>'ÒN=Ã=ž^¾I=^{˜&>ƒ'A,;X˜¾@…,{?xqC>J0='ͦ>yK?6ÈÌA'ÑúB0oA"4•AÔ°ÄFu@†džúúÎ?£šzD(±A"dÈ'@VV°ø?®AFAÔÈA£¯ž'@\¿éý©A?×æB®¬qA‰•+?ËI@PӘ?ô­`?¬ùÐÀÀÀÀÀ@`ægSPóPÀ$›KÄ<7`@H 3;@A—Ë°¹ƒ«øøøÀ0þµï§À3&w­¯À'ÃD…
þÀaÉrPžeä@a©À+ðÀB:S
ŠÑNÀ]þæ3@R°ÈíÛà¿ðëäж$@í'qø@@GÖðžõ*†À0"åï EÀ8ۀdˆ¯ÅÀ-0¾úe?À1mt{°?þãëgMä¿ÏV¬5ôBÀ@%$&F´dGaia EDR3 358919941505507072 û#É=_h7;@Ÿ€@@J—ðD)<R0ˆ@IŽ¼¦ë=<aOÎ@3í»ù&×<˜3kC¢ÕéB
Úú@<hڐ4€V<·ÙÒÀ3ò×%ŠB<Ÿ¾½µ¯×=
¦v<ƒ?'¾1ñ(½-i7½ê-ȾÖ|¾¾In7>—Ö8¾Î *@ŠæD7YÒ=ЛAgN~F?Ì'ÀÀÀÀÀÀÀ =!'<Õ3ðC'>ä?‹¨ÑÀÀÀÀÀÀÀÀF7A@Ý=2ŸC™E±óþA8#A3lÿBÝÅiD
ãE2<A!8ì#A4»Èh†²CÅùEVu A¤x?˜e$?)G@>€à>Òq ÀÓ©×>ü…/EÒð@@`ë'øÞ¿À#°{Öó*@H¸é†¨@A·GOžÀ)?ét3ÊXÀ8ìØhÒåÀf&w»õ¤À1Bԓé×À3qh>›`Àì9yÄPÀ\õÓÅàÎ@\œ&E3É«À<Aí0
(@À
~ú·²€@&ëå3q¿òU½¡ó›l@>ï¨ì©ø@4Ðz88À ÂZ)–bÀ@×{"h°LÀVØ·ú?ì¤Ù­^Ã@?ä7€.‹Ü8¿¾¢ó—%ï0@¶åJñF´dGaia EDR3 357780465203039744 ÷pN?Œµ;@Ÿ€@;X¤®@Íy<Eyñ@H¶Œ&â"<xØV@¸ß< Ô2CRèeA¾C@4
ºæ ³3<š'À)zUBv<œ—{=ìÉÊ>(Võ¾HÑ9½¾ì½Íúо͌¾Š†‡>`Z"=®±'¼kPziic¿œÁ{Df‹=ùKëA–SûF?ÔyÍÀÀÀÀÀÀÀ)<Ýlp/<d$BвË?t–ÀÀÀÀÀÀÀÀF•AU''>¸ôD›cEŽ#AçD+AK̚qm÷‡DÁ"E}Aôy+AFÃööC#­D€þÌE4·ûAù?–
>¿] >M@>{mÀÀÀÀÀ@`§Ëõ
<À(º:O­d@Fv¦[Âߖ@A¨ÛÄÿøøøÀ1 Õ"Ž]À2ÅUJ£-À!"µ~ºÖÀcî;ÍoN@e»ìeÀIÛv»&^À
oÛã0@ØŠwYè¿þʃ³Ã:ôÀ)Rõznš€@TÐP$_¡À?ÕNǀï­ÀEK5j°ûnÀdoPƒÞ¿Ô{ÇIà?ü§½JŽub¿ê§^@™¡,@{AuHNF´dGaia EDR3 359014327706244736 ûy¡4ր=ݪï@Ÿ€@?Ýnj‡¼:<$†Ã@IãŸëY—ï<¦í@1 ~ôb<UÙäCç²ÚBFç@<1Š±ˆè<dÊ~À3!HBzå@<;"ˆ¼Ø^=§Øù¾'‰¾"½N±¾çµ¾òBn>
F^=Ic¾4kTŒ@xV"D>p=˜ã	AÑÍF?ºzÒÀÀÀÀÀÀÀ-<£ó0<cœB:Ã<?'
<ÀÀÀÀÀÀÀÀF¡A>÷ªçd-C–Y©D@`jADlŒ/@ø['ÇbG¦CëZmCSñ*AMu>-A#Øø¶ND#ÿòCçòA8í?Ÿ à?¤AÐ?‹ ?7ø€ÀÀÀÀÀ@`Öܬ² œÀ"±¬¨Â@H­ì¥÷1ƒ@B\'ºžøøøÀ1=üÛJ°ZÀ2ÜöL­>Àó\xÿ»¦À\±ÕñÊ%é@\ûm( MÊÀ:Ù<P±²À
X<C¾}@x´fo1¤¿ìä"CÖñˆ@?ÿŸZ•Œ@6M•§ê,´Àáï¡mRŒÀ9 `‰pž'Àž«£°W?òsï ?ìÇ2x³?Á]ìOÒà@%†E*ËiåF´dGaia EDR3 357186801940850048 ôû$e€»¼Þ@Ÿ€@<™°šÏµ=((@H^ãgýx=r
M@ÿ'¼7g=¦»8BD'íA¶â@@3H'¥,!=œ$1À(¡›'R¡=†¨>n¼¦½œ2R=¬`ñ¾ÞN¾EÅ¥¾kñú¾'Çö>`¼–>©¨5½È¶$ƒ~@CCõ©>eN•@ ùF?¡/ÀÀÀÀÀÀÀ,=åLp7=^FBsRŒ?ŽXÁ>Ç>Õ)E>Ͻ¥?JÿFBÒËbœäUÁ2<	A"5FÂ@¬jGZ˜ms@ZUƒD…DÐA†H£/@ƒÑÕßñ'@ý@B GcA'©Ö0@²%ž´ÈàA€4ØCñAyHÚ?¹Ï¡@0+H?Æ0?šC`ÀÀÀÀÀ@`£¦ävÀ)ß"6$K@F"Ü«´%@A@Û1#ÑøøøÀ1hO"¥nÀ2õäAqu=À í/ŽœèÀdÑi,?2@f<VâÊ¥FÀKü<ÊîՆÀªÎz.%°@ûÙܨ¿úT.	qlÀ3ÄR?UÌ`@U¦ï‡ïÀBÜ·ô&þÀDl"ëÀåÍ¿Ïm¿Þ–àÔˆ@²X·e'¿ä9WN¶@$ÿ\àŠ¾'F´dGaia EDR3 358044661529405056 ø¹/f€Ob}Ë@Ÿ€@@œ¶|k==%iò@H>`›àâ;=fäc@£hÖG<=|.B¯º—Aü$â@9'NÞԍ=ÂFÀ2)/y]éÕ=Àà—>Xô½q}ô>Où…=Ž¤ê¼öþ1=]µû>™,½Úž=®	ä½,|Ê
?³Ê~Cž/§>7¹?ƒFF?žÑ¢ÀÀÀÀÀÀÀ
>â'
=!`CCö"?‡ÀÖ>Š¦®>š7é>ŸVÓ?J"oC
™ Â"ï+À¹âAµBÚF.@°í)(È¡Œ@hVÅD•3ŒA"ÃI!@ƒ…>Mè.@Ô±£B»ô…A'˶$@¶Är½A«åßC‡ 2AuX?¾Ÿ1@@ý8?à†Ð?¡s ÀÀÀÀÀ@`ú¹NžIÀ(ætR,P@Gííœ÷Ñ@@•îˉ%øøøÀ1
#ŸO|À4"|2ÐÇOÀ njÂ-ÊYÀ`/"*2ý@_qèRj"ÀCí8oöՕÀ ¾†cv @bœ^É`¿ö-ÏZÜô@1JUϜ@È@@SYOîÀ3ù°¹øNÀF´Ã'$ÀÀ¸_'@ê?Ø[A'üŸÀ?璂(«¦¬¿Ô=éJºíh@8-9Ø!F´dGaia EDR3 358684611656631552 úMÁ1EkNY\@Ÿ€@@a Á¡â=®ŸÀ@IB	ÿ»R=ÏIq@$0£Ëó=ø@¨B.h¿Aíûh@8T§`ôé>
YÀ1žQÇ·â>!4t>ª{>"'½›Yc<鯍½‡é–¼‰bt>Ub=òc×=¿51=ǧp?SBúCŽ¸½>`J¦?×åF?¡ÕÀÀÀÀÀÀÀ>bN/"
<éÆÜCÊþ?"Æ=ª>7–U=ÛNS?\pÂÛ~…€ZÁ(AϏòF#@"Ú Wš×?¼âíDb›AŽþ@mf¹z£RA*>AÞ½äA›G{@šyarì˜ÇA$€òC$˼A…g3?¹,@/@?ė?™m€ÀÀÀÀÀ@`ô¤±E	­À$°‹Ã¾@H¬[0‹+@Ak_†¨øøøÀ0Íí»ÕýyÀ38"b§œÀ b†"¤À`¢>,¦~
@`CjóýÚ:ÀA–Æ´ÀÈÀ×ÃHæ@rŽH,¿íj²
)x@+jxyÀ@B=œR«ã®À,lÚÎèIÀ5z¿àÚbÀ4.Ÿs?à­8#ž~à?û_¡ß%3¿«Èäõp@*'"°w#F´dGaia EDR3 357411652069037952 õÈ)€P¸°@Ÿ€@:ߐ˜;¦<:•ü@H^áð\.È<"æ‹@ƒ‹ÏÁò<»gCœ!×BUm@@ÀøýÖ±<ª¤À5ÊnæŒê<œ-^>Kÿ6¼øp½™ÿµ¾."W¾™^¾Rø¾Ã j>vØ(>[™=¿°aÈÃ?E²Cßå½F?¦:ÝÀÀÀÀÀÀÀ4<ú‰T9<>ÄBøˆ†?'1!>§C>—v^>Ȩi?F&AB¥i‡ÂšZUÁ¾zA…cTFÑ@Ü5°€ÃÜAàâD¶¶Ah¦2@¹‹ÿQЋB$¬³CÖ@A|ËÄ1@à—¬è«EïB²s#C¾lõAV·x?´bó@Q0?¡) ?xÀÀÀÀÀÀ@`‹ÌpRpÀ*3Œ"Æ@F¡Á€k@Aj)&räøøøÀ1öL‡;'À22_݌À!c¬ÂÂÀWۑÜàn@Y<•€7>^À?ÌeÌ@À€Í¢ÖÐ@#¬+¶€¿úÇõ#ü<@KYÄlàU¼@HܼÀ'ր­ÅâÀ9B/k]ÙáÀ@—|¿Ï@†€<H•ð?Ú^)	@ä°?¸Ü©æO­Ð@-ϺÑ^ÆF´dGaia EDR3 359343081683292544 ü¤¡:€	è^@Ÿ€@>ÆS$|;=¿	´@I†Ãu–=¸xŒ@ðP'@½>©ŒB/*B̞@>…y&ѕ>
ÆÊÀ4a#ômV=é¥î¼æÿ=¥¥¾ˆåÚ½x]S¾'
d¾'ñŽ¾Ø1~>îÄ=Å-¾…i¿‹eøCÒ>ð¤þ@'<Œ_FÀ?Bä<å>¤>=":¼;²>ŠqŸ >GÕ'<‹!"B2?sëæ>­b">-lÙ>•¡_?3@ôAöÈ AÛÔA'\qAÄìæFD@™Â(¨EP@*kD!A(."@eæÄ)B¢A#±@A‰äAÖK!@¢õ¿úÞ;ADû}CE)A'H–?ÊT@\m¨@pè?­ù€ÀÀÀÀÀ@`Èpâ"\{À$xˆ •,@HõeÏ@AìOoád`øøøÀ1æñ‹Cn™À3†îCµc€À ~
à©.mÀ[bv\ 
F@\ú t®SÀ<V",¨ÀŸáÄo@ÐÓÐÌXœ¿ö•FÃ5ý"@BžŽØZ@2Ãˇ;®ØÀ 르n•îÀQMLÿ{Àº"fbFˆ?ÝÀ±l^À?ÅáùC¥¿Ñ/lWVD@*oWvPíF´dGaia EDR3 358866443392395136 úó!6'€`pòá@Ÿ€@@ÁàŒ¤\=œÇd@IРkw¡=‡Ü@¹­?ɚ=ŽB™ï"B,«@A_nKe=á'óÀ9_7§;ÒD=сê;ÒÚ
>ªA»<úí=Á	Ò»ü†_<Âõ'=¼Á^>=ýO>7õ½\xÜÚ>²üCzÔû>'žï?ðŽÁF?›6ÀÀÀÀÀÀÀ>.&<'YBýë<?ö+=ûH=W}÷=Õ,"? AÂ?åvÂÜßA¬Y*AÍFûFô@¤êTq·@SÖrDJ4{Aˆò@r÷ÇcɞA%£ŠAê|ŸA™"@®
ú—$îA•âCYWA|F?ÆjÕ@VGø@øÐ?ªžPÀÀÀÀÀ@`÷äG­ïãÀ"YF^ÿÿ@I7c58Ñ@AԙŠÔ¬UøøøÀ1NìŸÏ˜À3©/ÂæüÀ a`¿zìÀWɪ9²v®@W,ýkåÃ<À5t~¸<C,À
߶&gw@GÍÔ	¢¬¿õ¯Ý¹½Œ@IÐ'5)<¿í…)_ÿ°€¿ù;é$naÐÀ@¬˜3¸¼ÀI¿§(?÷m?·÷ÓT¿À‰?.då@¿Ñ$0.àÈ@!QÃĦF´dGaia EDR3 356940232162732928 ô@ë€8Ök@Ÿ€@;¼e¨³ZÛ>žŒ@G'*Éì[Œ>pZU@£U?9Š>¡ZAHÈÔA´½@2ãíSÓè®>µ»°À(|>s·î>¡³¾]"=èžD¾²ñZ=š5½$<šµ±¾"b}=¸ÊØ>x♽âÇèìè@$ðÈCžhä?™,ä@;†F?˜¶ûÀÀÀÀÀÀÀ?B}"<£qnB«§¬?˜C>*Ú>Fbÿ>L"p?BëüÁBѱAÃ1~AºlkA´¾'F#@z¾ÂOïJ°?'Û¼Cº|pA˜ß#@I]ø°ë@òÖ@֔‹A¨š3@ƒ9|åÊײ@Ø"B¶F
AŽ3ú?Ç0•@S1È?û±?ª²ÀÀÀÀÀ@`ªc/·,òÀ-
×CÊé@F›X·@@'s'Ò§êøøøÀ0þ"x2´À3Ê~
GIÀ!Bë7ÛÙ\ÀdþcÖoóÄ@fBBDøìÀOµÆî
O|ÀYi*bà@…bçxÉx¿ü¼1|ËUÀ5,''Kpð@U|ËJW;ÀEÅfÛ ôÀ@ÿ]÷¹*ÀÀ
?í°Ã ¿ã±ø.û@@r-֏|î¿ì!Ùª @+±µ2.ÝF´dGaia EDR3 357721164592501888 öá,Ԁ0N@Ÿ€@=®6ñ'[=aÛÈ@Hè
–Œè#="!(@t_Ÿä)=¼NáBQBÛ@<Û¼1O=¾ìùÀ2Y!Þ ¤=ªÄB>Rk>ü<à'.¾qx¾[,¾¸I¾•w*>#1Ë>‹"Ú<²2[Y@
ê»CÙÞå>šFð@%›5F?cŽÀÀÀÀÀÀÀ(>	}<-<"; B¡~Z?ŠèŒ>o#>I¨c=¹UF?&€cB‰îb™@'$‹Aª²Ft@£§hM£!@<'nDUí\A‰|Z*@t¶¼ð8HÈ@ê˜B53_A˜Lý+@«ïfkAøAUÂfC•qA~d?ÁÙ@H× ?í
0?¤¥ÀÀÀÀÀ@`²8Ý)À'l…³¹@G2óUËÊk@A•Ç­èmhøøøÀ1º5˜kùÀ3;wédž–À —A':rÀ\ÅB?Ìˍ@^@Z|r§ˆÀAO0¹ø)cÀ8Ï,Z@þ­8ƒÌD¿÷^ßÚ~]¼@?±î"þü@;aJ÷3"¬À-{B›õënÀM®š‹^VYÀ€`ò£g?àÈCWK?ÞgÑ&d²@¿ÅOžpšÓ @Âã¹ÏúbF´dGaia EDR3 359644107351294336 ý¶i<€M–î¹@Ÿ€@=PP/4v<•ü¡@J
Š*Ø÷<¤	A@÷"ñ&²_<Ö>C€äBê>@?Ö½ÿg—Æ<êL«À4>žm`<ãvν"¹œ=‰Úe½÷Dֽ̼z¾Œ'¾7ì<ñYÏ<ƒ$>o
À¾æ?þ™øCŸ=="÷>²wSF?¤ÔÀÀÀÀÀÀÀ =3€S'<SEËBih??Šãr=õ+$=´Ù‹=¿ñ?¤®BÍv[B–ŒÄ@ƒXAÄçàFO@Õ~w-ÊàA¬°FD~ã	AmKm$@²$œ¼5ÎRAÄs˜C=#éA^Ž"@Ùé…–B‹ä_C½©¸A[ë?µS¼@äÄ?«x?'<ÀÀÀÀÀ@`¢åŽŠÀ¡À"íBúñ²@Gá8
N‰Ó@B—àIZeøøøÀ1=õ§fÀ2<ƒ<¡ÛºÀ¸r­¤èÀXüóú2ژ@Z¶38c°*À8c
Œh¤ÀâE¥åp@úíw´¿ñ…ˆ£Ì@Gi"œ4ah@*q[ÍïlhÀ	5™ÍÀ<È-M+
ÐÀž9Ðâä?øÂWyÒ?ÞÇWë©< ?Äì§ßÕØ@#aH¸bF´dGaia EDR3 362337803462182272 HP€e—t"@Ÿ€@$­øÊ­¦>P´—@A™ì>á>ˆ@ç;%F"d>ƒI¯A£	ÄAé~é@9½¥æþUù>l‹MÀ+":@.B>(ç><ÇÅ>Ñûm¾ØE>
€-½ía/=Ê6]¾·©=¾xö>ç>`>‡¤ ?ÚøD^+?U~|@Sè_FÀ?"oë=AÁ‰¾fºc>-Õ½ÈU+¼Ç#½ê¥0>°PÔ2<"íüBµÛ?‡Ã?Ûç>´•(>wÑw>±È-ÂJŠ»ÁË÷ÂL2ÍA‡´‹F§@ÇÛdø?ˆqDàµA–¹Ê+@Q'Gú«ù@­iªAOxÆA¥Åß-@‰5СIUA$¸Bœ¹A‹Ù@?Ìç*@Odø?ðÁP?® ÀÀÀÀÀ@^#X>哽À<¼
ðVò@7ÌÝG
Ã~@;²¶ÿò°øøøÀ0N¦0Yw—À1*òؾïÞÀ'±M\R"ÀURÇ#j
@bîìOìtÀVÿ¹žÍ"JÀ݆ì4¶ø@@Á|¦'$ÀЧ¯Ç"@N½íIÅüŠ@Io¬3ô,–ÀR‰•P-ÀJTÇÇ™ÀȆ>aP?òï ´Ñô?ñÚ1/D¿ó§c˜
@%Q&ëÖ°F´dGaia EDR3 364563700328335488 0Áˆ€)ŠB@Ÿ€@+ÖèP¼l=-š@B‡`™˜Ó<×ÀL@F~véù=QtBÆ?¾Aâë@8Ž\¿q,h=PÑÀ+ù^Šbî=Õ彸NÔ=! ¦¾·'ç=h½«ƒƒ=Q×ð¾}ÿ8½yi0=|üL='²ØÆÀ?çõDÉ,>Zõ?æa¹F?Ÿ½tÀÀÀÀÀÀÀ3="Ïl5<Bm=A¥?‡Åè>;Ô>Ñ
=λP?4ýSÁ·vø@%>AòAJ®³FÑ@´æßâ:l@B¯ÐDÛàIA'î22@ŠÜŸßòW<@í'ÄBçæAË/@»nå"#A<ÙDÀ©Ar?¼1@7 ?Ñy?ž
°ÀÀÀÀÀ@^ãb\!À9ϏïL0[@;î`Ñҏ7@<–KE'©]øøøÀ00*–:IÀ1lsr­AÀ'
îã¶PÀX‰ˆÉ¶¬T@b€'ôvêÀUypM'Àéª8üˆ@:¿G1˜ÀŶç3+@HPiý,½ð@K28TŒÖnÀP?÷ÏÏÔÀBìBU¨îÀ^¶/†'Ä?ô¡ƒªMGÒ?÷Æ¿©màпù«g&Ø@%Èh§²F´dGaia EDR3 368256444488790912 OI³€M'À@Ÿ€@#=ŽÙÎ=<m7è@C‡F	«<e¢ @$FX¬­Í<ªŸÂCð*¦B`F@IWÝ*´ðj<v£À7Õѝù<‡1©=_·D>/ľÖSP¼ÿ²Ü¾+¼&wÀ¾©f-½¢S
½rÞò=BY2>>A
ED`†=³¸|@©ŠõF?«ŠÀÀÀÀÀÀÀ$<Ñ×)<‹¦/Bü
Ã?®ƒõ>Áä=̜¸>—ÿ?+ñ"üœÂ1{žBY%AOöF0@ðO\!ŚB›¯ŽDR²]AZR	@Ö*r	‡ÞD
ÄÖB §Ag-f	@òíh$'ÈMC…"CvAHci?Ëx?öOè?M¶?tèAuä3A‰Ez@@@^ÈÔ{íÀ8È8>P@97Ï}	˜ô@>Ø®@ò°LÀ8$ú©'ÀãhÎæAÀ1ãAk.âÀ1ŒûîÜ|À0Jyªab‡À&ä`ð%šÀFÅhF½g]@SŸÃ‡úÀDòÎÞ.KÀÌÅHßÞ @¦6\€Àqö![m¿@YO	¤îWžÀ.B!¼VDxÀ6ݖgÇÀU÷½hIˆZÀ$³ÞÀ»¨æ?ñÜyõãX¿È.yoi€¿ÑpYÙpð@·Ëùì"lF´dGaia EDR3 2207438715688456576¢eÑ€`1yq@Ÿ€@uªÊô‹(>‡Â:@OwÓŸ}µ>œ¶/@!RBÒË>¤ÀDAz<NA¯·@5¾`#½SÀ>ÁÆ©@Ø÷þÒ°>ÌJ½"þŽ=f€Â½bÄܽ‹Ö‰<‹xŽ½{m¾'|¡<¡½]8â¾[m—"¾QƒCã:e'-Ê_FÀ?Zø=§!Ý=éÊ:>xI=äÊo<yu‹<–¥'/?џ5</ÜåB!Å}?}î'>Æç=Y©<•">M¢q'ÉBˆE)Á"…Á˜ø3F¸@e¯-C?£uC¹çA ½Ü@>,
.]–@¨EÕ@·›‹A­Â*@rEÜÕP3Î@Ëü7B7uzA"ª$?î½°@Cœð?Åþ`?Á;€ÀÀÀÀÀ@[Õµt[à@'®^Ÿ=¤@>;e¸6o˜@M–R;¦ÈøøøÀ2²B#r¸À;䀍1@Àlҙ¹ÀRp Ý'z@gJ1ez"@ ö// sàÀý3@òH@1,*Å-W?÷©"BÉð@R¢M'oyÒ@VҌ¤%2k@<[׽ŖÿÀJ ÎÕ»ºùÀ0ªHa?ôú²—àR ?ú¢œ­}x?èÊaXݙ@+¬1bdŒbF´dGaia EDR3 354121947637920128 ê	 ±€$K»6@Ÿ€@B˜d\,3Õ<K{@G~{&ë-Ô<}`¶@Vƒ¦uh<ªGMCtœ—Añü"@7Z"V'…<½ïÈÀ39Uñþ2e<¢°>›rŠ<0àƽ¹>QŠj½Ö®|>sÊ>Tš>¿"Ù<œ2*=`Ñ:ááÞ?˜ÃëDÅ*=ÃOAS΀F?Ê[CÀÀÀÀÀÀÀ=lV	<‡zäCÅ´?‡3ÇÀÀÀÀÀÀÀÀFöA2Î#Z{®Cà©E(µ¾A'¥+A$Äç]NËDr§äD/JVA,A']ôS֍D&¸ÆD"ûA š­?˜¡?7ö°>Ž >áOÀÀ =É@Õ
EÃP@@au j=Ç)À)cÖí°òò@IuØ°c×Ú@>tbS;Q À,HýS':üÀ7L9æ\}ÂÀ¬¾õŒÀ07½OÜùÀ5·—²ªÀ põÒdRÀbHô,BM!@_
D=IÀEœf}½¥æÀrSçâ@a±³·è¿ö%l¬¼?ßÕoÈq
@>ˆñùÒôÀ7XՅî½À@ˆK0cÀ¬³õòZ¿¤ËÔó"h?鶾H
¿é=®²¾8@•×ȄrÍF´dGaia EDR3 354728603178723072 ì?É#g
"
@Ÿ€@A0¨3=/@GÚ¿XD=trQ@p¶±M=…†?BœÁ½Aé"@7/pÌY²ä="úÀ1§ššÆn=¹oÓ>—[¢½á˜=œ§À=|Öy½½hã<9é>·> ¼Ê™z=Š©'>
¿+@>C±>.ˆ@?«1lF?žÊjÀÀÀÀÀÀÀ >2ª%
<
šCÍ?«X>T&>®n¿>•Æ¨?<ÇACȘvZÀù?ÂAÊ?&F@@¯4dí§a@Kõ«Dœª‹A…xi@'¦¥ŒL$A[zB…9AA"0ú@´Ä¦ã£AG¯!CÔúNAvñ]?½|@=Â\?ۉ?Ÿû¨ÀÀÀÀÀ@a/ýUVìÀ)u–œÆ?@H‰ç¼{ü¿@?à;/ð¸ÃøøøÀ0	žÀVeÀ44Ù6À ,¥í%Àa—rÔä–@`²F#›RÀEKsæÀµKj+­h@PܓÄ¿ôëËóT@-ŠÊ4"@Aª¹›BèÀ7=lpðà½À4Y[È,
À
23¡ØÊ?ÑJ¿/‹ ?ýâÅR‰ì$¿àó~ä(Ù@)'Ócá0F´dGaia EDR3 354753067312336000 ìV	!̀
:Û@Ÿ€@@­ãÙþ)Ù=<XŠ@G²T:M7î=šp«@/¼¯à}=Í·ìBHõsAí|¼@7ÆaåÇè=×îMÀ1ÆËá¯ì"=ì«g>þ>k<½?=ër¾Nо'§¾u‹
¾£0?]f>Ë\Æ>Ïç(ni¾ÚC¿,L=ô>—F?ÕÀÀÀÀÀÀÀ*>A&î/	<›"ECÍy?}XÖ>¼ŒÂ?{Ò>á•,?]\§Bðû"»õÀûœzA·«¦Fƒ@¦\ŹH‡!@NOD^2¡Aˆ]G)@x.#dõ´@ù…×BFv—A–ôì$@®zjäjÉÃAÎC߶ÄA|Q€?¿Á0@Fa`?ézP?£HpÀÀÀÀÀ@a ؼ)fÀ*q»ÍEÈ@H$‡¨ÜP@?Ñ5YÀ•øøøÀ0žã³YÀ4¾b"|ÔÀ á(AtÕÀa¤Š3íåL@`oØÕÀF©tn£ßþÀUL‡]@æV/昿ù®ɑxÔ@Š–@@BïPß$®À9r(·RbíÀCwÐXÚó0À;ÇP«'?½;øÛ?ì°g{@ä¿æÈ͓`Çü@+ʀ' ŸF´dGaia EDR3 354221758382824064 êrÐZ€8"M@Ÿ€@Bx7ŽÛFú=<¬@GàL<õL=m©Þ@x÷9Ìß=v›BÓüâBÜ5@;JÇzăÃ=k45À8îWæŽ=™áÍ>¹ D½Š!=f•>"–¾´<?=Э+>ï\齈â=ú\>c6éáA­ž4D}›Š>¾6uB@HsF?¤kÀÀÀÀÀÀÀ=ãðB ;ð#'BäFÇ@s*>9
>ζ>nŽL?&ÎþÃ+P[ÂuVãÁ¥?9AÝp"F@à«yәžWBÁCDcøŸAeªÝ@»Ê慄#hBbC2ä'A{Tv@ä0$(Ͻ?BÑå'CÄúÞASO2?µ°Ï@ ?­LÈ?'ÝXÀÀÀÀÀ@agªè_À(vürÀs@Iˆb"%]@?:DãeíZøøøÀ."\cb˜cÀ4ÒäL´ì"À"ó:£?À]©Y'Ÿ@Y_ÈòîwÀ@dàϪ¿õsí淘@A÷Yœl(ÀSù'¶@>|Qºëê´@µ€¤Ò½ À)Îï7QœŠÀ&'ÄWIÀeI¦…@{"•°#g?Ã=ßZ@¿ù6¨Ji0±@yú_¢F´dGaia EDR3 355625667228299648 ïo©'q€#!τ@Ÿ€@A"ÁšYOÔ<Mڟ@Iähm:<kò@ü§©(<Œ9DCÅûBv @?N#ªmd<­#iÀ7p÷J×6<°Àõ=uVQ='ñg>–'Ľ	Õ>+"½¶ÛÐ>Ö.+¾)Ŕ>W᡼ÿ
ÅÅÅ¿uµýCê-f=¨².A
nT?ÄÉÀÀÀÀÀÀÀ<þ<Žd>BLþP?s †ÀÀÀÀÀÀÀÀFäA'§ƒ~	˜D2'7D‡öCA/lfA'ó±Ñ¶ìD«GÆC'êxA58ˆA BƞùFD›}ÑCÖ,A&ç?šzç?ep>¹"@?UPÀ"K;?j¢]E»€@@a(i
ËÀ$ª¬I';@I$9JÏ
ý@AT·#½˜À+(P¨lJÐÀ7åYæŽÆÀ8ä~=Î~À0ßGØÆlÜÀ3ùKßÑĤÀ†[À"»ñÀZƒm‡ã'¹@YØÃbÀ'À:–I§0Àb"/œa @]`ZÔ¿ð¾FÀ?yð@D\ €Òó&@ÍKÏÞPÀÖ&0̄À>•ýCðÀ¯©z´ ?õO'å 4?ДǙê-(?[ér"@@SCQ™F´dGaia EDR3 353796419179533056 èïøSÏ'¢@Ÿ€@BGÎåûg<0êt@G"+—g<fÂD@QͲÞ<æ
CŽ[íAî~@7imÕUTe<ŠýÀ2t©¢>ì7<'ò>à秼ú$¾ŠK"½í¥á¾e¤k¾W×/¾YÕB>ÄR>œ«>ªÔ!W!¿q^[CÙä[=m®ž@MF?»FìÀÀÀÀÀÀÀ!
<ï£}%
=Æ[BåªÏ?u¤ŸÀÀÀÀÀÀÀÀF4@ü­NŽ?p"Cuç¿CîÕkAP3¿#@éé¯ÅÄNC¿&CRIAXþŸ$@÷(*>DŸÒC4&ØADâŒ?ŸQ"? à˜?®?50¿Uuz@_˜E«à@@af™d¾±À)h"ÛRZ@ICz¸RPè@>ÃjP<?\À/jüÖ§ÅÄÀ6/ÍÂb×Àô¤´À0S#Ӝá.À5§ÁÅÔk¤À¿¹é§},ÀbubJ­½@_Ûçèõ2ÀEüjˆòŽÀtP°@› p¿ñ£¿dŠ~Ü¿ìƒeò(@@çÀTžÞþÀ8ëîÄ
ÀN'5j=pÀ	Š¸bùÝ¿'Hfid݀?áO7£ˆø¿ÙŸ—`°?ò:‰ÞjF´dGaia EDR3 354017768911686144 é¹I(Jϕ<@Ÿ€@AêlŒ{Wd<u%w@Gºa‹›Ù<–@¦ÑHÕõ¨<¼9ÊCk"êB!@9Ft:»<¹€)À3®b2à!<Éæ>Èçc>©,!=´—>*V—=£üi=¸L¢>FÂÂ>‹Úè>r²«>Òù!!@"³PD¦'s>IZBqÖF?Æ66ÀÀÀÀÀÀÀ!=Ü¡&	;Âó×AÚ ?™É¼ÀÀÀÀÀÀÀÀF;A$ Ú"Ò×áCùû{D¨ÿÏA1Í""AØSÂÇdDBÛCå™SA7D
"AË kªÞDAS²D6âA)¡¿?š>?Z$°>®Ý?¶0À{³?;.E³°@@aSÖ³Êw¯À)1ÎPê~Ò@Iї|ú@?;Ž]uYÀÀ+§Ý¾¦À7ØÏñޖÀ±/îÒéwÀ0a˾÷–SÀ5OI‰²À Ág?ÚÀ`é'aÊ@]ËÖ;Íñ¢ÀD%`*Ê¿:Àv³a%¬Ø@^њ÷O¨¿ó"â÷åPü@&ü¥L!À@99ô ¼À4j/ !eÀG9IÁËÈÀ
N«@N€?Ïõ{AI0?áÚF¾‡€¿ÙiíŽI6?ÿ«$¦f¾êF´dGaia EDR3 356054472467104384 ðõ¨B€@,œ&@Ÿ€@=ÙÇâÚ<'ë‰@G'áð›à<cf¢@q*"ñÃ<›÷kCWæ­AÀ@3ïöt¾'e<¥iÀ*Æ2––Æ<'"`¾j8Þ>Žz ¾ŽNü=Ã%Y½Û½U=€ðÙ¾—¥'¾›"¾>qCϾ‡ýÒÒÐ?úÂD+>ã=ܚÈA•PÔT?ÆðÀÀÀÀÀÀÀ
<ýu‹=ûfC1›u?ŒcÕÀÀÀÀÀÀÀÀFéA4K£CH}@E» A:\³A
ùG^C›kÞD1¶mA?¤ØAÆÛÀPî¸C"¿Dfü™A2f³?™±4?SâP>© >þÀÀŒ#˜?¨
íE»€@@`Ùxø&Q.À,'/)U…@Fêï¿c@@6k²:5À,OP›vYÒÀ7tþ·;ÀhLòõžÀ1%(7¥\zÀ4|¹ÉÿªÀ ÝZ­4©yÀdєM'@d鍅"É®ÀNÎÓFÊÀ	'—&"Þ@º™øyçô¿ù­''ÕôÀ3U•8[€@RkKŸÐ¿ÀDnÀ˜BÀMoúp½oÀèŸÐÈF"¿ÓÓQ´&ˆ?ôg…Žð€¿á¿¦þc,Ü@¢F±>F´dGaia EDR3 356703051184774144 óC‰*œ!U@Ÿ€@="N=3ÎÑ@Gücpš­=^õ»@(b«ødˆ=—ÿtB‰AÜF$@6ÌXäFš=¡Ñ'À.áÐÙ¥Ûò=>MÝÊ=% ù½`k¾²ƒ—¾&Ø°¾º"ÿ¿µG=²Ö*>‰9
¼´¬,#	@UüD/iB>†Xö@Nö.F?Ÿ/ÿÀÀÀÀÀÀÀ@=åUfB!<ªV.B•^Ÿ?ß>ÌÝÒ=ØR>¶f‰?X¢éB+«ÏA¸£vA"·A¨?TF,@§'õˆK9@)D©YlA‡íì>@}úâàô8@Ö°ªBŠn†A•^ù=@¯iøÔVqAœ¿CՔ¨A{Ë?¾ÇU@;˸?×Ð? † ÀÀÀÀÀ@`ɍzÊÀ*Ùô8W®_@Fކ·«ž@@²f»,¦»øøøÀ1•âýتÀ3y'ÁdtÀ!1<O¬ª•Àaº¹Æ‹ÈŠ@b+>Ï"ä÷ÀH=:iÇŒÀW¿@íÚÐÌ¿ü.º;QÞÔ@Ä£³W£€@IÜë¿@¢À<™´­F2	ÀAðÆ{·ù'Àðª.|Í×?Âç¿kñ@?÷bFÇJä¿å/1ndy–@"s8÷ F´dGaia EDR3 356703051184774400 óC‰*`›KÔ@Ÿ€@=Ãèª=L®H@Gü+›E]=z"@Ó6UmAy=ª]WBbMAÜlˆ@6îrUSñ'=´JÀ.Œ§&¤'–='cm>G›W=ex9½l¾´^D¾.G
¾ÀÉ¿fm="p¯>'ÖP¼º0– @ÑöD%»(>U:Ö?¿¤F?HNÀÀÀÀÀÀÀ?=ÿë!A!<YƒüBž3;?ˆ;ó>Íì£=uFê>·ðì?XEoB |QA¶B@A3'Aª€´F&@¢P>Ðà@"-DÎØAŠ6£?@s¦!âÝ©@²_€Ba™¾A˜ÂX;@¨ëõî8pAÞÅC¬•(AИ?Áây@FÐ`?è»P?¤åpÀÀÀÀÀ@`ɖ'x"úÀ*Ú·cÖ¢ˆ@FނÞ8¹@@²*•ê1KøøøÀ1irXÙ®À3؁µÀ!˜yñˆÖÀb5<r"@b}TÁ´vŒÀH«•ºtåªÀ´Àü/Ç°@Šˆo;X¿û‰›xÐÜ@wkº"á@K%C‰†TöÀ=vkNônEÀNâ¢%éÀªu«¦?'w¤Å¶§?ê+¢L¿àþÂú†z'@¶'"í£SF´dGaia EDR3 451468171678219392 CïéF|€CA±š@Ÿ€@Cï9F]±<Ìy)@JK¾H˯<÷Ù@ÅóЫ‹=/ôíCÏTBÎÄ@=˜£·V·Ô=ÍFÀ8ŒT0‰4=,,ó>™"½gS>G½¾<p¯<þH®¾(¤2>ë">­ÓD>|±[>¦j¨;¯«ÑD	p>F?Ÿ«ÐÀÀÀÀÀÀÀ<="ˆ?=]«BŽ|?àõ>ãÞå?Ûü>ۄÕ?:5ÕÂp˜ÂZæÂP©B§êF@¿˜tÜFŠ»A;?ëD,ÈÏA~®é8@"ô»Õ>éqA:2³BÛ-AŒ•Q:@Äþ˜ˆçÿXBA³ŠC]ù}Aj¶?¾QQ@9Ò,?ÓÝÈ?ŸÆÀÀÀÀÀ@ab9'a´Às`·2Äe@K¥Ú3žPQ@A'³
p øøøÀ0"²-nêRÀ4bÉÆúŒÀ-]Wa^ÒÀ\Ä=æÒ@XKúZ¾\À1Ú']†{fÀæÔàLÐ@ÂÑaøØ¿Ýi4mÈÐ@A[óÌqš@~Sƒ—à@4ÆCw
HÀ4=åO¾cöÀR!':?ú–0Е.T?Æ|~êX0?Ëtg–o<@G™K[>tF´dGaia EDR3 451498099010155136 D!C²€$}ì_@Ÿ€@Bpít<LÄ<äŽ+@I
_;6‹<ÿ€	@£×sïE=#Æ5C
ŒÁBç@9õ¶ÊÕl=@pÀ4l""Ygˆ=>D">! ½°8½f<Ù½É[½ï«½Ý❼cx>+я>¤\é>##÷÷?­N—CŒÎ=¶=ÞØôF?£±ÀÀÀÀÀÀÀ=éª!
<).6C/ˆÑ?‡Ç+>J>BJH>Q°ð?räCà8ÂqÏËÀǂðAÔ–F @Ã"2ýjAƒ©5DÐA{Zï @7†B¥OA"¯iBá{XA‰E¦ @ÇÐЦvÖBHbSCsg³Ah…a?·Á@(¬?¹'è?–¬pÀÀÀÀÀ@aIðÅ{"»À#͍Ô`K@JÉ3=l@@²Üx"ψøøøÀ0ÕšB¦À4³Åf['À+íËõÀ`?Jù®¢@\ðђ\	ÓÀ>aÓÕ÷œžÀW;~*p@:î‹Hð¨¿î©ÔÁ"@0̟Y¸ @6#'NÙØÀ%'`À@-Œ33xÀGM=úø?àS"û²/?æ[Á›šh¿Ë'¤>>T@Š	þ3µF´dGaia EDR3 451537647068834688 D/@ë€5M£@Ÿ€@BŠgfÆ<d@IFñ¶~«T<2µ%@7m/É»<Z`†CÐZ@Bƒc@9ƒ=wh—<i…—À4JYá‡<Š>	ï²>N%P=‡Ê=˜W¾=½1¾>+Q2>‰´ã=—Þ;>9ì¾->CŒ—T?¶áfÀÀÀÀÀÀÀ<Ã>×";á!2AÚ3?}À7>
}>D	="ÛM?{Úƅu)Á<'AÖ~F&@úóÔ:"1C1ߏD)­AQG@ås¤@…£C†$'C#ÁÌA[´z@÷C «®CÜR>CX@£ADÍï?¡l?·4X?&Π?Gš¿‡Ç´@ÕBEz@@@aHmÙÀ"Ó˄Z¡{@J5i‹¸ûÊ@@äùTñÖÇÀ/ÿĕµÎÀ5wœgçÀð±ÞÀQ@À0ÇÁëÂiTÀ4Å8ƒÖÐÀ¢\"ÐßÐÀ`Â0LB@]'{±ûzÀ=r֔þØ°À¦dÇ|Dà@¯U "¸¿ñ.J0	l@,"òc–@@8¥ÏÍU7tÀ#$,Þ÷BÀB2rÏ_¥ÀYËcʋ?× ÌP7-À?㎪Ìä	ð¿×Q½á4@ `(üdF´dGaia EDR3 451568983149981184 DK™=.-æ	L@Ÿ€@B3–ÌâÜÒ=•Ê@IAqŸŽ®=›…¤@û\W|zù=Á¼B‰TFBSì@=8V¬xQ½=Ý˦À6l:]b=ê6=eìH>#‰w=á_S½7¹<•Æ½ñ˜†>~³¼¶%>PAo¼Åµð@ëÊC«/ò>ÅI @OãvF?œ:KÀÀÀÀÀÀÀ>#ºo"<&
ÍC+äO?bM<±05=´o
>Â1?ǑBÿŠèÂbä×@²'áAՙNF#@¡V¹æãGP@eÝDg|ýAŠ"
@q:*†¾œAd#§Aš¥ñA™æÒ@¨JV¯»1ÒA^BIC_Ò¿A€!Z?Ã7F@N+À?õ<€?§ÀÀÀÀÀ@a;'"BkmÀ#8ŒuÇ#@IõÊ»N™›@@ôú|gvøøøÀ0]»y#`À3ù%U%ŒOÀ߆›%`LÀ\#½¤¬,Â@YuØ:ªpÀ9³Ê7=[ÔÀV12@@÷‹µ`¿äEäU¸@AGA½@ nƒà"®˜ÀL(EûÀ1ÁžHx…jÀÛ‰ºÞö?ü,4V"o`?ޒŠbœP?Ԃ™É@Ä@'Ÿ·àóáF´dGaia EDR3 452059846373012224 F
	Gó˜ó @Ÿ€@C.®9oR<eåÈ@INJí\U=<nŒÝ@ˆOfŠ›ë<Í•C˜´[B	²7@:óúŸ'Çj<¡ÑºÀ5iêq‰5¶<±'æ=ß±f>FB'½Ü=;íȾ$.v½E>?» ãh>5nÑ>¨%>?)-ÿÿ?ô±1CŒ=Ì=6¢ª?{rSF?®Ü1ÀÀÀÀÀÀÀ=ºò 
=
õ¶C$"R?Šì	>'È>"ã=ˆ±f?;(ÂìÂj'꿶 ªAäIF@æ'¼Ó×6B"½TD[íA`gù @ÌÇ/²ÜÇKBȁCù-An®ô @æzS6D´=C;eCu§:AQqe?¨N??éìx?do°?oi@ÀÀÀÀÀ@aSñ;‹7ŸÀ ZöHk¼ž@Jä	¸•‰ï@A4™­äOáøøøÀ0ÙölæhÀ4¾m–nۘÀ²"nmäÀ_³ßð@[Í·×kXÖÀ8-…qÀ8Нå€@å­Ìðx¿âÞ4Lƒx@4†ºÞd­p@1–ÀcXäÀ3s'@PÀB_t~!³:Àjàp·`?àœšÑ¸?Þ_LÃÌì0?°¸å9X @uï­»ñF´dGaia EDR3 451593447283646592 DaÙ<`€%Ô¡Õ@Ÿ€@B9éJ¢˜¯>Ñ@IP´ŸÒ~¤>(0@$–æЀü>CŸ³BؚBz@=ʈÌô>usKÀ6ƒâ¢ø>z°ç=ðז>•¿>'"½¢}—=®3½¹^µ=«™F¼Eåž>ùE½¡î?Œ
C©¼k?89@4w_FÀ?•Š=Qòs<ײp½äÑa>Øt½t§<ŠÏ¥>³2!<A&hB<Â?†$=.´;>-&Ÿ>J.?ŠeBÓ
;'}×A- 7AÈ¿"F#@…pހúD'?©zçD‹ÊA"Åe@QÎó
óA$Ž–@ݘ7A¥§ÿ@Å…Ý0®AeΦB•wA‰^;?Չ>@bN @Ð?¶r ÀÀÀÀÀ@a; /F‰gÀ"ùÑTwQ@J[ñfo@A'R±À5øøøÀ0"ÎÎ.°¶À4$çð—LÀj
¬žSÀ[ø\)•@YQÄ°äôÀ98¨
x{¦ÀËÚÞð@XíD¶T¿à™ÿÁ>ð@ArÃnGín@›Ï#ãåpÀ_Ÿ'z\À48Y,"C À¢Ð›iDu?ø'•íE¡È?ÕÓ==ê¡P?Útz9%š@,҇(©"&F´dGaia EDR3 451125669508493824 B¸h2&'3m@Ÿ€@Do9=ÎÌ>
5@I©žw]"7>š`@lèCUÕ>9m×Aì¢èAú°@8™WØüÂ>CÖ\À4O,xÛ>4D>5À>¤Ä¾'3>1½µ'6=q>†QÆ>»õž=)¸=¦\yø÷½‡ÍÍC¨'º?,kH@Oâ-_FÀ?h=D'=¡¤É;þ4'½×g¾"®N>–™>ŒTC	<Û
VB¹H`?~ß >.h>Ø®=Š:#?Ó«ÃyÛÂ=8óB1OAó|ÝF@¹Z\Ù;?ÝOD	ˆ§A'ï@]¬¸Û‡p'Ad^A;áA¡8+@–ò,ÖoA6SíB÷vÅA†ÿ¶?Í·@Qè?ô'ð?®õ`ÀÀÀÀÀ@a‰oIFÂËÀÊ8•¢Èl@KËÊ©}oë@@È#›÷î'øøøÀ0o4ÌÃ#£À5?邹¢tÀn‰%ÒmÀaÊË́Çl@]ŒQ	Mø÷À9ù:ÀáûςX@ÙÍ©v¹˜¿¬Ò<Pz|@ÂbԗÇ@@8'%* ÙhÀƒstsôÀ3UQÆÀ	
BøQ¿¹Iœ` ?ï÷$"ìT?×=¢n+ò3@-[DÊó'µF´dGaia EDR3 451158727870048256 BÖyè	k0@Ÿ€@D¬P?6_=_Cß@I¬2F§G='2î@ØÎý.åJ=®!GBà®BøD@>§U܈=¬ŠòÀ:ÐÕ:Æ¢=²_å>oVĽ
÷½Î¬›½K–)¾¾ªU¾/ú§½#ºL>›C	>Ì|;>g­À7ÂD	qf>â¶*A45_FÀ?•D<™½ðzN¾É> "¶½
Ýk<™m*>
qª"
<Â2B‰µ?`}®>Yö`>s±ý=ü0?p/Ã	ÌÎÂW"ëÁÃʶAéFÂF@³´§_K`A‡¡ C"Æ'Aƒq;	@£"¹=þÑBjr–B'(rA†íb
@ÂüÚïyD-ÒA—°‹Altå@i'@—|>ß	À?ÓlˆÀÀÀÀÀ@au$>=tNÀÛ/ý؉@Kk"t…¯~@@êA¾L.øøøÀ0‹ºþ³"åÀ56½U?BÀ 88'ŸàÀ\ Þ{†@WàóüünCÀ4¤ªÖÚ^ÀÆ-_¡h@#/KË(¿òƙ)‰,@A';TÝŒ?þ;•ªé€¿è}V ! À6À–OÛ ù'?ôMä.: ¿Ò½Är–¿Ýw7oRŠ@+w‹º½JF´dGaia EDR3 451158727875214848 BÖyQ¾-Ëáq@Ÿ€@Dà oÞ<€†}@I¬ ›f<Ë@¡)"ŽdW<¾‹C"{íB!* @>'(zÍ÷<½	À:>֞´Q<Ê¿8>"-ƽFCî¾½»Ú¾¸£\¾@0r½ÚR™>˜F->ÞÝf>fˆ			A&DÜr>ñAéµ`_FÀ?ºZÝ;¤¶}¾2¾d&±>¿= ç|>Dg
=\!!<€oßBŠÆä?¾oÀÀÀÀÀÀÀÀFAfŒ'UúÛCÿêkDKE"A::2 Ac1;nÚD4¾ÚCrV"AC¬¹A=–Øf²Dƒ¶®C¤."A.g@? Nà?ª+È?(p?=/ @80?éßzEœ@@@au)œ,ՑÀ۔B&\—@Kk)"~3à@@ê)Äû´¿À2&L@²¸À3aôÐïuÂÀ (g1Ð¥`À0Wm.Ó[À4êÙ&a©;Àý øYFØÀ[RK6@W3¶gcU
À48#x}€À#¾àÖ8@
'PŒ6ƒ`¿í2·>£K@B¾åf{ö,¿ê(«¡6È¿Ç;þÁ8€À6DçãӀdÀHö0-áå?ùý¾>mŒ¿¸ýIãÐäÀ¿Æjä†6°@ŸïOÿ"F´dGaia EDR3 452131967463269632 FK¡?%_ÒD@Ÿ€@Bí_"Í®<TäU@Jàÿ5J<\^Ö@'‰E¾tª<‰n•CÍikB#´å@@+ڄ‰Ú<™,ÔÀ9-UuJ<'"à>%D*½«ÿžt4â=xgô<±:2="Ï=ý^¬>˜
¿>^È>2qEþÀ)%ÉD ¬Ù=ÞâïA'MF?Ą8ÀÀÀÀÀÀÀ<ä
-#<½YB¦Ÿ`?aõ'ÀÀÀÀÀÀÀÀFA$µFà|SñCOE£ýA1»ø AdûØ4wÄC[ø©DÇ0cA7 ¹A—];œì´CÄNEB0¹A)#ä?š|?gÍP>¼˜ ?	@Á®gä?{'ÔE»€@@aD4i®¿ÀO¶®q@JÔâ]ü@A€c3,¿ô,>bØÐÀA¦YÀw8ÖÀæ¦Ô	
À1XaŠÁÀ4â"Y¨8%ÀÆÖÛ `ÀZžÀu¨@WûïÑÑ-À3Âo1ÀÂÀ(øu¿@
Äöò¿ã€fTÊX@CÞ>i+H@}emLà?¾P–ÃœMÀ\¥>KÄpüÀ&KmÝ[?ԏâ=¸?'¶TÙ?³›°~c@"K,êÙ¯%F´dGaia EDR3 451310868498000768 C`Ø«€;›_0@Ÿ€@Cyx *?>B[ß@I®Yzvœ>keº@ѵÛZO>…ŒýA—ö©Aà(Ö@5%Ñ®Ï|>œ&À2a½'­É«>¶2Ü>C`»Øe¦½yp«=þK½å4¦>l>‹Ç•>N\¼=c‹Ë>Š™4ìë¾ÚÌeCn×[F?›~cÀÀÀÀÀÀÀ?qa	<{6:C?¨?zŒ:=OP/>\¤>/ùû?
ï[CáÂ`NÁ˜yAç ¥Fû@{·€d¨$?¥ÆzC«5+A˜Ê@KŒ¡cµSš@׳HAÉ%A§â±@"y‹m¨A*iBqÖ¹AÎl?Éì@P¢(?õ.p?¬àÀÀÀÀÀ@aaC‰]‡ŸÀ nÄEBÅ@Kӎ=k±@A½˜ÊA¥øøøÀ/¹)î½&cÀ4 ¯ÌC<À "ðäÇÍÀbÛ'bvB@`^Df։¤À<×Ï •' ¿þ™úH»'˜@º
 pÙ¬¿ó¼^âZȔÀFHg~€@B©¡VÀ!îõ@j"À),;p9
ÀÐéj®è$¿ÕÛ ÑÓÏü@‹ƒV<Œ¿íÛÜJtvÆ@
 >­úè1F´dGaia EDR3 451813139154138240 E)¨"ô€.ý2@Ÿ€@B¦ÓÒQù>.Wî@I™2uó—Ô>M{Ü@±Œ>{sPAÐ kBó@>xÒPï·p>ïÀ6¶¥|áÖ]>`ù>HÖ\>ó
¾©&>kt¾"™=†-i>'oó>uáw¾=à>!Ñqââ>»ÊËC™´?B'@sD_FÀ?‹¦=lÄ=Úc>$Û¸¾;¾‹w¾>÷>àþš!<8b'B>?'¶=–Ñ«>~1q=ÆRÆ?ÕÃÂ̊ƈ ÁV¢ÎAòmìF@''6v†ÿ?ĖC¼1ôA–Bb@H¢Á/É*@ïçž@ÒOA¨Û>@ŒHµW
mXAç«B¶CàAŠÙo?ÓQð@px@Æà?¶0ÀÀÀÀÀ@a/m{BTÀ"
1ÓAâY@JO&eÖ@AL³ËçΑøøøÀ1sßU^aqÀ4в° m-ÀT3ïÓږÀ\|Äñp~ä@ZÇóê¦FÀ8Š†‰XÀP\È@S":@cпçëNúwé@@iñ­¹Ð@%¶ª'HÀ§šOìÀf«\ÇüÌÀ"(V§3?ĊL*¬ü€?¬Æ27˜iÀ?¥RZ€+Rp@)'›[EòF´dGaia EDR3 451406049271564544 C·iKIbˆ@Ÿ€@Cî× )=|x&@J{7–=¶Æ@¥d)œ=µl+B]ƛAêi@6·!dC"=¦ªÎÀ2'Q¢L%=³@{>^ìÛ>"ß³>9°Ö=I«Ú½Ô'i¼{'Q>¯î¯>ŸÈÁ=E>W7‹+*?"åC¬·>#Þ±?ÏQF?žLÀÀÀÀÀÀÀ#>µ'	<€â‡B‰."?…ú;>žNÛ>ÜÚ>ëú?S—áÂI¸ËÂZ!Aý¡·FI@¢u·Ìg'I@2BDTAkAŠº%@t£‰s.Aî£B#A˜'t%@©þL²i}AGQCª`rAÁô?¾Ç@E‹Ð?è« ?¢lÀÀÀÀÀ@agéo®·öÀ…'«@K‹§5J,á@AM¡bóRøøøÀ1hýË,À5J{0ÛÀJÍQõMÀcÜI²kz@`zôãm¾À9ŤzVÇÈÀ	Q ±WS @…@>ÿ^`¿ß@4m€À߬±|º€@CÀÎB1¾À"'Q…ªäÀ_ËJ´žYÀrfdÐп³,Ä¿SÀ?ÑÃ5SHìP? x&ç°õ@@%Ò!dŸx×F´dGaia EDR3 450399034058580992 @#‰=¤…ˆ@Ÿ€@Cx¡¸"¢<nkZ@H` o¹|W<"§"@\nCÁ<îdmC,ˆÔAïãš@7ØÚȆè<í¼ZÀ3Öà0Á<ÍT0>Œu~½Éôÿ¾T?£½™eI¾ÄÈj¾'?—»;Ø?:v>´½>¾=€ÒÒ?ÿPCm‡&ÊIzT?°Þ6ÀÀÀÀÀÀÀ
=?ë=]Bê‹?Œ™X>DMÃ>s0h>:æ_?OÜÃ0ÓéÂcH)Ácu
AßLýFê@惕&Ô{Bã:CÊêèA`rR@Îu¾H{XPCù×BÏù#Am²\@å¼b,À»³C˜‰ñCéôAR«?¦Þ·?Ý]ˆ?T ?fºpÀÀÀÀÀ@a"‰0žÀ%1'"12@JôÑ3åà@?¦9Ǩ…ÜøøøÀ0U@‡;äZÀ5͎Žl&ÀÔ«*G¤ÀbÈq_u@_`EÔZRÀBP$`sÖ¶ÀY£H@l©šÐl¿ëïÌ;QxÀËcNóÀ@?àøVÑRÔÀ0¿ˆšòP]ÀNÑÊâ<FÀµfx*¿±^"³]<À?ߔ<ÞC¬¿Ó»Ý:-…Z@ÿ·Cj·QF´dGaia EDR3 452218313488592384 Fš)iî?Ä,)@Ÿ€@CqʙàÚ<Û±R@JH÷ aê&<ïÔ£@Kê˜Âë=T:C;À£B"Aß@?<óH¢¥=Ž¥À9à¥Ï³¬='{1>–lò<ÀŠ=
ì%½gã¾Œ¿½æ=ÃkO>˜Ù½>ƒU>¢¿ÂLL@EiCÖP>å–@FÏÎF? ªœÀÀÀÀÀÀÀ&=ƒj)<BMM@?"Á>oÃÍ>œœ>A§?Ôªu"ÂIÔ3ÂBAB<F`@ÅANJ7´KA]"DDxFAy‡O'@œ×†(VöA€»?Bål"A‰b_(@ˤÒG"	bB%´jCªÔeAeî}?¼/=@3Y?Éëx?œÆÀÀÀÀÀ@aPǑ"ÃÀ{ÚWG@KN9öå¬)@AœÆ­(J}øøøÀ0ŒÊ£ÌIQÀ4)ûbcÀ'¾B9"ÀZF:Vý@W9§"‡'À1†
¢Í`®ÀΪ‡ËDÈ@D ÚZ$¿éڕmêàø@D×Iìx¿ç0NY€@Õ¬?ãÀ3›h$eyÀ)Q'*Sý@›èu²¿±#ؙ¸ìÀ¿œÔ[ø0߀@Ê0AO «F´dGaia EDR3 450833817888910208 A®øk€CrÙ@Ÿ€@Cq£úØ*:<Öû2@IN Ý•ß<Ö§ï@Ëfæa==]­C#ô|BÚ#@9æ`¬•N'=3ï×À50ZaQuJ=nä>,*S»ñãœ<®'ë½gì½çû˜¾¦g>9ý¨=º£o>½ž¤¼_ñ½þý½²ÑÔC|F?¤-ŠÀÀÀÀÀÀÀ=yy_ <7÷B›=?~§H>š®> `=ã0¬?sMÃ%UÁùq<Áp*AëruF@Ç_ûöõAY D°ØàAwà‡@¤5©³‹O
BçB'÷WA†sö@Î[XV$CKL¨B˜è'AdN	?ÁçP@"gŒ?¨;(?œ"ðÀÀÀÀÀ@ai¼Ï:óÉÀ!ØN9E˜@JÜ?•]¤Ø@@´D׶8%øøøÀ0‹@§±ÉÀ5C?ÏãdÀR- s8À`mù"´@\BQ.–0À;7!Å"<ÀÄ×n¦ˆˆ@	VÿÀIJ¿çېܮ@.®]Ê(/ @3i%r#NLÀY…§@Ü´ÀAd_üËÀ(ôö:d ?ۃ/Bd³8?â\ý')࿾rbgPª @	Ë4w*ïF´dGaia EDR3 452272013461490304 FË9
€g5/@Ÿ€@CCm#CÊ>Íêk@Jaйº|à>Éd-@ŒàðÍl‰?ÀøA#p£Aås@5§«›ïã?jÀ2»KÁÝÎU>÷Ó>ºÍà=ÙNØ>YWÅ=gõ^½C˜¼‰¨¯>Šàå>ŒàÎ>%`ä>˜¬Q%$¾õR±C›œh_FÀ?ˆcÇ=Ø)F=mãS>0ǼÌÀ¹¼œ¹¿=µÍL"?^{X&	<µ7ÿB§fË?z—•>j…>™o>G³O?"Ü7•/GÂCKÂ>S–B

®FA@f)òù¾Ê3?S›'CV'A †4@9€¾¨È8Z@'U@³°þA®"˜@q"ÝÖqM@ÈY›B3¸[A"ÿè?Ý{"@L€?àÖ@?¸dÀÀÀÀÀÀ@aGÏöw]7ÀÕq-[@K9ðþrÿ@A¾u̾òøøøÀ/ø¿gëŒÀ3hK	¹¶À 5éÿMã*Àb'€'ÝÕ@`ԅ}˜­À7ÐìÖ8"ÈÀKS	p@K`¸½‡Ä¿ôT'¸[£|@SXäéô@@AƒB˜ªÝzÀe'½ÈÀ&—ã>Ä-äÀÐÑæ?¹?ÅjjD@@Ù	™ç®ð¿íZg9ñ¿@¨–TxPçF´dGaia EDR3 450859866869548544 AÆ©=FHBo©@Ÿ€@Bò'ƒ<RT@@I0^¯¨<b9@Ê4bÇN<•ï€C›¥HB"O@9ó4ŸG¥<•‡·À4׋¹ƒG‡<Æ>ô>>E[¹½{¸+<¥B2¾"4ƽàn9½ˆk8>…ÐÆ>œ4#>ú²			@mdÐC§IÕ=:DŠ?š
IF?°@bÀÀÀÀÀÀÀ<ò*¡$<2o¨CäÕ?•3æÀÀÀÀÀÀÀÀF)@ìq¶ùfP§BZ>àD…u‡A\bŠ"@ÒîýSzùFB·ÂÎCSHAiêW$@롂£nYŒCåîCÆ^AMÛz?¦ðå?àvè?X|Ð?hqÀÀÀÀÀ@aYͶÚ·À"ÃgHäxØ@Ju	yÔ@@¶Û·Ãx7øøøÀ0ŒI"'œÀ4Õ|4vâ;Àº&+6™–À`IØ(äíƒ@\ƒ5Ò°€WÀ<œh)ÄÀʝv
‡ @-8Œ»`¿ëàՍá@0x5ÚÁ@4l¸P*öèÀ!wPmòÀ?M"ûÄÆÀÊ#øÿB?àÙfÆl?åm‰wÇ"¿Ä×z£9D@
œ]	$ÿåF´dGaia EDR3 452553355299049984 GÊá'Ò`Ñí@Ÿ€@BÌq2­<"ö@JËhçN•<ß(Ž@A¶ ÙÓ°=4ªC%ÉB8û@9Fʆ@<²ù²À3ÖÛöw*=a•?Ä[½b¾E€¾Ç$=l£…½ùç8>KR¿>²•=ÙL?ÈrÛ×@D.çDYA=¢oë?¹_^F?£¯lÀÀÀÀÀÀÀU=\¢FZ=Rx˜BzÀü?Šg>|‹e?, b>—Ôp?2–KÂ3èúƒ'Â9VÊAÎp¡Fþ@ÆÀ?ÉD…@ßýhDÉÉ4Axà!P@¡‡âÁÙ0A
ý]C(DA‡°(Q@Ë<rmrçãA¡ÂõD,i¸Af0'?·bÔ@$¾ü?´x?•|€ÀÀÀÀÀ@a-EÖ™Àì_ó¤@K	üæ¯@B;#€gBPøøøÀ1Jf
7GÀ4­ªïÂÀë§ù¨9ŠÀ`nñSYà˜@^6fÈÏÙîÀ4H'}ñøÀ
»…Ñ´x@©Ö7^'"¿ä¦ïIà¨@.žÙÊPà@;9|(¨]D¿Ú›"%:@ÀBa—›¹6+ÀƒH2OY?Ú97\ðh?æõºS0{"¿±žÿæ†È@¢V	:`áF´dGaia EDR3 452604860543708800 Gù¹R®€<õ@Ÿ€@BÉ8¹Šö>Mb@KÑPÑ5Ç>OSŸ@íò¡Â¬Ó>ˆB©Aàë·B,á(@AE'÷¤É[>AFÝÀ9ú¶ùè°>'âÙ>ë¿Ö½¼´¾bK>½êз½h€è½ùFœ>Nû½>ˆ¼¢²ÿ>ÔØB?¢ßD û×?KÙW@$¼P_FÀ?˜‡É=v»²C¸<'<Ô|q>)ï-¼U^Ö<>Õ¨×@<1çÃB.U¬?…	õ>—äN?Ǜ>w?ßÂl»B€t7ÂEÂAÞXËF
@~6ÁÅ%8?ue¤Cü'ŸA—Ïú%@CV1ŠÙ¶@gA¡LA«;5@ˆG,wl7@¡ÁCSHAŒ-?×Å/@wy˜@b?º/ ÀÀÀÀÀ@a&HU?ìxÀûi zÚù@K:PâJ@Bz%dPXcøøøÀ1nfi§½ØÀ3èՓ)þÖÀ'O÷^'ÀXa6ÙÕÓ`@V"+¢´jãÀ+ëM'¡ƒ¼Àۈ¶¦é@I6'ùëD¿Ê¼Û%C @H¡
ÜîoØÀ
{ƒ~*÷@@¬fH'lÄÀ?úG«ÓcÀ¬Þ÷B?ö$KÙ¹ì¿Ç±Qz;#à?ߌPŒà@&­9k(âF´dGaia EDR3 2305432689514516224þŠÑ3N«…@Ÿ€@uC"DÆ(=ÎJ@Vp×m ™=á@!Z{Yv=KyCqClB+-‡@A›½áÛ*y=Cµ@8PC>²>'=4´¾½‰¨:<ÏAy½5†¼ã0x>7Ð{½'H8½Jóß¾€Í¶<,àĽŽgih?#GCÂýF? #HÀÀÀÀÀÀÀ*=‰'1;ÊêOAˆ[a?'q-=‰2=±Ý®=—å×=¯ÐkA¼QçAÃßDB)õ[@áhvF¤@µâ|'ÿß°@}îbD°A'ˆ/@‹¶v¬0<AÙB³Ç¥AÀs.@¼¿ÍEцAoLQCôèkAq_L?»¡Ü@8†h?ӆð?…àÀÀÀÀÀ@^uò/¨ê1@9—',צ5@UeµavJ@PÇsIyxúøøøÀ3¤'ó•À)cQ³¨yý?í¥UOgÀKl5úö
@VÃM
Êi@HäžñîÒÀª¼À€Çt@'ô¼(yQ@÷å/‡b@Vû£=ϐFÀDGƒ@@QjoØöN­ÀLÒëþUÀ.\Wo"š?øè
‡ãÖÔ¿·ùec?òõ•û¦Œ@±—÷ùSF´dGaia EDR3 264059335299086848 ª ' º^b;E@Ÿ€@UØv7³Ú2=a‡E@J å\rZ=JBî@‰M?ăÚ=‹
Bá'@B3™@*Aòvð«d=–8ÀÀEeûcÚÔ\=iY¾Ÿã(<ô(j¾¿z$>™Æî½2ž¯>BÏ׿$YÃ>©¥G>Œ%=µ+Å0/@£l§CåC)>Éw@ºˆ
F?£ÀÀÀÀÀÀÀ$=ØÅ^&<gb•@é©f?›‰`>æµL>ˆ±ü='æ
>ïáÀÏb@hÏ¢A·§SB¨ŠF/@·¼St@™ëED™ÕA''%@"Þã
 påAe™"B±>cAŒžÙ$@¾nC·Þ‰Af7¢DZßApMã%$?ÄL@#¿<?¨Ô€?ž©øÀÀÀÀÀ@cæ/ja~^@)θ›Ðž@V{ː@=Ո%³'8øøøÀ'(YÔRsjÀ:͍¬Ÿ$¼À¿E¿œ'À_î0𓹞@HD\Ö¨8@?Mj*ÿ=&@öCEM8À"S¥µX¨?ò^C£/Œ@33^åF¸ÀF‹³vtÝ@I—(zMÀ;.'+,@&fÛ j9?àüZ¾ Ÿè¿ý÷œïc™æ?ù"›L³Ew@%fË	©GF´dGaia EDR3 264437528642498560 «xˆ°0½Ê@Ÿ€@Uòè\Ƒ»<}Œm@KfÓÿ+Ò<oçt@/‡º™C<šöÞDPéÓBÀ¹ @6bY…¢r<'Ú®ÀWn…ó."<†2ã¾Ñ
Ó>\Cf¾œz>Öe¾²¥>ƒ%¹¿_u>yÈ->Ž÷ݽϧWWQ¾ÅwDk:=ô+tA¤ýF?²ìRÀÀÀÀÀÀÀ'<åÂa'<퀭C"õ¡?{ìÀÀÀÀÀÀÀÀFIAüØçzžžC$Z»EGLA68Å&AÛÆ뀸¤CѝDžYšAB"è%A‡&Š{içC'£äDçsA("‰?£äN?ςø?DÂ0?ZCÀAÛ*F?‡r
Ez@@@c½
(œPR@+°¶£
1S@V ÃLDä@?`Ž¥¯ÈÀBajêc»ÉÀ.™V^Ì‹¿Ø
v"gÀÀ(:‰f­b%À9MµÜ31À¹º`J ÀLt×1c§@7ΘšÉ@.F¸É(ð?ý[	÷ÂúX¿ñ)*A«˜ ¿¸¼¶Û*À@VwR/›øÀQ¡"¤Ûë@A',øÄÀ`öµ¡k$?õuQóÿÙ?ä´V2ÒÇ&¿âåÃOÄ?ÌëÀ—®@%ªÃ4ӞòF´dGaia EDR3 3447200370214955904/ÖêyAë€$'X@Ÿ€@T¡eßv<ªõ@?»ª&aQŸ<|âp@âÜÔ%jS<¯SlCsùDAêå@#•ªU}aW<Õt»À;®M9­Š<'+¾†ðŠ>PݾÜõK>p²¾µ%>i³¿Ãd=Òٛ>@3'¾vµáá?"Œ¯C½|L=³y;@­Ô9_FÀ?µŒø;'ä6¾K¢X<»ÁK=²êO>D0
=%¶=‹<q×ûC1ê\?†öÿ>L>À`å>‰q2>ø
‹Â~Æ
@\¬Â`{B/Fß@ò§ý.¼·•Aö»EÛ
AW«¨@ܚDT4ø»BZ·}DéÊAb¿›@ðr˜ˆ@}ˆB‡eÚDxȚAJÓê?¡èW?¿]ˆ?1?0?M{àÀÀÀÀÀ@eû	ç,G¿õF;¨ò@Täõ¼‹J˜@ ë©»©w'øøø¿ûžt—ªÌ€À9ÐÏÕº€PÀ¨ÏÿA·ýÀgÞ³èóù@+¾ì‹ë
ÀƋö1åÐ@(r°gà¿ùZÉÝ j?Úß¡2W€ÀFP	¹LÀSð*-(`ë@.Þ:PÑÇ6À]!ƒáê@)B§è¿×¹ü˜òK€¿ån¬–¬ö?À;ê}žÀÖ?þXcq3F´dGaia EDR3 257855233565180416 "ø Â`Œ@Ÿ€@PElÂC5¹=µbA@G…æ0©hì=ñM@'A•ÌöÖ=èUBB]¹›Bμ@6õò¤P,=ë&À@1É?dž=­QÖ=	³ú>xk¾xï\>ª+±¾sl>¿:w>%¡¾Yy¼öÛ»=ç\²32¿:~‡C˜ÚÂF?ÚÀÀÀÀÀÀÀ$>(Â;)<•^ÒC Î?x'û>'ž>®e=ò¼>àWB—ÁæLA®*B
ô–FS@œƒåM"ŸQ@¦sDXÚéAŒF%@pXPí:@Âå‰B))0Aš}Ž#@£"Ÿ7×ùÓAûC"T=A'3É?½Úë@BN(?ãw`?¡$ðÀÀÀÀÀ@cq~i(†DÀN†«':@Qà?bñ@91§,Œf±øøøÀ(
Át'Œ¸À:ê÷ïñÀœ>‹"Àb̽»@Prkj€[ÀÚäP?þÁI‰¥ÀÀ~Ÿ 5"P?úê/Óç7Ä@öÅÚ_:ÀÀ;Ø	Lí	@+¿ÿ^èÇöÀ'W	xml?ûÙÑ)Àþ?Õ®˜w¸ä ¿ÿwòWfµü?ùÝ
÷âÊ@õªÉWiêF´dGaia EDR3 259271477561163008 ™	l}f·r2@Ÿ€@Q¯—StÛ=iüû@Hí½¾RŠ=¦›@(ß~Ç«=R»BžRïB
üÆ@1!¬_ ùÖ=
ÎÀ>:â_›H^=L¼á¾)l>y` <‹9©>ÆÀƽ›íÈ>Á7m>
0=7¼öc=¾cô?òñ>øç«DÂáF?£"8ÀÀÀÀÀÀÀ9=ÍÃÕ@<›ðTC2u"?æÓ>Že¿>ÞH>ŽöF?ˆûA‹ëúAu—.B'3BƒãF+@¦F*x"Ã?׈7DÓ¦ZAˆf=@'‹žPÀÊ@§V+BÝGÞA"v:@«ë·%¡T@çݘCîžFA~iÝ?µ8‰@"	,?±?"XÀÀÀÀÀ@c‰õj†6@<ĺjô@S8>¡ž@;Á؋¿øøøÀ'ØMo2èÀ:–`òìcáÀªr;³«®Àd¥_ˆ4gš@RÆw-‡|@¸qê¾­@@7A`Ú: ÀÙíØQÐ?íb¾¦‰Ž8À2d o À5)àì"@;Ü ¥_À5¨ó@	'ó²<§¿ì'¯'èÀx¿ñ8#ëy§?ð¸ðoÀ@ðygTÆF´dGaia EDR3 210053248288643200 êBQ)X€)xÁ@Ÿ€@U÷ý¼=g‹w@GnjÅÌ=Bþ@!/Å»u-=‹SmBü¡ËBS`@0]$H/ì÷=€¡!ÀIÊ<Zû@=L¬è¾\ø>5+½|RÖ>ŒRq¾ŽŒª>)ˆ-¾á.=«Mƒ>²±E=Îäè Ao-DëP>ÀÙ+A5ބF?¢@nÀÀÀÀÀÀÀ =´,Ÿ%=–ÕC3µV?¸J >µR¹>ÞL>"æ?´qÂ^Û@z¹Áà›éB27Fõ@¼ðÌ»ù@Õ4DŠüIA€Ø"@—Ö¸zRÿ>BóóBœèA‹
@ÃÅ;Ù|á]B'ÑòC
ÕÃAkÁ??ÉC:@)K?®ò€?££ˆÀÀÀÀÀ@d'ˆç»;ž@#w¶¸²žµ@Uôö'h@7¯K<Î)GøøøÀ!amñÀ;8èï¹Ã'Àæ˜KKãÀ[¤-[)e6@>w%&€ä@3¬¼:&ù[@§q;zþÀî-¾ŠNØ?ñàæFH@B ÚGL,ÀOSê¸DÈ@Cƾ0+5À:'¥½Ýè×@y/=šþ´?øñ˜èX¸¿þ—o4hõ?ü''
¾um@-ndÑàF´dGaia EDR3 560093284775651072 ÅÙà"g]¼@Ÿ€@3äÀd~Ð>ºêÂ@S'´lº¦>·Ôý@³ï˜•yb>ñ'A'fCA͜•@8èàËCi>áÆEÀR9ÂßIw>óó¾!º>©X~¾—&¼Š¶n¾è
¼Ð–r<§E¾¶>ð>Z5G¾ë÷*)@ðŠCÅ.Ð?ß»e@/p_FÀ?‡F‰=Úê+½(Lø=ƒU(=âŽT½]XÙ>˜"?1c‰,
;ÝBÊ0O?‹Ÿº=('í>
0=ƒ  =ˆ?@ŽÎ{B`'ÀšÑAm=ªF{@fásb×?0OáC€PµA K@8;úg±]ã@…M!@º*A¯
(@pÂIÖ¯k›@µ÷±B<ž$A•jt?Ó½€@LÔÈ?ç| ?²-pÀÀÀÀÀ@_)'¬ñ<@*æLë$y@PG$ä¬2@M˜{O-îœøøøÀ4š˜š€ÊéÀ*"[©…´µÀ
3ÃªKGÀ\¥ÀJ…@dMÀêmn @Gœ/…ž™ÑÀž·¨Ä@%âêÆK>™@yÑ_o£@AB0f@Q3z5£@PÆGÌL¤,ÀWø+œÀ)yƒ1È%'?ØÛâ-à?è™ö`—?ã~

`Ü@%rDN
£F´dGaia EDR3 166562375089681408 O¿™*t.Z¶©@Ÿ€@PBƒdX#[=˜Ï6@@2ÀŠÐ¡=Cú@õ]+œ!=«'B¦ÝwB$)®@6©ÕÄþ]:=Ï
öÀA™z0hs=œýR>,>[ž†¾eðR¾"´¾±¾e¾6^q>8¼ã²Â>×Åöõ¿×C`tÒF?LÀÀÀÀÀÀÀ>Üj
<‰"Â@·X?lEE>	#S>ٕ‡><q™>Á:Â@uRÀ½À«Â/ÔxB‹7Fû@§è*…ìUX@SÇ5Dg1A‡ÈÆ@z:l¡_ÆMA؄'AxèA–@%@°šßÇFmôAÛW9C
¸AzÓÃ?Ã\ô@F²?çuð?¥îHÀÀÀÀÀ@dÀÒ°S½zÀ)h%½‹@Q.ãl¨÷$@%=1<= øøøÀ6੍t²À:ÔÉ7wÀ§IЁ6À`ñ^Pà&@@ÝpIRé8À>øûMà!|@ ÊzPßÀÇ䉕î€?þ¾úÑpü@&x	4hXÀMòŸ3øœÀ&0vOՈÚÀ[ǵ‰Ó''@!'^ÌLŒ?²€)|ÁN¿à×ý7MØ?"ñ7³ò@@+fži<v;F´dGaia EDR3 165862119325023872 MB¸¾€•|@Ÿ€@O1–¼¬a>cWA@=ÕçkbÈò>Iü@;YähÍá>ŸþLA›BÎ@4 g¶Ç$>¶,À=_ÓõX>>Ebª>œUd¾`½ÝHñ>ñ.½j¨³;H#?Ç?ÊT¾¥ý¬¾kÒ±âà¿eI?DQ®?p¡ª@'"_FÀ?†»y=%Å=#*P¼ì©5½ìÈG¾/¹†>%j¸7?š:	<ýÅÃC$?x?xi>=ÌHÎ?"Üø>QT=µÝœBN¥À³ïáAˆ"-Aƒ|iFê@'a"+r?ˆšTD	ÉâA–Å+@M ;ú<@éK9@ÿ®A§fÿ8@ŽiñúrAôÆBœ¹AŠU?ݹ@hø@
YÐ?¼lPÀÀÀÀÀ@dÈd5hà'À/Ֆ=C»i@P€"8/mC@!UëèJ 5øøøÀùš{`¾À;-2ù®lÀ"s_€´ÀcFuȀáÆ@BÙZMjO[ÀF¢¡áyd@!i¥hÀ؉¦(@‡O:J¹'À²Ü‹K"ÀKöµ/á5ßÀ9dƒœýk!ÀOu‹'nŠJ@"ÇÕþ­¿°­wå.µ€¿éŸ†/ ë¿àGÀc¢Ò¤@"xK,ËF´dGaia EDR3 166071924185477376 N‰=±?´'@Ÿ€@P,KÜÌZ¦=€æs@>v\Áñ¤=
{Ç@6Q…äåð="ˆB×8B8Þs@9ÆôÍ+·Ž=¸¦{ÀC.6éQè=†+!>Í7>ŒÁÀ½±št¾ö¸=œl½
w>À^$=Áè8¾ž1>'áöó?D1±F? ='ÀÀÀÀÀÀÀ9>¯Ž;<Ê[4C"Ê^?'_>À3›?4p‰>ëä>¥­C,--ÁsZBBCàjÁ©gF@­ð.¸z0@]ÉDΠìA…Ô‰6@ƒòòìÙ¬ÜA»|B‡†A'›^6@³jÛõ}A/]CâÄAxì?»\1@4k@?ÌmP?œi0ÀÀÀÀÀ@dðD}¹¦nÀ,™²VIÄ¡@Qy4ޜ`@!)ƒc8Ÿ÷øøøÀIèÑøzÀ;C¥™YÛ"À©#œ€RÀ^O¥*µçþ@:ÜVéžÀ?§"<.®@"@ö<Ãå3ÀD‹Ø@[NкF@9ˆbv\8ÀP°ò=k[À'¦,qe>ÀN3'ïX«å@"xÆÔÔ¤?ØåØ<¾à¿ñÂO¿¼˜|>®@@œ8R|2…F´dGaia EDR3 162735554932376704 B' €åôs@Ÿ€@OÎìƒ™>X\Ä@:…51"îŠ=ç8z@ÑAúF[½>|"ýA ¹wAî°´@0"KËûÕ>ÚyÀ8ÎMk;w">?œ	>¾3̾‡*¾Ò®Z½®®6¾$©¾fÍ0>Ùâ>á­x¾	 K=¢è@]\>páÅCÊ­C>í¢?§Y_FÀ?›\=ï=²Ä•½›]¾¾«6¾H
=´>((>䈽*
<8ÌëCC?%>}ˆ$?f`>4½8>qÆGC(UXÁEWÊB6yÞÂdFb@"£ï1½?"ÃÄD
éñA•[	 @X0`Ÿ†5,AûÍA%%ëA¢þª$@‹°¼u«AijBÁ1úA‹™?Ī@?°ˆ?Ú:?¥'ÀÀÀÀÀ@e0ÃöO²À1w»æ{ê@Pî/dØ/@×ë)âéÇøøøÀ
9•Cè¬À;êÿPë¯ÀÝ»ƒ'.ÀgªkQŸhÈ@A€ûr@ײÀNKXæ@$—¤ÀTÇEÀ
~ޛC@@ò̶ŽÀEF1µãŒˆÀMO
­ˆÀDZº^7ˆÀ@#DΒP@(h›rW¿òk²+zð¿ù§Èó"¿ø¸Õˉh@*|ž÷øEF´dGaia EDR3 168117496848697088 UEù1Ç
$©Y@Ÿ€@LB_Á$W=¢"@=櫦pq®=†J@·ÑA?ó=ÈNBIÍAë³U@2Dz©ÆØX=ħÀ6³ŒMêá =°>&>/‹>ÅÐ
=PBr>v‹G¾ÆUž>èØ\?¾'飾"—S>÷ûââ?'›?C-ÝT? Ž´ÀÀÀÀÀÀÀ>%'!	<¾r	Cg=?†Êš>¨J¡>–T>­t#>õ¾rÂc£Án€úÂ1n¼A÷»F@ª¥6¨I¨Ó@6ìÆD•(¦A†×¡@ÞÍ]kÃAhnêBnºA"h@±4¨pW:A>C·'ÇAzW ?¹'e@3$À?ˌp?š½ÀÀÀÀÀ@dIT9Ê0À3R~'è@N|d×b@#Œ4C¶ø<øøøÀçüåËÀ;ݚñxÀ))øPuÝÀfË©:Ž¤ÿ@McÅùè§ÀPÇ~¼i·©@ãÙ0e·ÆÀϵ-"¾ˆ@[@0hÏ0ÀAË)Y }dÀA²«·Qœ"ÀGžeØÀÊÀT"5óŸt@ •†¤"i¿ÞÕ)Gˆ€¿Þ(áŸóí`¿ÜºÌ[Šø@'(S'üÛªF´dGaia EDR3 168751154846328576 W†H
g9ŸWù@Ÿ€@M‡+ޙCe=j}Œ@?œÉ<,=]\@L'Y"Ú="Å]B"ÓfAèK-@1 Š¢³™Ð=­³íÀ7ù¨UØL=]§>­œ½£3¯¾"ñL=SQ¼¼<ö7½€ƒf>;Ù>˜1|¾<p=Á•íë<‡AŸDaÁF?žzÔÀÀÀÀÀÀÀ8=óøÀ;<"#dBÙ>¿?õÂ=µº¼?8ø>M>næóCšÊÁi¹ÀAföƒÂ37…F@¨^•©ÕUz?öh%Dʋ½A‡ž)7@|Ö5ƒó¹@øOëBmÕUA•mX7@°9o®&&A	c¦CñÛ%A{:Ã?½_¥@>´?Üòð? xÀÀÀÀÀ@dZlÐ,RÀ0˜ùGÆØ@OÁ˜;&«@%ñÃjšÑøøøÀoŠ¢E@æÀ;=n*ŠÀÿò×¼&Àg¹0²ÌÚÍ@MSî¯-ÀMšÉüó'@\J©AúÀ[*§?ý[\ã"ݼÀEG:™TœÀA| ÎJX3ÀCªiéøӀÀMÈD˜w¨C@!OBG¿ç51Ä»Ì8¿âþHBg…è¿ãO(º31X@
Õt¦Î¥pF´dGaia EDR3 169818716217099136 [Q9UC€)<êU@Ÿ€@Oc…¯V=>ny@@[âz5ç<Ûå4@"àqWÁ=a¹¿C+D'Bj@@ýæ€¤»=™~âÀGç[JïÎ=c"=§-Ó½§Ÿ½.¼X=ñw&½;Պ½¡'^?
^¾>$TÙ¾g9¾‰Tóð?¿38DòO=ñ;Z?—›F?¡#›ÀÀÀÀÀÀÀ9=ׁ';</ïoC*û>?†¸=ÔÚ£? @1> $p>7?½A몋¾·è"A{H|AŸ‡ÍFê@µ]þ!âÐ@V+pDÌRÞA'½<5@?Å8}Æj@ð³áBøÝAHx6@»xdñÒA%ª¦D)ÉüAr<?ºt±@1îÐ?ȳÀ?›)àÀÀÀÀÀ@d~|»ë¨À,"mÞŸ@P,˜_Â@'Rؓ­ÉøøøÀñœ~çÚÀ<0Ø}ˆÜÀ¡fʞ°ÀX±0n"¦³@<hÞ·}Ó«À9Àœ¬(ÃJ@ÚĮ̛À­ª-¡¨?ù¢¦èû@H³rÉ2ÀPMÐÆM²Àr͘ìÀ;Óè/Dž=@W%†/?ùx mùÑìÀ½òDSR.?ºg?">p@"Ýh9ôöVF´dGaia EDR3 172510114519532544 dá	D+W]Þ@Ÿ€@P±ÈJÔh<…êÅ@@mÖ~‡'<FÌ@EBŽíH<›r'C™J$B›‰@1ìa°ìmß<³zGÀ<Æͅ6Z<¾6>£ë>"t½=Š¼e¾$–<´ˆÔ¼è>>8ä=;"Ì>#©¿ÞËìDO'…=ù÷}A¤I^T?Á»
ÀÀÀÀÀÀÀ <þ*>"<í1ŽCr?lÀÀÀÀÀÀÀÀT"A"¤•.WÿCÞ¶þD«n×A30AP- g*äCÕd(D/ÂMA:TNA# xžCî6!Dh3¢A*!.?›–?™>Ø£À?à Ac£?#{dE»€@@d֌ñ#©¸À&A¢õ[/ˆ@Q'h  Ì@%þË-TRÀ,'ç˜sá¢À8~VÅHJüÀåߛ4¹àÀßòåÀ: ç'úÿÃÀ—Ýï?)JÀd"']Òç@CdËÊ•TÀ@–›ËÞJ@!dú¬¢ÎçÀ."Д0à?úû°…ЬÀ1]"ÇjÀKkC³JïæÀ*˜îàT¿
ÀdӊtaÑ@"l%JÊÇ¿¹;¤‡ø?€¿Ôk]<°¿·cê¡b°@Oyõ$¨F´dGaia EDR3 249592442336422912 v»¬kcÓ@Ÿ€@L,ÃZ­=3¦Ò@HîIò+Ú<ý|Ò@·¸=
û=hÏÜB¤¢sAâI@1ÁÍóÃ2=~ÌóÀ6ÊÏ=,«–>)>D8À=À­V>´,=Ql¶>«z>Ù@Ñ>~uf=à=öŠ7<õîEðe>§JB"""_FÀ?٘Þ<å¦;2¾-Ë8<—(u=½–ú¾8ƒ=´õ-#
<•7xB¢Æó?€"ÀÀÀÀÀÀÀÀFAWä±ä§ŒF`šD&·A 
A[ë˜Ð.ãH@BBEÉ5A\ïAR­QÆý¼GÉÌ´B=‰iA_–?õ,$>?V@¾øcÀ?,pÀÀÀÀÀ@bªžmœŽðÀ
†ÔŠƒô@Pu»}–Öâ@=4÷óKvhøøøÀ+±*ÇYT,À88p¡À¿ À7£áo•³ÀfíD׶²@[1‡óêbÀ,íˆ:Ox?º_ï&6¢?…"±=Ð8?ÑòbñT| ÀBQ—Î@±p@.GÞJq>(@¨õ‡`ÕLÀ7ø½™r²?ûøj]Ë@7¿öZÑ#j±?ìÎ"zƞ>?ÄÀpær"²@XJÿ‹%ŠF´dGaia EDR3 249615703882726400 vÐ)Iü!'gÂ@Ÿ€@KšlŸÉÿ^=¦¯%@HǍyD)=ŠÚ¡@Hù	=éìBN"	B-@6Œçb‡B=ՏaÀ;Ì?¬ó"=¼©&>xŠP<¡S¾ˆÐ8>ZŽ<¼U>"#‰>@²>õá=AŠP>'J'Ž?òþçDOE>R
?²#`F?šTÀÀÀÀÀÀÀ.>!Ò¢1<=üùB£
¢?ˆ§KÀÀÀÀÀÀÀÀF§@™›C}›MD?Óê÷DwvàA5U,@hJ¥zWv
A
ÉA³;Aœïû)@¢†Ðù;ëUA¹Cxp´A'{¨?ÈeË@S¢˜?ûª`?«šÐÀÀÀÀÀ@bÄs+aùÀE?J—X@P;ì—b_[@=W
ôøøøÀ+øµm§€^À8IÚW}ÛdÀнÈÀb)Â$ÑDò@Uã#h~À+ìhÙTü¿¢ÊȾn?*Ãz¿¾Ok#IÔÀ?÷Ž_ª ZÀNJSÜ!ð@M'Æ"ÊD@5	=š9ԟ?ˤB_í3â¿ÌLŠ…3e]?«s™ºÌ4¿Á[;]!U@R
wvô¢T´dGaia EDR3 249617451929741312 vÑÀ¨4c¦@Ÿ€@K•°k¹V¬>7©5@HÒ·þäJT>!@lQ£"ù˜>…ÓœA³9ýBZò@6AÍf»j>‡ž*À<f!…Ö>a;S>ŠÊJ;þo®¾{"j>0\¦¾pb>3&¤>£Ð>ˆTͼUŠ`>¶ÙTYY?ï–}CØ}Ê?FŠ@%ß#_FÀ?Ÿ"Ð=/—â½B†½úoe=`=j°Í»T*œ(>Î2:+;§Ï‹Bê€h?‰.=ø=>âø>/•>Ü[æÂì†cÁí*ÁߦìBîWFc@€]¹¤Óŵ?"Ð5CâÁ÷A—õ#@QhX9Zô6@îwAÁîA¥Ú4&@‰Ÿ…ˆÉý5AŠB³
DA‹µ ?Ùjì@Q( ?ëÃð?¶PÀÀÀÀÀ@b›xÐ}¡ÀŸ†TkH@P;ãÏ_@=1€UbäøøøÀ,
W"À8R=Ž=/°ÀLÐc'ÝÀb6®Õì°§@V¨•\݀À*ÞÒ£¤l¿²6¤vqŠ¿·VT¶	¿ß`e0Âv€?ñê€ÀUò"ŽQÐ@Å[PCd@#†Ö§]i?Ø*ñwµXf¿Ù,™ÿ;òÔ?º¼l•³N¿à£'w<Z@þN§ýT´dGaia EDR3 249670056692423424 w˜4c‰`@Ÿ€@Kήf?f=Ê©O@H†#ÏË{P=¶3¼@>8¿ÝE5>"ÌB#@ÕB	S+@6Egà;Û>cdÀ: º°^>&2>'–\= Â+¾›ßç>›ö*½ƒM>"'>€¿þ=8%!=Çvé>¸t_
	½Â¼ÕD+;?¹d@Š®_FÀ?"\«<¾&æ="¶I½¢:Õ>
ù¸=Ò¦€;I¸þ<>Y-@<ÙNC+?Ž>|lÎ>Ààš>qÂ?	CåIÂ+óI¿VõºB¨F @«G
¨E@¨{Cý"‰Aïç5@^ÁãâA ItA@kHA¡6@™4ª&IÒæA7ÆÁCr-A…Ô_?Ðé@ZÈ@9ˆ?±¸€ÀÀÀÀÀ@b"¹®…†ìÀ½K±äÀÿ@O÷ã'"§Ü@<ÏÔý´ˆAøøøÀ,ˆÜ'Žå¨À8¡¬Òñ¥lÀ6CðÙnÀcŸ@ÿš°@WN¦£žôÀ1Ur×\¿Ô^0=$‡¿Ù¢fÂJñ@? CÕí€À8›"¡@¿Ùa#©@ÃUš¼-˜À ŸÎP£?â}.¸"¿ééNª=Ùº¿¹ÉboV$¿—|Ja¬¶@Mù Ë ^T´dGaia EDR3 249277810217226752 uœÙb'kÇù@Ÿ€@J‰_ظ#<»¦z@H_ъÁØ<²NË@lú·2=½iC.X‹B	i¸@6`­ÛIö7=»£À:¥µ>DE=›k>» ]½Ôô]=l¯>b®Ø½¥³>{ES>Åt	=Ëfü> "u>͘èvv?Ç,ÔCÑê3F?¤ôÀÀÀÀÀÀÀ+=\±ù.<'RC.šH?‡H">a³­>¦Œ¸=Ñ?ÿ^C1ÎËÂ
磍B
W#F'@ËþƒÝ!é@A4OzDžûPAt¾Ž*@¦ÒrçÔ)AhøCH (A…e¤*@Ñ.Âq¹
pBF];C±fÀAb&–?·8@"'È?°eÐ?"¿ÀÀÀÀÀÀ@bˆé›IªEÀ-×?üê@O"²šÂñ×@<±jÁ×°øøøÀ+†¨åöRÀ7¢ïõIÀ:^'‹ ÀbL궞‡@VŸÈ$ö&À29Ü¢–X?ÇÐoëíG€?ã†~nKÀ?œkèùÅU?×è[ýDÀ	óTŽà?únA%,kp@o'WŔc?ÙU5WÔ+¿Ã	­vò?é¥ú
Û^J¿Œ…ÞöŒ\¤?ùË`ÞøÑT´dGaia EDR3 249278359973070080 uYcZÂo@Ÿ€@J|ʌ‹«=Z@Y@H^ÇoJ§=JôF@šþi®­=¢‹B˜l]Bº¹@7d·T4ÿ¬= [ÄÀ7ˆ…ÂE"š=›<Õ>ˆt¼<ë=>@½>HYú½º_r>VÅÛ>ŽB­¾=ø¼£h>¬²ÚAF:?
RC¨UåF?ጩÀÀÀÀÀÀÀ>
û#=ZÅCgF?ë¯×ÀÀÀÀÀÀÀÀF4A"'#AùJ<Fs‹ÌE,tÜ@ÓO–!A~C†_J}RF§ÍÅD¸®:@Ò¶&Aquû^G,•FZm×D£¶½@Òë^?"îî»Ô༙p<HpÀÀÀÀÀ@b‡uéÞëçÀ_|"xW@OŠ¹ß•@<²›³Z5¯øøøÀ*<w-¿DZÀ6ïRƬîÀí¢*µÄÀa…±£k¼@U³P_"íhÀ1™ÁVz?ê—7~gÑ`@Ÿ)eÈ@ÒO˟©b@e¨Y4@ÀKuø-SP@7ö{Öhx?ÉQ4
\sT@G"IWG¼ÓÀC$M¹úOš@:[·<ß©òÀw͸S.@¨Ã6$;T´dGaia EDR3 249672122574436096 wy]÷:šBa@Ÿ€@KńO<i'.@H"ìÀMÒb<f˜¤@÷±¯ƒ¿<§îeCŒÐB ½@6‡Žnt<š…ŒÀ:ýP¹ÅÏ<¤ç	>У'>2€½Ñِ>¬àå=ð@g>ªûÔ>͒<þޜ>$>âdØØÍ@rž0Dú'>>é{B
R¨F?ÀÝ[ÀÀÀÀÀÀÀ5=aÓ?<¤çBÙÞÐ?MOÀÀÀÀÀÀÀÀFëA]}c"MDHÐÒDÔA7 ‹7A
Œ\XBŒ D­ˆ°C.\BA>N7Atu֏¿ÀDÆ4ŸCh)A-VJ?œñˆ?…È >ÝØ`?¤AÇìüA;{}E«à@@b'¾ÏáÀÚÀK™bùm@PéUÃÐ@<çŸÒZOÀA­F9Çr(À&Í`£¶J™À"«o¾`yÀ,<v¹@À8^á™t2]Àw¼rgÀb«/.ù8@V˜œIaúÀ0(Å0oü¿Å£ןª¿Áß0ÅÜ[¿Ç5µq'ž@¿óf%"9ÉÀ	ïDKŒ`@
¿×¯h˜¿î]âyNi¿ñÙœãZì?èì]äIDM¿æþJ–'¨¿³ìPÇC.u@åÓå´[‡T´dGaia EDR3 249673217788323712 wx3§€(Ú&S@Ÿ€@J÷"ùH<§Ïæ@H
㶝 <›À@@r.
ø|<ï¤CHåB
¬…@6º\ÜÊh<ÛÀ;*',Á–<Ú0>¿_+=﬒¾|ã(>Žh>	ŒH>†)?>Šeù=Ëûô=äú­>À·­	B†êE^"F>sãáB¬tÃF?º÷ÕÀÀÀÀÀÀÀ>=3ÚA =8ÒBɗÕ@ÞÀÀÀÀÀÀÀÀFAÕï؏ÐòC®fƒD®AH"?@óï´Tž–ÞDÌþCä:APï¼AA…ÀI	ƒD0|CW…°A<¹?Ÿ²‹?¡µ ?
 ?6Q @rà@£à<	Eœ@@@@b'f2 À¶R	f'æ@Oñ,äj×^@<ájsõœeÀ1)Ÿ2gÀ6hk™<–À=ËLوRÀ+à6h×:À8
A*TyGÀÎ1ì'¡Àb¨'ÆM@V)ø~zÈÀ0#r%x:4?†Ðó:"?ÈqÊ0¿½Ù÷K?þ›^ß¬€Ààô	ô}P@
êpéØ@6îXŒ?¹âyå0aÜ¿³ '?ë^?Ï*Å|€"I¿À&f} ºï?ñá%'ÇJT´dGaia EDR3 249282105184992384 u Ái¼€W5R@Ÿ€@JÆïkn<´¬@HO†ÊyŽ<°ò˜@¾Ẁ='úC*…åB
@6M®iZl=–ùÀ:©\Ø+K"=(;>Å÷=΅V¼2É>j.O=[ôœ>M`Ñ>¹Œó¾vx>
ú>®žB™™•?§Ñ
Eüå>r=«BFÙF?ßJÀÀÀÀÀÀÀ/=Q‹Ò2<>|°BÃe?…ÞÛÀÀÀÀÀÀÀÀT¦AtQPíWÇùE×EAyI@ë·Ç+AmryÚ2V½EõDöt@뾈*AaÈÓûû"SE·T¦DÆ«ø@ê]?"ÇE=0´€:X =-TÀÀÀÀÀ@b"®¬ˆóÀÞrÎ_Þë@O»/lnc@<{ðiøøøÀ*ȄvväÀ7TV&AÞÀsÿKVÀaáx©{â@UÐåQÿXÀ1ƒ¿ C3l?áÖbòûØÀ?ìÙ¢4Ý9 ¿œÆîümá@
َªÜqÀr&Êf©p@è-'M@

vWhŠ@$FíÑò¿ò}í7º2?ÿ%A»S¿ÎrOþã??ùfm§ãÖÞT´dGaia EDR3 249282345698854272 u ù(€QÙ+î@Ÿ€@Jˈ@–2*<'"@HTuÂßÌï<u¼Ž@pM4f<½³C~òžB
Ñõ@7œõlÿª<°í‡À:롤«Í<®Â:>ÈÙ»†"N½ÿi>{"á¼Gá=>i¬n>¹PܼÊÙ<"¿Y>¾D££Ÿ@³pDÚsP>@ôAþ_F?Õ/ÀÀÀÀÀÀÀ/=p3=v'B¼±o?™ÁaÀÀÀÀÀÀÀÀT©AVt·Ã†®æD³E€eøA3ú1AM#˜­ŒÂD³@E&vEA#$2AGv&ócDqßîEF§8As¢,?•é¼>µð@=÷•>pÀÀÀÀÀ@b"4:€dÀ¬î…±',@OÀ'"?@<ƒëÉÑìøøøÀ+¡^ý-PÀ7ùo\M'6ÀÉùm¸xÀaúJµ˜¤@UðgôQÀ1w‡þ¿bt?Á#"ê%?Ðlöæ½Ü@?ÁšYŒ¬à@¥Âû@€Àz¨ìäÀ@IÁ9¯ÔØ@Œ:ˆ?éB˜Â…oÝ¿á)êˆ
Éú?åLāÖâ:?¬ºëõj¦@	0Gã+¡xT´dGaia EDR3 249293478258283904 u«h€9¾œ*@Ÿ€@Jê²wè<¼Ÿà@Ht'Q3<­³â@ÎE×=¸DC(
B•$@5Ï}Üê;Y<ò}À9òGû•ÓÕ<òò'>Ã='=Y®ÿ¾‰A´>Eq>–a>,/>‹
>9»>*Ò">»ûàáÞ?"ÊÁCü
4F?£ùÄÀÀÀÀÀÀÀ8=G´M=;¢TC']²?'>{T
>×·>"Íg?oˆC‡9Â0ñ
?Ý pB8ÒFâ@ȳ¹4Û2A2"D¹¹uAvêò7@£ç÷P…"AKø9CGՀA†–4@ÎE‡tñCkAÌLDº²AdZ§?¶¤t@#Eœ?²à?"'XÀÀÀÀÀ@b'÷Éq!–À|~­Fì @Oàj'L˜4@<¶Æ™=6jøøøÀ+lDðšÀ7cJ~ŒÊÀä;A–tÀbcNj‡¢@Vtêñò$À0÷†ôu'@?ÜoÌ3ºÀ?êû<ý› ?¼£ÀÑÀ@¿ÕÑNÁøÀc™–xO @IɌ®x@ùтŽ(&?â"'êÁš¿¢öz"‹ ?ò1c±TiQ?¬ÛSgCà@	
ÇTî†ÎT´dGaia EDR3 249689332505535872 w 2e€4R2@Ÿ€@JùG«n€>j×ë@H¥È'®—>i±»@¦_ÇÝ>¯ŠíA†}B
ÖÍ@5͉U€ª>¨
À;è«ý–ø>£Â>Äë(¼.¶U=Cå:>t¯°¾&%F>">×SP¾?𽚒l>ê·ÂUU?T
	CâOÌ?uL/@@$_FÀ?ƒë³=j0X=^Õ=½Ý>É6<°íF¾'(?
¼-<¶MBãË?ƒý<=áOæ>žõE>#çy?!rÃ!ãÂà	Á¢éSB_Fj@uÁÂöà ?Ž…5CœPƒAšª>@?ÿóíóp@'΢@à»áA¬šû$@'_jÄÜ©Aå¯BÉAŽ˜Á?ãõ.@pÐ@…è?ÁÐÀÀÀÀÀ@b§ÞÀæ~¿$@Oùø´ñ¢N@={øôøøøÀ+²#˜·írÀ7ւB¤,À¥ä¼Ò‡Àbf1΀@VHç6À/ٝÊ}oÈ?¹ã†véÿ?Ù(=Q^À¿âxÕbmLh¿Út›OôÒÀ	WÚô–Ìà@ŸŠµ)X@iÇU°^ÿ?°´S­%?§o1‡p?ÛU¢zæf¿â©åñoÙ|?ТG"K("T´dGaia EDR3 249298460420296448 u¯¡gO;&œ•@Ÿ€@Jí1\c©<e`£@H‡¨¾KãÔ<V° @Tލ=þˆ<Ÿ,ÇC©žBK
@5=ªvAd™<™çbÀ9YÓÉÃR^<øö>Øã<øï¾x¬°>£˜>†e>£ü$>§–h=·ÞR¼¶b<>êÀ$#@=ÔVDáPF?¬å;ÀÀÀÀÀÀÀ?='B"<Ó­CC|?‹Ÿ)>›¿Ñ>ûwh>›aÚ?˜¿BþC¯Â6ÓM@VçBbæF$@â×ê¶ý:B
­iD‹$Ac‰Í=@ÆP,VÚöÁB/C‰YAsz?@ã——©B° ¢CâœASéÆ?ªWj?ù… ?y
Ð?zpÀÀÀÀÀ@b}?g¸Àù3\fÑ@OènÀ¤_@<Ú®VaXøøøÀ+S']À7'!¸VÀLãÁ…ÄÀc…PËæ
@WGžd|Ž´À1%šAÎ?ÒK$‰-À?åCÔøØ* ?ƒÌþ™bÀ͔¬€¿à4­™ô€@Ù0F¸Ú@êü;"®¿ð<ò×FUx?ò[wL9‹Ú?Á†©µÔm¬?»X Ú¿Ý@	¯Q!Ñe5T´dGaia EDR3 249299143316055680 u°@)¦€t@Ÿ€@J«UXÁ,>Lñ@Ha¸°/ˆ5>=y|@Nñº=">ŽÒØA¨†1B
YÜ@6!Ç©.z>ãzÀ:£0RfŠ>ŠåÉ>†d¾½¦UY¼ˆšÓ=ê»À½>÷D=ýÍÁ>ðPA>­`=³<!>‡Û€TT½'	?C×ã1?6Õ?»Šå_FÀ?‡z==\Ç`=Ó&"¾
ŒM<…øL½Báz¾OH'>àšå*<ÀÉÁB¶Ÿ?->N¦y>•'=ą#>þE¾Ã"E°ÁàSôÁäõB¦†Fa@{Åjs±ÏÍ?‰Á?CÎoÍA˜‹o@C16*7¼@Ðêk@¼$3A«u"@…êÆþ¥
ÿA@oB›•?Aƒ?Õð@o¯@Ø0?·®ÀÀÀÀÀÀ@b/£¾ÏyÀº~"$U@O¬¦›ƒ>À@<©Za\{øøøÀ*þùÈ£'À7\ojAâ\Àvn&"2Àbñë»JP@V*[ƒÚoÀ1–s{ü´?Üí{£½À?ëÖy´Òé`¿ÑúAYÕJ@»>ÎՀÀÚìµ7à@ReW"Ø@ÿÕÝ
Ñ?÷‰Òόæ3¿él†‹æC¼?ú.³W!è¿ÛµUð 9Ë?î…Þ÷õÃeT´dGaia EDR3 249300899961238144 u±Ù_ò€Rá¿>@Ÿ€@J«ýÍޞ$=9·‡@Hq²fÅ¥í=*EÂ@—Dw(xC="½#BµýPB
fJ@7GNC¿-=r	zÀ:š¥±XÊ=sú:>¹/<»¾Öa¾{
ú>s
;«‡q>rGý>©OÇ=bøÇ=qTÁ>Ê6ë¡¡¾ÜĵCàDÂF?œW4ÀÀÀÀÀÀÀ/=Èø‹5<NeBÏ*Ž?{õK>6é2>ÄüL>¬¸?¿9C
õÂ,¸ùÀx׊BNvF¸@®`z*ðþ@·
ID*¥üA…ªÎ.@ S¬\'zA#h¯BF/ˆA"Ÿþ/@µ6uïáŠßA³®ûCqÇgAv'§?š»@JµT?ïS?¦¨ÀÀÀÀÀ@bŠú ÚlìÀOžü>tÞ@O²A …6è@<ÇqsªâøøøÀ+ä­Ö –À7⇂ÚßnÀ€°wEÙÀaòŸÅ›º@V!Ú²ÃÀ17mƒèþ?cÌú"
 ?Ö&íCfŽ@?Õ–ÙyÀ@	Çú{ÀbÚÏ/ùP@J•bøH?ÓPV³­x@2NHÇ}hÀ.ÿ"P2¸æ@#ÎÐ)'Ç£¿ø|>¶  @±­øT´dGaia EDR3 249307187793232768 u·'^€ÐÑ@Ÿ€@J²Þç­zî<éê@H"ºw섶<ë'È@…ô6T˜ =2€îC4ØB`<@5äoåRý=ÂCÀ9{"½´Å4=,<'>à]̼ûyÓ½ŽÊæ>¼y¡¼ò´>¹¦G>ä»3ž‹> Õ¬>Ûg ââ>÷ªbCÿæ
F?¡Ÿ}ÀÀÀÀÀÀÀ9=|¤?<`'BÚï¹?ë>ƒ±>ųc>~Àý?%C¼C›šÂ1'¼ÀgØÔB3"F@¾iSN'*´@«8ÀDµà‰AXÈ8@•lGF҆2@ÿÅsC+‰vA‹÷—8@ÃigŸ•A†ÈpDzŠAl®?¹ò¢@/r?ij0?š0ÐÀÀÀÀÀ@b‰¾èšÍÀ¾¶¾ËâŠ@O½Ý–‡@<颇µwyøøøÀ+½ôCžÀ7·qîTÊÀÔðïD-2Àbʛ¶*;$@W9¢³k¹˜À1˜Ÿƒ¦‹?³ûC1Qi?àv4ßD› ?À;$(`Ào4€í_€¿ç2…'€@Av8@	‡Ûv¦Í¿í ¹-øåO?ë"ʔҳ?žÓÞEÄ?Ëù$üZJÂ@	1&ß|T´dGaia EDR3 249318148550233472 uÁ‰e
€	N-ö@Ÿ€@J]Á€%õ<ê>@HSÿ~³N<Æ)I@ËÛt¿Ø{=Ö¾C»yB	N·@6¸°Nå=PðÀ9²14Bòû=•>aÈ¥>¯"£>'KÛ<¡˜B½ÂÓ=½)ýB>QP1>_¸p=ÔÍÛ>+qL96?Õ?C±ñ†=¬x‡?$F?¤ßÀÀÀÀÀÀÀ$=czË)	<ñÞuA Þö?ˆ"J>tÌ>ŸË>Š¢?i`ÂrðÂ
î"Âh@ÈB¬9FY@țüeS
AÌÉD¦òAvû¬&@¤)bKð<A†CýaA†yb%@ÎP®RñAþýSCñLAd|Q?¶z'@!ÙÌ?¯¸À?"úØÀÀÀÀÀ@b"¬ŽDÀÏã)}@OpCØéÊ @<ªƒ^ŸAøøøÀ,ÅVöx¼À7øH ß*½Àc¨!Ý¡×Àb"ô'jy:@WiÄÇôÀ3®ëú`¿·íX¨[¦?жÅÂSº€?Îd=ÔçsÀ¿ö
×!ùÊ¿ù'ˆ8>ª@?èÂB,Uà?÷'1Bò&1¿Öö^!L\?ÊÐÝóñ
?²«w÷Í€?Ѳ#à&o@O÷Ÿò£,T´dGaia EDR3 249320480712293760 uèý€—Ãö@Ÿ€@JqAdæƒ^=žÎÀ@HcõÐb‡ˆ='–@§çñçˆ=ãQBUòB
L@6¾­:© É=å<"À;6#>‹=Ñçª>m¡´=•Ýä=k >
›Ó;Ë=ùn•>QX<V~>&
>L+tUT?öÇC¿‰ö=Êzñ>ØàF?œŒDÀÀÀÀÀÀÀ'>(Ï#,<Äü¡C/3h?'•¼=Íð½>=_¶õ?"=C&qúÂ8ÕÁžJ^B5Fx@™üb _AÞ@½ÖDK‡A¢$@jԉ u@òàA╃Aœõ#@¢¤ØÅHzA;½©CKaUA'mŸ$#?È0Ò@M*°?ïå0?ªp0ÀÀÀÀÀ@b…ú"'À\Ub-@OƒŒ3¥@<ÂË÷È0øøøÀ+—i?•RÀ7ªr?|À¹[nð±$ÀaÛHj"gi@V-ú"nì¹À1ðûgD?àY"/€?â$Õ.Å`¿Ö)æ½:ð@eždǏ@À ÙÃm^@?þüKí¬ü°@
·Ÿv[ª?öicæ›™¿ðzb=w-?ôÌðIn쀿߫ÍI=?ÂÞø¯4T´dGaia EDR3 249322306078571264 uÅQdûNª+@Ÿ€@JDæwc\Å=Ä.«@H\'žþ<=°¤€@£Çz€ÿ=ÿõøB5%UB|à@6RJ˜¬0>ˆ?À8ÎÝq~3>_>—ª\>³>ŒÝ[=£xÓ¾A+c=.³/>Ð½>/­=;>¯±Ó@?À%MRCŽâ³F?š—[ÀÀÀÀÀÀÀ%>d‡1,	<ŒNC-åµ?eÏ°>ób>©¥>Š@]?Ú¼R$Â9hÂQ3šB4wFw@•ãÁ¾Š?Ê#ÖDTÄxAŽîH)@d\Å!ùÓA	Z`A—ÉDAžxœ)@¾7áË;@þÂ}CoFA"dQ?Ä̜@P¢X?ø¥@?¨ŸpÀÀÀÀÀ@b€ž¥%À%´ä%@Oa#†–f@<ÃÒr@­4øøøÀ+ªT3r£QÀ7sF§íY2ÀJv"yG­Àbž(µv@WC¾çy«8À3J½6âH?½Ë9€?èû'ÿd ?àbŸp\®@ÀRt:c´¿â$k–²€?âÀa—ÏXà?íq{B¿üüuü¨…Ñ?úL0çk5{¿Æ4éÔ¬j|?æ·>ت"?ù>«ÜÚc{T´dGaia EDR3 249323435649810944 uÆXBh'—Þ@Ÿ€@J]uy¦-=²Û|@He¯é=¤Ïá@%pÂ-²A>B;OhBä"@7ÛcU]ú>²À:ìw}I¢(=ù…Ÿ>/È>cÀ=CÃ=Cäñ¾*@?<Ìy¨>=Ý=úæÏ=ø*>šu³NN@TGCèw>ýbB@y¤F?œ5îÀÀÀÀÀÀÀ'>KÀÇ-< /lCB.?ÀÕ=꾁>b>#Î?ªsÂÄ-ØÁý¶—ÂÉBšFv@›%07£a?ýN~D[x¡AŒ³'%@n}Óã¹½@زÍBišAšñ~'@£DSùZA`rC‰1\A':Ä?Åè'@EµÐ?ãÞÀ?§ŒàÀÀÀÀÀ@b'ª§ÀŒÌ1Øm@OuÆÓ
¸¾@<̋¬ª]øøøÀ+ßèäÝ`jÀ7°QT?°ÀTÍT×¢Àaxú2DëO@UǹjΑËÀ1¶€à?ˆ!"?áZ<u->à?Ó§T3]0@ü–<3JàÀå=s
 @Uu/èx?õ÷)aÝ÷c@Aˆ×[?À"ðÆ@ôdì88¿ÙBÅ?>p@16ËÒÕT´dGaia EDR3 249331239610297472 uÍqa,€!õ[@Ÿ€@Jhs¢r=˜»@HyÌ(¸±û=';ç@=Ù"ݤ=èBDU.B>@5u#
ëj=͉JÀ8ºÆ¯"&=Ò2½>¸þ½b@©¾qû<}¿¹½Å}<.¥<Cñ>(¬z>k[·>É/Šˆ?gxCÞ9"F?›üoÀÀÀÀÀÀÀ->+SG2=ªÉCî!?'B	>1ˆW>Äþ®>V?,CԔÂ3>'ÀÄq³B³F±@šŠ£'–˜A?ôŠ×D^GîAŒå•,@k«Ú›q¥Ù@ীAüB	A›ÎR,@¢'|·^õA&r"CdwËA'v©?ÃÆç@J½H?î‹Ð?¦îÀÀÀÀÀÀ@b€¥bÛÍ·Àé
Úx@Oƒ¿C¥C@<ïbÆ>ê«øøøÀ+–™ŸÉ©À7hq¨\ќÀ.…+uÎÀb÷ËÔ"@W®Äœ"ê¦À2ºŒB8&â?ÃÔF}ñÀ?êV1ñu`?Ç3qk,ôàÀÅ<õ±o€?ñ¯7{Ê@?òc>;ÓbÐ?÷
\–í`0Àkꆠ.F@_m{Ý°y¿ïp'	(V?á9çëʀ@5.4;/×T´dGaia EDR3 249331789366065408 uÍñ`yWh±[@Ÿ€@Jo{kï=b´@H~Ü	–v=h@4æx=L@èBè§2B›@6¬ç–ûù=/}
À:²®ªš›.=8'•>¶#7¼Ñ
Ú¾yñÙ>Œ-ºñQW>:>{P>%>>i+:>Ô9µµ³B_Î=F)¦¶>Ê´ˆCw}xF?Æ: ÀÀÀÀÀÀÀ1=•Àâ<<ð-C9é@[ÀÀÀÀÀÀÀÀTÐA=C\g¬D "^DºœÓA¯"4A/Žõ‰Y Dú<!CýÃrA%$4A3îFn™7_Dû"®D"ˆÛAS€?šýÀ?]°>®Žà?Á@ÀÀÀÀÀ@b€êvϗÔÀ±5%4@OŠ¯­MpÙ@<örb—ªüøøøÀ,ÀjõÀ7åí›L!‹À–çwê#mÀb.µ`Ñû´@V²´‹kXrÀ1ÊL"Ùdø¿·ê⧬Ë?ÕMg'¿ÔÖvT_€?õÁªDùÀªfgME`@³ ßÀ¸@\œ¸?Àã\B¯ÀS¿Ê5l1	wµ?Ù¿äP¶L*¿Ôàë	{¸¾?ȁO¯‡4ºT´dGaia EDR3 249341169569612928 uÖyĀT°$Z@Ÿ€@JK¨¤|W&>IN@H€"‰ê5É>F¶'@ì(Õ§>.B0²B-`@57RÉì>Œ©*À9¨¸úCÀ¬>Æ£_?g>½
øµ>†ÿ>½P½qá`>XC=ýÐƾ‹1)¾~x…?sy'ù÷ABD=4]?}-A¡_FÀ? !÷<šwD=õ>¼9¢Ý>ç=äU=óì
?&µ¦$=Ž/ÃC]a?²>Žx?j§t=ÃúI?74Cà/ÂU™A8R½B
HˆF‹@µk½?Ü\¾A~ñ9C¬íA'·§øÀÀÀøÀÀÀ€€€€ÀÀÀÀÀÀÀÀÀ@b{ÔFëFèÀíüBC@Oqe
ñ?°@=±b"ÕøøøÀ)ËãLVÀ5íP×ßfêÀSì#JÀaš%íȇ"@V
þ‡cÌÀ1‡x¤ßõŽ?ðÖ®ÍðÐ@n"H•è¿È1;sÆZ @×Ë¿Ä@À¿œåí@Ê<«<?àTfCÏã™@-ý*q/À'&¬£("ˆ@$x8ÖەJ¿ü,݌A'?÷1†4fT´dGaia EDR3 249341513172058752 uÖÉa€(5@Ÿ€@JOÙ 8¢P=Ž@Hƒ'Øñ=r=Ði@E6aD=iêB˽wB{@6P!m¯ÿ£=E"À9ÖæI~2þ=]Ð>¶ãá=ÆÅ!½b}q>";ž½§#>'á€>¥ß=;é=ßR>Þ´:Œ@lòGD*'>f1@""F?žOfÀÀÀÀÀÀÀ-=±°Œ3;ϔÅB;¸ˆ?'3>˜Ý>¾Œî=ÛyÂ?+o/C!û¼Â:D*Á7ñÒB	P2F´@»G̶€@¶VHD—ÐA€²K/@Ž~º"œäA
IQBÜÿ~AŽëì.@‰®áŽ,A'=TDÀŸAl߉?Ášˆ@Cá<?ãš?¤(hÀÀÀÀÀ@b|`Ԉ¯ÀôšF%žä@Ou;?­@=
!Àj†søøøÀ+všŽW*À76›jÞXÀH5®hXÀbûÆÐ)Ö@V¹ýx ÀßÀ1ï7ðñ‡ü?ËúBÅڑ€?ðH|Չ´ð?*¬ê:?ÿñŽ«-èÀÁHÀ 7À?ÿƒP=Q0?òu9f<N@µCÿ
‡þ¿ý³¸/Á08@tnя¢¿ÏÁÛjj@?ú·õ(ŸBMT´dGaia EDR3 249344399390028544 uÙi`3$¬N¡@Ÿ€@Ja±5‹½£>ؐ@H†<7L~D=óœ@6êƳã>G —Aî)B	½o@6•íԟÝð>.ã+À9þOHŽ<>+)>'W9½¸¾Ÿ>uä²>í>}V;>b>"T>[>Ã>–ƒ­~z?¥UCåC>êôÝ?º_ÝF?™åÞÀÀÀÀÀÀÀ+>‹þì2<
ãC
–²?…ü>+T>´
>gv?&ókC6sÂ/4?j'KB%&F™@‹|¸ëðG?¯ý?DïoA')@W:ªÔžû|@¹n¢A€FåA£X²)@"¶rdûÏJAG[›BʂA‡öó?Å5@[
ø@Ýx?ªaÀÀÀÀÀ@b}ýŠ˜YŸÀªÇj{@Oƒ
¯@=	™÷sáøøøÀ+Ê'IžøäÀ7€ŠPMFÀ
öàX1Àb'Üë…~È@V¾Ê$FDÀ1æ";n?«Ã\Ȍ?çSólL ?²ôÌ+?ø€üPƒoÀ'§°/‹ @íƒþ™
?ú_b‹æH?öE£™›ƒ¿ñèîIÏ	?÷l#.a꿱Ç$¶£"@O…±YvT´dGaia EDR3 249347319967809024 uÜ`~09dU@Ÿ€@JV[ù'e<`DC@H†vw8fš<iU"@eð5½·X<©ŒC‡¤ÒB*ê@5ôü	‰BS<"Ô¶À9[BD×uW<¨KC>ÁŽZ=)y¼%aß>•+½»3Î>"
>¢n@=*£Ð=÷æ÷>àúaªª 
A$ÑDóÕl>r¹BáF?Á'¨ÀÀÀÀÀÀÀ0=Ï58<Ü6C3+a?§dÀÀÀÀÀÀÀÀFÕA¢^ôõ£CéˆÔD`ÏeA:N3A	Kíò*QD$é_CŽA@Â33A½"'0¶GD4"÷CԋA0zo?œº"?'> >Ö ?mðÀª:Â@^
E«à@@b|mœ£äÀË]::Dz@Oz÷™+@="—7\À#%m½ÆÀ:"Il"ëÀjøzödÀ,
¶r*ÑæÀ7´Eëu0ÌÀŸƒB
Á_ÀbÎgæМé@WšÝncÀ2'	HH_¬¿³åæBˆ;?àÛ©Ži`¿².Lb8ú€À
b@ª…ÐÀ?éj®dP5€?õëmÚÏÖ0@cÞtkh‡¿õã"y*?ðyqٿņ"a"l?°±kûãN?ùÕ*çæÕìT´dGaia EDR3 249358104626695424 uåà#>ßÈô@Ÿ€@Jcª¿Ì<a³×@H–ŒIvu@<[@í@$9f€ÚP<½úeCyxBBż@6ՐÙà«S<©gÀ:sEæïd"<¶Õü>ÅÂ
½h倾 =®l½e(>ßÌ>Eã>'±>#è?fÝÈÈ»
@¡¶D¼>ŠAòW=F?ÀaÀÀÀÀÀÀÀ5=í=;š9žC x?–\ÖÀÀÀÀÀÀÀÀFÞA[ÌX^í‡D*D+Ó$A:ôz9Ap¯'Y¬DNTøCh©VAB(9A+«3ÄDiXúCžú A1ª?œÅÃ?ˆð>äÀ?-ÀÀÀÀÀ@bè^гZÀ³=ô!Ái@O©ÏŸ5©@=6@ƒš{øøøÀ,Aê6—´àÀ7òk"«|…ÀV©Ë½&VÀb>ÁpÇg4@V¿·ÌÆóÀ1«EI™`¿Æÿä<|Ü?Ò-é?H€? "cۏ€?ês_rÀ	þR¿u@@H§^x@ WyËZ.¿"¡&¿8¿ÄÒp™Ðü?р%i
²6?aTø‡Y@-E/Ë*T´dGaia EDR3 249364465476847744 uë©ZH€W"¸T@Ÿ€@JÏ«ãár<Ï:@H®U7»<´¦@¥¢Šß,<S"jCÛ7 B+	@6(fªk[<JjxÀ9×õ	"E<XËÏ>ía
½Iòš½Le¥>Éz½>¬é>Ä}Ú>ç-
=èÇ=1e3>ùÝN$À1χD>F?·ÓîÀÀÀÀÀÀÀ=<¶³‹B<šÓqC-?jZ+ÀÀÀÀÀÀÀÀF9@û@ˆ'4CŠDZ2œAPíU@@æ6˗!ÔFC7Ô¨CwzÍA[/@@÷|'ÎnaµCŠuC®46AD£ì? û??³ª?"½ ?D–@f@7'E«à@@b†á1Þ+ÀXzNÐa½@OÞ´êjY@=/å=À25!º—•À5L+3_oÀ®I5¬º€À,®s`Ó&À7Þçê1<ÀÚó§V?ÙÀb¯ƒ÷ü2@W(X"AѸÀ0m42tŸˆ¿ºáæ݈Û?×ÓmٚÀ?¾õšK§gÀ©Dõk¿ïו±ør€@œ_œì8?ßàŸn	jÀâ¤~.Æ@8µã¥~Ò¿ôVwhŽ«$?ÚAR°›qÆ@!s#ŸT´dGaia EDR3 249753555154950528 wM‰fـ"—û—@Ÿ€@Jðóa=‹|=´û@HÜí"WÎ=žÐ@¦¶ìÔþ^=ñºcB?è BºÝ@6Y°Ù"=î,JÀ93[rÎo€=罒>_
â½%¹¾pÚ\>Š+N<Æç>"×X>ÉTÿ>?©=Þàç>'"""¿Ì''D !>éïZ@`(a_FÀ?ïò<¯…л`ŒŠ¾¢¼ÊÜQ»Þ¾Fní.><-í33<‡çäBÄdÜ?qij>Kb¶>l?=þÅ`?6C"ýúÁΫ)À³‰BÛ F²@–ÃîûÜñ?è"lDH{òAŽ;2-@cà´‹Ø.AÝ´A€Až®',@ Âôö|Aà¨Cb›AƒZI?Ê|½@Zžð@—¨?®ÀÀÀÀÀ@b"o!ΩzÀÅæ±@P}ZB{z@=}¢J£z'øøøÀ,)žÓ.ÝÀ7§È°ÀcœŸ&†´Àb­ŸŸr²@W7«sÍ$ýÀ.mºCoƒè¿ÀíbFëÀ?âkc;.žà?ç™kŠò¶À0.^;C¿è.%lNÐ@§ŒöllÀõ4…ˆF?£­Ó›ôÆ¡¿ÅÁþÔ¸?ãù×^¶?ç~Jñ)¯1@Zµó&µ:T´dGaia EDR3 249368141968881152 uïZ¶Z—¤ @Ÿ€@J¶Ÿw0Ôæ=+E¶@H¯ÎÅXn=!Ê®@Þxdt›P=|RyBÁ¼JBè"@7DèÀKN=lW2À:rªqGÂb=gØ>É8Z=O¾€¿&>2u´<Ç"/>5%/>X‡±>#Œ>  ï>Ý5r!@9)ŸD,B;>;
À?÷-:F?ž*¸ÀÀÀÀÀÀÀ>=͘A<JŠJCA6?‹_Q>=›´>Ñ6>#£?»CÌÂ2#8}B
¦¶F)@­Ì'րü@*/®D³LBA…Þé9@W~±lG@ûàBr‰A"ÒÏ;@´	†ó,A=/CÙ¤Aw1?¾ÂÐ@@U´?ß>`?¡mÀÀÀÀÀ@bƒU«%V·ÀšåË/d@OÍ,øb@=;;Í(\øøøÀ+ɜ`ÇrˆÀ7t±,‹ÀG|ry´­Àa´¯è{"@V	Æ`¨/À/Œ‡ï{H?¬NDÞNè?èÎAy­Ã€?àzlðYF@@…ßu^2àÀäßÙ0Ð@ið¹È}¬¿åƒŸC"©À&¼ŸÚ
;i@#T"ˆ¿ÀÑÝ	L´!?ù\d#fË@÷ýÕT´dGaia EDR3 249369271541666304 uð#'	«Åâ@Ÿ€@J…xÓâäÙ<LÂÍ@H'*;B<CCE@W¯##P<ž1ÁCŸÎBaˆ@5l|ºWD<‰®…À9ÎŽÌ<ŽÙÜ>¼"þ¼ãgÛ¾€öÜ=ËP¿<K	z=ÀÄÌ>$Ó÷>8é >?Æ>ĪýÊʺ@¬`]D¢F]=üæ
A¶‡ÝT?À{,ÀÀÀÀÀÀÀ4<çJñ<<V<Cr{?—éÿÀÀÀÀÀÀÀÀFàAt:+÷ÉCº'D`™¾A=ýl:AÒÏs;³	CþÜÈCŸK±ADþo;AT	ª~D?ùCβXA4(&?œì`?†²H>à `?T`@<–"@ÑÕc
E«à@@b³DÀñq÷ÄßH@O –&|G@='ŸìàÀ0\´M:À6Nwå}ÀçàŸtÐ
À+¿âÍ£^0À7˜«tòŒÀºPdî^~Àbãܼ@W"£ÕÀ1ä%Œ¡0?³ì1 ?äNø^Ì#`¿Ö8eF˜Àaó͊âÀ?åÎ- 3€?ÿÄ‹½ð@ƒ-]Ä[¿ôŒ*à­?ò)_ª·!·¿œn×`¿Ì],^"Nv?ôk>à\:T´dGaia EDR3 249757850121060480 wQqTÀ€EHB@Ÿ€@Jº³é²<'Ì®@HÑsìt<q¦@œÈzK<¯ÞƒC‰{ÌB
ù^@7'8°<ª)½À:çKí¥p<­Îò>àR=Š\q½«5Î>©ô½	Üã>—}Ø>æʽ½¨³±¼&_[>ÎA
™–@äCÝ,<þF#>ä[F?ª~JÀÀÀÀÀÀÀ/=Å6<|¾âC¾õ?‰QN>ì>ÎOm>	§P>ès•C$žåÂ-4¾[mÆBOŸF«@à¥	ûˆ'A—#8Dá‹tAe±"3@Â7úÔ¡A¨§7CÛº@Av¾q0@âšrÌ¥B$¦iD`;ÑAUFœ?­k»@ßT?ˆfè?ƒWÀÀÀÀÀÀ@bÜ,$žÀ¶9Åås¨@OÚwppt@=yÅz§TøøøÀ,VWÁîÏÀ7Ì("^B€Àñê»`kÀaààb¢@V^¯`¬¯ÚÀ."°Ú,ð¿Ì¬‡WÀ?Û¾©"ÉÀ?¹q‰r_B€@
ÿ 'YÀ•…ß',0@[Ÿ|!\À¡rQeïÀóÌOoK@P£ºÌ™¿ól=ìÿ?Ø`,@þ2ô@G¿"ÏUÆT´dGaia EDR3 249375323154317440 uõ‰\€€MDE/@Ÿ€@J{'Iz¥=áw@Hªªzėü=êâ¯@j'î_`¦>1õƒBü…B
1É@5Q¹j>ððÀ;/´bãœN>'öÞ>Ö]ï=>wì¾ »£>¼è©=kòÃ>®èÈ>¼~†= >E¥u>̗Ø×CdVGI?©Õ¦DDIÏF?¤AÀÀÀÀÀÀÀ7>†"d=<Ñ9ôB VA±!>•£\>ëd">‹%é?)ýC	*ÞÂC¹b?¸.åB#MFý@Üv—Ö{¶Aô¦ñDn?´Ahjw:@·¾ '÷͆AìÅ%CMb‰A~€:@áØTãU_Bš¨CìKfAUt?»3$@"q¨?­0H?—³ÀÀÀÀÀ@b|4èwÀnˆË[»A@O¡'{_60@=FZ;ähøøøÀ,^Á¾\Õ À8$[1?À ¼aŠ£T®ÀbÍ
Ÿú{@WšËÞ¥xrÀ1oý³ÐŒ¿Î5Æ-Å?¶È6ÔHh¿ø‡ä/œÀ
î¼]5@?ébÿÚê€@†'&ˆH?üdä»OÆJÀt+·çAè?ù¥­Ëq(¿ñøÊõ÷¿õŸ­àO›?õ¤¯¬‡ ºT´dGaia EDR3 249375696810840192 uõà€äÏh@Ÿ€@Jyê ˜½>5.@H¯åykR>''K@²ªˆë™>Ý[·ARBÝ@5§½®Â¹Á>ÜhÇÀ;†XŽÅ.F>ܙá>±Uï¾`½¥<!>g˾t–b>{(?c߽ʶ½Àh>²|'?ÁaC©µ¯?w'Ð?ï(ŽF?˜dùÀÀÀÀÀÀÀ!?5Ô(
<ƒ'MBôq´?ˆ86>I…>kÖj=ö'w>ýDîÃ%ÔïÁ°´×Á¢¹æB×ÃF9@sÒægÓáŸ?s§€C¦ QA›y@E×â5¸Ž6@Ë¥ý@Û«
A©æÀ@|ñ¼»Ž3@ӆýBŒøA«›?̀m@IÙ(?æۀ?¬ÖÐÀÀÀÀÀ@b{9¨,ÂrÀQPWÁ‰@O¡œ'2WZ@=Q"ú[;øøøÀ,t"7öµ£À8*Õ%pØäÀ ­ü,^
æÀb÷Cñ9Ò@WU/¼'HqÀ1">¼ÌW¿ÑÆòJ†`?°Nw Ã¿ø¹ Üá\¿ûŒ/åZ¿ÒØ~z,@ôIH0?ýwn	w*¿î¸3x7?àÿ5-–<¿Üv+î«Â¿ö–nFyÝ?õŠ‹1mT´dGaia EDR3 249376663184042880 uöÁ[k€kp@Ÿ€@J‹—ÛÀ=}¶à@H³ú<.u=cnk@ø…ޏZ=³šBƒÉ˜B¬@6T
§¼¤=¢ð£À:¡r$¡7Ê=¡éy>·%>0N"¾¡K>"˜Ê=A'>o.>Lá
<´2F>xp>­ÙÖ¿#{vCö¯'P)F?œ<ÑÀÀÀÀÀÀÀ6>cl;<ˆ"B£ò?zyË>pÖ.>Óÿˆ>q"¼?*C
Â7Š@†àB=ìFå@ Ç'"¤rš@+D~;cAŠÛ÷0@p³aS›>Å@ßtúB0Aš+×-@§p 9íZ–A7HCƒ;A€pÈ?¸^@MØx?ôþ?¦²ðÀÀÀÀÀ@b|þ¢¦KïÀŒá[NŒ@O¯•â~@=R‰ÅÝ9ÁøøøÀ,¢I§éNÀ7»L"¨¬bÀç~ÍÈ­%Àb>ÓJg‰Ò@VâŸ×S¨æÀ0˜5¨aT¾¿¼ÛÒï?ßõ¨ÏóQ@¿ÙKÔ<û?꙾ûÔÀ¬üêC6à@
DSì Bˆ@<ÔeQ¡¿«¬fÁ:¿±0ÄϓΨ?Þ!SæŒ¿Ø¶e¼Ç?ôŒ¤ú7IÑT´dGaia EDR3 249377350378812672 u÷a[uOø´^@Ÿ€@Jƒ²Bí{L=çðÈ@H¶nn=ਡ@Íï¯	hº>§ÉB/pB	h9@6¹2P¥£1>5ÀÀ9ÃiCˆt> «9>Ò´=Ï1{¾gë>ė¢½õÊ>¼'>Ótƒ¾¹²=>䮎ÖÏ¿K…bDhŒ?@NcS_FÀ?•Jº<ãu=¨]Ž¾¥í>8çJ=¸T×¼Ën8>†þv?!<ӖpBA?y×>¡'V>ôjO>¢Âˆ?%¥kCÄãÂA—…>g
B	e	Fï@.þ‹IŠ?É,3D#} A'BÄ.@Wªxmÿ@àßnAWˆÀA£/G/@˜(Š`kÃAE~BújáA†2é?ÌSò@gâð@d?°ý°ÀÀÀÀÀ@b{¡Žà"ÀGV
§j@Oª—í¢>u@=Yx"…GpøøøÀ,}ÍÍ2«À7ޑ°nÿ¨ÀI,^§È
Àbzù†j["@W7á ŠÒÀ0Øgà9!¶¿Òüdñ4À?×$aÞ^À?ÐÙÛÑV°¿ñ
Q!ê÷¿èU›å€@BÂ-áÚÈÀ¼Áʔ#¿Ø›žU¦Ÿþ?œ»»&0?Ä9¹³¾_?Ó6Ú_ë²á@gáå:ˆ5T´dGaia EDR3 249761870210427776 wUTk€f_à±@Ÿ€@J°\3œã=EúD@HØ䶴þ=,_@G¬ £gA=Œë©B©)ÿB

÷@6‹ûj|
Ç=|ÅVÀ: þêá"=rž¢>´8=â/‡¾kÔ>PSY>L>*q£>›%x=!ýX=È w> `ø¬¬?8$šCî*vF?ž{ÜÀÀÀÀÀÀÀ2=Æné7;w–·B)·?ƒª=ébZ>·à->Ÿ²>ø0±CoEš–@Eã[BÝkFÃ@ª^Xf`ç@*ß*DžwA†îÚ/@˜ªQØA>‰B*>'A"¢.@±¦‡µôÄBA&ÿ.CØuðAyÄ5?¾ˆ_@>?Û40? ËøÀÀÀÀÀ@b|'ßÏl:À¢Cq.½G@OՅ‡=ãÉ@=Œƒ§Y[½øøøÀ,Æå"|aÀ7s‡ùÄÀëŠLÀbe뢶p@V½\
ìÀ.åªgÚ`¿­Ü?Þºñ?é¦Ìü`?É'DŸIÅ ?ý<|Aç›ÀUv1Öv @·«È!]|¿×¥¯ ŠÕÀ"¡	ÂÙå@2«ô,(À˜Ìц
	?ð‹3mzÒ7@U=À öqT´dGaia EDR3 249764790788074624 wWÁR¬€¢Õå@Ÿ€@JÆ×nu…<ol@Hë—2bã'<Yì@.éÕÂ×<·JeCwÓ?Bn€@55ã^0H<¡+gÀ9¿±ß8ô<ŸjÕ>ƒˆ¼Q®¾k>‰q¼£™$>ƒ=Š= > -ò>WsU>¡ñSm	l?@c˜Cµ$F?«æÀÀÀÀÀÀÀ+=o©1;ݘ«Cdª?ƒ|›ÀÀÀÀÀÀÀÀFs@áã0d?)BLâD3†¶Adqz/@ě¶À·jBe[ C8´At{ö.@âäÕx/C]ºC"@¿ATv—?¬
3@|?€Sà?®0ÀÀÀÀÀ@b|¤c'vÀçgSIIÑ@OêááàÈ@=¨Ý¾øøøÀ,78‰SÀ7®Âû	QÀ:²•Ì©ŒÀcàЇ@Wß*\u÷À/IË¿ÄSxݤ‡À?ጛåà¿Þ>ˆT|ÁpÀ§wI\ ?ýȧt
€@ðÉ­^@ˋ®èÆ¿òV‹jFÏ?éÞnî-Ê¡¿­óS6|¿×á¿»e×P@üÌ´Ó&T´dGaia EDR3 249765203106259584 wX!fâ€,wèL@Ÿ€@Jä°¾ßH<I@Ì@HßBÀ|;<:šV@^øùCa<'.JC£¶ÖB
»@6þ§"Š<ˆ(À:VQ–o<}Ì;>…"<½ô¾Ç=þ¸þ=̅<>û>œ¢>9è>1Õ´>šÞ'²²¬¿!YµDõj=õÓãA±µ"_FÀ?Ã¥;Az¾=JF¾H^–="˜|=·=½JT 1<Òíè99<¾ƒzBÃ:9?zCøÀÀÀÀÀÀÀÀFÂA'hMr¡D‡‡D0ÙeA/›=2Aà¹\§PDéC:CQ¤'A5¸X2A ˆ"Dø¨DûÍÏC†uFA&•?›±•?q¬0>ã`?ڀÀŒˆl@@ߤ
E«à@@b'z¶Î7ÖÀÛSÑ͹@Oüïgóü@=†gŸò«aÀ$‡ì֍ìÀ9ÔÅ/@ÀÔP†È&À+ôRG½VdÀ7"…9˜œ¸ÀYpôøv[Àb$d0@VŠQôA=À-ž¢,¿œÏD/)è?æÓ¿Éûà?Ï«#qŒã@@n ݀À¶Öö0,@Eàr'sä¿áb/ªÀPÅ÷™#2@…ŒwÊ	:À
;£r²¦
?ìç	Qß<@O)ˆF\T´dGaia EDR3 249391884547515776 v™Qå€LìEZ@Ÿ€@KP-3sˆ=î×@H(õ	;0"=tÏ@°Ëqsî=E#xBödB–@7Gíy=>sŸÀ;c¥ÃÚö=3(:>×[ø¼?M=ÂÞ>Ã1•½6E>À¤>õ{½àl=•Œ²>Æ襱¬?áV‰Cù÷V=ÅÅ?o0rF? ÄÀÀÀÀÀÀÀ2=œ&Ý7;÷%C3Ì=?‡¸Ø>.ô>´­÷>[gŒ?2éC
ˆÂh0Á(¤BuFÁ@¼LW='6@ÿùVDbhŸA€Lˆ2@''ñ 7ÏA:;KBÆ 'Ax±3@V'Ÿ€UAÙ. C¯ZAlÙM?¼O@8`T?Ґ?þÀÀÀÀÀ@b«ËÞ´ÓÀ'Ê@P	žÖ®@F@<x¸µvYøøøÀ+;- ®*À8N£*·–?Àg©YçËãÀbêu»úA@Uf`¼à´À1µ'å ?ÕW°¤'hÀ¿³òϘ?ÍäÓ¢2@@½š¢Ù@À 
8(t¸@ÈXó¿x@nßÀøéÞ@Ì|"|Ý¿úÙÆÀpÞ?ñ×"ˆ›¿l\ýsÀ@œ")ë"T´dGaia EDR3 249779050079371008 wd¹P¿bA(L@Ÿ€@Kn§Í÷·=b¼@Hô%ïQQ×=×Ê@ö-Ét¥=VÆNBÚóÓB›³@5Ȥ¹Rœº=E^—À:M{QËd¤=Pž9>¬Þ–=%f(½ÆÔ­>¤rõ»s#~>'²È>ô!H=n¸ü=ŕš>7%Ž?…	ˆCÞVc<F)è<4æ8F? ![ÀÀÀÀÀÀÀ/=¦+¢3<;lBø?"ª#=íi×>†31>ñ#>ô¶IC*&<Â˔Á<hÈBkF°@´ú Ý­ñ@·2ÔDj†ñA'æ/@‹Ú£JøèAy;Bdâ…Aµ#2@»±)%zæBA°Ö/C ZâAqñJ?¾3¤@5ãð?Ìò0?žÕ°ÀÀÀÀÀ@b†-}æ%oÀ·ÃòØ
@P- ë4å@=œ°ÂÊvyøøøÀ+Û.îÄìÀ7‡Àçz†À£ù£'owÀbq™
'|H@VàT!|À,kA9äL4?•°ímù?ælc€ä ¿³K䨤€€¿èº&jö¢ÀíMSÔ$ @¬~$ÛÔ@ãþ­ø/‹¿Â[‹vg=I?ÂB·r&z?ä7ÌE'Ÿ¿°M9Ü*â$@µã±&ÀT´dGaia EDR3 249789662941578624 wn`2…€:Cæ*@Ÿ€@K=¨z€=>@·ƒ@IúÓâ¯>.Cž@ïžkH,e>…4ÇA°QB¦>@5w"çd'«>ŒS¾À9šéŽR©•>¤š>¼Ù=·«=ùº>Q:øEþ>ŠH÷>ÐyZ=½¾ÆY>¢~zba?£EƒCã{1?TV@(êW_FÀ?•û«=?¿=nŽNOL>
b¦=§ÎÁ¾91µ)>Ùöñ,<¤å?B¿´Ô?†_=.¹Ý>°J?=I>©6MÂ÷‹¢ÁÞ®zÁØøBƒZFp@€Bh‰€Îý?šC؝A—,"@JzGé]fY@˜NµA2A¨:ë)@ˆÝÓ|8Q{A'þB²š
A‹÷Æ?ÐÉ.@b(@sP?³K°ÀÀÀÀÀ@b†KM°Â!ÀxŠþîU—@P&V	)»@=ÍDCYr$øøøÀ+r(Åúj4À7¶WZ•ÞÀ3	å/ÀbyãøÆD@VéFÙ¥À*9WÉÈ?ÌðwêÕÏ?ò†ÎÞ<?Ôùpx"`¿ðÿé O¿ÿ½%z>@b]%à¬?±™E¶@#~˜.;Y›À >9zÊ1@TB…¨¿ÚˆÌVE¦x@´ž=bT´dGaia EDR3 249408235486759424 vx>Êjdz{@Ÿ€@KJ‹2ic >=äö@HI¥ÆYè‡>&õ@
øeú>~<A§0BÆÑ@5n~@j>‡a_À:ó˜RÁ>r
Ð>µ½é½³¸¾¸Å>2Â=‡ÿ>sõ>+`>×Þ>¼îâ?𱯿'5ˆCþÚS?(H?¾w:_FÀ?1ô=þ¼†%¾$J>èv=ð<<¯13>ã d6<–˜B¾0˜?zE>'A¹>ã"->‹æ_? CBÂ,°ÀºBÏrF´@~Öø'Åî?"7Có¶$A—¢c'@Gºí_÷ª@~ÅøA>ÁjA©.…2@ˆ^,M8A?SB¸õÖAŒ@]?Ô#@gq@@a?¶ `ÀÀÀÀÀ@b¦%èÒÏÀfÑ#ã¸@PkbÖ«@<Bˆ¤Í–øøøÀ*Zæ,BÀ7*c|¦Í°Àu淗º°Àb€%WÀ"@Vb"osàÀ0å¾¹›Î?íhû÷—õ ?ñû´¿p¿Ÿ§Ý;¿ó£9¬wÀzYÃdëÐ@Øgv
@&§|E'?èî§iþ?Ñ¡e¹[±J?÷/îA'N¶¿º––ý$`ô@Ƶ0"Á#T´dGaia EDR3 249408686459431424 váOªxiF@Ÿ€@KR½'sÌò<Žà@HKó—¯ûè<j2'@††‰"I]<ʕ»Cc·ÈB
2@5©MPó""<¸+À:ߪx1øÃ<£`1>Òþ½ß¾í¾ÉU">D-="U~>O¤Ó>š¯£>u'	>Uòå>Ò>@‡ÍªD÷àP>"¶B
ËíF?ÕºõÀÀÀÀÀÀÀ;=r@"<ÙßBãùy?'=ÃÀÀÀÀÀÀÀÀTAZ!½ÿ"D֒4EykA	'Ë>AQÀæ}znDû²
EA]Õ?AK¬P8-Dš5cE3¿'A÷?–B>¬ÈÀ=æ>fÀÀÀÀÀ@b¦åÈT'ÇÀ>-§S"@P»-ǎ½@<D%5†ûøøøÀ+'k,mz³À8…åÑ@hÈÀŽ¦é"ýÀbúÐUl!æ@VKvʘŠÀ15BKq~?ÄßÞN¯@¿Ò°¦UûÈ@¿Û¼IfKx€À>.(³ˆÀ	WˆûeB`@]O\ˆ?ý¨¯''+0¿ðÇF¿® Ò?ðô¯jÚ±x¿êp\ÕX8s¿Õ;mamšš@÷ýÅúnT´dGaia EDR3 249812756982996992 wƒaU !P¹6@Ÿ€@KŒ}Q7<Ãq{@Hôà@Ù²Z<²"†@ìžiÀmT=e#C'aBYä@5k''µ*E=	OuÀ98Ä҃¨=k–>\=-ž¾Dl³>r
U<ûû\>€'B>Ž®'=ˆà={¹5>ª[²­¾2¿#C׀F?£,öÀÀÀÀÀÀÀ3=XXˆ6<›Þ­Bû˜¿?~D#>9¦Õ>"•Ð=ꍭ>þ'C£ÒÂ7ä@Ô4B
gF¼@Ũ"×qÃAO©DU•»Ay43@ ÎëQZ®*Ad|˜C¨tAˆ
¾3@ÊÒè튲B$š½C¦ÙÝAftë?·[U@&šD?·;€?•ùÀÀÀÀÀ@b•…8CÀOÝR_°t@P='ÝƇ@=v®p.>øøøÀ,6µmäÖñÀ8_ý%œÀEOÓ÷ƒÞÀcl*'Lþ˜@W¨uÎÓTÀ+‰rïýØ¿Ä2²Å`@?Ââuª€?à‹Ñäj̸À!4ºâg ?ïÿ۔ˆ[€@p¹¡xŒÀ'VPé'Օ?ܚ#öçÏÿ¿á: Y[?ØF«:ÕÄ?Þï[¶øý@§kÒµpF´dGaia EDR3 249434280165720064 v+(@0ìW@Ÿ€@KÂYlçhð=ª—¦@Hu*˜ú-¦=Ž¼.@g°hêž\=æ).BPBÌBå@5c,r*C¦=ô À9ÐÜ'‡(=×pŽ>¡eæ="Š©¼Â'>hYc=©¶e>=[]>éûT½ŒH»<äøx>…~JŠŠ=ö>D	u€>éÑl@‹×!_FÀ?˜7Ò<¢–Q¼•º½ô®â=Ûµ=ó,¾6 j->7)0;µ¨C¼´?€q:=×;<>­-)=ÆQ,>½`BC#ƒüÁ FA:IBB+F@›¼·1@/î~D 9AŒ–\+@i<þ-3ç•@Ü©Aê=ñAœšø*@£àݽŠF1AE¬·CMòûAß?dzû@Uß@@$à?«tÀÀÀÀÀÀ@b¯sÿë†dÀÕ…yå@P>+h|l@<m²&¯«øøøÀ)òµàα À7Ï)ÀŠ°UËXÀbU¶íЄD@Ucý) NÀ-ŠwFæ3ð?ï3LMq?òÁÃA—Gà?æ`ÍÕÍðè?¹?²°Àª<Â$ð@n
	\@;÷I#ÙÊ@úÔoi©¿ìçj¡bŠÚ@<KBú˜?àS_`S¾@mš¯´ÉT´dGaia EDR3 249436930164597760 v-'S$(G@Ÿ€@Kª"JžÞr=²6@Hy[é|^N=¢"3@±Ÿ»ƒÝ=ø[ãB;"êB	®@5òÀ±¸2=úáFÀ;ë=Î2n=ìYü>ؚ>¶'=¬ý>‹ož<¥N²>€ŒÙ>ï? ½m¹µ¼M™>µ5ô}{¾YgqD%¼>ð§Ë@Œà_FÀ?•Òè<¬ÕZ<ã½µ¾«==ÞÈà< ¾N9,>IÈ1<0HÐBŸKI?}ÈÕ=ÓYR>¿€&=Ÿ¦>Ð/¬C#áç†4A•'BÕ.F›@š±‹ˆkNK?ø›µD[åËAŒØã/@h
í˜=@¤ó	B)wAI.@£•'e}>aAXwC—‡ A'=?Ê8(@X@`@{0?­Š`ÀÀÀÀÀ@b«±ÊÅJ¸ÀÉoŸT@P62fJj@<}ÒC·øøøÀ+
?­97°À8Å?:…Àž"¼®]uÀbâ™Av†(@V^8'"qáÀ.Â6头¨?Û_
'8?¾]ø­ô¡¿â>UaLÀ7Kª@Àœùq%À@þ'ÌŒ
ì@#µxÞE¿?ÁBéû4×?Ó¯‡#ÜYŒ?ÇòãÖ߿➹ºwv@JéýÜeT´dGaia EDR3 249438819950184448 v/IRÈÇZe@Ÿ€@K±Ð À$|=-d~@H¥LAY=$«
@w{€éu=tҜB³"BÇG@4¹±Íkª¤=qá¨À9›Ô›À°=så>å+å=l‰H½%¨N>£/œ=5¦>Žï°>ܽîëÏ=·iJ>ɋÞ£¢>¢ŽCàMªF?ŸDƒÀÀÀÀÀÀÀ0=ÊGö4;©+kB¹?P>Rá>>Æün>s>ìeíCUÂoA
'ùB3F®@°ŒT‡zJË@M²ÒD¤ÂAA"õŠ/@…PVŠžAÌ»BŒþA'9/@¶-f‹qŽúAkãßCÀ‹=AuÌä?À&D@98?Ñ*ð? ñ€ÀÀÀÀÀ@b«cÞuÍÆÀ¹üÒÕœ@P:ã'Ì@<‹cïTpšøøøÀ+Ħ1˶ØÀ8œ¸SOêÀÍYQäñ<Àc÷֙"â@W§í錡pÀ0ÅvXþÌ?°¢9íL¿ØeFǵÀ¿½£ÐXñÀÀ)âŸ'/óÀ?ïósoi€@ßÕ|âòÀ#	LFI¿?öZä	¡¿ò¥_•ü?ÕÒ³e†¿Î12$¯¨@C‹Sš-F´dGaia EDR3 249839793798694272 w›ø ŀ)î@Ÿ€@K¡Wƒ¤,>3è@I/¡®Æøã=ÒW^@°Õ7q¤8>QxíAÝØ¥B
RÎ@7/3Dµzâ>P‹˜À9¨c>è­R>ðQ>™V½e¦—¾–W=ÍÀ-¾m£¶¼£">e>äø>Htã>?¸=IG¿–¹C¨ò_FÀ?Ø=mº=q¨Â½;¾|=›…>ìš<@³S'>—úé+
<ÝVC)¦ù?süÅ>~«à>ˆ¥z>%Â>áî­Ã5¡Á^ˆ·ÁãGBÉËF\@ˆôŽÃ~º?©Å$D…ÄA"sã#@]º©Ð…žGAÁfARMÓA¡4"@'ø0ÂA«ŒB܈A‰4ô?ÂU@@?ù ?ÜP?£îðÀÀÀÀÀ@bŽïef@3À.ó?@PMãƒt@=á	WøøøÀ-ˆï/óêÀ8ažÁZ*Àه»‹³ËÀb¼öªmh@VþÕSôªTÀ'÷tIûC"¿âY䘣' ¿Âþ3lpA€?õõ	S䦨À	ñ'¸˜€¿úLš¬F@@"Þí4ÀÛô—z/¿¹´ç"¢
D¿ß<¾[S'ò¿É³3c/?öþý6¤]?ã|iBIT´dGaia EDR3 249840657090141056 wœÁNۀk6n~@Ÿ€@Kˆ@Ûâ¹<Œöm@I#êÆÍkæ<oà#@'ã3ìŽ<ÄLùCuJäBê-@82 h^–k<ÁöJÀ5ª' ¹<§¶Õ>"Š÷=:|罁d">AÉ=UI‡>;D%>ˆF=R¼!=GÎc>Ù £ ?¥-öCÝÔÞT?¦—ÀÀÀÀÀÀÀ2='R5<ÇBœ©{?…²ï>
ô½>"ê?=…3×>Ú2¥C)tÁÍÞ?É0`B~%F©@Ö?îâ"íâAˆÓ"D¦""Al±`2@´Ç"ÐA¡C'YA€N‰3@Ùñ;ÀQwB^ÑCîr<AZþv?²»j@zp?Ÿ]?—PÀÀÀÀÀ@b"Å·'ãÀ.‡;?EŠ@PCJ£Væx@=ÒÄÐqgøøøÀ+
z¯R"ÒÀ6P'ŠyÀH"ßó"Àb‡³‹^ü@V7…·wÀ(2&ÿ,?Û
þÊe"À?þ©ÜÐ
P@2€!cä@•Ì&ɪ€À z+`@€œK§uä¿ò²¹¼Z²À¶ZBèÕ@¾6æ5οÙc°Ž8`@rcT_¬@£©…ìjT´dGaia EDR3 249455312623763456 v>IFV)Öë@Ÿ€@K¢'	_ÇN<©g@H"V󕊊<"Ÿ$@ÞP¬8•<ò<ãCAWPB	¦@5ÌDy@<ìqïÀ:pj^êýÖ<Þ÷>°Î'½²!t¾>EÞm½ÎÏÿ>W2>¹Ö=×IF>«>Ë6·´@_Š»D›
=¿˜>@™UF?¦:zÀÀÀÀÀÀÀ3==ۘ8<\¬C'<K?lG>_Vr>®>,I>ã•çÃ1b€Áò±eÁmJmB	ÞÃFÚ@ÒMsðAa0JD¦pÆAp<3@°'ÓÕ06A"É+Cd!yA''½1@Õ|o"1
¼B-±UCýWLA^DŸ?³AŽ@+l?¡Éð?ŽŒèÀÀÀÀÀ@b¦õÀrâC²È@P7EŽI˜@<´©×¿¾ÛøøøÀ+Tòœw­ëÀ8uÔó^ÀXƒvŒ0ÖÀb¶ÁaWX@VN"±ŽÀ-¦³Glü?Ò%Âp ?ʆá	Ã$€?ÏÈÓ?"àÀxŸL4šÀ—@Ñt9@5š	²šD@	™óå?ʖ2'vB©?ºøúýð†¤?Ôqk¿ÆT?͇ï—.€÷@ÊAÔ«¤T´dGaia EDR3 249462695670644992 vE)8Qï@Ÿ€@KÌZ`ÖÊ>â@HXqyWXˆ=ç:@™úä£ø>.-´BßíB¥b@6.íP6X>&ÌkÀ:š–9W©>%J{>ðŒ¥<*êʾ_µ>£¶	=Ê?«>˜Üc>åñÆ=ú\b=pœì>ï'.ùö?Ñ<êD€ê?Ÿâ@45F?šÀÀÀÀÀÀÀ:>ÿ_@;±€Cc?†›9>F{>éÀ.>X¾">þEÄC9ÓÂú@\4BѕF@ŠöŠfÉDQ?ŽD*DBèA'ÇÒ5@XH¾fѾê@É¡öAv§þA¢õï6@"@—¨eA,ÌzBî©A‡Í"?Í @YFh@pè?¯«ÀÀÀÀÀ@bmyyŽ	À Rp y"@Oùò>'/@<p	';üøøøÀ+¡VÒrPÀ83ü•}ôÀÖ!VusÀbÚ·ð+K@VºÑ¿ÖûÄÀ1q­~g­L?Á$ø"ÓÈ?œš‰«¦Ì?Âf}åÍ@À;!€˜­€À¦¿ÙØÛ @x•<m~@
ƒ3É¿å¸üˆý?æËù!™	L¿Ô‡Za2?Êö 6ÂC@|½ÓÁZÄT´dGaia EDR3 249462940486302208 vE9Oz
¸wM@Ÿ€@KÐnÂít<ÞG«@H_xÉý-@<Ë#ä@}Oz‹Þ=,}C¿dB	O@6?عt²(=#hÀ:#í}çW=P<>ͦ꽕܀¾Yè¡>že#9'5V>¢«›>ˬ:ÖfD½)¸O>áBâBîEì†Ô>Ÿô,C+'åF?èôÀÀÀÀÀÀÀ<={!*C#<ƞrB ÕÚ@D"ÀÀÀÀÀÀÀÀF)A&O-¥ßà"C^Ñ*EM
µA0pÁ@Aµ?ÚáÓ)CÆ?0Dj–A6—¼>Av7>qDåCÁßjD¦,ãA'zk?›fn?qÕ>Äß`?e`>BX?ŽDaE»€@@b
1]ßÀcQ'k¶@Oÿ°ù1×H@<{×ÉcINÀ+±³CßÙÀ7Um=Ö¦æÀ‹Fµ^´À*ÆÏîF`øÀ7hý~z­TÀ|lsà‡ƒÀb$'?3F@UáN6¨¡JÀ0›¿	e)N?áñ«uö€?êD·-¹Š`?Ý¥ÙÊE_ ?ú[«s©0Àk˜Ò0@
(䁞@WmdÉ??ÿáf€ëv1¿ò2Åü!?ý"í«Ü)ž?Ñ5çЊ@…Tî¹CT´dGaia EDR3 249470052952568960 vK±Uô€RÐ@Ÿ€@K^⯭½ø='
@H{•q>Ý=tÝ@Ë,a•=ÄåûBu=B	J@5ôؼí3ª=ÃäÀ:at:?¤=µ">ÇëB>ERY½ºOú>z¾=‹[y>o>¡¤=žðä<ÿ>ÈÆý®­@§ÇDÓí>¢n@!¾ÝF?œÊiÀÀÀÀÀÀÀ1>â}5;ÄäaCM?‰Ar='$>ƈw=vÍ->êòÃ'ÑOÁýûÊA¯'BÎFÃ@ P'Óüd—?ê#DŽ³þA‹o/@q'_™\õmA'-ÄAÒ#çA™ðQ2@¦¢#AHÙC—2§A€¾|?ÂeÆ@IŽ¨?í^ ?¥¿0ÀÀÀÀÀ@b¡a7ÀæÇO=ø@P4Znl@<›éiièøøøÀ*›Õšàa®À7Tw|h¦Àà^VNÀbãYGºÊ@U¾ZÔ±­{À.ìçEpà?ä¡P¬Uü ?ìÕwkb  ?×fÀ¢èõ`?ü}ÅoenÀšÎŸAR @ªÖÉJ'|@Ž#ªç?ÿˆ_Uhà¿ð«Ëí?þ'Ú‹šŸ|?ÇÔÓ4E@ég!«cT´dGaia EDR3 249859692385393408 w®QÛÝíµ@Ÿ€@KèÀkkÚ<$p@I?VýX¦å<\ý@,ÛéfÀ¥<±KfC…ÚjB	ݐ@5
òXþto<·]-À;I¿Ú‡û¯<¬)E>"læ<í<½Í|Í>R7G=8ö€>fb&>³GÂ=S™ »þ°>²üK¡Ÿ=´:ðCÇÛãF?©nÅÀÀÀÀÀÀÀ0=ƒ"2<®@ Þ?€J>C	>•j¥="'>·òxC1¾ÁѼnÀë—BƒäF«@ÜMZzIvBIÏDš*AhƒŠ.@½ƒÅ®²|ÚB_ÒÇCïAzI-@ß,»Wc­"C
öCffUAWÍ^?®^¸@	îè?Ž,p?…±`ÀÀÀÀÀ@b•©É	ÖCÀ­âGŽ>@Pi¨;V0@=çµXîÄÅøøøÀ+Ž9jö(ÌÀ7ƒql`êÀþ»‰ÖKúÀbdéÔîW@VcOIƒŒiÀ%"ù^×m?ÅìN«æ)?æöCOƒ ¿Ú•èP¿Ø]\ÑbÀK‡R#c@@",†íM@"u:ÈôD¿`†­"s±?Æ$ªòúÜ?æí°>"ò¿Ú}'c¯g@ä׌ÇT´dGaia EDR3 249475653589446272 vPÉN®€!ô@Ÿ€@Kg" <]w<@Hj
ˆpœö<DSè@{ž͒µ<¢vC"'BFF@6"tY€=<"vÙÀ:ÕÖ
7†<<Žu4>³X<½ÃOݾŸÇÙ>•æ™½ã?b>¢¥>«Ò=×ÛH=Ù^	>ÜääÖÖŽ—$D~–d=Õ°TAˆÔìF?ËCFÀÀÀÀÀÀÀ5<ó¯È="=
êB"VŒ?-VÀÀÀÀÀÀÀÀFäA>$N*' ÚC¬–E²ÖcA,9A1,,ø›‰CÅmExTA#]47A2ƒº›)Cr;ŸEž¾A]?˜¨R?0 >†&`>Ùßà¾Ï ‡?ä©ôE»€@`@b›LjåÀ#'°á2(@PíDÓ ‡@<¸aƒ{?À*©Ä=QcÀ8—àÒPöÀŒKt?åÀ+Z5±?¬À7áF½	£÷À´ˆòxÀb#C絨o@Uìa9a
`À0m¾-´?ÑvžŒÕ؀?Öw·µl?ÄXPòL®?úÍ~8n›€ÀºhTKSÐ@˜ZÁzØ@ýÍv´?ê/5'ᔋ¿Û%¯K¨r?趇Ǘ\Î?´|ˆol|ô@Üš2T´dGaia EDR3 249885187311137408 wÅAOò€SÓ'¦@Ÿ€@KE…ójÑH<æ¡@I#"ÎS<	ÒÁ@/"Ô õl<L8ËCÞ|Bà@5[4u.Ò½<d'¹À9Äþµ[ï<R9>´Òù½C.>è>Ž¸¿½ŒÌ>–p|>áåؽçH ½ÅŠ>ͱû±°¿¨°uCÔ³žF?¶ÞyÀÀÀÀÀÀÀ2<·ú"6<³ "C?§?tXw=ÿz>™IE=÷^>՗íÃ-|…ÁàWŒÁ‡{BœFÉ@ûOÁ.'ºmBïçLDi&ùAQ´6@å à§flC$2{C†â1A[ÿ3@÷¹ó²nâÆCÝýC«AêADvr?¡áN?¸Ìh?(4°?Id ¿ª^ @SµEz@@@b…QûZ·ÀÿŒ+rá@P+r}Ôw®@=秃¡"‰À*+†b69À8Ð¨füÀ u̺À,lÛ.,?À7ڋ2èlÀŸ}#†Àc¸÷'up@W¶ß$7'\À*¸SeÚ8¿ÐÞQ
Yà?Ø&@EÀ¿¤j¶O€ÀÛBk}ù@?óµÙdsïÀ@Y͗¿Ì@*ò_¿ê":×F‹c?Ûi…¥Õ茿ªÎ[y?•"ž±z."@Gi×T´dGaia EDR3 249505958879150592 vlYUÂD´Ÿõ@Ÿ€@K}^-Š¥:=?L>@H¢Ó{,ïƒ=:ñ@" Hœ_=‰ÉzB¯:ÍBœ§@7	÷\ãà=}¥KÀ;‰7íýï=käÇ>£>=ÀâÙ¾¡x>«Ü=Ûô=Ñ?T>xܽL}W>Iâ>¡œ¬«>6ÀCó™—=ëó˜?/&³F?›ÿÙÀÀÀÀÀÀÀ2=ÄÜ5<=8Brò?"
>9s²>³5î> õ>>ïç'C1Â
@Cð‹B
¼.FÃ@­ŸØ´@f»´DƒvA…ì/0@|Cíú¯šÉ@ÆãmB'‡A•™Ñ1@´Þ*ô>Ž`AkZwCµ–…Avۍ?Ý}@Q`T?úÚ ?§æˆÀÀÀÀÀ@bŸ;š+QÀ‹ÂóÉ(@P,pA¼U@<ÝA_yˆøøøÀ+ýÚÉ~'À8_ðrÖ=ÓÀm®U±ÀbŸÊƒ8@UÆ"±˜ûÀ,å²åK…Ô¿§ïo#½!¿Âfvâ?Í#wnY€?þŸª.7ÀPÐÌxÐ@·šÍ>h"À8nW¡׿Å¡Oìç?¸¡Ç¶Ê"¿Í;H¿´ó"?ÎïoZ?|?ò›[ëTT´dGaia EDR3 251387120195665152 }A^ýtO@Ÿ€@LoÌÅ`P=/˜ï@I†a¨Rî=b*@ÛâeQ¸²=j©ëB¶5B
–@3þhÀ°=o
À9€1='¨=q­ì>lK…=̟O¾O>`#ǽ§ÚO>hL¤>'=-=–íº=Ô.X>±ÚR"ƒ¿NKCÆE-F?ËÆÀÀÀÀÀÀÀ-=ÂøŸ0<'‡ëCKŒ?z»=Ûè½>x#=Ù@4>ØÛ°Ã4ºÁåG½ÁÑñfBµF"@¯*÷øß
@#RD^2'A…'Ë-@Þs\`ŸûA°ŠBe*ÈA"8+@µ#|±ìÑA"ÕGC'pAv¢8?À¤+@Aøà?àÖÐ?£ðÀÀÀÀÀ@b'MU_**ÀéOZ?f@P†z Aÿ@>`6Ó}øøøÀ,éaçޚnÀ8Oï쾦§Àa€YDdÀdkYli@Xüply˾À#ÿJ¨¿à7t#à¿´Ì´Ö-¿…l¨ÍÞÀ0"Ô?´@FŠÝ@'@#ÁðE §vÀ$õ½ÙÀr?òýx
Isì¿øHøÝ[H^?á1×RIâ㿲…^?VÇ@%[¦i&
qF´dGaia EDR3 199475083139720960 Ä­ˆ§0P—R@Ÿ€@R7ç«xP/>½O°@C[?-Y1¢>mj@D¯ð>Ý&üAèìAԜž@(â–Þ 
?9TÀ7{Þ8É
@>ÔÍõ<_"y½…/ᾆN> ÎA¾#˜‹»(îV¾õ}u>Tv˜>@J¬>´t6YW@2XCàÔý?¤%‹@-0©F?›7ðÀÀÀÀÀÀÀ(?HíE)<.ÄB!?Ô'<ÎHÉ>ùϲ>'Æ
>[gÂ¥cÀ‡1GÁDjüB¢(FP@sýh)#Ï?'Œ_CœÌA›f|@F‡îXǪÅAþÑ@° RA©¡Ô @}OyTÔ\zAûÛB^ZAq?Í·@@H"?㵀?­p°ÀÀÀÀÀ@d±°ýƒ€PÀcµhÿ6™@S
vZ†õ"@0¸|ÓtÅøøøÀ#ØW•(¬À;Èù{ÿ
ÀDJöÒïÎÀkü{?¨[E@L×>ÄeÏHÀ,­˧Lh@§üó¶Z4Àgæœ+?ðIüfǶœÀSG8·«>ÀAøиåµò@(Ó†ÛlÀ>§è*×ò@#çˆÑhÀ£ËÏW.¿ñ)&`_¨"?Ù»@ìQÔX@"Šïé.×F´dGaia EDR3 506105374066251392 ("–€Å º@Ÿ€@<£m†—Ô=«¦‹@LÝðߊë¾=ÆTÕ@¢&Á>8•B	åmAãW@8»cUåŠ=ý-¦À+ýâJº ›>à"¾ŒÆL=ê‹E»e'ý%c½¸ºÐ½Œm½¸=jKU>*ÜG=<vv?ê^Da}©?.È|@™¸ò_FÀ?'¬¯<ÌøB=2">`v=‹Ž§>3=&"'I>Pª•M<ÆÞàBzÆ×?†Ÿ%ÀÀÀÀÀÀÀÀF}@‰GUJùÍs?§)DÚjA"WC>@TÉÝ´ª0e@ž»îA†'A¤O‡E@"4×»ÉÿÍ@Úh)C45Aˆ0Î?Ï©î@`õÈ@ ?²gPÀÀÀÀÀ@`ižŒ˜ÇÀoJløÄ@IQ'z5s@E0s"ž3œøøøÀ2"t¦\LÌÀ0ü½lÛ^$ÀÇ̵ÉÀ_罨W®@b(y,ô©ÏÀ+Ǘjþ8À…ýN%°P@ù—,4n¿¼@ƒL
@3(Õêx@IÑÕ6‡"@óÑÁÙÀ@ÛO±?ÿkÀöit?ݽœî´>P?÷~Æöð?Ün$>¢Õ'@$&xYÜF´dGaia EDR3 505978041176587392 ˜Yz|€-ê'+@Ÿ€@:P'—èƒ<ô¤ý@Lê¸Ouºt=,ßM@"hŽÈ‹Ó=h8B¾H^A鸢@9½a…Ç—0=,ß±À+£ÉülÅ=hǽçCH=°ˆ'>'_¾Kñ»"
¾¾bŠ"<C,•=Љ"=°4k½"y}òî?"wDtG>.ôþ?ï·¦F?œÔ,ÀÀÀÀÀÀÀ9=¡¨³>;Җ¶AjÔî?"(!>6%>·ˆ>>øÅ>$'ÊÂ
š6B«1B	1ÂA˜nFþ@±¾ª9ŽÜô@A»¨D»•¤A"ZL<@'æà¶{ì@›Ñ:BìÖ"A"}›:@¹
8ë`j™A6cªD¦*As®ë10?Äôc@M1,?ò4ð?¨-hÀÀÀÀÀ@`B,SØéÀ)YF›ÝÖ@Hœ7,áÝì@E‡Òoš ¡øøøÀ2"Æԝ[ðÀ0GTW8­"À¦ÓÁ*c"À]À ê
µ@a¯]•0½DÀ+½+"æÛ¨ÀGF)ìà@Ï;'¿2¿Õ›
XZÐ@;Æsxÿ®\@Gíf×woÖ@©Ž¼ìÀ>댚vÀ æ2Z™1%?ëTûy0?ø$X‹t?Ót$T/ØØ@à‰q¡½F´dGaia EDR3 505719759024970624 ­q"[€5G¹v@Ÿ€@<+²mÂƨ=%Ýä@L¶jº@³œ=<5x@ ù‹$~=¦ŸBУöB5íÜ@CØ$áÀ=vTVÀ66¹&çy=˜Ô<¾m>gˆï>8}s½½â¬½Íb¾¾é»<T>cò½™>z¼ÆŸOPJ¿<ˆD"zY>éú?­F?š‹ÀÀÀÀÀÀÀE=ÓéùI<šp9B	ra?{PF>ŒÌ>Ÿ>Ó>Ë<X>¬;ÜÀ=ByËB
6Aî¹Fe@£R§U('?ô\ÛD¡íbA‰¢]D@pÂ4å$6@ĽâB.sGAš$$A@«À7?¤âlAt"CÓYÃA}òg?ź&@YW"@8?ª'˜ÀÀÀÀÀ@`d-,<ývÀß·"@I¤Gmэ@EÐ45Ô øøøÀ28ˆcAnÀ0~µòº^À>©"LÀSPó@­>E@Vi'Ù¿¤À"[ï
?³À…ÖA'Ø@ñ¸Öý$?˜ ƒsI)@Q`ʇŸÍÀ™âÌÀ/@%e'>«À6¢êö–(À%`OtQäþ@\ÊE²¿Òªìõ@?ëfŸÆçvR@#"c&åF´dGaia EDR3 506238728513079552 …q'IeÇfé@Ÿ€@<ýòv2=- @M/èg‰®=2æF@;ª-k=ƒhEBÕ-rBS@@
ô°¨£=g7À2÷?c¤jN='M¾u!æ=C´¯>;ŽÃ½ëÓ:¼[˜¾\m=†üé=f$f>0½…Œ?œ"üDHŽ>
²?SËF?œÇyÀÀÀÀÀÀÀ>=¶«ìC;¼šßA¤±ã?"Áü>yO>ƒk,>fJµ>x҇@5PXB‡âÀAû]AßȁF:@¦×"¸ýÖÝ@÷D"'Aˆ.?@yÚèʓ²A2êB5âA–`:@°C¢yÁeAA¥C¬œA{0?ÈbÚ@F?Ì?ãÀ?©`ØÀÀÀÀÀ@`jW7\UxÀŠ.‰"+m@I¢DœrEÔ@EmkXÙ
øøøÀ2W½4À0´6ñTÀÜ"JVsÀXí»pG@[g—ˆ4:À!D-WäÀ¡©M˜@HÝáL¿ØS·<Wà@I3 ™6
@/øvÇŒè@&2<Ûb:À<'®T(jÀ"ž›PÌW?ûëZ!(ÚH?áŽCǂø?Æævåþ@üñQüWF´dGaia EDR3 506002711462963328 ®É"h€GÎR@Ÿ€@:ïLõõ˜Ò<¤@M «}šñÇ<¸ò@îjîûz]=C/N3Aî9|@:ž
ÔÞÿ<ÒÎçÀ,ÓìžÃ\<êœT½î4=¿v#½{³—¼jâ2¾š½7½ëbK>"›L>AžºégŽÚÖ@*8+D
V=²§0?¾çF?¤'UÀÀÀÀÀÀÀ6=#«´;<"[BCÎä?‹:Ó=äê\>ˆee=îï>9žÞÂSœ…BžoAB"A¿lFò@ȓc'=äAogDR<	Aw¿,@¥ÕhQ@BFH¢Ba'ïA…È8@ÏÞPšßELC
CBìTAcv#.?Âi¥@ h"?¤sˆ?œ] ÀÀÀÀÀ@`I—ìS—Àx€ÚÊ`|@HòŽÌ1@E¢rR±ÒøøøÀ2…­·-æÀ0W|Ó=KÀÄbJê"À]m ¥¾Ö™@aYmj1ÌÀ(;1ƒd ÈÀJá'-4¸@ŽœÄTñp¿Û_¥`ÊÐ@=tŠ8ÒÌ@F•¦+
Aö@'
2¬À?S÷þawfÀ!=#;êÌ?íràñ$d¨?ö•ð¢Ý"?Á¡?2%ˆ<@]lNž:·F´dGaia EDR3 968901607881141632 
r:ám€,$¾D@Ÿ€@Wù7›VíI?‹ƒ]@GÇEæ5?ˆ‹¾@£ŠOi]?Z.@Ë´B@È@
¡Nþ¦{?"6À@֑ÒËÿ?ŠcÆ¿,4_½Ð«H¿7"«?õ¼ûr?D¿L‡[>¥)¾Ê¾ý&-ÓÓ>"	†CrG{?òßñ?‰Í…_FÀ?—e>AžX=Äô_¾}l:¾unÆ=S<ª>–Z{@l#<)ôCA5?œS>wþ•>bhô>3E?E"ÂïÿAö©Â"ÒJB2£bFÏ@\©Öpø?L6pCéÒA¤{¨@U¨nY+'äAÖH)@NþíA£ôn@cÁ'&Çb®AIt_AHÖôAšç@OM?Ÿ(p½‡:?§œÀÀÀÀÀ@dÝSoħ@.'´E{ë›@W–ä¨@84—øôo»øøøÀ ‡­WódkÀ9ÞÅù<¼À f¤Ï+Àe¶^P´Áº@D/+;6äh@H^¹p¼œ@¼z›dº
¿ú/Xá1P¿ó â["À:ëûdqà ÀJ äB Ò@Q'ŒÁÛ`'Àdhj©jW@Ð4O@{¿Â}]S0\€¿Ò?÷H?Ü+â&6ì@!«Ê-ŒF´dGaia EDR3 966332152287326080 
iùï€@à'@Ÿ€@YÇ`ß
<‰@G.ˆên×<"·@NF8mœµ<®:˜Cˆù¾B@…*ÞcÎ< Í!ÀA×úûy¥&<ŒŠ6¾¾½ß$J¾èµè<ïÎþ¾Ÿl¼e\¿ñF>'Àf>rëܾ'{±wt>©sßCµBF?­00ÀÀÀÀÀÀÀ+<ùøP,<û4
@A;<?s;ÀÀÀÀÀÀÀÀFt@ào?ØÍBAä'çDŸ{AfZD(@ÃA¥Íÿ±BVC"1~Au©°'@à"Œ'Bg'³DºAV¿õ?ª»;?÷MØ?töÀ?y¤ðÀÀÀÀÀ@e'åndH@1"ìåJ€@XkoB6ë@72w0ã?øøøÀÐéÀÿÀ;Fñæn°üÀéUQ•AÀdµ_Z)÷@>†ëý¦ê~@Iì	€ÊF@ÀaŠƒÚÀ^ut1º¨¿Ù(¯Ë|ÀÀ+íg³:EÀOŒ™~xû@Qî4½¼gÀByä<G_@?j«ÈL¿ÚDÒRyý¿ûíó›•T?ý›–w¹Þ@œÞáF´dGaia EDR3 978170628342390272 
")ž븥@Ÿ€@ZáwË!{E<ºj
@HÉ/˜·¼<ȱ@@_øDöé<å CGiQB+¿ìîÄãñð<ÜÛÀ@âÈ£S@<Óԙ½Õ· ½¬é¾$þ¼> A¾ßjþ>yy¾Å­>si•>V¬æ½?åå¾üî/CTŠfF?ªÊÐÀÀÀÀÀÀÀ="Ÿ5
=ŸíñA(?y«¦>ÃT-=~žó>µó?VvIŸ8AXýeÁ'Fþ™âFÞ@ӆ)Æ0hBï'DÞAnö‹@µiHÍSŸBeBB¿E3A܄@Õ'{'ôP8B®)'CxÁlA^‰×?­ÇÉ@J´?‡/È?ƒe ÀÀÀÀÀ@e(EÐÖS@6Éxíe@Y¸Jd…+W@9Xé¶quøøøÀ ­—1`lHÀ:<.ä˨JÀsì¶ýšEÀd>"ùß"§@>¹(7ÑP@QOÿvŸ>D@p¦èŠªPÀ]gu¿ðtŠ™âó@À.[Q[‰ÐÀOs{q¯œ'@VH/€•ˆÀO/G`÷áC@¥_ìÌR¿ÉGËŽü€¿ìà]*DB?÷F³n
¡ì@A@è?F´dGaia EDR3 972553773192657536 
4:€NŠ6ö@Ÿ€@VǬú­=Qœm@Ja¬Ð#¹]=;M@Vý»ÓÑÍ=‡åB ÌëBÂ`@p¾R­=•ƒðÀ?àÊY²=v#½¿Åë;»ü¾Ò|>³2¾""->‰ë¾øv>¦WÛ>?MÑ<÷MÙÆÿô$¡C̶‡F?¢ÚæÀÀÀÀÀÀÀ5=ِ6<±PyAV×?o£™>ÄkØ>§<Þ>ˆyÃ?D}A>Ù*Bx'BCOB#íFÂ@©T
TÆ>@5ì¢DŽÎA‡HZ0@'ߥ¾Ã+vA	¶®BŒVÊA"–2@¯lèh)ª¼A"RËCÆ>rA{Éd?¶¨i@) ?¼ãÀ?–:€ÀÀÀÀÀ@d^Îß1@-]&u/a×@V±¾wø
5@=Sªî°÷ÍøøøÀ%ûàžåÐÀ9¤šÌV+Àû:̈ñøÀed4£Ë¼J@M÷f›ý@GÁReº@¨(gn€¿ö—yFو@¿ÚGÀAH0À8Z­ý)µ À@Ø©|¯ˆ+@Pس2Š!À` x<Æ@ƨùIQ¿Ë;'ɝ°¿ÓQy(¾¾Ø?Þ
²eö&@"J/IÖúzF´dGaia EDR3 976696316393172736 
ì /sÁ(@Ÿ€@[˜¥;pú<.‡T@H ÀVµ<Ð/@øâeê×C<M( CÇ_ðAðŠ^ÀXøV[ëD<?œ\À=òì?7s‡<ƒª>;š3¾J½¨©¹½ý[¯¾FIù¾('"=͍>Ý1<þ:¿>sü"?mšCÞ =hµ@™ämT?½ùÌÀÀÀÀÀÀÀ <‹œf =u^@²'?"ç3ÀÀÀÀÀÀÀÀFAs<j]1)BÞÈ7DÎakAHiÜ@ôª/H"ùZC>á"CÝ·vAPP$A3|½BS‰Ce¬DÄ+A>*?œû¤?'oÐ>üÉ?&{ Aq.?–¡GEœ@@@@eÎúÀ¸L@8îS'ÑÓd@Z0ï>úpa@:ÙÔÚ
ËÀ6‰Ñšc&À7	êèH‹r¿ýVï"ì­À"JsÑ&&ÄÀ9ÅË'V6À `ux°ÎÀf>F›RÉ@B)xwC @U
oÙ&â@6í¨ÿ5X¿øª}ºÈð¿õ¥«i²œÀ?+=¹b0ÀL¦—"@Z:yV~&ÀXí|±gÙ@ßôÈ|½á¿ÑÀÝ,eпà$VðyÉ´?ðìfq'Ô@S³jµG'F´dGaia EDR3 974551104784667776 
†M'"€¦2:@Ÿ€@['''ãü=¡@FàñxœŽ¾=€N@‹J6R²=Ç
áBr<´BËU¿ôÒp¡ê¸=µø§ÀAöfŒL)=}ž´>·rȾ‡;+<ãrf½'Ø¿¾ÙGC½þ`Æ>´Äü>Ö°¾
 ¼>ȬHF@(&²D	>áˆA5H_FÀ?Ÿ>¬<Ž^W½2Ýa½'o9<ô–ƒ½ýZn;ö׸&>y&	<ÎPÆC+ˆO?b>£õ>ù:">@Âm?N|Ã,·÷Á´"…AÔ£çÁôŽFC@«ç²°G@qJRDf×A†±E$@ˆÍqJL´A-,:B'§1A·G#@ºB
ÙEaAŠåCºÃArÝÄ$#@
ž@:C(? ` ?Ô&0ÀÀÀÀÀ@e…6âñ@7ÿãšæ<@ZQЅ^@7bóÕoØ®øøøÀÅÜW…æÀ:󰖹W`À
ÖNžÀc86¨¯—À@5)⦻"¨@QFue¶m(@øô0üúÀÄjö†íÈ¿íRwҋ‰HÀêø'"C@ÀRöás@V>¥o3ÄlÀCèùa"ôÁ@—qjÆü¿Å3eC€d ¿üJ˜ÿ¢Ð«@ñɳ+È@ wÈlÉäF´dGaia EDR3 988153124475312512 
¶ €C÷ø@Ÿ€@[W@‡	WÔ>A@KÁ/'ÿ¹­=ö¦c@Etµ …]>!X—B§pA÷ꎿþø­ÁÐä>%ahÀ>íÓрª>¯¾<ìؽѦú¾'y>½"mø¾B¥½ÜB¾ó0>x!=Î::¼™00¾™%eC·Šî?UE?ç˜_FÀ?""û=(¤]½.˜Î½–ßK=NÑá>†¬½>5Ëþ#>l
('<–ÿÊBâŠõ?|•±=Å z=›ôä=Ì­x?$²HAaƒÁAšcNBbòÂ
)ËF@@†HäŸ&bH?µN	Cû¹ÝA"o"@]+F‹n—(AZæAª¯A¡^c$@6.c¼C"A"&òBÌÁDA‰©¼?Ï-R@=¥8?Îí0?¬]@ÀÀÀÀÀ@d1¦­-¡•@9§½jq¡@Y»PCG«@@wÁ¢?7SøøøÀ'Ðoö +ùÀ9"z@ìÀ«£¹fÀÀes}¨@L$çn:ì¦@U[&ߨq@Uê¼UÜ¿õ~Ô#LtP?ÅdÊãì@À5ô¤Ç¼`ÀB«(˜"@ZSV"\ÿµÀRicló'@)ùÜ9™¿ÔéÉÌRM ¿á´hhפ?õܐs°æ@@>{ºF´dGaia EDR3 986357626283524352 
°?	 ·)@Ÿ€@[¢.åw&<A@J$çþ¯(<0á=@	eÉ?›<"'ŸCšÖxAóËÍÀÆJ"'CÈ<P¶À>ZKÊ2-<:{U¾罜v¾§ÊM¾#e¾Ÿ§¾WIä¼ÓÛ>JT<ð̾vØE}}z@7B
D‰%ø=ÓfA•§lT?ÐrÀÀÀÀÀÀÀ+<žQ-<ä BºŽ?ˆYÀÀÀÀÀÀÀÀFwAE†§gÿEzD
'hEŸ$DAúœ+A:VX½yCò\E^Ó'Aï|+A8tGø#Cǀ™E{	-AÅâ?—Ä?™ >=8>¦—@A«£@FmEÒð@@d¦—íÊ7@9¯|6î6h@ZÇqüäd@=݆]FùÀ=C~ÕÚàfÀ4Íbp®Îf?ûuüˆŠ®ìÀ%#ºÏÚÞÀ9½C/‰/TÀTÞÅåmÀe¾/lô$@Fø¿µ‰z@U¡À*þaÂ@¿W+"¿ø!ÿzZпçð¥«OÀÀ;*"FlóÈÀG×ù½•ûÀ@Z™ð4{¹ÀWo½®¥q@ê¶voX¿Ó´‡§ ¿á—kÎØ?ñ[ïE\9Ý@"À¿pÂF´dGaia EDR3 988571041973144320 
¸ ÇF@Ÿ€@\$ŽåF>@KmEþø=>'Í@0Ïî~O>&tAý®iAû;ÊÀü×øP€>þ/À?1ÊÒ}>
(Õ»Pv¾– ¿댾**ƒ¼æ\¾ZŽ\¾­¸5>­£‹¼"ÒŒ¼Êsõ=:¾EÊ}CÒ_K?§µ@3¡ž_FÀ?½u=~>JËü¾L8¾Ã½ÑH>*X1$>r"f%;䢥B%¢¾?}»ç=÷½>s°_>HçÁ?+‰ÿBo"BCØMB+ôAÂ1FB@Œ]p{}ù?¾MùD ±A'W @[!a!°€(AáeAAgA¡ÿ~"@•oVúß@סjCGèA‡ht?ÌýF@T¸P?ú†?®êÀÀÀÀÀ@dR¦»h(-@;
{ÄíD@Z8³¹Ð~ã@@FuâµeÒøøøÀ'œLYÁ(À9w'è˜\À€Š>ŠŽÀd¨¢®î¿»@IìbŠ¾@V!Œ\Õ+@&y/'µ ¿ó¾$°ëP¿ÒœšÑÀ2~VAШÀDã¬ò@[¼ Ú,oÀYymHJ[n@f;8a¿Î6h6´ð¿ß5K:°?ïxFqì h@))ˊyUF´dGaia EDR3 988952847386239744 
¹w`ccxœ@Ÿ€@[xѸØÈ>:1@L/X[fü•>4@|1rªac><qAÞ¢cAú}ÂÀWšþÿž>vYÀ?:3ryàt>ï¦>IÒ¦¾ƒÑ¾øy¾B»¾¦
ǾŽÁœ¾¯ô°>ô†"=œv‡>óÒ)(>µtC²¡>·JÐ?Z¯Þ_FÀ?šP°=ôn=+q¼õ&d>	ý=ÏQ>`~‰#>r7&=z>¥BïV?½‹=;—÷=Áêø=ҁ'?UóBâ*Aòê'B	/NF(@ˆÔöÐ!?»=¬DÈËA"7@QÒ'åKüA°UA
'èA¥¦$@v6MîãAÉàÃB'A‰‡°?µ7@`ò°@6x?ŸxpÀÀÀÀÀ@d…Ô¬×@:†t.5â@YÆňßø@@êtL.7ŽøøøÀ( Œ¥"éDÀ9g¾!&	´À8'űF)Àd¯Hî8ž@M'ñdûr@UyÎ-d³j?ú*ðŽÁ`¿òÉ®"ÙÐ?Ñㄭ9tÀÀ2±c&=—ÀÀAË|‹æ‰È@Zqþ6â
®ÀSЈ¥E²­@ýsV¿ÑiµHecпà*Qâtá?ôQ(¹;—T@3s/÷9fF´dGaia EDR3 986985550500089728 
²z!O€gÿ¶S@Ÿ€@[»Ð×»Ñ<ª´Ö@K·rŠ6~<§ç)@a˜:I»=Ý]CvAø,ÀGùü){Ô<µÄ‰À>ìëµñ¹4<¢o›½Ì2í¾¥ËL¾ÖƒÆ½€>¾Uù²¾a#¾·>ý·ò<cÇR¾"×Qcc_@'Dõð>WišBXôuF?Ýj7ÀÀÀÀÀÀÀ(=¬\*<SòC)\?"û±ÀÀÀÀÀÀÀÀTgA_àhŽo¼E5#QE44A'AV»Ë˜ÊödE<"éDöãAh‹&ALvûRÔ&GD¤[WE1XnAø
%?"o²=¨I€<"ú=ƒÀÀÀÀÀ@diC°.yÒ@:D7î õ@ZæU{è@?®¯˜<t+øøøÀ&¿·UÙé>À9"Š…À¯3yʉÀeüòbC@IMf›žì°@U¶¤øâ"@˜Í?/`È¿õ–nm ·¿Õƒ¢/NÑ@À5ÈðqÜ|èÀE'¨á¬˜Š@Z®Ôv9ÈÀVË8ÙJ1@
^"^©3I¿ÐhÖn€@¿ßôÔ3§2F?ñõúý¸ž@±÷*ÌðoF´dGaia EDR3 986999844152694016 
²‡!U!Zfq@Ÿ€@[ö-3·"=O·ú@Jì£6õ1ú=N"@¦Ï½çtÐ=—ÅuB‹VAû€ÅÀLD–'è"=ZhlÀ?5{å6À=<5>¾³t½*¸p¾£-¾"0¾ÇR;¾ˆÇÕ½žy‡>µòz½vøо³HH?–1tC»4'=¼nË>µÒ6F?Ÿ¬lÀÀÀÀÀÀÀ&=¨`,)=/…AM±ú?…Ò>/´Ÿ>¡Ì+>N½d?-›¯B	ò¦B3ÕBZ'çÂ:8FZ@©aÎwMn@o$6DY_A‡C£(@€VI[6ÈmAéB[úÂA"W"'@°xµý¬TôAj;ÆCqAz÷¦?º¹í@6݈?Ñ>?œ}ÀÀÀÀÀ@duO1&²@:Áº§Í÷@Z;7Ó#ïî@?‰rH-øøøÀ&ԨƢ[À9jr¥­ÔªÀ1J⊗Àd¿Šë2@HQðŽYI @UÌȑ!Ã-@G;ó||T¿òôöÜU°0¿æԐ)qÀ31M6%c€ÀF~îò<@ZÄøšŸqÀa(]
¨ÆŠ@	]ϳwû¿ÇS…ôQпØÝÓÌ[¤?æÚ GŸóÀ@+&ßAì…F´dGaia EDR3 987283930469428736 
³‰î††@Ÿ€@[©ðmü±ò<ó¹'@KRýþÝ_"<ö×±@0<†œ`=5RÇBäåAôì'ÀŠ©r㹬=
äêÀ>‡†'N<<öݖ½Õ­,:½@ü¾J´€¾=I¾j·»¾‰"Á½Ù´>à'ª¾Rà¾3Ê[>><Aö†‹EŒ½]>©1CžT?ÉDWÀÀÀÀÀÀÀ$=Vk$&=º%A<@‡íÀÀÀÀÀÀÀÀFIA9øÓ¥ÛIDI1ŠE0
A!Â,&A,Çéƒæ€ÆDZUtD†ûÿA&o;&A0'dKY¤Dd|tD"‡€Aˆ?˜–À?>j°>•¡à>ç3€A2/§?±'HE»€@@dTµïÐX@:7JÞýØ@YýLÒ¯?@@LÁ+BÃÀ4óß©8!cÀ6ŽÏ'»L`¿ûܶYÉûêÀ&Õ$¦*,§À9‰¨Ž\m>À¤í[&`ÐÀe50ÖÈ@Jù¯¼^ê@Uá´ü'@CýîS$¿ôèUg?9p?Æ;–«Ï" À6⏏	ÀDN͏&P@ZÙä ynÕÀP׳eìýø@
yxS¿ÐfØ?jéP¿Ûڊt²øv?ùÌå/Ñm@)>z·ßJ·F´dGaia EDR3 987326158587778432 
³¯éU€o6A@Ÿ€@[­áy?bt=Ip4@K¤,J¤À=d8@t½'±%+=¶§xBe\ªAú;ùÀ²~\=…ê˜À?$d•%*=EÓÄ<ÃR¾ å2¾»¾ù¿ò\¾÷Ø,<BQ?'Œ»±"F¾qxþ@š·ZF<.>ïÀpC©ŽF?äøcÀÀÀÀÀÀÀ=à9â	<ÛR,@þ?œ†øÀÀÀÀÀÀÀÀFüA•÷ LËA¡GoeD¼"n@¸ØA°:®JG›'©D[²@·:7AŽ±ú1PG™÷íCé€Ì@º¦•?"eõ½Û€½Nê½gEÀÀÀÀÀ@d>¹–Ó»ö@:]¶
ê@Y÷ðáú	ð@@jîæâøøøÀ'æv#6À9xV`׺À~"[Ô{ÀdÒÕSAú@K Ä{8‡Þ@Uµ´	­ú?ÿû¥$üñпóÓ2ŽôP¿Æ–ŽzÞàÀÀ3ϱeâ ÀC¯Ký\@Z­ä*t>ÀX=%ƒ×@N]퉇¿ÑE¾ó®Ê ¿àdoík?ðxVœ¯-@,¹{Âø²[F´dGaia EDR3 987412195372614656 
³þ)Ä0wôü@Ÿ€@[m§¢[èc=q.@KÝnã*DË=…0@MªX*=F}ùBÑ|nA÷¹•ÀëœâŽ="šTÀ>ã`L,_N=	*#½÷rÃ=çÁ¤¾–O½ç‹Õ¾ð`¾Du·½­.'>Âi¾½è¯¤½!í?´}˜C–°=üy?°TGF?¤mèÀÀÀÀÀÀÀ=n
;ñf÷Bä¸o?‡ß©>¼ª>(óO>ú?Wî@2oñB¥@ÂnþûÂbF@¼'wU¯U@•'(DÄ"!A€7k@˜	&©ö{jA3¤C	'AŠ÷´@ÁCEû!
AŠ"®CÿAnr?µe@KØ?¬?'" ÀÀÀÀÀ@d+K·1@9ãŽjü¶s@YNJr{îE@@—©]ÞøøøÀ(k6PžÀ9r*XG|¢À¹IïòaÀdýózÏ@LUÆ®&v<@UQó´þ^?ÿ
éÓ{†¿óprð/°?ðOŽ À5(¤¯£ùHÀBzHÏ%þ@Zyý2U¢ÀTÛXfíË@»ÐýkT¿Ñ8 üîøÈ¿Þ|*?ô'ðQÈ@xƒ='¼pF´dGaia EDR3 982296270847971072 
¡ÑA$Æ­f@Ÿ€@\}´1Ӂ>´?Ê@I0š°[>©ë~@ŸÏn-iP?*ØA|©êB?fõÀÎU/¼Â'>ÔÂ=ÀG¹6¬üÖá>³G>Øá¾Eö¬=Ã<Å=jϾ¯Ä˜½ä•ô> >ÖS¨¾<¡Œ=l/äþøB"¬$Gêè³@\¼E]!_FÀ?ŒYÄ=Û½µÙ<h="Ÿ¸½"³=ÔÀ.?¼ñ>	BRA‰³ÖY@§T>|ç}>™*>1Fü?+}9È8ÀÌX@m'ùÁö ¶Fð@×JrùC‰B6"ÄDAlh@¼¥Ô²ÏAµþIC¡0dAzÍ®@âH§
Š†ÿB5ՔDMî3AUÍ?ó:}@"?k$`?¸œØÀÀÀÀÀ@døGЙ @;k£ÿ}4œ@ZÇUBK§ó@<Z¸P!ôøøøÀ#uøÔJ"¾À9ٍ®>Àëë"pgÀ[n4"l-H@7Î.Gñ´@MÑ"@ß㢷=d¿ù朡ÃIp¿íÁÔ에@B‡‡Á¼ÀQt|,ÞÆ0@Sˆš^HÀS'FÆI<@3Êɔ?à]`§ùï<¿ê,L)Ú]?ðœºJ($@³j²ÂF´dGaia EDR3 980875736185905920 
œÅI)#{;J@Ÿ€@Z~¼õqNã=&©•@I‡*â(x_=£¢@·‹&~µ=yt4Bî=EB5(}?ø†+{ø=1»ŒÀF¡½|ðx=‡cºë¾Ó)½ëÙY¿	-@¾!h‹¿
•[=>Å_]=ç¦o=1?á÷öB·FFFF|x>îÖ?C}F?¯HÀÀÀÀÀÀÀ:=Š
s:=ñl@¶Ô@¡">ö>'¨J>ñyc?SBà&IÁ%ÒêBn:Â>FÝ@û\¨Á²g‹AÒdíE…,
AQ1@ጢÎƔ'BdDiLlA_1j/@ûšpPUB‰Œ€DɀAB,´?§ª?è%°?bΐ?m|ÐB$"?È0ÂEz@@@d¹©ÙŒ@6¦h†&[@YUfJ@<>H5t<ÀCdªtŽT÷À3ÔÿÎûªã@:[h.yÀ#\Ü'ƒÀ;4û)®öÔÀãæö(çŠÀ^Ô.£ã"[@?>ƞ¤½ @JŠ¶¯OÇ@©!"3ÚÀοŽ3éh?×.1¥¿^°@7v<'§£ÄÀO0¬-ù&ª@R=‹a%:ÄÀ@®ˆß,@—Ðàê›?áÜ^·ñÇHÀIGuU&?ÿZè7ìW'@%	›•ð¬lF´dGaia EDR3 982984045434527744 
¤BÈ`&Øéœ@Ÿ€@\0ÍnÔ<f­.@I$rqm£<CêU@ ´}Rë<‰ÈC–S+AòÀhÕ®'X<‡¬þÀ=é"ù(<MáÎ=ׁ²½Ó0¾Í<Дb¾k:A½-V½
W>¢?ö<´ß=õNç@¥ÕDvy*=åªHAµT?ÄŽÀÀÀÀÀÀÀ<Á³æ<ÀÑBÜ|—?ž*ùÀÀÀÀÀÀÀÀFAÇ1'ÙC†ÕAD´"ŸA;_×Az­·¤KD!rCÂxAATEA©¥aòÜD…D'jA2…
?›–k?ló€>¾À?
¬ A‡\Þ?¿"E³°@@dö"œ:@:¦µÃ‡ó`@Z'䦳Å#@<½Õü3À8¿'O†oGÀ6	I(¿ñªŽ²¢|À#ñ)™ÒŽ™À9AžFð©À!cF™'ܸÀe±Qï'ð@BéôßX–@VIë‡e§@Ó/LË\¿ðg°âwp ¿ý¿Š{oìÀ:ØZãRÐÀKæ]l,¤@[AIõ¼ëÀ{é©?2@4ïªã~¿²nÐQ"«À¿Â=žuž?ÌQ
áa½ð@+Õ©ÚSR^F´dGaia EDR3 991296873032908544 
ÁËAÿGzPZ@Ÿ€@Y7}9VŽµ<ə5@I;Šð8<҄@&˜c0ì<åCÅ9åB…Ã@	ÿ Y<÷ì¦ÀPœ(â¹nl<çÝ6¾¶ ¼"¸>¾©˜Ü>f-×½†+>_[à¿©'>y©i¼Mšß¾Û}-@"¢^C»³Ö=¦5ÿ?¸KF?¥`$ÀÀÀÀÀÀÀ=QK =\\?È,è?—ú>…#>¤»M>ïa?:*‹À"ÅWB݈Aï"JÂ-m¿F@ÐÛü-7èA!äDÕG\Aqƒ$
@­Ø'{bB]oÊBŠnAƒ%
@Ôä¿T@î¥B_÷C¿É8A^Àü?ºó©@…8?¤ù0?–@ÀÀÀÀÀ@dªã-Ü®@3c';'u@Xp҂zÊF@;Q}ôìƒiøøøÀ#![ åì?À9ËВß:ÒÀù¡ÃÆ[ÀT­ôóL	@5£~-ñ«>@>E@‰	ªb¿ù
Õ¯l°¿í·ñ÷G0@PÈÕïCÀQÿ(3)WÎ@Hü›ƒuÀ[ôí	#FÒ@£ˆªÈfÄ?âϞ""¸¿âNÃ!ü¤?Þ3"9ÑÌ@!,®£µ0F´dGaia EDR3 991383730156021760 
Â@
(%AÕ³@Ÿ€@YÁ(°a?*µñ@Iy…R¸?=×}@k•çrÍ?ÖðAR±Aú\¥?úpüPëF8??ÄùÀ?@gs­ë?EǾ½±^¾^ü¿E>§a>1#>£Í]¿W|Þ>δ¾}Y6¾°Ây@'C²]?ù,Æ@ ìå_FÀ?‰sã>[Ÿ½™¿ï¾G= )6=þ±>>ˆaœ ?·
M <¤lAd¡h?³ê>"ee>wrg>M&Ø?MLAJÜ}B"µB5rpÂ,ؼFý@dÉQþ¼‹?Yê†CCZ]A¡à@>£
'Ä@³+"@¯âA¬ûÂ@nƒ%¤· è@ùðûAúðA–;\?Óy@60?¾n ?­˜@ÀÀÀÀÀ@dÁ¸o™]@4›ÿÇÈ}6@XÔÀ€:µ'@;4!A¾çŽøøøÀ"¬HOL¥qÀ:š'ޏ(À/jy(ž€Àf>.¡«.@F.Úd@Q<ÏkŽŠÀ@sD¬²7þÀø%58<¿Ë
x!`À?*}ì$¼@ÀH·á`qtÖ@V4ÿuâÀGgûáö܉@>r½Œþ¿åQw•x¿ðöêŠÏ?ýW™‰¬…®@wÇy¥1F´dGaia EDR3 993981365032697856 
ËTÉ!ÀImÀ¬@Ÿ€@YYîn ä=››@K+cm›Û=È @#Áo"ÈR>áéBƒvZBpQ@‹ä85B=ꡑÀMõ+K>=£«¨¾SPw>=…Ø>j½ø¾'^¿1
÷¿%>öR?/Ë=w¥ª½ë*ÅÅÀ]fWC#lË_FÀ?áí<¸G =igû>¬š¾·i`¾Y_Þ>
B
>F?Ó=3‹@é?S¢0=ãT—=©ð=šD?;o–I€Áí<À'FÅ@¦žmŠpýxA5C#AˆCì@¯%Ïíæ"CÿèN@ùE'A'²@¤Õlç=i¥Cîò @²±Av±@Ë>±€¿2;?Y§`ÀÀÀÀÀ@d1IµùO@4ï_΅å@XoÂfl¡M@?4¹\9DµøøøÀ&SæR6À9ÓÈ®¬$À2}ú‹xÀVlWLiC@=ð~Ä]Wü@B#ç†õú@KžýLÄè¿ùŠWl:¦@?á"`³Zè@L‹NâDÀO×ÐÙ<@Lƒú¤'ÀHë¤sŠy×?ü~Íóÿ,n?óX+̗a¿ñ•ô¯?ò¿±!%§Ä@&"XõÊçF´dGaia EDR3 991789832200147584 
˙"R€_ZK@Ÿ€@Y…H…Æ4=…¬@I׀Eð5›='¾Ö@º½M
ñ=¡§©B¯¦ÓB,À©@)cÍ=cÉ=«¶ÐÀE|¼œ–¿'=­
o¾'ý=æu±¾žèG><¾¾›Æ">"_p¿¼>6o=¢á¾Þ›ôó½]9LCz@F?ŸÔ'ÀÀÀÀÀÀÀ>Z²<ˆÌöAiAŸ?$>wŠ~>cÓ>)¬?8š•ÁÔ®[B|dÂGŽˆÂ-a'Fô@¥\Åá¾T@<·rDgԁAˆÃ@|,iW˜NÜA<ÑgBÊqA•¡@«­ø¢DžQAjòøCqFÝA}ýÖ?ºóð@5?ÍàÐ?œA`ÀÀÀÀÀ@dŒ¦÷Ÿ@4,Që'_@X uÏãQ@<™ª}¹ÆÈøøøÀ#Ö>1g:À;+	¸"ÒëÀæÁˆŽ'LÀ`CÏ1ê
&@B1ñRÍ\_@IC¨eô@Xè}
¦À4bÊ ?ë€D?²YH@0¨}'ãÄÀLž*~(Û@Qš
…Š>À>^ZIƚ@Zf~óÞÎ?ß´ú¯Ã'ˆ¿ÿ,ĶÉn@ے•"'Ð@³
+âZêF´dGaia EDR3 991856043415936256 
ÃÇÑ!Å^ö@Ÿ€@YB‰$¥ß#>gV@Iý¡)å€>`Í8@³:ó>–â©A ×Bj@T†è2>ƒS'ÀBRläw^6>Y¬¾
Ɓ>L—¾W@<z*ª¾ñ‡X½ü˜ç¾ÉHÖ>—i‡>t—¾!
¿B·.KGj…@ù'Dnk_FÀ?§2=màC¼ÀT*>ïV½¼Xâ<\B>/Æ >¾/	!=j««BŽäÚ^@Ýt>ªëH>amw>÷;?#Q>ÁÕA™6ÿÂ/5¾B2:F@аP®£BŠ¢CïÃ9Aq°®@»ŒäwŸ†EAË£ýCŠ‰=A{{c@ß¼‡ŸbÚ0B¡ìDvâAW}ô@!n@õ¼?«P?ѕÐÀÀÀÀÀ@d{g[ê²Ù@3üåܯpÙ@Xo6æl@<֛äN^7øøøÀ$øéÏi…À:»6¶zQPÀã­pûjÀctå3‹B@F
S}k§@L؛ܘB@
SÆïY_¬À›ôŽ½H?¼Ç(8'ÀÀRÀ! ³€ÀHÃ)Î"@Sd}˜k£eÀE)åÝÆ)@mqþoaÖ¿Ñã'kSH¿õÊ&G1ã?ù "dâ%k@+ö"r‡vF´dGaia EDR3 993222805088975104 
È¢á%9gª{Q@Ÿ€@Z˜âÔ{>…f¯@JPlY÷«>\Û@-«x»¶>žŸ^A'C_AõÛ#¿v/»L¢>"y•À>»d-'/L>U4?[¾ƒJ2¾Ý|´¿
é¾²L—¿»œ¾—©Â>ÓÞ>Ošÿ?
2ŒÃ¤B9ÌE.¿µ@	'ÈBŽÒ_FÀ?%Þ=Ze°=Zƒ—»>7È=X¡¼af>!|1>þÂ4<À)îBb×Ñ@U>†‡ >ܲ@>Ç)?ImFCÍÁûjÙAÏ!ÐÂV€Fž@'ë6mMµ?þ þDOAO%/@jÿ,>ÞšA)²ãA¢çŒAœ31@¤'µŠNpBS¹¨BBAÄD/1@ÅÌ@Rx?»`à?è®ÀÀÀÀÀ@dzšÐ)2@6N¸U@Xú*Èp@=­«œd¬øøøÀ%GüÙº~À9ÆàÙ«Œ¾À6ÁHɵÀf~Ý!¤,@I"lÍ>2@RœØ؜M×@
w·24È¿ø»Ú11p¿å{e†bÀ=¬ÿÇØô0ÀE;¢°DG@W•â¥ÀXë?½ٛ@a}ÿx"«¿ÕŽž)4À¿ßKWR)´?ë¼VD-ˆˆ@%•§~vú‰F´dGaia EDR3 994559119736213504 
Íb@–é@Ÿ€@X˜â¦âL<š3â@K<o4  ˜<ŸÙ"@$Q'iRÑ<…EQDÓBx"@[p6Y)`<«*ÀNÃÈ3ÂÖ&<¨‰
¿æM½…)¿$:ð?
똽/4Ñ?$`¿@[>Póß½"Nq¿
æx$$#@/á+D;u7=á~AqeF?ÊlÀÀÀÀÀÀÀ!='éÖ!<Ï.îC0Ó®?ŽÔÉÀÀÀÀÀÀÀÀF AQ¹é¦<Dã–E7@AòAC"sƒEXŒD4ׯAt'AE–Ù-µÜ%E6"ODr,7A	å|?™!?8ñ`>Ž4>ã®ÀA¼;t?ù˜EÃP@@d²õ†@3PõÐF@R@Wìöå@?2È©bæ'À@2e º|À2­½pqՄ?üͅVª;|À&ˆ>A^v€À9úØNà½xÀîd|ÀUîn·9*à@>‹?¥A‹S@@Gœ®ZSê@v±'+À¿ûûQo"=?ëC,œª–(@M†ž"'ÀØÀOŠoªª¿@J7üÁUrÀDÊ-ËÀÖ?õʆ´›'?÷ þ7¨O¿õ8E°+2?ôÖÝ2"˜@ ¢!±£Ø°F´dGaia EDR3 131264061811463296 ÒWø€-E#é@Ÿ€@B¸qùq]t> Ú@=w¬´Cæ>õ/@¿³S=;>&{VB8ç1B:ðL@A47æiP>S&ïÀ>ÚSr}á>;¥=MÒ>Š¬Ò>§^;Àm½}ˆ9½0O>ˆ>=íÁB>AYF>{K´³>"õCLÎã>—O?Í·_FÀ?Ÿ=%à½Ö¿B=µ]E½i"L=5çY>cñ>™Z¼<µSËB£Ïõ?Âh>HŠ>AÀ§>©Ê'?ZJÂwô½Áø»ÂVYsAàRFº@µžÊ©??äá'DëMA'ð$@^¿˜"›
[AAQÇ	A é"@•º¼Ðc÷ˆAZ`BËÉRA‡\?ËÌ.@NV0?ïà?­€ÀÀÀÀÀ@bjAðweõÀ<´ÈÙÖ¿y@FJ¾oZ@+ÝèßüŠÂøøøÀ'Öº¢Â9UÀ9ö|ܲ®À&î¬ïÀXŽà…5B[@O×1¢ÀOô§ò""…@<ÀŽ l¿û®"OCp¿ÜEË2œ÷ @HEº†/'âÀ>œpõx§0ÀFG߉åþÀBŸ><½´§?õmò)™Ù?ð§zZö¿ñˆØa¤ˆ¿ñ\rÄQÕ@-$ÉÖU®pF´dGaia EDR3 124725270456747392 »ùŀ"+Í@Ÿ€@I£üj%{=?‰•@@Tužðs‹=¶!@=Ü;µ\Õ=c…ÃBÈ40B#Ç@6"rIž¥=mÀ#À8Ì+¯G=Gfå<Ël>āÖ<PÜ>,¿¾šI=á@>£ï¤>:³<ÊÎ|>úÔÓ?–qúCs7M<8Ô@<žgF?Ÿ«‹ÀÀÀÀÀÀÀ=©bå<ÞÅB'ñ?‡EŸ>­>s\+>»A?3'󏗐ÁoÀÂ@UöB^³Fô@»ðÖêo@ì5Dr`;A€i@'Åi‡sSœAŠäBƒÄHA—'@ÂO¨l½³A"ZlCü¿ÇAmÚ?¼"@8]Ð?Òá?ÚÀÀÀÀÀ@c—òŽž'`À3ïQâØʬ@Lše÷êú+@+¾œŠ+ÂøøøÀ"~ãkˆ:À:€úXUCÐÀ³ÕZúU'Àcj¹ÿåN@P¯…ÊêÀN¨¨Å´W$@ÏфtrlÀ.¹fQH?ö‹ÒÖ*!8À!±®•ú€À:âғb\ÀD¸H²¹¨œÀW$ó»H,Š@sq‡ ¿«Ù?}j°€¿ÍGIÞd­ ¿Þ¼~PŽP@âS
?žF´dGaia EDR3 129257388670196480 Ë6éH/q2@Ÿ€@EMƒ€<rÇ£@>I쭅µ<[°ÿ@`îájiå<•ÔÜC¦œ°Bԗ@:p¯–À'<©a'À:ât6#p²<†@Ÿ=o¶=¡­r¾f'ý=þS¾"÷´¼¡ ½øê>°C>Š}®=ŠP뻲º@L¡ÑC®¦›=®h@ë±ÝT?¹†!ÀÀÀÀÀÀÀ<ðƒ0
=¨‹ÊCK?•Ú†ÀÀÀÀÀÀÀÀFA¿‰©CB{1îE))UAIÈq-@ñ1@WB°‹\DJøÉAS42-AÒÿ°ÎB鎑D•ûA>)c?Ÿ'Ö?¨Vx?¼?9ðà@¶;$?m¦	EŒ @@@bý$½®v¿À9ÞÒS2@HÍ:Ҝé@*º|~À-"ªúIÀ8!%ŠºìÀ#%…šYãbÀ$Š3X2`À:ŠËªX¦ÀZÙÖû÷À`GõÃ@Q`ôñè+³ÀQå=‹@
o-É6<@À}>Þ÷ø¿Ð@üYè @0‡Nã%0À8K2ö[¨ÀIÚ¢g'†ŽÀ;ò†DÂ@ú_)?æ3†ì ¿æ÷µ""ø¿þQU§."@Ó6«ÖDF´dGaia EDR3 129567794542680448 ÌQ9€AäsÊ@Ÿ€@D<­W>@=<Ü	­<°@ ƒ 5w<ÈbðC£ÒëBFu@B.F<Ì:<¬çHÀ@à­)pú<–"O=w™?/*½)×}>6ø.½0ã­>ê>_…>L)–>#‡>bŸ´¦¥?™µ{C)ßô=ë>å ÄT?ªLÀÀÀÀÀÀÀ=>ƒ<Q{B­Æ[?ˆja>×L>/6{>ΜÉ?Y¿_ÂB(&Á¯1ÙÂlKËAä‰1F®@鼬"ûAAö0©DЬýA^'t@Êö8rq™AõŸCáP¹AoÐà@ë=$çÔBr7DfmVAN?­b–@×d?‰û`?ƒ³hÀÀÀÀÀ@b½II§±•À;՝*Ä©@GpÝob&ú@)áK牂@øøøÀ&CëtHôÀ:Nò§qzÀfBPR ¸ÀWÞ*Xdw@K§Œ¥-ÐrÀM!šdi¯@šèÅáðÀ–õÕ÷¾˜¿Žð›††@I§&qéMªÀC('Ø´ÈÀC0£‡i»(ÀBU¥¤±žz@ÐU;i?ô'~1-(¿òFJïâ^F(:Ã@[ê¿øF´dGaia EDR3 134675227917931264 ÞvhÓMEce@Ÿ€@C›a5)ÀÚ?@Ñ,@@÷ÑܧÝñ?†²@Dã©]J>?LÿM@ÀlAë@6¤%o)Å?‡FÀ3e#×
F?ã?뮾…—ô>¤L>븱¾•ç—?a?>5¾o¾~Uû?-äA‹?I©ÓCŽ@›#?î""_FÀ?|dT>^áI¾ž¾œ"9>^¿¾ôž@.ú
@"ÿ
=aÔB|ʝ?…çö=37Q>ÝY=ý'Q?WÀšÂ½<	ÂaÂ
Aç=ÇFÆ@^§9eA?ƒS÷BïðA£ºl@9¶ïõ=?ê@Š6Ó@¾ƒžA®7@h3Þî(ú§@ß VAݦŸA˜>~?äøè@2È?¬l°?·¾àÀÀÀÀÀ@bVÉ?c{LÀ8<^àÍ@GÉ^Giá@1«Üfލ|øøøÀ)=î߆ÈÀ9a¡^ À‹Jл6ÀcÏéQ$ÄG@Z0CžÀU NÇ- t?õ?Þ0ý@¿é'¼ ¿ÓHbLÀ'p¦Ïãê@$áD#*ÐÀP(½¯É0ÀLvÐëúV?ÿ±ìêeÖ/¿Çš"Dᗰ?Ê}ê)‰Ì¿ñ¹
E)RÚ@'ÕÈ;ÆÐF´dGaia EDR3 134717907009304960 ޝ9,y€>=¬¸@Ÿ€@CûÑô
0½=k O@A ÚTBÝ=Qâ–@Å(†)-="å°BƐmB""@=O5Km®=—$À<]ŠZžfš=†gÓ>¥+>•{=U÷">Dƒ\½H‰>ÝE>°'x>oPÝ>"x'>‡ úÄÄÄAPð5E6VŽ>çµÎBû×+_FÀ?ÎÁÐ<}¡l¾o÷=ôb™=ŸõL½bÒ´>0…=å€D=X"+Bžø?Þo{ÀÀÀÀÀÀÀÀFâA`ÎضïEçD"ûMA2ŸAUs®UED¢D‹©ƒAkAS¬üEH³D™6M@ÿøt?šl6>íۀ>À>¦Ì ÀÀÀÀÀ@bhªDq#À7¤ñµäú@HÍÕAK@1"x] ùøøøÀ(‡ÐsþƒñÀ9î"FÁ'fÀ êç
G€À]çGR&@S8Õ}DÀO 1Àê{n?úðэ9ëø¿û7퐋ð¿ùõŽöVÆ,@;)Úåä˜À0¿£¤¡úÀE/Ñ­ïÌæÀ3Û׌Ír£?ìa訂+?ð5Δڿô/ºœ¼dj¿ÿ¦•"ħ@&ðÑ̉Ý[F´dGaia EDR3 127555791343355520 Å+Q†€­¯@Ÿ€@BçxËm=žw`@;G<ˆgôr='Öá@ Qi‡n*i=¸±B´òZBGVR@BÔâ/¦Ë,=¿D`À@Qã˜^M=¡eÃ=Ku->ˆ£Ê½¸f>/Ÿç¾]i">FfÄ>‹Ê@¾kÿ>=›=á]ðg°B´Eímt?΅C­ÓŒ_FÀ?¯So<¡ÙM¾\ÈÅ=îŠÔ½ÃR=¥p¹¼í	
>mT=´üB"|9@d+÷ÀÀÀÀÀÀÀÀFµ@þår`+èxBk?6E|ÒANè@@ä(B
§É³B"Ø¡D
¬nA\ÉF@þ³gÅÚîC63D,´<A?ü–?¨ð‰?æe€?^`?nº AGÄ?åãLEz@@@b—x`oB£À>‹éÌU4k@Fœ½"Å@'";j¡ƒ=À1ɁÀòaÀ5è¥*θöÀ&(&SUÀ&{hA3À9â5w)\ÀîTÈ=~ÀVŽO°pͼ@KdqV°"ÀO%T…,±$@ª
^Vô¿úq#ñÊûP?ևT"|/p@LFÜ/¸{ ÀCkž&›k¦ÀE4ôr2œÀJ¥å+xµ©@ËGä7?ñ!{¯e¥¿å¥—°c¿èèþõsÍ`@ŽÝêrF´dGaia EDR3 23051368651106944  Qå	*€;mƒ@Ÿ€@B7"|Œ¦>@s @">݀œ,>I@`QD–Ÿ\>l¹ŸB¹WB>ˆe@B×\¢m8>\>À>v-l>8ƒ½—C'?»¦=ôH>œ	¾Ñ+>s<³'=L$>ŽÊ[>rúW­¥A˜Dxo?"B)2_FÀ?'%=R4ú¾ o~>…ÓP¾£>c¾O·K¾%'}>¡Ç%=~_+B«ZV\?ÀPÇ>Ñ9þ>s0?¯s?T¥ªÂ'q)ÁÙÏÄÂMšmAä•aF§@®ƒ{'ŠtÓ@Ï|\D—×A…ª5@`¬æ@"AO±ÍB×MA>¹@ÃO+r	AþÌC™ÐÀAl_´@/wq@Hvø?™H@?÷¥°ÀÀÀÀÀ@cÍwQw¹FÀG'ùHà8 @BŽ—tÀ#ÞѾ¢/øøøÀÄϝ¸ìÀ;B<h·¿Àe¯yŸÀT(9YN@?ãcQ
«þÀW]…-Š@Ô{­ÉôÀ
ø$ðÀ@#ò†H
í@P‰¬2±þÀNÞ]Ôį;ÀReU$ÇFÀIBƒ5@Ó¢†Ô ?ò#"g×AÜ¿öJ-Ixh¿õÖ"ºŸ @*•¦YŸF´dGaia EDR3 998225750497827968 
Úi€8_'@Ÿ€@X:UL¯9%=`¥@Lsmò=$=dz¼@IùÕX~™=" FB tªBã'@u)]θ=š~¿ÀA˜ê FŽS=É[¾œK
<‡ 6¾©+>NZy¾Yàý>	¨¾Ñ±Z>kÄä>Ö¼•Š|y¿Ã
PC­ô˜F?¢LIÀÀÀÀÀÀÀ,=ÝûA-<‡£¨C*.ê?q›h>Ž>fCe>D·o?& Œ@º	ÕB*ýgB`gáÂ1BOFm@¢õ{ƃǬ?ÿŸD—å\A‰Ìh&@|ï۞¥{A,
B,<wA•eš$@§šbkλA9~C'L¤A€a-?·Æ@(#h?¹" ?–³°ÀÀÀÀÀ@c·¶Â×å@3]á%#+@W¡"
MJå@@ȬƧXøøøÀ("PJ,:NÀ9ä Ï²·ÀÅ¡$O?wÀbÊyøA'@N=Ýbæœ@LzfÖÌòÙ?úŒÒÛÌ9¿ú—Ùr'?þD£°ÖwøÀfÄöîúÀÀ@'ûŸèžž@S5ctãаÀ>
ËúÙln?ÿ^ˆîœþ¿¬úҗ|Ü ¿ïdø6«œ@UÕ©4–@8m–<1F´dGaia EDR3 428272393346195840 ñ‡y¡€E|@Ÿ€@ê_è·è¢<³YD@MÔTÚ E<¿¿µ@Սéò^«=[Cg?<Bëá@A¡|ˆ?ñ<ês'À ¤ægÂC†<ý陾ˆ'>^'¾oÏÀ=G´w¾¬'<Í?ž½«ûè½Í€Ð>. ü¾´'êé½q«ÝCù F?£æuÀÀÀÀÀÀÀ8=F¢3=;BMÖ¬?V¨>O³b>‹
'=2	ï>O(ÄÂÊʲBUǁÁ	‹Àô¹F@Á,̅Ðî:@clìE©ÓA};07@›®y‹›A)Ì×C&ïÔA‰½®6@ÅŒæ[7|A0²DsìÈAj«c?¶¡o@#?ä?²`?"~hÀÀÀÀÀ@]Ú^¶ãÓsÀš–ݲ–@B¡KÕ†@I²*Ðl‡øøøÀ2±Z&?ü¸À&".fz9ŸÀŽ`¸¦ÀPnA¯ÜãU@]%=;‹×À #…ѳyÀù"M´p@*T	V¹¯¿é¼³ùžD`@TC|p'÷@6ôÕñç$è@'úz7AÀA/ÂM·Ä¤À,ÎgÍ/µú@ˆzi¾ÊÀ?ä}ì§j€?°AÈ|@#Œ£÷€a¤F´dGaia EDR3 428283418521147392 ñ'€$˜&ȕE@Ÿ€@(¥
(‡ó=*<@M›‹½à³=1B@ñâ>U@2=zlöB«IæAÊ6o@8ž~EƒÉy=]¨ýÀèÿH_¾=hƒ¾,š>Ó¾š
¼ß}!¾87½Öå¼ 9ñ½Œ®w=öm"¾c?ˆµŽD·E=§O‹>‡…F?ŸÑÀÀÀÀÀÀÀ;=²=~><@U‰B›O?"6+>R'>‹û@=ˆT=ÐÅÞÂà3qBG6GÂ
¶Ù>;º¼F@¥+·()I)?ööD¯EAˆ×7@y"òpu_š@çÀwBaƒêA–}7@­nN"ÏAp'rCvíA}-½&&?¨
@?1œ?Ú`p?¤ÈÀÀÀÀÀ@]ÔjpÖÀ©q!æ@B±9©7̂@I‹Í
ãVøøøÀ2˜«À:WÀ%ïC}Ùd×ÀX&8FÀWU)ԁB"@dÇy¢ÌÀ'	]^$EXÀ–Ùµf|@*‡ñ÷Žw¿è
#å
ֈ@J¹'痑@R&4ŸÕ›@ ¸"íÆtÆÀ@€¦C||ÂÀ)ŽfF?ù¡®‡‹`@#íÓ3È?"ß9*;à@º~ïz01F´dGaia EDR3 428296445162849920 ñY~†€¤L"@Ÿ€@ïš8•Ü;ԇx@M¿˜›À‹e;ÿœ%@MJ̬Ë<$úD)v"B."@?sèì7Å´<"~ÀQh5ŽÚè<"]Á¾"1®<é$½²Z*½\Á弅Já½Q:Õ½å›%½Éè=Ê+¾ù7ààÝÀwՎD( =-´Ø@;ÇñT?½Ù(ÀÀÀÀÀÀÀ9<l¸?<™B­;Z?`?ÒÀÀÀÀÀÀÀÀFöA:°ó:ÂC‹âD†BA?ý…:A͞b¾ÊèCäہC–^VAG݋9Aþ
øRˆDiCÚ ªA5Œ"?E'?'‡À>üÀ?' Á‡K@ð·E«à@@]Ì,cìóÀ	HÅ©![@B»³C|(œ@I;2åõ#À$'׍%®À9`ɸÀuh÷¼âÀ2;Ð[AEãÀ%S¾ºïGžÀ.9gџªÀQÖ `Ód@_íeó¢i#À '"pµA0À#l!¹"¬@+"‡´á«°¿æ»zºf¨@R۝Àì7è@A
¼iùM@'™ëÛ5xîÀ<[žùÀ,p&$PP@ù‹cŒ¬?òıš¡ÐP?²ÒðY{i8@#±g"6@F´dGaia EDR3 428614272745299328 ò¾i¥]€e¸2@Ÿ€@ NBÇ(rÄ<&§Ê@NX%,߁W<6×ê@ü,	®Íè<wAC¾b{AÞbT@:ùš'^ª<iu½ÀâßzB<nž¾¦¼½½˜g½²†¤»ÞÓ­=×të¼Ø/4=–}¾Dlæ>"=¾ÊÀÝÊÊ¿ÀéåDwu(=ޜ^A‰²"F?Åu>ÀÀÀÀÀÀÀ4<ÁÊH;<UÇAÕ>å?M‹ÀÀÀÀÀÀÀÀFñA#Ò¯
DJÝD‡÷^A2~=9A¿äõŠ3‹DsޛC®@îA8(Õ:A$›)ÂÀDdõóCñŒpA*!Ò?š-t?`p0>µS?Æ°ÁpŽæ?GÜ	EÃP@@^(4Cò×ûÀÊáTk·@D"žQ<Ó@IHúž¼.À%ëN'¹9'À8A
U>'ÀgI´F<À2;s"ª0À&¦"mÞ¿©À›$‰ºÐÀV&rÍ"e@b´¸þm'CÀ~…HD¿`À©?%à@)ϲò3¥¿ÔE§"_)@M–tþïÎ@LÔ|iÒ@+=§ÈZnÀ>>yLT'—À)ÍV½ù?þr''|?üÿ)ã&8?Ãî©U»"@!»^?sðF´dGaia EDR3 428342762091655168 ñÇy•0j߅@Ÿ€@Ôø÷>Ýc<ƒ;¯@MΔàƒË<œ@Ø´»<½ôöC~°AÞ¥{@;3¨˜ß¹®<®1«Àˆ¿Y-7î<ÔDQ¾‡n¹¼C¯ò»B()¾<¶ì=":¹¾V…´>`Ò
¾5¼>LB¾¼"WÐÏ@þÝD6	¼>P@Þª¨F?¢ÄáÀÀÀÀÀÀÀ7="$Œ=<'þñBŠ-I?¢é+>"'™>Žê¨=ÅYã>yXhÂàK^Br(üAáÿcÀŽ¨yFê@ØXG!ï&A~ÝÜDÞGAk!S:@²XêèØÏAˆë÷CŠ¿A,ø6@ÞsI®Üé.BCœDÒDAX5í?¸~O@(?¹Äè?—[0ÀÀÀÀÀ@]¼'ÿGÀÉTO¦ù@B o	î'_@I\1û'øøøÀ2Qi"ñ~üÀ%$°ù¦™À{ô™ÒUÀT'<³«@b‹™Õ 18À!Øý®lÈÀyÑzy@+Q•v*ZJ¿á)O §§@P/¨ÃW¡@K^W×5?¦@%ébN<MVÀ=S卫µÝÀ+€ÿ@º@g¨BKŒ€?ý*Ès±¤È?ÆwDe€D@Ü
z8z¼F´dGaia EDR3 429997527086150784 ÷¨yD4€!KÜ÷@Ÿ€@b]ò†>2©Ã@OLÊæá½>Kw@%€°ÿmEG>}'·B-«BJʎ@I'‰Ë»Ç>]xeÀ	F—7Ï>…™¾s—>&A½¶0/½>å±=Í"½žÐZ½!¾Žóâ=Ør¾UóQ|y@ÍþD,r?ºz@n¤§_FÀ?‹¼C=Xûé½Rþt½Ó ½®–~=eâ>vì+>¿çù2<X9·B±1f?‰‡²>,yK>täh=RÏ;>/g.‰¼•B_îoAµìAÁ\K]F³@zAë[D O?|"…CÔèLA™!@@§|Ç®Þ@unöA
ô¤A¬B)@†¨²+Ç+^@ÁÝvBï^ÔAŒÆ~?ç!@{ܸ@Ð8?ÄÀÀÀÀÀ@]…évv6?¾ÍŽß«(t@Ci,'Iï@Jéfi€ÏøøøÀ2êQ†0ð{À$)¸ið]ÿÀa>7\͗ÀEæ5Šweã@TƒoYß7x?ɉ³9ßÀÝpÍx?@,LŽà•O?ßX½'€ýà@Y¾£XZÀ'$Ã&4Y(@4Á9[ÐÍÀBlV—aàÀ0`ö¢z†Y@øžéí¿Ó-Ê(~@?Ý%1cMW-@
,–²úhæF´dGaia EDR3 515943602254388224 (ÿù'F¦•Ê@Ÿ€@Duo†æŒÔ=>@Pl8ºFï.=9a­@ƒ!Rªäò=nnJB‡VHA¯i#@1…¿"y8}=^8À*\uìWd‡=h…¾¨=×¾Ժ>½W?˜>
ëû¾¦bÖ½7‰É>:0y¾Ä‹(#?ï-gD—µ>D}@
•F? =øÀÀÀÀÀÀÀ@=¬DCN <æ>BÖþý?‡@ª>h¾>ïüæ=ðÄ>‹ðIÂÝïdB`=A"6ÂUÉF‰@¯ ÑÈ\\@sgDÛ%ðA…}ÝI@"š²âH'Ð@ãW>B¹#A'SI@´D\!,"àA "D¢uAw]yII?»ÛÇ@5&$?ÍZ@?œòÀÀÀÀÀ@`Ä£þt‡‰@+¶ZãY7@O|ôX¸£@Ge"«jÚøøøÀ2ÞÅÆ_ŒhÀ1šÓكmÀxxâgÀfïÇwI@f¬£p˜Êè@7j÷ 1!ôÀ¯AÎ2®À@=Ñ;Øè?õMF^‹h8À=H‡"@Uñ?"‹Ó3@E¥Û£?'ÀDÁ†$ŽðMÀáè_w'n¿ãmn"Ð(@s¡»Bˆä?è=ãy¡_@)š(	?-|F´dGaia EDR3 516196382546089472 )åàV)ÿ
z@Ÿ€@C©XaK.î;îÕ@P|Nø?ýÓ<¢@!Úíç›<R»'D&>hB=(t@C\²'ù›¶<	ºÍÀ;$'ááç<>¾€W=º¤¾…,=©€½@ó=Ž%B¾qÞ¢½8>?¾©øR?ìªDpÚF?­˜ÀÀÀÀÀÀÀ@<ŒhÐL;x¯šBŸë°?'#7=ÿ­Á>‰aò<aÈ÷>ÑԍÂm6B9"ÂSÂ×¹Fa@óÝFfÆË£AšéEƒ™ñAV"›E@Ø•ôŸø‡AÁt£D~â;Ae½®E@ôP¡è¡€‰BaãD¸ÔÞAG(Ç?©°h?ô§8?r'0?v½@Á/Ÿf@6gEz@@@`®.õÀA@·Íƒt]@O$<YÛ¢@G§¡®ÛÀ&êéá»Ï¤À9>"|bªÀïÙµ)~öÀ2ù'3›¼À1Nõ²ÜêÀê|fjß)ÀTÌaÝÖã@U"ù–Í@%jH‹ÙìÀo'ì@°¶†rô?ù±6¨gù0@P­ñfo4iÀ"/–(w¬0@>•ä';JÀCiÎuû4À#­˜:~0?ûb	ïä8¿Èv_K¹¯`?æŒÍ¾'@—QÚSá'F´dGaia EDR3 938622049789843072 
§È–€?lÔ@Ÿ€@Y"
!ÊÌþ=÷:J@A%"T=áÄ­@
QöMlK>£BÛfAÔþŒ?áž_À9¥x>²À:ž\l;>gx½šP£»º¤½Ø1>pªû¾™z0>W«¾‡-=Ö³>QEB½Á»ì­­¿QúC(2ƒF?ž
×ÀÀÀÀÀÀÀ>]UÐ=Æðl?ÑK?vèß>]jæ>9ög>Á>?]"}Â¥½:@¨žÁ³odÂsˆF¡@•PÈ_)@HÖeCÖþAŽå†@fmœïí²>AP«A'ìA¡s@œ"»x–›\A<o!CúA"ÁÍ?¾)?@Fý0?ë¾Ð?¢;ÀÀÀÀÀ@f³žžáA@,ÔØAiî@Y6•"Øè@&]J5íGøøø¿ü­ØéÕ0À8ž{óksúÀ#E‡0¿ÚÀihdˆó,À¢>ÑÐ@J"_¬–ê:@(P/ˆƒfÊ¿ØÖ.ྔÀÀhˆ¡õ­^ÀL>'ݶÀXÒ0'…ïº@R	_ßÈÌaÀaA¾½KB1@)úµNõ˜š¿ÚÔ'w¶2 ¿çŸ(8ôâ?Û³p:`@)\Ò6³xÉF´dGaia EDR3 934171231015568000 ö×É'€`´â•@Ÿ€@]öÇò\|=\­@Híx°÷n¢=¤@íä•h£=Eú5Bí1ËB
8Àþ‹t+ñ2=/)•À@ݜYð<Ó=	lŠ>jtq¾«ÏR½³6…>r­ ¾ý= ¡n>¤ûÒ>v꾿°´>C»ãÏÏ¿…ZC:ÿ)F?¦‡²ÀÀÀÀÀÀÀ=y¨î<¦ËC²@?rnl>gQ>
M–>7vî?'ÂÑ	ÁN[Á'ìwÁáèºFÖ@Åæ¼îxXAsãzD1¬Ayªí@£J¨Uõ%A«–²BæAtA†ÛU@ÈÊÖÃ_¼Bv%kCNGYAgÒ¥?³Ç'@? ]è?ŽÂ@ÀÀÀÀÀ@egïë}Ò@>2«Þ ‹@[œï¬@<jé½ðøøøÀ#ý»D_rÀ9jzùŒ'.À ÑπÜäÀb}ø@6›¯@=$èïü@UïTO,; @£{©…‡ø¿òõ|:Øp¿ù3S¾›qL¿òŒ®€ÀP"'Fž@Zç"X©'äÀa­ËÕyK0@š¼yb¼?†íïE¿ÚuóWö?èqÍ&ª+À@ÚÿÿhF´dGaia EDR3 158815589820861184 49ðdØPy@Ÿ€@QPEÍé6>Pd@=w7ßÛ¥'=èœF@ú(–'Eå>v*ýAÇzB	 ª@1xÐ/êÂ>[xÀ=£ÿеg~>:wZ=Šéf½Ò¥S¾†¨±='ÖÓ¾"AÉ;­¾UËd>²ÍÊ>`Ä=I<dòñ¿}C†µM=Å=Däó_FÀ?˜£S='b²=)e·=Ÿr¾ ¾\D¼•¼'>ÈèX<Œ‰ñBß?½?yo= í>öeÀ>?{:>Ÿ"ó¡3 ÀG¬¹Âº-BòFø@†€4j·?Í=ÒC܏NA"·@XuÑý ÑAï½A9ŸmA¢åÞ@ŽôÞ¿—p	Aa#žBŒÌ­AŠ¬?Äù@F©?æBp?§°ÀÀÀÀÀ@eWl<@äÀ'›ª#"¬@Qø—á>@I‡Gej7øøøÀ
«–0æ¬À:•Ê‰‰ÞÀùŠÍpxÀd%MVʖ@:L±£ßâÄÀA4"©Ã'@%;l?…ÀÕ7-¸@º~†êÙúÀ,Æç*AÀPÔÛU­ÉìÀ,QƼT&ÀZ¼õ½.£+@&8°R<œ¿¾VážÍ¿ãGñBŠ›¦¿ÇEK(­ð@—s:/.‹F´dGaia EDR3 160646517200582144 :»($ööAa@Ÿ€@RêÄN'€>7ǵ@@|<ëx‰#=Àv¾@¡D¸N+2>K+'AÅßÏA@)Þͼj¯>"nÀ;¥WI t>õ¾Šk˾Rɾ§Ò>¤i•>×i>®w¾ë³>W.J='ï¾fÓ}¯¯À"Cð±b>yü?N–_FÀ?©e= ×=Iˆ
=鐼
{=䊒½0¡2>¾ˆá2;ÛCXC=9?mÔå=ÖoŠ?
l>Hú>8JzBXü@.?8Aœ:*Aµå‰Fª@…šuk·Ëå?…ƒôD%¯þA"´œ*@UǓõg¬+@ÿÝAcݪA£çù/@ŽÿŸjþC	@þÂÜBù1±AŠ
¨?ÇÌ@N҈?ó5Ð?ªo@ÀÀÀÀÀ@eoIµãõQÀZϜ&MÑ@StLì½Á@$E@h÷ÑløøøÀ
<œ³õ¼ÔÀ<›êþ!Àq~0ºÀi¬·XÌ@>yÃbÀ2õ˜C!Ÿr@$–Ãx¨R;ÀÓŘ­Ð?ï*`c­eØÀJï7LÅì˜ÀOǎÀiø	?ídüZw³ À>F°p
•e@(hŸÃó±¿ûŒ=ªÆ`Àl%(óŒ¿Ä¬.¢M°@²¾Ùs´F´dGaia EDR3 3429287259916494080/—F˜e °ö;@Ÿ€@U‹»%ü28>7©³@9ÚT9oû>
J0@IßûŒ%>YÝAµ_ÚAÒ ¯@/N	Ï|>mÞqÀ9/Ú 6>vF<ˆ‰"½#SÒ½†Y,½ê&e¾®'½ÉÆ¿%=>:"É>ÀÚ-½½—ÓZY>VX¾C½ÙÆF?š'$ÀÀÀÀÀÀÀ(>¥©H(<Œ~hC(t?€ç.>Åc?>þג>‰§®>¡-Á/ô@7òOÀoΔB«ùFR@"~QÇ?•ÛAD	iüA•Së"@S‹àHٌ£A&QA¡A¤Ø‡$@ŒÐñy@àA,†ªB«¡AŠ¯ü?Æø
@QDX?øIÀ?ª>ðÀÀÀÀÀ@fÐèš[}Ò¿ükUKx@U¤ډÐ@¬:ËÄ,ïøøø?ôÏBI{)ˆÀ9Ö/ÄȍÀRô#§ûšÀiãpÔäÀ˜À"Jjqç@À·ö ˜@.ÒîÕ&¡¿è¶^û‰ÜÀ?à¯fçØÀN*GÂøëÈÀY±U⪟@*å÷ÐÚ°RÀPú<]ÙÃ@0"½4û_Þ¿ëšU«K¿÷½d˜â?m'Si»µ@*ØPjVúrF
